Effect of disorder on topological charge pumping in the Rice-Mele model

Recent experiments with ultracold quantum gases have successfully realized integer-quantized topological charge pumping in optical lattices. Motivated by this progress, we study the effects of static disorder on topological Thouless charge pumping. We focus on the half-filled Rice-Mele model of free spinless fermions and consider random diagonal disorder. In the instantaneous basis, we compute the polarization, the entanglement spectrum, and the local Chern marker. As a first main result, we conclude that the space-integrated local Chern marker is best suited for a quantitative determination of topological transitions in a disordered system. In the time-dependent simulations, we use the time-integrated current to obtain the pumped charge in slowly periodically driven systems. As a second main result, we observe and characterize a disorder-driven breakdown of the quantized charge pump. There is an excellent agreement between the static and the time-dependent ways of computing the pumped charge. The topological transition occurs well in the regime where all states are localized on the given system sizes and is therefore not tied to a delocalization-localization transition of Hamiltonian eigenstates. For individual disorder realizations, the breakdown of the quantized pumping occurs for parameters where the spectral bulk gap inherited from the band gap of the clean system closes, leading to a globally gapless spectrum. As a third main result and with respect to the analysis of finite-size systems, we show that the disorder average of the bulk gap severely overestimates the stability of quantized pumping. A much better estimate is the typical value of the distribution of energy gaps, also called mode of the distribution.

==> anc/Fig14_inset_a_.csv <==
mean,std,w
0.9460635539777517,0.009453941782512961,3.0
0.941266918542577,0.010186561223694345,3.05
0.9363145370740749,0.011423238528301813,3.1
0.9299102802239683,0.013376577212704755,3.15
0.9247329170997131,0.01442311240109324,3.2
0.9075131124321758,0.017522190397984517,3.3
0.8886587268557252,0.020704133725583787,3.4
0.8483382332132914,0.025652114249954214,3.6
0.8028869712106433,0.02965654285506348,3.8
0.6967428780515492,0.034684824924195216,4.2


==> anc/Fig14_inset_b_.csv <==
mean,std,w
0.9977513423876284,0.004455486835623322,3.0
0.9969932573675497,0.006543494999920183,3.05
0.9954595767277267,0.00888385457495163,3.1
0.9946128263632209,0.008847989080881346,3.15
0.9924951446577959,0.012256004992579497,3.2
0.9862524308440571,0.016136971657799808,3.3
0.9767460981322691,0.0210197516399465,3.4
0.9542171774194815,0.03022587885010727,3.6
0.9213919655542904,0.03940445902156488,3.8
0.830163147144057,0.053964192039119854,4.2


==> anc/Fig14_inset_c_.csv <==
mean,std,w
0.9982821415026905,0.0055890262505276025,3.0
0.9978483149729447,0.007116645071794952,3.05
0.9967867264419106,0.009817186870758539,3.1
0.9963682598006217,0.012256250878568098,3.15
0.9940842162912957,0.014628042815542724,3.2
0.9899812335428897,0.01972276828050285,3.3
0.9830834175489551,0.02523053470475312,3.4
0.9655664876960426,0.037469851846336985,3.6
0.9375220946087609,0.04919892560389149,3.8
0.8551010676879826,0.07120136083801885,4.2


==> anc/Fig15_Clcm.csv <==
w_Clcm,mean_Clcm
0.0,0.9998699064275649
0.2,0.999869772224264
0.4,0.999869378000473
0.6,0.9998686598114956
0.8,0.999867671613446
1.0,0.9998663567549073
1.2,0.9998645432446379
1.4,0.9998625137692152
1.6,0.9998599539775832
1.8,0.9998563538199658
2.0,0.9998528066804525
2.2,0.9998480721129724
2.4,0.999842588948572
2.6,0.9998344577425682
2.8,0.9997342946619038
3.0,0.999126799699639
3.05,0.9981283839956201
3.1,0.997302772264289
3.15,0.9942905294250935
3.2,0.9929270211776166
3.3,0.985277611932357
3.4,0.973491906169317
3.6,0.9453988709538039
3.8,0.90323872153038
4.2,0.8079916686150371
4.4,0.7598766117107149
4.6,0.7130474125177086
4.8,0.64407742971356
5.0,0.5947201099190431
5.2,0.5541409797249054
5.4,0.5250967204431359
5.6,0.4733963418681305
5.8,0.4446376163433633
6.0,0.39564431721884763
6.2,0.3851424922016014
6.4,0.36308915366971045
6.6,0.34138003180666826
6.8,0.3046692690058544
7.0,0.3023497561172554


==> anc/Fig15_charge.csv <==
ws_Q,mean_Q
0.2,0.9953861455380967
0.4,0.9954018926079258
0.6,0.9954247650017957
0.8,0.9954564265908534
1.0,0.9954993748121524
1.2,0.9955510549408979
1.4,0.995612137718127
1.6,0.9956796428813794
1.8,0.9957623260137111
2.0,0.9958508374968265
2.2,0.9959411571957987
2.4,0.9960347951593755
2.6,0.9961683877620002
2.8,0.9962817100173654
3.0,0.9943066813293827
3.0,0.9982821415026905
3.05,0.9978483149729447
3.1,0.9967867264419106
3.15,0.9963682598006217
3.2,0.9940842162912957
3.3,0.9899812335428897
3.4,0.9830834175489551
3.6,0.9655664876960426
3.8,0.9375220946087609
4.2,0.8551010676879826
4.4,0.8066568112369149
4.6,0.7611110502550323
4.8,0.6883812827040029
5.0,0.6172665685962211
5.2,0.5577973930096061
5.4,0.4812933375097373
5.6,0.42719366058622205
5.8,0.3789715780079616


==> anc/Fig15_mean_gap.csv <==
w_gap,mean_gap
2.0,0.8583528075473164
2.05,0.8220603147548262
2.1,0.7867445595019585
2.15,0.7527608101249365
2.2,0.7118173147598338
2.25,0.6802752585074608
2.3,0.636674299171659
2.35,0.5970299699886406
2.4,0.5535310403698152
2.45,0.522824468975853
2.5,0.47886820325930607
2.55,0.4425382932632183
2.6,0.4047497885489545
2.65,0.3637219498595778
2.7,0.32570488189083485
2.75,0.2838154902916815
2.8,0.24976183433860108
2.85,0.21236967660108585
2.9,0.16884976604571905
2.95,0.1367321324903751
3.0,0.10624790729866125
3.05,0.07131691264913646
3.1,0.04914321104046282
3.15,0.02507984073956105
3.2,0.017409420185470675
3.25,0.008523645886146904
3.3,0.005169095977954072
3.35,0.0018920507559547694
3.4,0.0007253754521451281
3.45,7.819671966019848e-5
3.5,0.0001262601220232019
3.55,6.2651735678442565e-6
3.6,5.164697659017827e-6
3.65,5.303081005457829e-6
3.7,4.880955187815311e-6
3.75,4.3076134197887526e-6
3.8,3.970161889078611e-6
3.85,3.7318457986883285e-6
3.9,3.596533569609829e-6
3.95,3.7614956241808014e-6
4.0,3.325647643846922e-6
4.05,3.1988635913871594e-6
4.1,3.0997637318406436e-6
4.15,2.875635522986618e-6
4.2,3.0368099208687075e-6
4.25,3.1286340701016847e-6
4.3,2.853403150409559e-6
4.35,2.860745079432963e-6
4.4,2.8003843612041487e-6
4.45,2.6510680594880813e-6
4.5,2.562047298115176e-6
4.55,2.355411494707438e-6
4.6,2.5500589909660856e-6
4.65,2.645104532543483e-6
4.7,2.566767385946529e-6
4.75,2.4791765445430764e-6
4.8,2.4995708737688356e-6
4.85,2.7689486902621864e-6
4.9,2.3658756924903605e-6
4.95,2.604437035903564e-6
5.0,2.4165002211558785e-6


==> anc/Fig15_skewness.csv <==
w,skewness
2.0,0.18293492832803637
2.1,0.13909494197744976
2.2,0.16091562342472746
2.3,0.1589267752304362
2.4,0.14455301415155045
2.5,0.14879721552298783
2.6,0.12186887502838736
2.7,0.12345384021792655
2.8,0.12639041585824365
2.9,0.12495876391347202
3.0,6.270891584426864e-7
3.05,0.7263763259220096
3.1,1.3717126483823263
3.15,4.564490043832279
3.2,3.390008692470769
3.3,2.305328541810198
3.4,2.0673340505754694
3.6,2.3101036753502835
3.8,1.8034562042576925
4.2,1.1100862121632789


==> anc/Fig16_Clcm.csv <==
w,std,Clcm
2.2,9.42263195761515e-7,0.9998773104642391
2.4,1.2466193475245392e-6,0.999874781017259
2.5,1.4003626445056623e-6,0.9998731690536603
2.6,1.5426079311679172e-6,0.9998714262875342
2.8,0.00018126809071487309,0.9998478545321092
2.9,0.00032068282436202616,0.9998146720650551
2.95,0.0009745646085624385,0.9996500951060351
3.0,0.002183856283318076,0.9993549656143242
3.05,0.002194863660795145,0.9989638266311692
3.1,0.0039307862996237975,0.9986314051949801
3.15,0.005811670267126494,0.9971029061556608
3.2,0.007705063827127679,0.996471905367987
3.4,0.015439722338678423,0.9878203497166103
3.6,0.022092049488538046,0.9733789884212543
3.8,0.027765092065563407,0.9514670342340154
4.0,0.037045719898575066,0.9230791606832884
4.2,0.03982723821502995,0.8882951239150716


==> anc/Fig16_mode.csv <==
w,mode
2.0,0.855
2.05,0.845
2.1,0.815
2.15,0.785
2.2,0.745
2.25,0.705
2.3,0.69
2.35,0.585
2.4,0.545
2.45,0.53
2.5,0.515
2.55,0.45
2.6,0.43
2.65,0.445
2.7,0.31
2.75,0.31
2.8,0.255
2.85,0.245
2.9,0.225
2.95,0.005
3.0,0.005
3.05,0.005
3.1,0.005
3.15,0.0025
3.2,0.005
3.25,0.0025
3.3,0.0025
3.35,0.001
3.4,0.001
3.45,0.001
3.5,0.0025
3.55,0.0005
3.6,1.0e-5
3.65,1.0e-5
3.7,2.5e-5
3.75,5.0e-6
3.8,5.0e-6
3.85,5.0e-6
3.9,5.0e-6
3.95,1.0e-5
4.0,5.0e-6
4.05,5.0e-6
4.1,5.0e-6
4.15,5.0e-6
4.2,2.5e-6
4.25,5.0e-6
4.3,2.5e-6
4.35,2.5e-6
4.4,2.5e-6
4.45,2.5e-6
4.5,2.5e-6
4.55,2.5e-6
4.6,5.0e-6
4.65,5.0e-6
4.7,7.500000000000001e-6
4.75,2.5e-6
4.8,5.0e-6
4.85,2.5e-6
4.9,2.5e-6
4.95,2.5e-6
5.0,5.0e-6


==> anc/Fig16_skewness.csv <==
w,skewness
2.0,0.1060532270128572
2.2,0.08891974404894915
2.4,0.0927773973492512
2.5,0.07882344629337908
2.6,0.06993316763879928
2.8,0.09084431627261866
2.9,0.10987257795450703
2.95,0.3903774660722781
3.0,0.055739764349439794
3.05,0.3976720679229401
3.1,0.8548934877242921
3.15,4.068781385251018
3.2,3.5832411322158824
3.4,1.5844156789842587
3.6,1.4693123230525056
3.8,1.5042759020023313
4.0,1.2361217116630936
4.2,1.1717518828341282


==> anc/fig10_a-c.csv <==
j,CjL_a,CjL_b,CjL_c,onsite_pot_a,onsite_pot_b,onsite_pot_c
1,1.0209042614091233,1.0939481672603175,0.9938706020884772,0.35427099304949605,-0.3708932085145824,1.5524660589679813
2,1.0036710629466687,0.9887060601383143,0.5897453168039143,-0.8584318727035662,-1.4556545859131498,1.404342524753903
3,0.971532519668719,0.9491204993543245,0.8650781917263246,-0.19677640737489632,-0.477403700192226,-1.3865608169965693
4,1.026539698893056,1.0868768601816357,0.32698069843225697,-0.7959383541561409,-0.3105980428291124,-1.7412174018568691
5,1.0185004285307202,1.0680957602989385,0.9663111307850205,0.24140456967853208,-0.3848991417382752,-0.07103797987356675
6,0.985613718934204,0.9638751030784535,0.907040964475254,-0.5672526664961568,-1.4501923913865855,-0.9506218749143077
7,1.0577370117383271,1.1632975452250998,1.2341038376106133,0.26699308296021096,1.0452949436421841,-0.2315889242626863
8,0.92789443977354,0.8087836623239005,0.6766134339025928,-0.31351177003838826,1.3457166997387686,-0.4961050930748081
9,0.9928075117760284,0.9552633200609519,0.8555366413180078,-0.9111184112983004,-0.3070321377548415,1.7997510790415945
10,1.0394837710348508,1.1035496699682545,1.154036943669606,-0.47627309492779846,-0.6340276424253775,-0.844430354573547
11,0.9681132951451067,0.9284836704438895,0.9004641590193387,0.20780454191624775,-0.05945249536510766,-0.23835442685534813
12,1.0226136894210822,1.0657022530307991,1.1127766909616412,0.6382615810578005,1.080160769840246,-1.414602876737638
13,1.0083061050151176,1.0160923424862738,1.018415288842407,0.8553362010536274,1.299744846487708,0.008913112789000088
14,0.9669904092008995,0.9197389211440319,0.8760492105394394,0.0812113932805194,-0.8300801205337687,0.5744736385496056
15,1.0212562621877135,1.0532472871927108,1.0835266496768348,-0.07023306638579108,-1.4504563030203195,-0.9747016725067381
16,0.996457148319299,0.9912745751426656,0.9862065822870271,0.1030517188688238,-1.120600911587386,1.0266534470631423
17,1.0039890644934184,1.0109581631353064,1.0187971519548251,-0.6897264490415131,-1.4008140505382511,1.6627511289030592
18,1.0011618015851427,1.00186091682679,1.0014535159523499,-0.19842690376359906,1.4893239111146777,1.1853367012701146
19,1.0168623601729327,1.0429401568317676,1.0715014457464682,-0.15354341349154055,1.0160399645440492,0.4002065748462986
20,0.9481376819474945,0.8827906363561517,0.8309220030922484,-0.9063911458083775,-1.2296186037900803,-0.11556984597840625
21,1.0784620223953951,1.216195473175685,1.4421964289022908,0.2065580446021742,-0.3916422352159721,1.4276450098860056
22,0.9948177081474857,0.9747289805036168,0.9613188761071637,0.4314387772205084,0.919373211352533,0.5013249023650002
23,0.9821989098261364,0.9485900463845014,0.8954228698363502,-0.3403854266954873,-1.140643576628105,1.1897914640463834
24,0.9112567003222668,0.7476187112430773,0.5797505194992896,-0.9709238006839112,1.0487889122187877,1.5833834959902473
25,1.0412057502917251,1.1267314036186737,1.1218788795404315,-0.7060979004356249,-1.2102748035676127,-0.9582150464653792
26,1.0461717636439019,1.1147565790839258,1.2313983627312106,0.6090077996031522,1.3134243063015383,0.8307621473961293
27,0.966305524338385,0.9039878461333443,0.7616189854145552,0.32748063653779225,0.19473665957943265,0.29077619856784165
28,0.9975841475959697,0.9908521957152608,1.0538703951225157,-0.9743980590581294,1.0368100004805787,-0.7783938525272176
29,1.0094488243709763,1.0070415617603499,0.6717678103779112,-0.383544143197597,-1.2394382680673384,0.9924103149848504
30,1.0094415707081077,1.0433828573194237,0.9054123989432006,-0.9412719982886086,-1.2641126883183547,-0.9790125318457599
31,0.9807583617304733,0.9538733571777687,0.9958202956751845,0.9393154201251739,-0.8792524969559714,1.372815963619846
32,1.0155842689106456,1.0461113306643492,0.9981758342637764,-0.6494437478294253,-0.4115142960168303,0.455792617183006
33,1.0037735635602263,1.0114921759648705,0.993449158935155,-0.8275583975821212,-0.29036765312007806,0.41636471147961474
34,0.9858873188939591,0.9719714771306359,0.9512580103139174,-0.3013583646921383,0.2687276378848331,1.6874231070694055
35,1.0134636345900077,1.0240816657993435,1.0224169383261046,0.1162424274887277,-0.9149350628465807,0.0478107915530086
36,0.9786292338362634,0.9431357158795622,0.9020243209695757,0.7695157381245652,-1.492694602743569,1.7106076739149654
37,1.044218947707904,1.1088239773106328,1.1696056134403465,-0.8298266047925877,1.3341413314191257,1.1672016570162824
38,0.9736917711661824,0.9365237715038623,0.9015240338768054,-0.8906158351364302,0.4269333748802311,0.3885411362674691
39,0.9907555872851863,0.9794184357320477,0.9722338792053702,-0.2325257815186328,-0.9901075607251555,-1.2582549824189015
40,0.9640088623378703,0.9168314338459839,0.8769489902213427,0.5407139533145031,-0.5327102905793832,0.9476814222732439
41,1.0580611113187532,1.1391450955362297,1.2132613651570217,-0.41885204034158763,0.37406983653389325,1.701033595583801
42,1.0032098554029476,1.0041071594055315,1.0024451878129224,-0.4817484471432216,1.3114371778826897,1.1859821338609982
43,0.964111981817188,0.9160446806472096,0.8732512715329457,0.78157268511577,0.46808410005935563,1.1970994656181582
44,1.0097768292001796,1.024441462643047,1.0374673483308883,0.08705981099081672,-0.5203506352193814,-1.4049624022217146
45,1.0031561009552983,1.007367185432316,1.0078267064369326,0.2114473328089228,0.21935693244745225,0.1538835262330176
46,1.0044831387535345,1.011705643765669,1.0182761419583268,0.3593940927898225,-0.9983875307672123,-0.6729127311812002
47,0.9992301461623716,0.999810421674218,0.9865197824231019,-0.929480882773086,-1.1066627088094132,-0.10013400480854373
48,0.9988371804022087,0.9967289601000597,0.9926039215404447,0.46337504173874766,-0.9207959187339201,-0.6717138533736731
49,1.0008854600649129,1.002100641921643,0.9675679160648892,0.2791147179345468,-0.27423373457681577,-1.03898998831875
50,0.9977939825458811,0.9965442965300711,0.9689118317113948,-0.8101467778552394,0.1735849429558507,1.7936400435085453
51,1.0427121484643151,1.1046491123093385,0.8637393439780895,0.2675851187870326,1.0176849984719554,1.410595222966949
52,1.0277552369183545,1.0869855000654673,0.8397286014144204,0.7620948363157267,1.0838706442473969,-1.6052509680907898
53,0.9181991860399036,0.789705382609043,0.2923544906566972,0.8077207635050772,1.3486103975591313,0.018694649747932335
54,0.9892882778319823,0.9641014506954714,0.5846012163184405,-0.22836187196167357,0.21405221039482658,-0.9239857608824084
55,1.0019731527640918,0.9941561323366667,0.6310036909584809,0.48396535765478665,-1.4264799754723227,-0.32384805515713966
56,0.966706470385141,0.9121598696128582,0.7465984618017094,0.8822752734197574,-0.5763753312296507,1.348877779622032
57,1.0524142153989333,1.143844258776049,1.0015362585634842,-0.7637835980109884,-1.2477994992225803,0.5737242933393041
58,0.9954021137511362,0.9900463385098035,0.9573115074401621,0.24249515939451038,-1.115026680379385,-0.6680327275115094
59,1.0207084776410114,1.0557099626599358,1.0759090865914027,-0.7024654706723528,-0.5306439947767845,-0.6000600499333228
60,0.9965522552191137,0.9777092082390584,0.941678382681182,-0.8679352523124702,0.11617763243640522,-1.2641460924185757
61,0.9602690079449513,0.9017158320799942,0.8260362807023021,0.9291539444697698,-1.2800822252664579,0.8870904905212151
62,1.0306908171309646,1.0857667706390774,1.100698289979921,-0.9754507237525596,-0.7723175664961239,0.26776351788171193
63,0.9792804611607628,0.9517116374352701,0.9091303837731534,0.6122590156584993,1.185107575207022,1.0847168311560582
64,1.035222762827356,1.0946430785095185,1.0009166993681642,-0.08900915863368875,0.2798805702089917,0.19293828622227327
65,0.9734620446898602,0.9355080102058899,0.9308513593748807,0.5648602077579787,-0.45667729401333346,0.5701793487377846
66,1.0176563142789434,1.0734987660224915,0.5622353662499844,-0.3239090872598691,0.12493247957986786,0.2362781899543005
67,1.0143251033094816,1.0126602509768479,0.17286355263628986,-0.4198462948738899,1.3167983491947632,-0.5504725360400087
68,0.9673177612094539,0.894831212745668,0.765457767099239,0.44007164975544555,-0.9728938230040047,-1.446588218540064
69,0.9862340956693528,0.9466535289730434,0.6825291594273126,0.8918586152042347,1.334525763532037,-0.23554487798819523
70,1.004571930010429,0.9919375724810958,0.8357166532354007,0.5366768453013568,0.8597760172516757,-0.4086160183559262
71,1.067039542413877,1.2014554393708947,1.1993123753306862,-0.632357468074944,0.5130860938817139,0.5694588544565578
72,0.923859436060952,0.8223819826325109,0.7250491875014419,-0.45679519999970886,-0.02271413518352916,-1.068635485365892
73,1.0068339299207452,1.0194616619268417,0.9819756386877193,0.42610210479730926,0.04119446288333961,0.8259056016840038
74,1.0301693027788776,1.0684875108854999,1.0531652702132404,0.4024002817150447,1.4060404743363044,0.5348916604219045
75,0.9751123143888383,0.9430662693153955,0.906212555559309,0.9833027623913244,-0.9303805941826511,0.12204182059660562
76,1.022336372108677,1.0532045660769205,1.077053076155103,0.8350259385039682,-1.0492734375540402,1.1860760351099244
77,0.98389469782749,0.9630475579488964,0.9449360309301803,-0.05059646355510461,0.629562313946793,0.5768314963725352
78,0.9975763285274657,0.993921596531353,0.9901967593226618,0.7471646344523601,1.3560755665475197,-0.9905544466505535
79,1.0181395620173854,1.0411648556929398,1.059987689735342,0.6089684962973219,0.9492012051015832,0.5057788542506654
80,0.9866198748536061,0.970458360260193,0.9575368466867364,-0.470090102418403,0.6877103254752059,0.4544280725754477
81,1.0054861973748312,1.0133344946376062,1.0203070528668952,0.16114701347511584,-1.0190334793706375,1.6892279114810858
82,1.0076385822939224,1.019241290326341,1.0303690176162725,-0.039134353037684644,-0.0847463450705126,0.18031553427979263
83,0.9991772152319481,0.9970962279617357,0.9934012286960497,-0.525942677599641,-1.0582739068310438,0.05747440371780321
84,0.981171011712282,0.9567389554077695,0.9386183538077618,-0.23870371893935038,0.011019360626154384,1.0555543763352573
85,1.0239204921552385,1.0632124677554895,1.106836014441456,0.6426593626410697,0.17929362623704947,1.2949340393390008
86,0.9679781358882473,0.9180105796893232,0.8658779097497519,-0.06462184439769025,-0.30200310483960946,-0.48083293482487477
87,1.0317438154896967,1.0697787829730157,1.0940701883312405,0.7574268057552427,-1.4798834181535063,-1.1293829143168765
88,0.9968226184517145,0.9942739760754846,0.9926136968606115,0.022575305773295362,-0.5972376243492397,-1.7989746308984036
89,0.9619854719210718,0.9108385923235645,0.8655918020304074,-0.6872332519765063,-1.3049460945691265,-0.5098764263570759
90,1.0084627538527062,1.0227316408773386,1.0395855537235246,-0.7404485694301064,0.2488103749893522,-0.672394277342149
91,1.0688576054303263,1.1734817762800702,1.2760398982015801,-0.5692206047024411,0.19659101861128225,-0.3572996784060607
92,0.9862112718069914,0.9690568808319789,0.9546065584388627,0.1116395495303335,-0.21897277477209642,-1.7795001371325398
93,0.9805412329411639,0.9493770363902821,0.918287096717325,-0.39553897496532775,1.3748527717428467,0.8180084151389642
94,0.9580388285060334,0.888414490435532,0.8214046794030024,0.2626248165240468,1.3282863723088494,1.1428215507880013
95,0.9856705827519867,0.9619760785073532,0.9356309328237059,0.21937907407514023,0.870147238504237,-1.1386034592293939
96,1.0349472892789757,1.08965362744828,1.1406647955081224,-0.9152546219973043,0.40659277852935904,-1.334367301485166
97,1.0008918904959982,0.9988140453754129,0.9931788136356637,0.2162399818053493,0.573877631805292,0.22000795318525612
98,1.0281002245533537,1.0680082772116608,1.1009384391522246,0.28859723644262303,-0.3492931087480997,0.3215792067171146
99,0.9325782935900336,0.8385600901592752,0.7595606284822861,0.1398141629586016,1.2156780278366326,-0.24919345576103513
100,1.0310892569785204,1.0824791960734579,1.1316812179903728,-0.5855932758690003,-1.4364904746035694,0.6787929904635785
101,1.0129867837148974,1.0287005392059234,1.0374018077119516,0.919444554667582,0.47168263890422035,1.5023578532315318
102,1.0064036587939584,1.0165470606963636,1.0156533694950383,0.9115692759969143,-1.019908800014622,1.292391554169303
103,0.9801338986734475,0.9515706400409989,0.920374354801518,-0.9508279507941908,-0.4871515670579354,0.6466332680572171
104,1.0276397587530883,1.0635744767198643,1.0307348790497362,0.09540783509064887,1.036787175102306,0.5257108460596387
105,0.9827168033098109,0.9598296177427795,0.9062635053242803,-0.08627484692429066,-0.45956123405263116,-0.681765673379066
106,0.9835993229427888,0.9604355185355896,0.7809518501433005,-0.00038994277569415203,-0.36295105783849047,1.5325489244564634
107,0.9891109443547885,0.9771200382658267,0.8834462899976168,-0.45133081492954963,1.385604459755152,0.5083123844044339
108,1.0677113523149162,1.1604638833312166,1.1439086521420267,0.16475790339057328,-1.218371569654414,-0.47648768552679255
109,0.9569439128094814,0.8997610971899969,0.8506456257734565,0.23760064976875173,0.42206965093225124,-0.34179215623907466
110,0.9911407581711899,0.9801692010159958,0.9674473374352379,0.7205298576737582,-1.4169276653522302,-1.17410940703961
111,1.0184385782661542,1.0422536781133975,1.0586679098217118,0.10018334973195975,-0.39719545870360595,0.798083031007611
112,0.985702116967758,0.9631335483547846,0.9399376024723052,-0.820274554665751,0.9236351988109788,-1.577532022857502
113,0.996172950479572,0.9913610127673442,0.9866833700087376,-0.1604351652292606,0.13637017902184279,-0.06584136047089317
114,1.0140356809287723,1.0330201440993374,1.0472052431854302,0.6320629470059842,-0.08762629317683746,0.8668941359591875
115,1.0002351835696857,1.0013877040259127,1.0036301423276894,-0.3352529013004282,0.26653144674505125,-0.4187051926845724
116,0.9737012267087252,0.938205372833364,0.9083966610685128,-0.6475317162585106,0.7137606924170208,0.8995895456466314
117,1.0136005451025798,1.0340080219415602,1.0537939531528235,-0.033261747781407,0.9476209886158786,1.099861869123189
118,1.020744027858237,1.0479749131924563,1.0709735583591662,0.21226824617477424,1.002005007830581,0.021775439124792406
119,1.0047792638799877,1.012883513526795,1.0212632288100352,0.9393322722052,-0.731437493557271,0.3338766270425053
120,0.9749337252873674,0.9417950501241916,0.9140457544087305,-0.21933145077892435,0.9536625653378312,-1.2213892661884196
121,0.9874576001510201,0.970382371141541,0.9556195376394911,-0.27593114792749684,1.283938774320755,-1.1336048833975236
122,1.0299490783354326,1.0680236109828687,1.097763783549578,0.6853449085480179,0.13495765378491464,0.7090335111106343
123,0.9784403732977822,0.9501137561519091,0.9261412343863455,0.9449381069996008,0.1478577562311454,0.9991378527919716
124,1.0174564301898357,1.0437331896420592,1.0689110991602069,-0.28638819101020463,0.49029793123599585,-1.0953847696571255
125,0.9769540465505682,0.9492241040507764,0.9273232675829237,0.3104640399089207,-1.0506530203996869,0.34695717251440183
126,1.0410989005483213,1.0945493957319476,1.138570793481903,-0.6869976991045115,-1.1321131175162218,-1.201680814737055
127,1.0150121063142643,1.0463598924738302,1.0818626693881574,-0.3520554773357336,0.007219714590471993,-1.7337094387121437
128,0.9519068783806963,0.8747308665381136,0.7994706419708879,-0.8560960387712351,-0.7255641071531747,-1.1669529638215672
129,1.006650546652897,1.0164240954299835,1.023831641573787,-0.9204143810098251,-0.9979640578289866,0.48116718601642927
130,0.9570355295154083,0.8816440382524494,0.8041540430435357,0.05341539866027478,0.7618093686194136,-1.611380315704438
131,1.0262945855693129,1.0729333624986301,1.1215726237244665,-0.8124717770844656,0.9689417702889758,-0.6579067385886925
132,1.0328375531415435,1.079773599042145,1.1227770509808483,0.1085811420509728,1.08849470542867,-1.5303888769133653
133,0.9746914713105588,0.9417030445563296,0.9135705526661704,-0.5766392798374618,0.6667048380078366,-1.6188195291467253
134,1.0258100557242293,1.0662936574615174,1.106710964939583,0.13287665502116308,0.5809769773169329,1.716629299738271
135,0.9815311181099181,0.9580564701075593,0.9406114434473601,0.8799202712924199,0.9088466785827682,1.3369573277204274
136,0.9885038271071107,0.9704718891902849,0.9517943501467155,-0.2773471795407292,0.8462921508745707,-1.086499653298516
137,1.0158572341948795,1.0343924190969627,1.0458676581110777,0.2665547568949558,1.2194922546383582,-0.8385387346614199
138,0.9983483493930619,0.9946019896698559,0.9885720173664778,0.3137274914950203,-0.6063092501557066,1.2043438069327486
139,1.0175938307928438,1.0482318134593864,1.0810489660520632,0.6177148212321129,0.2486650983803489,-1.3222847877318045
140,0.9929445619456533,0.978630060554651,0.9607849524267835,0.6440949697981617,-0.7077851463949507,-1.7735508193902927
141,1.0008986223015783,1.0067175224908889,1.0159575288944735,0.8737312344478507,-1.1625365066555977,-1.6229167005225182
142,0.962028564250985,0.9004451769339992,0.8403465366020112,-0.7246563141344549,-1.3963709689763197,-1.097064289593606
143,1.006052879374198,1.0183099970978353,1.0317103038468962,-0.05205893098384662,-0.7714403770058278,0.10789221595901255
144,0.990940611863715,0.9752312708453968,0.9571939385482887,0.18491663565953287,-1.2945806407671758,1.1142919617937654
145,1.0367509698859685,1.0972288719559162,1.1637259364751,-0.7433405773322233,0.3349710855228265,0.7905247686195847
146,1.0071780135691295,1.0162491563306466,1.0231562103148604,-0.972956651240974,0.8426892660831844,-1.2595129159169236
147,0.9725556056202654,0.9301062489456232,0.8853667636243219,-0.27192355757422915,1.4147622601893262,0.4849036512272551
148,1.003050184614256,1.0054785109287574,1.0046120429172696,0.945363174199449,-1.0265187097951014,-1.2900771936036581
149,0.9959888943418916,0.9884902006301958,0.9771474092754339,-0.610064913771017,-0.25305469551614435,-0.14439949254315176
150,1.0078440901755363,1.0231029670713043,1.0433501637977403,-0.9460583950623516,-1.3138574995963181,0.9103163276340835
151,1.0007089307107486,1.0018808911182826,1.0024373773230262,-0.5506476966166138,-0.19589914459552715,0.7179743176525071
152,1.0050269506556533,1.013483223780544,1.0235601003440575,0.3487371595861797,1.2721127286849434,-0.6822679463780352
153,0.9947695076208825,0.9887377083563652,0.9842413286331643,0.5386720046018545,-0.8750889155968875,-0.3270836830631638
154,1.0120038271953657,1.0290550293388052,1.0468244738800918,-0.31938272028796577,-0.5720066707499594,1.5482677830182705
155,1.0245537795063928,1.0650710679808164,1.109556120116753,0.8330454043506155,0.09637209226936827,-1.5707457822747264
156,0.9590899232087745,0.9053243147784774,0.8650337454896658,0.5574668677208745,-0.9230813181519837,0.7488978795605956
157,0.9804173378583593,0.9494756561405151,0.9149906678630342,-0.37472906732615785,-1.277376590550836,0.9492770907924177
158,1.033497561685372,1.06726777126251,1.0782725053660553,0.18198688253848339,-0.6575806319901769,1.1737675484079426
159,0.9688102141236552,0.9170897738271522,0.8584712191895087,-0.5999230647762168,-0.23852538481394392,0.9497331113214849
160,1.0246499002106237,1.0787000062734302,1.2025912220847708,-0.2920245151742571,-0.3353150567909311,-1.1951454771471965
161,1.0068655936182065,1.0152613201598588,0.9873947730984921,-0.38779879545477147,-1.3094025314077158,-1.7554901993524388
162,0.988010169147043,0.9767539442688223,0.9728967630141367,0.6129194536977924,0.24065147286474997,-0.19751892590800058
163,1.0024428419361748,1.0018649044508308,0.987492451492475,-0.9005953232927393,1.3356897259534946,0.8701651995896185
164,1.0345948786951236,1.117200261669494,1.2417673884348825,0.4651655236164567,1.2150674927146543,-1.29818437091772
165,0.9380240162844955,0.8131182628651591,0.6196730528174721,-0.27669017631004866,1.1263647069195502,0.7875886371865579
166,1.0128660633847635,0.9935837883512816,0.8833981238296467,-0.034201335454632886,1.0044110211578903,0.741936527788112
167,1.045113350375876,1.133634255986631,1.2940855646385876,0.8360573799671607,1.3032800323600817,0.33663201536187715
168,0.9510421344842349,0.8842057137234406,0.8174757142616659,0.42000796889650305,0.7642489074009005,-0.23788849697523506
169,1.0034561470800594,1.0175632250815994,1.0592438364162353,-0.4416212033822,-0.2722534576209912,0.27693515177837313
170,1.0020921026861485,1.0046889749143695,1.0063950931446244,-0.7678447818499841,-0.8532083042974663,0.34950827509354654
171,1.0174209350942924,1.046995569190734,1.0835996102559777,-0.7132386946731408,-0.29148071727531555,1.439319743100994
172,0.989069314214503,0.9731560923116417,0.9565732657643182,0.21825740784657244,1.2977863312107392,0.9461510465134688
173,1.041374359612577,1.1147881466128586,1.2003024220030802,-0.4180167189399193,-0.5413315576791495,-1.6751665209894644
174,0.9689174525300943,0.9086739049472191,0.8324422514184591,0.21299678471552186,-1.3065487273756458,-1.2295472330166015
175,0.9642639717172535,0.8976496374385896,0.8193546081801287,-0.8711544045116781,-1.0781846764494873,0.31922743669491216
176,1.0305317900338882,1.0907716965042744,1.1671719850517257,0.3783464770932645,-0.9371189628101375,-0.5179909284717381
177,0.9959977013167651,0.9830138422506028,0.9634756947766854,0.2881318444200178,0.02740405594899764,1.7880459285896608
178,1.0127327392106087,1.0376408708908176,1.0674939847036478,0.06329714153433752,-1.1086290625851989,-1.0100964355931914
179,0.9719257563279605,0.9308238842582188,0.8930452511907412,-0.3000991693201449,-1.0554891269285538,-1.7064499817153225
180,1.018161500413861,1.0453248212812296,1.0728824795793164,-0.5527235293072317,-0.36047535462516134,-1.5216619228975523
181,0.9973580580466805,0.9981679689711447,1.004717685802861,-0.548131185304142,0.8334059099306002,-1.278013250442891
182,1.0045352470540398,1.0090772815704665,1.0084271497691955,-0.04749185086645458,-1.0670860766141188,1.10994214621902
183,1.0011011272787775,1.0023028689470583,1.0011723326250093,0.2154062016574101,0.3762355733427627,-0.8458093292632698
184,0.9964364019332121,0.9888335945545278,0.9778912352339323,0.6829400764717284,-1.4368308459166312,1.3902048500129747
185,0.9950081924411163,0.9837092833381182,0.9655953834123281,0.5709056824154044,1.4637375470171277,-1.052186313424194
186,0.9941216840238398,0.9882953534060573,0.9891034809042973,-0.4486303468875845,0.5281160773466818,-1.2095661463838452
187,1.0091853384631986,1.0231587764500782,1.0469227153127052,-0.6203800497086185,-0.6100779596965924,-1.429732252533867
188,1.0003110390082046,1.0018606403687724,1.016478656105277,0.9941382434981989,0.8562793108301103,-0.4861127093072146
189,1.0273460590306627,1.0671098523574651,1.1579412171807104,-0.8515578039259184,-0.6081161408925249,-0.8854657932506071
190,0.9753940039135657,0.941764585299393,0.9366605238061619,0.012144621849481396,-0.03641942785091867,-1.4647000590417882
191,0.9766182225778185,0.9440888032509098,0.9077680974941549,-0.8819815382339855,-0.6315489802333523,0.660758596266579
192,1.0160088346505212,1.0382760240416764,0.8599011582038012,-0.6252714846249359,0.6777267988053408,-0.19590143575452212
193,1.005912038490069,1.013593481683619,0.9048273327962175,-0.46119019065178524,-1.488132197645601,0.6820601484585269
194,0.9960474521272861,0.9911275039388462,0.5040450233563224,0.6012509989501198,-1.2996284768673316,-1.565337922758809
195,1.0092553065851522,1.026096763727312,0.655895379769544,-0.6477893537210244,0.745553334023648,-1.34853459687337
196,1.0041297880401892,1.0171706650000112,0.5206425431155645,-0.7508356005077625,-1.0647470423457315,-0.9175542740211066
197,0.9862217994000353,0.9641970839266183,0.8269720156949433,-0.3621920237071947,-0.41446941451798125,-0.10762859484291099
198,1.0130403215124428,1.0381615493960716,0.9343066321324812,-0.5330704671648809,-0.29333005413936886,-0.019898523952596614
199,1.0464082813016071,1.1568238382280491,1.2374260397527954,0.5096496758419162,0.06349447532308705,-1.5030353110609895
200,0.9986363343177485,1.0251919562397434,0.9982168763655066,-0.840447309780846,-0.10281434112960652,-0.18518809843438766
201,0.9825999857530644,0.9230638800423846,0.8106588094158933,-0.28063273066476935,-0.48104604690111574,1.0067864613835258
202,0.9645929608629757,0.9045994369885075,0.8144618112626569,0.8309474625887541,0.9819387739440506,0.0991181992438297
203,0.9658433613132906,0.8526368108229481,0.6890483383133884,0.6861369070853338,-0.3307550125334462,1.6956236642585403
204,1.0341366629061053,1.0991227350503034,1.1566729149888368,-0.5324710872320897,-0.10010904470936177,1.1012742270266187
205,0.9988327529567335,0.9432972098285928,0.8575955235383435,-0.16403875957369785,0.12726880628666826,-0.11647046044733678
206,0.969648087225276,0.927390350638455,0.8912098516424055,0.2414944337816416,-1.0980602413211038,1.6046501071021375
207,0.9564535264504067,0.8776653699104321,0.7854835725070457,0.14695059096464602,-1.110518120283015,0.9703068413613736
208,1.0071801252523096,1.0548857981679542,1.12243742288042,-0.08762940690642163,0.4792676841966479,1.59890137130782
209,1.0724175920380299,1.2095211451307375,1.3624099581916502,-0.19413760573880667,1.2001941738076276,1.2285355301099752
210,0.9886747873825928,0.9748834225551973,0.9614649477333014,-0.02259641179754146,-0.2936165038812766,-1.2694370576220546
211,1.0297701402722943,1.0820402710385544,1.138789962017557,-0.7098926802820471,0.5422522268944174,-1.2735660922422567
212,0.9492173093554186,0.8747981155145046,0.8027534668436123,0.15494757291948869,-0.10506553579060007,1.5911440444174116
213,0.9887695043186187,0.9607904768715921,0.9258074406940062,-0.09479773326011642,0.6072147841784341,-1.3688823073884104
214,1.0883850685222476,1.2141214076547289,1.3312133289991244,-0.04272765031609316,1.0067575276471734,1.787507423514665
215,0.9365921773100044,0.8528155795849202,0.7829084324511602,0.21210092709909079,0.5185035194763445,1.265073371316069
216,0.9954597262364213,0.9907389054268753,0.9876002004858548,0.40759427112644264,0.7786149641264437,-0.022227710170737103
217,0.9821920260562228,0.9565640552909671,0.9329358330810383,0.8032582319348234,-1.2396245339043954,-1.3194527938849159
218,1.0506956266522043,1.1203725408288097,1.1799306703198436,0.9458391401518114,-0.7524997850620483,1.4630849006632942
219,0.9742655249219547,0.9413220004346216,0.9145775957308283,-0.4573350132304346,0.9268286359566957,0.37940853165845767
220,0.9882279106616546,0.9743918139163298,0.9640602665501483,0.1793289026478968,-0.7176953477793315,-0.1432465685135802
221,1.0271339405019728,1.0647452119016054,1.1018162496542396,0.7778612228688968,0.9017459742848599,0.35775013591972127
222,1.0308274033736182,1.0818230141496086,1.135487656300234,0.9946941418943247,0.05613330649729731,0.45228735411939813
223,0.9584970740214082,0.9123477835833104,0.8860757667143593,-0.8897958733088651,-1.1118480976338478,1.448389663756269
224,0.9980309017479777,0.98391279807457,0.9527215515475511,0.44110581325484555,0.46036478934444935,-1.3441373609286593
225,1.0213337658767185,1.062863652759281,1.114375238409521,0.3129001594528771,-0.88037747874176,1.1580282738507084
226,1.0156205861104874,1.0364811369162954,1.0497695743005704,0.7000365972846434,-1.0431731480172137,-0.284596772633269
227,0.9851843770000451,0.9469502061721529,0.8845510815593062,0.09496250705169773,1.411129768858701,0.18088274555349138
228,0.9470887132760295,0.8413823406237563,0.7143605974566963,0.7010637598107787,-0.7282433958646242,0.9615063650199087
229,0.9759338594416176,0.940403024326605,0.9028845575017281,-0.6746336729352578,1.1338359590223126,-1.0465470368212841
230,1.0346366175018535,1.1056992111136983,1.1827827020226027,-0.8799647539618447,1.3079083267650011,-0.9960624771504953
231,1.0225907698528958,1.0550929545916319,1.0756993600736722,-0.42003530899978614,-0.1785229693767969,-0.597499355874483
232,1.0002815986789737,1.0138974183138965,1.003468085991729,-0.7826726262199579,1.4902695712358827,0.5586609353400764
233,1.0352233245361167,1.0869553710095656,0.9678975971571615,-0.6917092113070167,-0.0844396501913236,1.2559353211787536
234,0.9692912107671898,0.919721386580585,0.770206269605317,0.15830045710286234,-0.9167696700947003,-0.14516057793311554
235,0.9477715753353769,0.8658242146997467,0.6249094848755175,0.8848696573902068,-1.4555988949732375,-1.4516735253850808
236,1.0272341601213888,1.0685479802414908,0.9081670531919512,-0.5465871768911499,0.1587316558309817,0.3426907834980406
237,1.055969857931724,1.133522479852408,0.9650244396840986,-0.28728304369565594,0.04138650547157341,1.0997930085933965
238,0.9380992650392082,0.8468916298463234,0.747768080089099,0.4585766859652809,-1.4535767689000068,-1.538622039289426
239,1.0302780326093957,1.0851846909284715,1.0763754158380492,0.3314630579186222,0.06149291355547004,1.3989471396456274
240,0.9558248332667945,0.8964583053198094,0.8442042783397834,-0.3493598877994799,0.805918519525509,0.14546250614960465
241,1.0585248523291302,1.1394328483348724,1.2052999432652545,-0.6370827523193747,-0.14976198284669606,0.9238862734066957
242,0.9953121992588407,0.9862974712289166,0.9772877998028207,-0.23916842838172503,0.38767384838700814,0.09215103640867195
243,0.954126096657722,0.8925066529925604,0.839619013574312,-0.12009946925328396,0.19448872323694855,-0.5843930938754729
244,1.0392901957978744,1.090486183453439,1.130960196787953,0.3337880891738081,-0.2392545679623863,-0.669901497341642
245,0.9803256502695057,0.9531300086011896,0.9275330386949362,0.2566791789926888,1.2681079023494668,0.45130197586878107
246,1.009707870338552,1.0223051523669742,1.0336611905643014,0.01860989761147991,-1.0265279964898846,-0.5378503991714088
247,0.9910039432839417,0.9783841986586393,0.966837135368883,0.5229773168329346,0.46269877116850644,-0.6772283511550516
248,1.004700083205314,1.0146939262187507,1.0274761663168277,-0.880040145159851,0.2617551217307277,-0.7277636583014677
249,1.0120553248883593,1.0338409910005253,1.0644489708949374,0.8772224313898005,-0.1581796051955846,-1.716025160006314
250,1.0094316245908492,1.0295216984605404,1.068083522900023,0.6893741846280483,-1.0829301317761335,1.5626294423553782
251,0.9883483345665872,0.9777485578675977,0.9823716996085822,-0.712361152073838,0.7653131698271762,0.6284215956793113
252,0.9882961306912055,0.9715888712527655,0.9595132955184948,0.14119393576476336,0.7328872578408179,-0.7365117761110935
253,1.0078286653237272,1.0488104555494313,1.1194369793348489,-0.7611937875145958,-0.004492879934352434,1.3106132664369772
254,0.9935294281211038,0.947302189849512,0.7809418369301862,0.4399597207494459,-0.1460541721353108,1.1819970462309468
255,0.9948574309328352,0.941604922318949,0.8339193522177776,0.6912867089060155,1.4977474101219483,-0.8968235668874933
256,1.0124629602140796,1.0397131436678306,1.032370914509858,0.1769665756078096,1.2914219098891984,-0.36245899097057555
257,0.9634654081629456,0.9217709134285128,0.9071635683155044,0.9598938348796224,-1.1054145611955382,1.2683578704993324
258,1.0425055363646631,1.1193198913080644,1.214998510032743,0.732733533912878,-0.12137891621292707,-0.804966386305909
259,1.0032320792375897,1.025186054821273,1.062698680971172,0.03868309793785185,-1.2282293032705507,0.7846730316983932
260,0.9898965885754153,0.951973035689912,0.8587004369692591,0.5892954657406757,-0.3407984561334372,-0.37816350849872205
261,0.9746905727986211,0.9197052670995467,0.8080341583089224,0.8312253719896421,-1.3521839353500487,0.08585757387966786
262,1.0165634983100598,1.0590059271904182,1.2044916065742952,0.6574849212015939,-0.4351867373136995,-0.11096554352976429
263,1.0341280233669887,1.0841334692386275,1.0848427240499263,0.2128418132668246,0.4773543686847064,-0.6015577262669494
264,0.915399579007206,0.8059128073871558,0.6736800354413426,0.5001408564298053,0.8109403809757065,-0.46598334070724357
265,1.0577353110007552,1.135504858058232,0.300467477757655,-0.4341677611033181,-0.8885999424882254,0.718833817781596
266,1.0054017879857255,1.0089599374357268,0.32230748877244086,-0.004017194375587341,0.05924888275811813,0.9996852259784099
267,0.9770303567933268,0.9485963916554491,0.9476665642790426,0.61590928769365,-0.21217701459752325,1.054450879869483
268,1.010745132689424,1.0263626350201487,0.8346125375492459,0.2641342456556801,1.015579072359504,-0.26146286139651
269,0.998582131708956,0.996775217422923,0.9978150371572267,0.5276887210997989,-0.7971061360277361,0.23475061021904664
270,1.0050068819733782,1.0128250511662424,0.9789375542290838,0.9208199923509155,-0.14596284635197776,-1.7378857861085681
271,1.0031589812297204,1.007580907709806,1.0112684966345606,-0.40307048345742436,-1.218140750052568,-1.3616339630079637
272,1.0008156993067734,1.004572388185611,1.0058610063979905,-0.7611313313522112,-1.007629723120168,-0.4887387163026904
273,0.997109780082054,0.991471976959868,0.9846550036146995,-0.34435208904967896,0.19394555953781567,0.6575649817316938
274,1.0131133932848362,1.0327514166262233,1.0507556517180672,0.5070846782190088,0.30634258380944357,0.5731576699474752
275,0.9856401777828961,0.9625463953784068,0.9383662378958727,0.2659810691558815,0.10230532343623988,1.009062410019858
276,0.9678246107981076,0.9220145595315667,0.8805362482165869,-0.08293198952846836,1.4880924107956277,0.25841156795314
277,1.0327677338656587,1.0828803808159202,1.1195618766110587,0.04559588529279468,-0.7115866613939592,-1.1229412788474376
278,0.9951555678552768,0.9896505174675588,0.9592690553241267,0.691792699309183,0.518334275010421,1.2833695753057202
279,1.0122212493397855,1.0367427720785432,0.9731897832958466,-0.31046229824461324,1.4321064118219602,1.6750723609037286
280,1.0058860999994905,1.0029601685546967,0.9196513883863264,0.2428711516301023,0.4649982433846749,-0.9525344019456125
281,0.9602115902939049,0.8941227892939987,0.7878520837049469,0.9479694610988294,-0.9609870115908365,0.5304281377303297
282,1.028432387240346,1.0794168242331381,1.0800001581670033,-0.21068407211016815,-1.0109500206664668,-0.14998952408190402
283,0.9956969506736685,0.9909136413705136,0.9883703502912553,0.08900051898931238,-1.1411246172826965,-1.6312421527087568
284,0.9987038361804346,0.9974012646539909,0.9872379671005131,0.770665614747327,1.0684935304397678,-1.716982595463101
285,1.0028913202865404,1.0081768709949264,1.014021924202373,0.46126300873913095,1.3358830600200564,0.2067864581416734
286,0.9972917353156779,0.9917429521178871,0.9833204404068338,0.29768591463246663,-1.3477527415580877,1.1547620470356443
287,1.0071994431907791,1.0164945645328065,1.0236289174154451,0.8732086795950487,-0.5013566977662474,1.693558972403564
288,0.9869824404021478,0.96668646801488,0.9464267715228036,0.40643000765994364,0.7636949355177349,1.2481667806191232
289,0.9687896514916748,0.927366027644756,0.8931542062229005,0.1259176102959736,1.103143820505693,1.7498791009946804
290,1.0359442100902099,1.0883963384885456,1.1362359677693274,-0.528587486326082,-0.36381086922484673,0.2749876071256685
291,1.0149955524125678,1.0336007435978678,1.0475512668906892,0.16908756237823974,-0.8370089480515428,-1.453089127257214
292,1.0002091783693243,1.0037917171071125,1.0062779360942742,-0.9687103246379039,-0.6609430198891229,1.1249767566955085
293,0.9418422608411293,0.8678675606713588,0.8059246397576081,-0.009918591260444032,-0.18817354430217748,-0.2946915665366101
294,1.0889758391456699,1.2367519194069123,1.338225991588796,-0.411459553051833,0.27352322159773124,0.564864381158144
295,0.9885678162843661,0.9576549833644142,0.8603342881827492,-0.541607600349332,0.9133372873409318,1.390997915463332
296,0.9719917672965832,0.9182255357199405,0.7517183131484669,0.057419534774865166,-0.5234177680846799,0.46609969022827236
297,0.9263870256877869,0.7897576023629326,0.5935831983108879,0.3875270717356867,0.026038172798176884,1.275514131218111
298,1.0529719856152304,1.1455105067808538,0.9235780741788427,0.8011762084893177,0.6948742157377441,0.5245892828875875
299,1.0280070580683185,1.0851935974819098,0.7399718061859162,0.5128335597558347,1.1853801392159786,-0.014651034761419712
300,0.9783544037402463,0.9513585736977433,0.7102287340662905,0.7550609474188965,-0.7036330560030746,0.49097766230989914
301,0.9935501337467146,0.9925469774637097,0.8730929373178835,-0.7465122098139387,0.5569204463718824,-0.025659433171281165
302,1.0210605217727167,1.0417980270876857,1.0171245438955754,-0.5837536592051875,-1.0399131561445225,0.39290137109670575
303,1.0132513903155393,1.0350947936749817,1.0468438644803313,0.6738899726971552,-1.0108785457565108,-0.42748836032853776
304,0.9721331451162261,0.9301130863278358,0.9440063278442457,-0.7926587102694138,-0.29601968342131957,1.4753344579199965
305,1.001773263154165,0.9950499958292294,1.146481144471316,0.02118367077402894,0.7677291704124602,-1.362568122783366
306,0.9876762934212358,0.967114521213128,1.2546114636746,0.8820537482955841,0.4589600723595315,1.3062504466380214
307,1.0116841121433215,1.0462432276346134,0.788276652527153,-0.014255012471434902,-0.8928590083656154,0.23941402208455842
308,1.0063667841028596,1.0229706255940108,0.44610934286037074,0.9014161688630136,-1.3878825737678644,-1.2361672672580826
309,1.0076899588471102,1.0311620559203236,0.9588359631824251,-0.6762417059419565,-0.953496687466161,-0.6185873108554463
310,1.0018900461658022,1.0035789542226468,1.1370241538396928,-0.10952452073889196,0.10310291900515822,-0.4531497940125664
311,0.9906863761564405,0.9578078125983893,1.0839158775488726,0.46720364135006864,0.2340046378559708,-0.46218381470550485
312,0.994988641237705,0.9662471438453604,1.004104203295159,0.03492032749209706,0.7194962187872491,-0.9194032459040368
313,0.9934506787068981,0.9643006204799198,0.9879101510144493,-0.6775956551638127,0.3166000352575926,1.7507242965614338
314,0.9882733183234266,0.9558712499008641,0.9346784823928045,0.6654891243511671,0.8475653468759337,1.2632111676796318
315,1.0027901384286058,1.0089661344800067,1.0292577699364478,0.18342622201219472,-0.5358615798940289,1.16337526450207
316,1.0202168200820654,1.0850552975136174,1.1231378395465623,-0.11034188319062777,0.9782846372742364,1.2504046180993516
317,0.9912743555165638,0.9811214383940401,0.9729952676423587,-0.2810388683524567,1.4138010591054475,-1.7485310712459705
318,1.003223215072999,1.0137580789426563,1.0189025243299468,-0.367994988894786,-0.9118288619060193,-0.1964305530557755
319,1.001571986814194,1.0035242845384962,1.0047758859893732,0.7733455011944059,0.8600492777934434,0.08628394008216866
320,1.01353896868575,1.033071223157292,1.049696912996095,-0.16772896666388126,-0.20483482504689765,0.7980484356968918
321,0.9719485545242972,0.9360082879722631,0.9067649315154804,-0.7948855536911683,-1.3529800621467005,-0.2899951867389212
322,1.011273075181607,1.0260564591704078,1.0374276268063782,-0.840881578671643,-0.33089921500070796,1.6958596445594283
323,1.004941454604791,1.010928407174048,1.0151752410257826,0.5483324777183309,0.3860347952412877,-1.100582912698723
324,0.9946167986685298,0.9898925618441543,0.9876573619356565,-0.34049838550494194,-1.0439843408982856,0.7052412533278638
325,1.0188013518212709,1.0418694813844196,1.059169750642643,-0.11714806010367518,0.5682800404951394,-0.5528118486910862
326,1.0083662533409483,1.0235176270053,1.0382358101690419,-0.7537899712520995,-0.3133751778058933,-0.914932697625987
327,0.934694898585779,0.8474653216458121,0.7741930823133722,0.12861340544424982,-0.42369218933383546,1.3518850509237061
328,1.0322914330152315,1.0740815082069006,1.1106954288589492,-0.4164219952310644,0.969200039564134,0.19283570995511057
329,1.0453596280238415,1.1029141563372467,1.1496088328339993,0.6659593287462582,-0.0803715134519567,0.9088888696075059
330,0.9513529182710252,0.8868899442468013,0.8302122289334345,-0.5562418644381646,0.03946394073253767,-0.8068071147067312
331,0.9801887105525648,0.9539938161204317,0.9264692129583381,-0.9824933166222634,0.17471924434295594,-0.8878372134678328
332,1.044849798210845,1.1010384278684275,1.1331108581804008,-0.821945681615829,1.153205330911943,-0.7776704479327072
333,1.0171486961496015,1.043246357281001,1.0389090996432084,0.45302831392355003,0.5832945159437273,0.9451230165868025
334,0.9354884426069048,0.8508527487436904,0.7066337488957515,0.2479008885873406,-1.3939899776143583,0.560006747368792
335,1.0268377434276363,1.0646814108971931,0.915486386616609,0.8603533089677913,0.9833079902820119,-0.752045612157455
336,1.009732819304339,1.020723439972474,0.6596653140920374,-0.3490601440945036,-0.6828057899481423,-0.759975906529158
337,0.9947562498503741,0.9896459701082927,0.8409053542164276,-0.0914271559557065,-1.338935108379608,-0.2996576821100967
338,1.0011452384096002,1.002353465100736,0.9884637913142674,-0.9436996502207253,1.0623521326363488,-1.6080442255451888
339,1.021143854038326,1.055585152100785,1.0951872338571076,0.39064381863246833,1.4046917750244838,-0.6334256615542633
340,1.0108276916582364,1.0242422203864647,1.0381586367816678,0.9086701775842343,1.35392931493071,1.7630118665818497
341,0.9897953558366308,0.9876185225780487,1.0705279176764306,0.6634319959308632,-1.167115585549812,-1.0922522992408255
342,0.9122187791709482,0.7860020691815098,0.6624257333710742,-0.5517808439340977,-0.3122980058977982,-0.3533178125577716
343,1.070213693588686,1.1957352909627192,1.5395922988437873,-0.4851592073735329,0.17665289232886394,-0.14146662491542683
344,1.012250924060938,0.9918234322294551,0.8547639255370354,-0.13410161716035418,0.9489233664029566,-1.0661295764909031
345,0.960055680789579,0.8836442735675614,0.8164634054099529,0.21386824336086363,-1.1009063961464218,0.14844026112210829
346,1.0134867789335211,1.0426473037976518,1.1513625004412678,0.36487525584329683,-1.230802327421194,0.4704055164931018
347,1.008846478925972,1.007640282908743,1.1422032245355314,-0.6000854334394212,1.0086377117159362,-1.386855561307329
348,1.015808259324455,1.058882545345419,2.1565469471750776,0.27795893214891,0.07899804532117516,0.9940267452477902
349,0.9901435433816007,0.9722037552575151,0.9506637046414472,0.39776271099351357,0.45983584130755517,-0.31290542300003654
350,0.9801187959375482,0.953121419367779,1.314866930374758,-0.8997098294879153,-1.055764042704717,-0.3554011718319432
351,0.9883069691006141,0.972221408890305,0.9848090818126615,0.1939738872386485,0.45647551783542073,1.5427558115127826
352,1.0267676956700342,1.0686865727772648,1.2192218591090807,0.09256228315294202,0.7754786630698716,1.0351870814441868
353,0.9945348644242007,0.9875802843867307,0.9818196832555404,-0.17033751380177797,0.3745423295883066,-0.9699286131058837
354,1.0049193220899957,1.0127292949796325,1.0459056278880543,0.2866205235430992,-0.5593973688207698,-0.16240210198089255
355,1.0316977758494865,1.0786102683882512,1.1218385752842805,0.9506759182211857,-1.1215874199406155,-0.09796956432760973
356,0.9601783174897346,0.9044990486375913,0.8578906754999687,0.6455678311378699,-1.0484760027101698,0.4971023122019964
357,0.994607232748122,0.9885509322770313,0.9880449059997058,0.04013742578307422,-1.1597274349440134,1.07188365788402
358,1.0272340439039624,1.0811940726121696,1.1656028947074675,0.47245308006536835,-0.5675580149346844,1.1885656116768242
359,0.9623358593753578,0.8963029008849944,0.8193246374459273,0.45232109554470723,-1.3260949932480015,0.6265333866979186
360,1.0452009473600563,1.1173318956840717,1.1819368384122422,-0.9070563837842123,-0.7450191643536712,-1.755651535365978
361,0.9839924252098533,0.958508623676759,0.9229843614513649,-0.514688480043008,0.4682109222897224,-0.24271956281993523
362,1.0125058318407223,1.0422554108745257,1.0787251984905661,0.04618345166287652,0.6287386255199863,1.3430618352264478
363,0.9892122435279469,0.9585227666440087,0.9074998783062282,0.17567403133067483,-0.20958589573239506,-1.0619586220152708
364,0.9970747826096542,0.9797976422533349,0.9453004030478167,-0.1546725774988893,0.07871912171210838,0.5923634049071385
365,0.9531286975219536,0.8586927394083127,0.7462100262581484,0.10783008521594928,-0.7222657146689455,0.08821273206651048
366,0.9817824377963074,0.9636158569983166,0.9575605698744187,0.988228543542971,1.0840912877899935,1.7928069652444851
367,1.0824416405816666,1.2206025723271579,1.3762170037178048,-0.39086995724762863,1.299420700792692,-1.0832404026506055
368,0.9701089493331179,0.9292040407104302,0.8866206980563283,-0.8019139811993932,-0.3060174482341478,-0.2823943067164165
369,1.0283061899463684,1.0732583488339564,1.1051567748055025,-0.03246903704888293,-0.08355183957075818,-1.4239879095019792
370,0.9942296077843262,0.9865640185355472,0.9767563454065622,-0.04312197931767603,-0.43880341025360114,-1.7364110843346996
371,0.9427964158213031,0.8578218887291957,0.7715314329166091,0.5208048494426856,-0.8784443028764986,1.2918840670401275
372,1.0124390886541135,1.036257847185539,1.05081894936314,0.7563976092430629,-1.076487990021064,1.0391931878099767
373,1.0228865783513506,1.0532316302471687,1.0741692630145965,0.4650639737396842,-0.46890893278561885,1.7707849337374741
374,1.0076841155210337,1.0209044111359473,1.0334472391074379,0.7711272736528567,-1.1763318192541492,-0.15788191340564506
375,1.0019242065803846,1.009855853002441,1.0232645408678458,0.18060624301361727,-1.021135615804882,1.0524373770167441
376,0.9954724216485161,0.987690522065828,0.9776244938875363,-0.7335372288848321,0.2270571150472127,-0.9976309177274197
377,1.025018732800457,1.070874142244673,1.1220618537445253,-0.4674464302763539,0.3372390022017757,0.9448803640882579
378,1.0397563411287767,1.119085399760755,1.2080017647034658,-0.03032144477956411,1.1095407480553243,-1.0148527430132215
379,0.9786142815814842,0.957248873573801,0.9422677514169401,-0.749670649602789,1.4325632523202465,0.24247812299558036
380,0.9397869817318404,0.8279522050289633,0.7147169411049875,-0.4839011441976182,-0.5245280036088373,-1.5897684432124597
381,0.9816849578632821,0.9445925386980921,0.900406953979693,-0.3709365185299123,0.12503923767628633,-1.141938949477392
382,1.0183740470918132,1.0249753835701931,1.0115432137551155,-0.21594109043432486,-1.3778762414110186,-0.5183971316164371
383,1.029898476651371,1.062299240137281,1.0726960805425951,-0.10173052880374289,-1.4222485796976652,1.5743638549526227
384,0.9666308062173739,0.8873500204447878,0.783713595809638,-0.7137099246733585,-0.810708400306134,-1.0789697398110016
385,0.9456787630507677,0.8829712996948041,0.8468525323844835,-0.37717499695806156,1.1748752531913427,-1.2631711406648356
386,1.0598194897401256,1.181741275566712,1.305866124755381,-0.08111089543662864,0.6008184201765303,0.5443065287738109
387,0.9907790077649019,0.9750406911072488,0.9531040458526473,0.5647189075289187,1.3407209632939456,-0.06983543541740755
388,1.0442683426112205,1.129057756737519,1.1410198257794222,0.413892603919948,-1.2042811905332578,-0.33149453777494764
389,0.9627967346280173,0.8972889630973986,0.7856632979568633,-0.12627911161195193,-1.4130659778525443,-0.1001635904899989
390,1.0022781398316158,0.9881586915031128,0.689560419069947,-0.1395626255586193,0.1426801111577738,-1.0244352502496694
391,1.0188638466240563,1.058146010317686,0.5082408371869097,-0.27534002828001203,0.6002165295556701,1.387917129195374
392,0.9823014024557908,0.9649013362247338,0.8455490528281935,0.9749992729752552,0.8341438950978639,0.941121770274626
393,1.013707898010165,1.0348873601244812,0.878824022854061,-0.4993419774700989,-1.1494520109754804,-0.6578603009523722
394,1.011195561332488,1.0672704528240606,0.8240803134584791,-0.5279104545730893,-0.7735650003875698,1.2964894532496858
395,1.0051254822704563,1.019109613835702,0.6384398231695698,0.8186552884167324,0.9640999603516036,-0.2920324376632011
396,1.0286026300888926,1.0948491833167646,0.6104100808474878,0.4842296015618741,1.2653736707484842,-1.3160199450725618
397,0.9917595403322651,0.9862755188086988,0.5323456916351047,-0.17391797531721442,1.4015916923739153,-1.483766878059753
398,0.9357131436426103,0.7576796467185489,0.31166309397506187,0.7969283544537649,-1.4888847452394505,0.6524061944783719
399,0.9970252653783745,0.9545099607915661,0.6660172482050946,-0.33667293116226826,1.1597710790007114,1.7381441067863836
400,0.9896398568128302,0.9282620214170406,0.4379076544629563,0.23828385728610213,0.8016190986751024,0.8031206845036019


==> anc/fig10_d.csv <==
deltaCj
0.03980897899373459
-0.03543595246622666
-0.053857310319894935
0.0798543136632377
-0.034595391249362395
0.030310937064383037
-0.06853670108277798
0.059518758832110885
-0.00548491113347116
-0.07262479739569483
0.05547341645473203
-0.030469002324984062
0.012846508511876076
0.03350873041027125
-0.011919378113656176
0.03725797375261375
0.05562938345460999
-0.11935717989337835
0.002388218964665678
0.03990895289678009
0.010833430960453083
-0.008483789587919954
-0.030228163238350758
-0.006988698777341762
0.03232314703837191
0.006804168438027891
0.0007740659498987057
-0.06140799948898068
0.02449027655744196
0.047099168436717576
0.005186233754631897
-0.04072275017033844
-0.08393061668160229
0.10014344464069336
0.04788586229090008
-0.00767731252417847
-0.04228048828272413
-0.009638020827046345
0.013653096682166854
-0.04641552179923103
0.03862273046168774
0.04458286893858032
-0.05873675169978676
0.008874328278745902
0.0020227292324682677
-0.029170884943089392
0.008720378155903208
0.05642451728494258
-0.04125965028546763
0.0033086232793383408
0.017817729935886262
-0.0025907151760622416
0.02057406848446297
-0.019684145980822576
0.007935725130569615
-0.06299164653913891
0.03000181062285745
0.051771553253180835
-0.05202136669171753
0.0464982958202651
-0.030324902368642048
0.004463414198932036
0.0034206595524064465
-0.013565090085687403
-0.01280627399160239
0.02779797295242581
0.014986193134473802
-0.027155824270282958
0.001873989928211417
0.012963302332043347
-0.008977365183245434
0.029227248022024144
-0.040978721210866986
-0.015212657351966419
0.047553036172186425
-0.013999703920681172
-0.005347393184234939
-0.0016098668083748269
0.0003613280339074265
-0.02386457628455574
0.01680626215614156
0.006874222544994701
0.013281143282159569
-0.026799474496331355
0.030954538100071982
0.03734668646655437
-0.08536098708868067
0.01981040268810408
0.02843276589639776
-0.007422530020171347
-0.017600200770366392
0.018015936783431274
-0.047431923185723646
0.055503212151527426
0.0066005650520216674
-0.02288299142653427
0.0007845964723079968
-0.0018746413168084786
-0.010407050167611676
0.011710108591015622
0.0036298322236270053
-0.029532078673029538
-0.043756019342517716
0.09609846661472898
0.0046410527818375735
0.039835236559366716
-0.04670688179275406
-0.029399400305234025
-0.003516072873357423
0.033870352269924076
-0.03714356461927992
0.03155355195644738
-0.02286875687726142
0.003149058462915688
-0.03300739283579168
0.04091889079237421
0.02862406032121967
-0.029506590038871128
0.005789079655336593
0.004999489654559097
-0.031051056815011968
0.028363756053174982
0.004138302616896183
-0.051551209035672896
0.006805159950040829
0.01819228788763172
0.009428816825407416
-0.01025821367517743
0.025745798770652084
0.01207496919469564
-0.051825713935976125
0.049663696678667324
0.014469882673605494
-0.0447599016426532
0.016599276459032697
0.0048785985394976805
-0.011067205843480865
-0.029832489166862652
-0.013594587602535846
-0.000425573387403011
0.07471923687454574
0.04090505927264332
-0.052963108372192425
-0.02537622757106206
0.02712130302311977
-0.01452715863072207
-0.06895304067375707
0.02876999408974723
0.11886995690565838
-0.05270573163019221
-0.04907272977945709
0.024352692264893117
-0.004697387922632412
-0.011003928410034503
0.03171324658113173
-0.036690968578634076
0.016846685552879936
0.03191763632647615
-0.05703281068598254
0.019811288602373578
0.012328129250862685
0.0028624022070874444
-0.010048619064395137
-0.002277955156425149
-0.007528898587512378
0.04480059914836776
-0.06431570194012215
-0.016567842712833958
0.01427576788179008
0.02614645288684414
0.004263672718182732
0.037316192141657045
0.01719088899387089
-0.03466112314271297
-0.014415552503352469
-0.003630649747497827
-0.0022873785806165614
0.01101954727215737
-0.026451305175955397
0.030008153777632773
0.012981204105539934
-0.025684908651252725
0.005619730435920789
-0.001591465807686987
-0.0022691967699670634
0.002471006363856665
-0.001349141751873395
0.0008998940528461841
0.004457371129579335
0.0016489570073032755
-0.009548637935847815
0.0010278812271344862
-0.0030212152104438506
0.00498164715164684
-0.007647382380136847
0.010724903504790495
0.010179842650243076
-0.010287831532507008
-0.010976673154880823
0.0205678545266067
0.0034706434511053708
-0.017573259305524447
0.003445364284536012
-0.006022214596714592
-0.007770859551088138
0.005605912842318372
0.048368105492987534
-0.048251298336071446
0.015307222013675292
0.007720333900265386
-0.02978840536120564
0.024015604715092675
0.0051437251377211
-0.01907663718642305
0.004221589962170369
0.005401612900163166
-0.003225773112718988
-0.012940297805903223
0.016888968487865252
0.006182390893089473
-0.027437759955434293
0.036967382944266824
-0.017381994534092726
-0.00010499303109834379
-0.009406008893004358
0.01055383083851369
0.011612348623243784
-0.023146409311380234
0.009047047558642385
0.0007102539576758771
0.02106196347062861
-0.07528825476214407
0.0638397429463129
0.024493028162161146
-0.011488381948421722
-0.01830794424372595
0.0010343735086275618
-0.0040908862962687476
-0.0027519024577042916
0.005843567342747047
-0.012242352394094658
0.00012162367944368313
0.03235414127259417
-0.016259115392666557
1.9727840950278797e-5
-0.0061463744806384835
-0.0007842024004407477
-0.0041251796687269415
0.005233683157580771
-0.009168153842332938
0.011737651886360112
0.003335214663268582
-0.011877353555027614
0.02058626472449332
-0.016002020549791718
-0.024153349890299936
0.02761005096680036
0.004614327396129214
0.00431371159814653
-0.021203458535883124
-0.008637809119040663
0.06591101390777432
-0.01597613532367026
-0.021134347517276053
-0.008349404257770754
-0.03148167517852696
0.06874082864205222
-0.02899541394326266
-0.014947039631374226
-0.000749861834656862
0.02406725704143431
-0.04072902753422003
0.039556288639793546
-0.009363432917837367
-0.02045299198650463
0.011381843496967137
0.003951862914420734
0.00972567790332024
0.003733787522106735
0.001333579669467122
-0.003616117954277742
0.010137420000543518
-0.02098930722489145
0.010920073619062776
-0.03233607380918202
-0.022082827688028717
0.04378824265866066
0.05893833141366134
-0.025706216595877684
-0.026659354445602634
-0.05464631126201902
-0.004761515471850997
0.05730849610973077
0.06185355645352997
-0.041517003019073684
-0.00641778177680985
-0.009140021422457068
0.0037266627152499066
-0.00044052235938329964
-0.0012139573251657154
-0.01796801167324502
-0.014381796442004102
0.028950064189379177
0.020397917815074162
-0.021861704729221332
-0.015822999549107042
0.012681076942658964
0.022279069723773692
-0.0261121176062602
-0.007170443158716733
0.041065947787450874
-0.05149742215247777
0.05390862382974815
-0.01539222901872872
-0.029408813122504318
0.033396611666841824
-0.018852768349114202
0.0047644065464435
-0.019610458523864116
0.009302058765994436
0.011787879634762022
0.0014582029184568857
0.004422619712499798
0.009285440026146174
-0.021846782200466652
-0.014557555251097476
0.00808447244133581
0.02012681875729272
0.014473600137917209
-0.016545450631934244
-0.014211313584779672
0.0343151447458756
-0.05840217347837329
0.03717670506908277
0.017938828928933837
-0.03720385224126255
0.009633975625228497
0.010276605127623739
0.012810888018790934
-0.016095760426218186
-0.02039411587551232
0.008303504366275916
-0.0086714908137977
0.030948608557836432
-0.01360998430455429
0.04772571090575861
-0.030436504508468243
-0.06862340368303466
0.02857910097493077
0.04077771560711918
0.0004566811607902288
-0.01111157551182762
0.0178988256488255
0.011316207506020581
-0.05714966936848276
0.02599444195030376
0.00150037230530764
-0.0010773492787377048
0.004625335528686936
-0.0037958428234772246
0.005355233993105446
-0.0049976735203096645
-0.008500481138585592
0.016054456517190174
-0.024362742195438436
-0.020261895959991838
0.08056664639816868
-0.05305674183182596
0.011403482311976632
-0.010012836685007187
0.009625291653126977
0.001827524890085197
0.008111232638406962
-0.003685119903764411
-0.01929517728418051
0.009281771277668271
-0.006768149098308918
0.00526925142470458
0.03280400794740179
-0.007884531635717895
-0.0770495677682772
0.04208280680280929
0.04410369064416775
-0.06974634285314707
0.07674914846572667
0.014017005934431337
-0.10869035021616402
0.08401669872757378
-0.016818559810414246
-0.009352092964046932
0.015075424236898671
0.014642190297520896
-0.0473457686124541
0.019638251522063777
0.01991650470781159
-0.031961162498390205
0.019716624983802666
-0.012428667272547766
-0.03730973453106934
0.04571420286322292
0.0008729708451108431
-0.010485249039017486
-0.016228037208970703
0.023508359960342506
0.01632297695184315
-0.03574658865892122
0.03075679436742762
-0.018600991043171256
-0.014874745795364852
0.028860556063629583
0.004238454243915113
-0.025288980832096408
0.01897551685528498
-0.015764627508803697
-0.020257139704863203
0.029216397406034544
-0.017443614551166275
0.004501225768112738
0.030874901775672092
-0.002803435612193317
0.000504485788569653
-0.05921033668849174
0.019745428888754968
0.04135344171790167
0.01867506111060624
-0.06567407411806747
0.053080983069115684
-0.061613594906079205
0.05335811606382823
-0.01259533775250099
-0.022026079651799035
0.014973452705243195
0.0006611569508889747
-0.01407686302025768
0.0345192604827077
-0.02492383691773825
0.0006874900799219708
0.016995247856150142
-0.011014081454339575
-0.011917081446617628
-0.008668782454754886
0.020968409327591142
0.01609637759137439
0.04383942981463562
-0.08019509045463491
-0.006585809946696886
0.07050149737217992
-0.04938444628521288
-0.06947679935033224
0.08997439098239313
0.013190232041098038
-0.016536771787365456
0.000632774450665119
-0.007303662245728315
-0.008603336732642353
0.0057257734358791
0.008933735999094639
-0.006196478660428051
0.007290417739022836
-0.018462668011766326
0.007277349212553075
-0.020360674975082427
-0.016783378446944663
-0.0026816985220354805
0.07748790605151057
0.03905857589294748
-0.07901477934989365
0.009156332183379412
-0.010725934378645219
0.017521389811578136
-0.0038209035804115388
0.0031058345237621188
-0.01996704081781764
0.0056724703188125725
0.0032528144632427702
0.01067621642107719
0.00010293907338643216
-0.0023103991121169454
-0.03272482603278548
0.04055382327167867
0.008259294442865772
-0.06661141120370395
0.06646681170497859
0.009115373967953588
-0.05734786276255943
-0.01634169920572237
0.011473080070213304
0.08393201894197233
-0.018896083767096616
-0.03001735189641508
0.002291791988341063
-0.02187507811215994
-0.014177309750576184
0.03567377963948948
0.000575397473840944
0.022276810986062934
-0.010760823779236484
0.0035707756821059533
-0.04022149795534924
0.03414830256319401
-0.018877407558724357
-0.03012632056294029
0.056155752997663066
-0.03174563457224289
0.019813997627360358
0.016458899911664937
-0.01656793935261147
0.0022750739776039586
-0.007330478035888932
-0.007333317581756482
0.007085961683764186
0.004304305212310844
-0.005613952995047189
-0.0035104627719924064
-0.0253822569941764
0.012880989697125367
0.008689587361945583
0.018691332322255838
0.027608594965204625
-0.006357505581103817
-0.02884156383925318
0.0011490589479452584
-0.006656602055887806
0.0069630080064226885
0.002173460794311688
-0.010464368208364272
0.018559952982518668
-0.014372301917299879
-0.006014366576869046
0.011654819371663017
0.00251859007882993
-0.002622914707054891
-0.001056534070432047
-0.00020877774567296115
-0.003746380629516599
-0.007795393129983674
0.008652285499644585
0.022111686978312894
-0.02060739612624163
-0.019290984698736136
0.025482924969642995
-0.006354803418441968
-0.015392621613509627
0.04345368102981051
-0.021392287015616906
-0.018965620122814775
-0.00783251398528928
0.03170828866874764
0.015458156938070622
-0.031707703131323095
0.02148622626837704
-0.020088086503054603
0.02366087371870562
-0.026683618360073602
-0.009942351979820963
0.023738278876047736
-0.005454282516420772
-0.0068117979570867515
-0.006209294764412787
0.058602423560629724
-0.05161626501610472
-0.005088091290157859
-0.032714838024494375
0.04914287326038502
0.037513584443373604
-0.03635796106173328
-0.03462767219340401
-0.03918897036518776
0.10527222138313097
-0.03849687758967102
0.022021268503697122
0.0006590610644656714
-0.012736043149959242
0.011506912630248833
0.005161678394311364
0.0010228600692315792
-0.004081419098934447
-0.03629100666917218
0.01767180300844562
-0.02016949340957952
0.02863537295038221
0.015285110204694918
-0.026020037925103434
0.011741213210759494
-0.011218883274156433
0.009885700387333718
-0.03521999271360143
-0.05023109741534948
0.0678644905487017
0.07297717861506636
-0.015687704932199287
-0.047206392867130464
0.011152339369378317
-0.042485573351738415
0.04223300618847481
0.010319899434303559
-0.022423650524755923
0.030512971214613827
-0.036104388647359986
0.011493744481909651
0.000616305746083845
-0.0033820222188523097
-0.004294074577775975
0.0007060979527827582
-0.029671645294655713
0.06142031345380117
-0.00028518121955523057
-0.08195824257801254
0.06237917493716649
0.03255065002683022
-0.004087941585047439
-0.046119306499118995
0.016321765499411556
-0.005403269367793007
0.010108858885347738
-0.008331443270809702
-0.027723088003993812
0.0374484721418028
0.009055333838579038
-0.02424694742478728
0.015930191208852973
-0.008671705624249126
-0.0018769087139975937
-0.006634433102594484
0.011002197877120534
0.0046984602915013385
-0.0057076870960943715
0.003696076943706661
-0.003015550825256952
-0.0031315643641360857
-0.003581607724549851
0.0035408544558710453
-0.05140055369342211
0.0371256330505505
0.04668474232837638
-0.03527067606485801
0.0180940880764211
-0.0069711417974305245
0.008669797703776183
-0.005928491732059671
0.0013201891596792414
-0.008808248967913546
-0.015075030104763965
0.019694482544202807
-0.009304385065807885
-0.007863808355300872
0.01941161375217515
0.012364558190226083
-0.016954949655975327
-0.002100068223020557
-0.0179791614178324
0.01752408803960348
0.02104318629823354
0.0045828466933411915
-0.02754459694935174
-0.0008096249514180087
0.0015604532626298795
0.017360071739516036
-0.0428288411928357
-0.010267724420152557
0.0867359767617717
-0.046765248090193445
-0.0012344575383100853
-0.00512897403296142
0.025492643389814384
-0.023424983157519286
0.0023235283803673124
-0.03918509715235374
-0.03028977681952494
0.050786460468657646
0.07007014286468871
-0.02008850735672385
-0.04094039769684277
0.01670551881931648
0.018855169764687263
-0.024581355951339923
0.005789077216025507
0.013394435261614324
-0.012104565865732608
-0.009865920537182049
-0.0008986536150328295
0.0027032012305668873
-0.018687761201590547
-0.013541591967331845
0.03216050223620193
-0.03772247275434082
0.07122231837794413
0.031618019495565974
-0.009550647983873395
-0.019727833928048666
-0.031423167086851445
0.010895673900200742
-0.022959655906619636
0.01748518315590808
-0.03803633631910763
0.006100565358529875
0.08799522947093308
-0.045161124446309264
-0.008084599598215503
0.01201819732244136
-0.013284432060271634
-0.012878562291231743
0.022219578143508723
-0.011736440499950263
-0.011917700619750171
0.018733373719287516
-0.028875235489630446
0.022567855222866307
0.01197762296506888
0.0015381185660994223
-0.0033280268024824533
-0.03876122695790474
0.025029923672911347
0.01789469553247025
-0.0015171785057233045
-0.003977359567660876
-0.005508728835855736
-0.0016518566107170951
-0.0017700577847199472
-0.008737085806325595
0.015281314810295932
-0.032797984417246795
-0.04579813979283176
0.10217539057856595
0.002946900863102342
-0.019090058938063148
-0.019788291405264058
-0.006036801773539047
0.041767390408069316
-0.01248621012358897
0.010901938102174324
-0.026519062263927973
-0.023922037759827708
0.03162338039258816
-0.01842591408963834
-0.001938948559229825
0.00020311792272131868
0.03184734187361615
0.01513735125383786
-0.029147783865352883
-0.005862389198282081
-0.006215813426988737
0.011403557534536368
0.012013964258358878
-0.006353483284859518
-0.010748396140263017
0.001815997996568064
0.01303174356582204
-0.011646912797471654
1.3115665673857357e-5
4.658549007907631e-5
-0.02923144886636897
0.019885190595731572
0.04637022450520012
-0.03781381510848014
-0.006319161386112659
-0.01450216752626532
-0.0033126916815717777
0.03857921116622787
0.03688180963570986
-0.022480731323016423
-0.026593236306039048
0.006849124975009446
-0.003637433623966402
-0.010491644202001549
0.014093033126904131
-0.022836937200505503
-0.07083133708883582
0.08706647488515773
0.03551994228316968
-0.009133398199099751
-0.026917934979799885
0.03464209279377961
-0.010531732068269406
-0.026274517606050596
-0.012723436823244727
0.0009876948890373827
0.06256436291210432
-0.04600683161176944
0.0009997586250996005
-0.012305182165912365
0.03352667390956898
-0.02189282754709776
0.009165323834477102
-0.01167734111073604
0.021798249281819615
-0.0005398264877434222
-0.08248162352026545
-0.01007568362058775
0.025972086054596888
0.07306251470528402
0.0077172859878466005
-0.028433640030247176
-0.018302378500661742
0.05946231550651815
0.03309297907870146
-0.0227451643738239
-0.07271775095775856
-0.03900976707232884
0.07255830382819739
0.045879986280338514
0.033168931204669905
-0.03803473389126166
-0.0017591599848110206
-0.02526060231664995
0.0347523583875351
0.0008143809289516968
-0.03959649955441935
0.05768894968707372
-0.04147289658916842
0.026104899912337443
-0.04308476785933091
0.0457748997360331
-0.011326581408167335
-0.05095671797421453
0.09541740103665974
-0.0421650178632178
-0.02261131644165304
-0.0012473673853872214
0.023193445103764865
0.01355523832787453
-0.02481647364933237
0.011678138511552638
-0.011894733314965489
0.004030898558977536
-0.010334268755760823
-0.008149552521752756
0.019873876511320887
0.0053675963525761095
-0.0028364254824875257
-0.0010311106608180687
0.011297700939755573
-0.004421628736770655
-0.004234675330407223
-0.0009387739905855064
-0.008653788259570305
0.02268310061993495
-0.02949905376146722
0.02971511346067457
-0.023658400626778597
0.010522728792340286
-0.0043354504251735815
-0.009033526118976232
-0.008869239727807399
0.030791242964497756
0.00473827336561039
-0.014725850621833958
-0.008192436990130725
0.03105371664944412
-0.03747233469630862
0.012519834071325953
-0.011793595470808382
0.03668122718833455
-0.013527857497441342
-0.01497866896835065
5.0413610586663715e-5
-0.014383172674927502
0.06732576687450476
-0.039804975266376275
-0.06080858469024086
0.003811403736089791
0.034126045390869386
0.026973596783688936
0.007125016277854224
0.006751082098194194
-0.036827470145052166
0.05441711671627392
-0.016011425011104752
-0.028080850600183282
-0.0025625304286924777
0.005891442451853246
0.0024110268091014353
0.02077344615135368
-0.013927184956265437
-0.002447648421499693
-0.04668527411790446
0.034916562751603375
0.002680562815568943
0.07136337991492847
-0.09375539028099666
0.008356401344851827
0.04782046012391572
-0.02062681224206031
-0.0034319100729933716
-0.00499999530502615
0.00040268459050951666
0.00592848943318891
-0.005169215299211327
0.005066108890305898
-0.008225428961646797
0.007183699975158553
-0.0009257684777708164
-0.0025643749508377223
-0.00200316119509103
0.009217193958515058
-0.03614071904527694
0.02008418164623238
0.03662627258465401
-0.016164601174104787
-0.011638729180576846
-0.0044556300626925616
0.011651032678815731
-0.007255788047725531
-0.007089688688963536
0.03331519088390611
-0.04147261559248361
0.016388989772775364
0.010240590302622476
-0.01543639562640342
0.01402328872349834
-0.015885370777153796
0.01721799824409398
-0.015315069840423856
-0.07286575347911017
0.07775455229323902
0.018527402521752778
-0.009167156829837486
0.0053993391303971405
0.003457953497738253
0.011061956860898503
-0.024660890795367152
0.0022726617369197566
0.0051978489988393495
-0.02079761072979891
0.026117472133670216
-0.011486573523147747
-0.005865839675381679
-0.001981277212631305
0.023251083221371593
-0.020132587682181846
0.007602845103802935
-0.003922461161349311
0.007868423656178458
-0.008912836171262484
-0.004304287759764769
-0.001662805554294433
0.014436692138021234
0.010004634320853745
-0.042679713060547186
0.014837006641263861
0.023686173440581215
-0.024038769519877823
-0.00048680275735302203
0.01934110734498784
-0.01592028886510488
0.00410873954129376
0.0009940191261642584
0.01983290172325647
-0.003976459758346262
-0.03338064444320987
-0.0019525142591851896
0.04523690565454852
0.02105666597478051
-0.01330048229584313
-0.0299730736605186
0.0012932332522542778
0.0007740419802807486
0.020142880000066143
-0.02711274790848206
0.016371416827992924
-0.007048515498658148
0.0014060475967657693
-0.01007983969408488
0.007058389404972276
0.01069167250630787
-0.013512324179693058
-0.004680085687658764
0.03266103769753537
-0.08931090361292848
0.021995762554491538
0.026089990222270987
0.0108239755534012
0.03402167203219286
-0.003808459902487016
-0.0077305473630921995
0.009473759040981578
-0.004388820136951299
-0.0021378164927015053
0.005697016748977046
-0.04322654819681415
0.014488575349025146
0.01432330175509855
-0.006097684586945151
-0.0008322912544818095
0.0183065177779016
-0.01760226363531503
-0.027163499105438138
0.02688135316846041
0.031905142054188596
-0.041843671124827564
-0.015508047089312749
0.04472282264084193
-0.020137429044608135
-0.00523487532733391
-0.0037441626462397792
-0.05830839228542262
0.0037830714387090403
0.0798506238229375
0.05504614129015273
-0.010122577301673763
-0.038513473155478595
-0.022847245177044728
0.004380966893278049
-0.015623135424702284
-0.01618104159629108
0.05708390132995833
0.003488687279611491
-0.039009680050421824
0.011658108798903388
-0.004631633078468145
-0.011613364369371215
0.032631657920069834
-0.013418988400853094
-0.013933119236476887
0.016317231319669334
-0.00777965110271861
0.009047311379513201
0.0021860483480010684
-0.018459959767797463
0.015782740468192835
-0.020853022760391582
0.022247197913615957
-0.005239465865834569
0.0012966703642874888
0.007198377165202774
-0.05689918565755425
0.028828997747800678
-0.001289555261753561
-0.01562135817385224
0.02941129853957658
0.05646823584972993
-0.02091611469874466
0.002008234253539798
-0.017258142580676594
-0.0021837262439190486
-0.07377243639387787
0.03223233383878987
0.05532101958290758
-0.008334527692686278
0.02319045406220943
-0.021423345978215158
-0.07017896724677608
0.03459285901025755
0.0556737163733535
-0.03402848015357529
0.02616084079363501
-0.0330618207890494
0.004269389050262529
0.013995131415301065
-0.022106149932795915
0.011800063703981123
-0.003139704757206818
-0.0011943322064569273
-0.016301736039933123
0.012841968275396631
0.03593917152404691
-0.03497267763159462
-0.00286905234350443
0.008063750680897597
-0.02139633418143183
0.038434241820353265
-0.047508427600872816
0.018404656254121354
0.03982130421397245
-0.03531061443572758
0.007939580253874423
0.01010062825751079
-0.008184127662448137
0.018686459627111907
-0.007030551668366192
-0.016073970788542002
0.003133953548821067
-0.019321305939103528
-0.032360392816700445
0.00576917133240773
0.13332814627350742
-0.044633854529587014
-0.05820473222106948
-0.03131580682504986
0.04307635067106241
0.07298289332697616
-0.07715209706078818
0.01634404333922712
-0.010018128300543161
0.012843503388907496
-0.014571157697786274
0.019884823017679132
-0.022699189064501413
-0.011545171402488341
0.04628240574374598
-0.014246852505350294
-0.024047299856323034
0.01793319839543628
0.006181066883020336
-0.05613223018204505
0.0560765644166602
-0.003506011246104279
-0.0332632115758118
0.04276343407007677
-0.00921235970877432
-0.004822138015169397
-0.020129710257650757
0.02765903929767277
0.007838249812355258
-0.016305599113372926
0.005597855468910007
-0.0020907669783765126
-0.01129171689062436
-0.005645575953840742
0.0033764337196869887
0.013629150322519656
0.017546008135879587
-0.04972101847045973
0.04367825837436412
0.014491940824232885
-0.025375828760827446
0.0035404633536644248
-0.03243956310076079
0.010031108792421195
0.006770584593597251
-0.025078357672580154
-0.0024211442931307836
0.048474861369123046
0.06271890624973242
-0.008232264464292482
-0.10308380682571694
0.0532097479380258
-0.02781420988215455
-0.007233565840321754
0.05151520287232503
-0.03509734732170178
0.0024299103943664635
0.0136292617953504
-0.013185821746264814
0.008314105993860399
-0.0012662222130923606
-0.04005163097178732
0.0951245941489155
-0.08378506925602269
-0.00031416549217211376
0.045764596030327453
-0.016411816670255375
0.0007031602325606734
0.007364708319825608
-0.03572535828159551
0.005300931011079424
0.03271915973181039
-0.036023002230678225
-0.03153873134294449
0.056324833674230246
0.07174920751608194
-0.04342482691930338
-0.04539539215163546
0.024072293208959206
-0.007116276732822335
-0.01259786841289956
0.021455158126005403
0.01638760197187572
-0.04731135961080746
0.008904926486520082
0.022414669760222217
-0.024399903483184326
0.03787116269492319
-0.008467699561123476
-0.03498306530669204
0.033134782583949085
-0.01270285368464008
0.012433518056468973
-0.012905431667006084
-0.0036952654793533934
-0.001718058408749279
0.014269864373329333
-0.05134651846441307
0.030386205750941975
0.046821488780554255
-0.020467882213189403
-0.0019551430011146564
-0.015093282693641186
-0.005208074394622342
0.020036001115797397
0.00381771856537072
-0.009001504300333751
0.0008183980248315237
-0.017632939856975005
0.018099062845792213
-0.005365080822217871
-0.00784413296392672
0.01168339174393318
0.00487016852246025
-0.008407552175461852
-0.012568136231469351
0.025218865979429128
-0.022510152035380093
-0.02468122579292653
0.08497927547659445
-0.022578382625102034
-0.029453238781210977
0.010211694029256257
-0.03198941547840595
-0.00861211713635357
-0.02194032372931387
0.003855510887547653
-0.017473369451136644
0.0008003843003839828
0.008420529942826938
-0.004067792746585086
0.025668328004820662
-0.0501853305775235
0.0377470795159216
-0.007401788300866796
-0.0028217514334603067
0.005785275550913127
-0.004447400114265809
0.00340155992971658
-0.005502252098066762
-0.0011915020166179957
-0.007820011271742144
-0.01902546328369925
-0.01649571928854865
0.02422672293934547
0.06645150028094948
-0.026451072278230958
-0.024749062844608538
-0.014255446875064193
0.06602588114016339
-0.006776088532127744
-0.022461717446751184
-0.03815123541213894
0.029191531292334538
-0.004760382927476048
0.001956071987615493
-0.01608886241243357
0.026322220311289612
0.006705072621842723
-0.04956017281929448
0.03526874087414933
0.02136131152935672
-0.014511408628894218
-0.03258739609957151
0.010482830496694628
-0.007001712754308498
0.005659710639499882
0.03799231009236648
-0.009591810205257678
0.01801467960223513
-0.05061435751997401
0.0178741073089278
-0.006429839605664567
0.02280674572680219
-0.01545758107426276
-0.020293359000862488
0.03386238184480328
-0.018061241508536163
-0.015139655969619525
0.036802224027266295
-0.004365850325937615
-0.008210634129458994
-0.009596122456903
-0.03543597337933968
0.015057285168608714
-0.012554049518738841
0.016428929842679962
0.03073676695708849
0.028726060084449445
0.04971584494553549
-0.09440034562332555
0.013382686667029464
0.004925841172421674
-0.016410947962482103
0.025037390846876173
-0.014496868869229074
-0.0022141058541160774
-0.00800784565368673
0.013244999354150022
0.007883437772949642
-0.02585213618828397
-0.012993899602685932
0.022490827954738335
0.02553145021532266
0.007897147214183442
-0.01425823751019184
-0.01635023632019661
-0.00439584219989797
0.01436181400310177
-0.009125100760382754
0.004399963681781749
-0.01859077503047657
-0.0019308302840694846
0.052791418944824864
-0.04532755062065008
0.004142740771976072
-0.001728880864286797
0.008148134892440262
0.018614207584671028
-0.021827301862918036
0.0035977571454287594
0.03289788343261013
-0.03914819209718501
0.012095675290845764
-0.00459260829528807
-0.011346419933830898
0.009011254836358673
-0.012523828019660455
0.025571219979499737
0.017364644745459623
-0.023839514338777068
-0.013739552947968914
0.021569611581187864
-0.005258680832543439
-0.02530185016328934
0.01969546772914832
0.004711772984774765
-0.0007523737595773738
-0.0051558602494112815
0.0011246422222942476
0.0031410863769647523
-0.0032705291955792415
0.0073069514684652725
-0.03042144402919611
-0.01772707258836803
0.04899788322737919
0.07593464255332172
-0.09569966922771056
0.0025647110655009353
0.01581754395612356
-0.0049219236730757565
-0.015220395320653335
-0.024659114400676252
0.07867861055988046
0.0011505283195640814
-0.037395134824361964
-0.009778056715118888
-0.02385190789143765
0.05895381912838371
-0.000889280871492204
-0.040027641308745254
0.021865790147089226
0.002762401462023778
-0.012759769076565952
0.005586210730197383
0.0018902045899855668
-0.003304815463326616
-0.003907559555343498
0.005791901854647619
-0.01578354547858818
0.018372784152414723
0.011286136812473146
-0.010825870677826144
-0.01751022533881419
0.01789790172960093
-0.007113844494615051
0.0023395154254119976
0.009384330268675134
-0.029944672722163945
0.03751790988637704
-0.045697142795471324
0.03721480030279545
0.023731614377574428
-0.03964152604172466
0.029248198653400115
-0.027213021348628352
-0.020310397573638284
0.024148136506248363
0.014455703422770028
0.00925923449578736
-0.0238644436486235
0.022190405117817558
-0.01604758939202866
-0.005881452662678477
-0.015576201211458862
-0.00022968685368573993
0.05192208307850976
-0.04005923793914179
0.003116614310301191
-0.0008994875470620389
0.04378787557770636
-0.036252301325915504
-0.00496069866964266
0.01916296713719412
-0.0326848515213396
0.030622031670585304
-0.0005402764515420877
-0.03531735379244161
0.05126858630539499
-0.003207775378814448
-0.037304842643283376
-0.019938892288739796
0.032108476517927476
0.03526376431288214
-0.02398664651646154
-0.008937613800922728
0.00964199738450322
-0.018933126756753182
-0.010065094799437402
-0.01421297156375112
0.0904305346978096
-0.05674634145067037
-0.029395839788838307
0.067958495016189
-0.05085441021713866
0.03218896559236295
-0.01726922345929016
-0.003895902421357844
0.010932134006091276
-0.02097613364971118
-0.017765441231300416
0.047156264178002005
-0.02122228032926632
0.013599118254838172
-0.01851900661190964
0.04821106489110338
-0.008673426859613587
-0.07271374454086366
0.05519906221016613
-0.01418062711335022
0.0065040558865593345
-0.0333582534565553
0.07451962917465638
-0.03187400399558382
-0.025001061182379214
0.005988572101026435
0.02541544146063135
-0.0026303084813232847
-0.01296990337632975
0.0038954244445478237
-0.005711096592328602
-0.0007586357641948815
-0.002215284882606472
0.008973910671360441
0.00027869221901610786
-0.008912889875154706
-0.002929308731932423
-0.021902323659475087
0.04830373419216083
-0.038322915443628425
0.03422763404793061
0.00975779978463942
-0.028498139418526858
0.0010566379234386858
-0.05288984467812896
0.03618047314426098
0.06954095422602602
0.0016629792115452346
-0.04338083570601703
-0.02984038981814674
0.025768795835103053
0.02793074746496038
-0.042876200303654466
-0.015372673667074066
0.051474107148232084
-0.043646986724766634
0.013572775376827106
0.03388073388733437
-0.06091184340403588
0.032792142705009186
0.04880742349314171
-0.03400802913975198
-0.03407083249368581
0.06793370444598668
-0.0783544666939775
0.030262616517125918
0.030860211528026427
-0.04102181494826174
0.025781957693304824
-0.025819304810119403
-0.0008273386591945986
0.03657263496362073
-0.025900573022897166
0.015265458402358267
-0.02261421576653344
0.0051787076226514905
0.022642884680857178
-0.015896353964325316
0.005310971785991159
-0.0019635327155751447
-0.002924877849479701
0.0020364766829056302
-0.0022240762122283098
-0.0038532611963462138
0.006941292425953871
2.026190611914558e-5
-0.003592501147389404
-0.009490073574248026
0.00050327405727979
-0.00966550977664471
0.014422215048319975
-0.016990313931117162
0.054197278141527194
0.019750632304837423
-0.05035336483551256
-0.010872524162471642
0.02128921865396982
0.0036594151426323496
-0.05817569691595237
0.04723395463133939
-0.0072730616707765705
0.03127522408478289
-0.00902621940384929
-0.01764470287828268
0.005290403179614378
-0.020216297728451016
-0.004234283753979273
0.02476175851364537
-0.005616495013845979
-0.013840084572512623
0.00215987371523918
0.023776549937168157
-0.007655891250269109
-0.010321073451662999
0.022943235093487946
-0.0003108443973860453
-0.011898840785439457
0.021726542917591796
-0.014929936965477841
-0.00570936804424238
-0.0032429363239612208
-0.009659495997074385
0.016494734588223037
-0.012216785295235288
0.009046936540403783
0.006355223814753841
-0.025219418658256387
0.02244095043438643
0.018148260542645955
-0.01841879926353296
6.979883790492192e-5
-0.02071217837147299
0.009606547572571511
0.010921413261018476
-0.010588771242465045
0.025115000983740643
-0.005460560976193296
-0.035133377960904655
0.03401646399462421
-0.00011603830360651379
-0.00717204384706549
-0.005825530658859268
0.004887258062327038
-0.03932770921059414
-0.046731478866716136
0.08764420355765312
0.02819166690913366
0.010686722646613522
-0.004174642702860831
-0.03513611473366329
0.0024876221596484838
-0.02305411589724926
0.004254944791310944
0.036743381119213714
0.017755253952104755
-0.08159010061833882
0.027909793740744426
0.025498043846443164
-0.007862465690873899
0.009864767553620868
-0.01713679007844693
0.0013940535234282514
-0.029868789661446682
-0.000497277517470307
0.012601881364854406
0.023980821996643198
0.007391057869917339
0.03523139332922476
-0.015084210020263722
-0.01416184676059995
0.0016797744630577816
-0.039806296619248505
0.005846919249378635
0.0037650321618162286
0.04641824807777384
-0.022209458879678845
-0.00426587157748104
-0.0015340171903948097
-0.0006447345697488949
-0.0057574130196706985
-0.016295793999890007
0.01772027557016642
0.020335685232012568
-0.03192085629315122
0.008315432355009755
0.004614149961815306
0.013841166927039295
-0.0024555372959020882
-0.017198727114633883
-0.012501898842478987
0.0013032998082888048
0.04106631083991641
0.003080200888303408
-0.02493294741573293
-0.0058068617834659
0.0011934404849222036
-0.014203105193169696
-0.01427547697063769
0.016583741957619136
0.033940654466555364
-0.03423165980698917
0.06963444732490942
-0.031262233295269226
-0.028410722443618308
0.037496450296541695
-0.026512902559341134
0.05514627993482646
-0.013424044101158605
-0.011709281584545428
0.006105898101103069
0.005511351647523921
-0.007602458868485984
-0.018627182279388643
0.02119538731083459
0.008341752773371569
-0.019240303721032692
-0.0029697647733779586
0.05965139034653821
-0.04783229285705115
0.0045339167455014096
-0.007688784716227248
0.0037216792845679025
0.03326781933000933
-0.04066808393366905
-0.00894413557717133
0.05083576028921455
-0.04826309155539166
0.009201079096824882
0.021118426440822624
-0.01632051921071387
0.010282969686498777
-0.01369446803215868
-0.01686040081657647
0.048467840310965515
-0.028127312445729746
6.295660087540789e-5
0.013897393717793749
-0.0029967869664548896
-0.009147056132696063
0.003787978853027396
-0.006880400592507607
0.011200760783626751
-0.017525141637672936
-0.0005513240268599784
0.056874141636039544
-0.04994062444620795
-0.040101891408484525
0.06897416521909117
-0.013176585084059056
-0.0027719516702022773
-0.006558088881604585
0.020697596359060877
-0.032755879142583044
0.008925191035486169
0.013351786211792227
-0.008652240775578246
-0.00047140869736583824
-0.00044760088083628524
-0.002809659487964966
-0.02945602979202544
0.04397949553618841
-0.014145048352686596
-0.007529707661650065
0.004294556642030045
0.02413992166706913
0.021239500781934928
-0.04109001002472845
0.008665830931585239
-0.006451362457508436
-0.04909954294011065
0.07092943285078102
0.01510979124317502
-0.039383725019080495
0.018258911227369
-0.009990082884214324
-0.029716088152415887
0.03654738233835164
0.0010889754534426643
-0.014036763624396986
0.0067094465045366425
-0.0011760426826334935
-0.031488499698440586
0.0692778671251113
-0.032219395205170365
-0.05024360391703819
0.03123269899615866
0.017002779812865687
0.007840264718890988
0.00854557616698326
-9.025238815119074e-5
-0.03200597906654101
-0.010503279487365846
0.05397719289081149
-0.03354790319024392
-0.024410152378002925
0.05111094586990883
-0.08031603916082708
0.06615817884792019
0.008883278701211972
-0.12977171593713055
0.049409936496079165
0.013006169951718327
0.08534316131217123
0.01321990758234004
-0.024664156621519995
0.02074943177541877
-0.01702326311961677
0.025624275150794573
-0.03444245973300353
-0.01582613782403075
-0.003807777276404467
-0.010451634074835514
0.010378245988914903
0.005811974534511988
-0.004511878821568782
-0.0051735992944645925
-0.010043890090200236
0.05373758848514232
-0.01218308523003131
-0.03258726823335678
-0.019717736819549803
0.04718006560592769
-0.06023014838115892
0.039568324764338914
0.05342216180073822
-0.10893220063929743
0.07353697807258708
-0.008105005615239191
0.005663773192473798
-0.014644392864457734
0.02883452108813689
-0.02116337133820778
-0.018123180126162097
0.034106745866996246
-0.02937740209090589
0.01779264353760812
-0.03590923130408119
0.03342146808046964
-0.008124207505417536
0.009260945257375974
0.005308556614311732
-0.03277955199202087
0.019011757526518513
0.017231898627592
0.00838071276179686
-0.03408185075597414
0.013829189128053532
-0.018862485389554262
-0.006586948655776803
0.05730917991713169
-0.03587396535017029
-0.008722162492983188
0.011036057142349454
0.009285717418568984
-0.004289850814855889
-0.03291130246702356
0.056315893017587104
-0.0453139823814348
0.02530870932212126
-0.025296538311267103
0.03718353458416923
0.0018210140925505325
-0.037615151214873466
0.03269334943434066
-0.010551227304295141
-0.00013907077530173062
-0.011420002584973332
-0.009635346907591824
0.019792563023602883
-0.015725697975457642
0.04176554063013638
-0.03298922885234834
0.013191984380851007
-0.0283589325629805
0.009533463570031153
0.0264500389182597
-0.018896013587835325
0.011222220620315526
-0.004234291902357246
-0.008444934055896969
0.008577214112127307
-0.060677059295843216
0.05829516396518819
0.02744040589752239
-0.01415748723503718
-0.04527569111195695
0.01029128574719973
0.07631807398647594
-0.07138972111389208
0.03648710269691924
0.011944752577914053
-0.043322315382167575
0.019022541198283505
-0.0029021784162057696
-0.02462023902683841
0.026839035728260408
0.010203327409719298
-0.00905498402472471
-0.015912244630740036
0.019896185768047858
-0.02134089674760853
0.003412453592312792
0.010760288136886897
-0.0009205848295461561
0.006487393146264564
-0.028313010710365294
0.015895872314911963
-0.003065175013778898
0.019460779840365205
0.0020485508737372315
-0.02681315899236103
0.029274200217444646
-0.03757400128966104
0.011097543199398263
-0.012625081644237701
0.07904914471909608
-0.030540153654749602
-0.06886266264519403
0.030448096112857814
-0.02902316318368614
0.04864590941332725
0.023984856275145683
0.01562986967939961
-0.024690482383455725
-0.020172382647507536
0.0010537045635781173
-0.022962741297117617
0.011393027873886963
0.010572810612536454
0.030817304579359273
-0.019837854655492704
-0.010087359429855836
0.010095459202283164
-0.00558153736878686
-0.001648862311661281
-0.011469958013241799
0.015031434304592084
-0.016921341637173182
0.03982239773405183
-0.05379719736951527
0.051945799440014095
-0.025312634505808784
-0.06290048126381254
0.08179497404653935
-0.009826714241759404
-0.004853936735618181
0.008070184435633343
-0.007166373205574672
0.008184261868669385
-0.004414728015151859
-0.007604647501917805
-0.0103549245282617
-0.009214794001416227
0.04713605056951253
-0.01479626921123467
-0.03221165685276417
-0.0086071555402496
0.024142234264053153
0.06840831899679667
-0.0607271737968087
-0.0433031847758365
0.008859000245043935
0.020666239246566742
0.03082822920865569
-0.0037079051003154895
0.013411179815608132
-0.019686593920299256
-0.008447288983908008
-0.0019517135532713947
0.02671348824566644
-0.02668141437532512
0.003269457416969712
-0.003075278886173427
-0.010855769083689015
-0.03464904927283197
0.009302938890039303
0.05656353745026943
0.054190511792395424
-0.04645480019812265
-0.02425620597252731
-0.014751186184157605
0.027389349249650197
-0.0020128956157172695
-0.016697568122465478
-0.0013562882415687483
0.023365982126731688
-0.02091682668258099
0.0004918242405324014
0.009277983958822178
-0.018526537943078347
0.028741027192684343
-0.03434913139020668
0.008474842447224629
0.04511757884567735
-0.03621255045029792
0.019951441855733387
-0.040041080388149464
0.02107132369847986
0.025187432784783526
-0.02507230353901968
-0.014373394928205885
0.036526535676594585
-0.01985596301490622
0.013081133968733005
0.0076936502962483555
-0.034073225126885154
0.013421098025275469
-0.017165069682173684
-0.005210663161950846
0.04312335867718142
-0.013643929047343795
-0.010548765519076797
0.009217516801871772
0.044993003574813506
-0.03685612492677426
-0.048202885118795225
0.06519500915382315
-0.02097381874502835
-0.028977964584617988
0.04172899274089148
-0.024207889638628854
0.009946424937657516
0.002100925888025129
-0.015642887582568488
0.011769626461463623
0.004344360724786389
-0.018110772575528955
-0.008652635383175511
0.020682753997689707
0.03094039693951678
-0.03023366689938567
0.009402179577856384
-0.00837904004645118
-0.009883348272849535
0.0271568728260706
-0.02583089404049077
-0.0013317712392268977
0.027988060410874316
-0.00441422924905055
-0.07496901008741808
0.10128599511430447
-0.02695328828330834
-0.024896571175606397
0.008619782456377512
0.009260438535834026
-0.0022919832430416953
-0.013597171843909628
0.0137860900014527
0.0038670306355300665
-0.010585589370005088
0.020232942562113276
-0.011226942092680714
-2.6827543692320432e-5
-0.003836380190462174
0.00991684176886043
-0.028245085631191102
0.03920023130618244
-0.04928265612288141
0.02920267053455916
0.009541666802245663
-0.005562985733529535
0.0032828621201010932
-0.015645270457264715
-0.03329717369647489
0.08241046972369936
-0.00859260129903383
-0.08433805960093332
0.050136494537512566
0.026923617521831367
0.01622548423929493
-0.07221131342848452
0.043969428536505206
-0.010046641140817991
0.00771819432455334
-0.011482076927319618
0.0010012074109813085
0.004834608629318393
-0.030037439479509098
0.04109389294429944
0.011049774282773983
-0.03962456112881996
0.02855717961083004
-0.01659625867119119
0.002756160471684699
-0.05344730590579361
0.0323172147528793
0.011462813718999487
0.004719214218453227
0.0437889873788736
-0.0009271020631957949
-0.029869955430955164
0.007592856278471394
-0.004140909062538611
0.014806122723882154
-0.07235127187360657
0.04776283067632414
0.027120913001891123
-0.04020293874487413
0.013241127167923139
-0.006629992477428903
0.03911274934141418
-0.024748179470230225
0.006005719594354697
-0.0003004498750522888
-0.018713435850564508
-0.03426953651981446
0.012656938146933916
-0.03705250711442942
-0.002666995263759686
0.02921468439948194
0.014534649021770263
-0.015365906412753816
0.01947274836724533
0.03662634515705909
-0.04402334621573534
0.0046059968449326805
-0.024159994985939237
0.020067437720834747
0.020451922966052583
-0.022260697869582513
-0.008410887158059266
0.007261106596589961
-0.03032093020162807
0.027749727860095663
0.02108728093228862
-0.03248601456252875
0.020568080004800926
-0.0003399882061447812
-0.029299250656121156
-0.007219124786143283
0.06981346820784462
-0.017979336035561122
-0.005576137425443273
-0.018156658807433113
0.011916958883975148
-0.013617524141021464
0.0075982380003563055
0.010624196893433746
-0.03868265009276728
0.03676449577416929
-0.0014564025999741492
-0.021544790020696203
0.0017563974377697855
0.03071256164164582
-0.04450541563455901
-0.06179178254020656
0.06435629518541197
-0.024030964449330394
0.037882856946883425
0.048454777286583095
0.04353290368746032
-0.05514791713568501
-0.021247599118176197
0.004644760019729022
0.0012736323808606453
-0.022468835649094965
0.00867877245845039
0.019464261939207916
-0.04607964140776599
0.06434274902449666
-0.01784346743076415
-0.04021233537475988
0.031486999420653694
0.006242109016221797
-0.02248584311931512
0.008945912181840932
0.005657267174728031
0.013843200994913207
-0.025805719277391947
-0.021025687192909093
-0.011144889662719093
0.06962148671261548
0.01797058286241715
-0.03602114968981285
-0.0632662143491236
0.0682946388963136
-0.011144840896550434
-0.001903592845017732
-0.029838276606215297
0.032153225551795006
0.012423612425867647
-0.018414398978216173
-0.009045844822437532
-0.0055439683994884525
0.05610211515662267
-0.04264154555604205
0.010988842124888931
-0.01597089426809495
0.012532223418654675
-0.013376404774160244
0.00773025998499699
-0.020238288744132138
0.011006844566051388
0.017906862265803403
0.035468086125056475
-0.031686572144227654
-0.01018513418144118
0.005033501308388644
-0.0005778702493943744
-0.003770643380936356
0.00341684278253096
-0.0065865119863453
0.008988164446980584
-0.0039933955627677875
-0.02283926784052026
0.019578467201038174
0.011404306865593461
-0.008270264204182753
0.0020421657438769447
0.004561181365101641
-0.015427902869397991
0.008826256289796053
-0.024167745653184358
0.01881938624526447
0.04378548541614413
-0.0361745773758444
0.020078822215321535
-0.05326445983170447
-0.0106617566949061
0.11074467519714837
-0.05980643707250155
-0.01972454030129356
0.009786761437504454
0.02126742989886421
-0.032170381408614945
0.016066567845172797
-0.0121965231778014
0.019412402511032156
-0.02709943578915852
0.024999808567699677
0.03672603060026869
-0.07482089400972525
0.031132961463685715
0.0318780786439703
-0.06808678655448919
-0.0197068841771173
0.06208003412561047
0.04301350285884675
-0.02013142785194222
-0.025460683631173264
-0.004269847750042022
0.010991896527979939
-0.017545868131396247
0.014235587025647867
-0.00031948083968202923
-0.017455660991068767
0.012255072506864417
0.004006958761634261
-0.018405261401946982
0.016879903750333547
0.021942011023754815
-0.026738624973240643
0.004753975528905441
-0.004262109682290127
0.010300845968569172
-0.004298795171391756
-0.008885825704777028
0.0013139609882839576
-0.010781272447301538
-0.011924606467252241
0.002811954652588211
0.06263986528042798
0.043439997940542985
-0.12757688546249324
0.021920099317016883
0.07632567942579815
-0.04774027040749518
-0.001328112991902497
-0.009388933875864591
-0.00032120591021889133
0.009264062494551806
-6.883163284299165e-5
-0.0029897238710885343
-0.04597931682629586
0.02452514395278982
0.07433150732357696
-0.06527294867668787
-0.03617372931455698
0.08196964713995358
0.059134890326752565
-0.058190998315205134
-0.10424062183063199
0.07879759237526596
0.011337362721187794
-0.013044593454773601
-0.02334127671882391
0.020763780773494722
0.06520441353587425
-0.06924224092227504
0.017934787744957936
-0.017503169256326778
0.013869262357283807
-0.0320610046119012
0.03173426770183718
0.0037877935012128328
-0.013116660999772156
0.0023923157177307974
0.005305434843764778
0.00279805407386724
0.0001506066979386489
-0.037438855680839156
0.028367246680192415
0.018872925342357738
-0.0232057518410258
0.008257271719168346
0.0103078161055008
-0.07373637531566968
0.052011577435046585
0.04425175076691368
-0.02522504726689978
-0.007630298276263714
-0.01841595130967222
0.019157905743893755
0.018910980598985105
-0.0007914710747511933
-0.0258297185174301
0.01410477057373849
-0.01567173507006503
-0.006722620386495848
-0.03225088913880514
0.07487973699200157
-0.0010117419992565768
-0.02228910226160985
-0.01764616378551409
0.02194188509073769
-0.021057193888353254
-0.031440191631770587
-0.001206240988900209
0.04937546115557856
0.056127460649395666
0.008578041911550205
-0.06018402405725509
-0.07134121032671148
0.034595376850710235
0.057655054088836755
0.011459715646655044
-0.014710145408621589
-0.01952860435211856
-0.019722014980490865
0.038590946428601836
-0.033581079122509294
0.021051812951158988
0.0080840537213136
-0.07323491592137432
0.05979573932097726
-0.028764339595465094
0.013769471341993023
0.04227266653614703
-0.011109348522282403
-0.005718408425190891
0.006643882429330228
0.010572219554304096
-0.06293814170297396
0.04005752442562838
0.009452594541837334
-0.01989259742029703
0.009619564743176823
-0.013393432489634094
0.013627240974773414
-0.024892024114500755
0.021538447020088558
0.009387236241448549
-0.049509773872227436
0.008633974634760677
0.03500097434753047
0.01813274667536613
-0.05323591628402036
0.020817741832408143
0.055682296729116176
-0.007453029610577255
-0.03005252065050268
-0.005538227510173854
0.004078998237505127
-0.008053815605828074
0.010891003074196326
-0.033122632865323354
0.016698043744867164
0.021123966900642333
-0.011073022530726728
0.014673912118178811
-0.013743847043760749
-0.00941834405171349
0.005083902199926715
-0.007954889390973108
-0.007877884742393482
0.01906369938401975
0.02724761622599614
-0.035748605292840185
0.019965844546599776
-0.0267448057082722
0.019627726733583373
-0.0003714467203281835
0.0009190218968130326
-0.00089110915449786
0.005157986769225742
-0.006198447024256426
-0.003876028063799497
-0.0015286522251585222
-0.020748955411429515
0.020720852584775296
0.020147406061334916
0.01625690423078996
-0.04356711323367701
-0.004669816518324987
0.03353044282255391
-0.024305768639368175
-0.0017892717832830307
0.013858118146732101
-0.031194139269955956
0.06420705597859411
-0.04290702007980385
-0.021491393480707943
0.05581482520158587
-0.03094032547864689
-0.00943260978760807
0.007937928547323225
0.009723172576440398
-0.009656607252691352
-0.009894742413233848
0.01551881303482705
0.02896897818421429
-0.01920426668996522
-0.01113087838470772
0.003505260075478356
-0.04447129030738295
0.055670048075360246
0.016216615888166364
-0.03423751558516863
0.018524072903037037
0.01349143377582207
-0.05100832152454071
0.04885791150027441
-0.03334643733907883
-0.02172629728264286
0.060651182833899364
-0.04368763444935064
-0.010032843109657907
0.024891228324943504
0.03588143204323424
-0.034272009275326365
0.015683936428768197
-0.021712202548734627
-0.010668977673785607
-0.013637560044901242
0.058272188481047094
-0.011189246496080552
-0.025387631347145945
0.029532368956067923
-0.021551539294439648
0.01009020963101015
-0.021565134615020742
0.015398225996829384
0.011659989534058668
-0.016737690413631823
0.004969593654856719
-0.006072979066601203
0.0003403495388883959
-0.022382498815346263
0.010141668523423908
0.04848445085712294
-0.015318249880431623
-0.011428801841092184
-0.0031898955586266986
-0.0039699279769283
-0.006540724274050502
0.008855387620403499
0.010060066809032375
-0.002746854782593955
-0.008238371659548882
0.0059764172357316125
-0.013643531514234697
0.016241572547901817
-0.03908126724142513
0.023154419916062707
0.04198938433965571
-0.02928569264266212
0.0063835966385695775
-0.011160546898329127
0.015185726293788893
-0.01277796249015073
-0.008012914816829753
0.0056295555395518004
0.015312956530640132
-0.025580696837148142
0.0036894162978653444
0.031760922127404
-0.021018068272790957
-0.007204068909830275
0.002885627686743386
0.008810985534615678
-0.01073940370805615
-0.00662138916577848
-0.031079355694562993
-0.021079747729821907
0.04547973419573159
-0.005922458150811938
0.06376742011253478
0.053725543735245074
-0.021802011532534582
-0.06934618191797948
-0.00021708843683176937
0.012780337138395437
-0.019313726897294492
-0.018402141654041415
0.053856631413681355
-0.0057477132442065315
-0.011984420957710906
0.009785412987313391
-0.02143964260876552
0.02933635479490493
0.007260934523742435
0.009510858354406349
-0.02748367212384717
0.000513662781262969
-0.004814298612781709
0.026051352399225403
-0.03739384044627592
0.030550872611398328
-0.005028424749445426
-0.057422019275922054
0.09330397941398616
-0.02217803593729384
-0.02369724177302568
-0.02163835194678021
0.004911320611647341
0.01676318110388464
0.04760420713502633
-0.05727154736819573
-0.0008885515526249055
0.05053071950761623
-0.05673325150510222
0.023344319327267993
0.021283362788944493
-0.0067896977891575006
-0.027095694259571035
0.00870522505143434
0.008942331696353278
0.013862990371628192
-0.02659358416176083
0.01662441549149485
0.005638212309702406
-0.011912701317556618
0.004115080209307731
-0.003724844888894463
0.0022008023436197455
-0.01674870560585684
0.020034316456839618
-0.0069541678423168385
0.0010678156166565866
0.005022427714509892
-0.008025022701552587
-0.010695680613085568
0.011488231385134773
0.011573936435162469
0.00548623649133595
-0.00893986336638175
-0.008684126221582433
0.006436024438372212
-0.011748144527225612
0.004712674259974015
-0.013327067670261705
0.05349734263969885
-0.029840560311060527
-0.024672617354890347
0.034872082284569506
-0.03229964575658073
0.012485584567268893
0.060829399450558985
-0.09164680071110465
0.023513168075897983
0.01590839178251313
-0.004757615958383088
-0.0010449849756763996
-0.010747734446936663
0.01633637155364398
-0.004315500672080308
0.059924864000802436
-0.06123846859546833
-0.042081387853657004
0.05078562034551615
0.010386642053511141
0.02747496696207652
-0.06536697496848465
0.03665742088670787
-0.011360599551372808
-0.02673106685947335
0.0382424312320534
-0.007633585294661627
0.008500336176744394
-0.014636359098135987
0.0057100634692439645
-0.00473804311750281
-0.003362931175604267
-0.010671398951982214
0.0162726400204265
-0.07311814427055308
0.0926367494679472
0.0028214115420304164
-0.04637305083823495
0.06070978666542892
-0.036226269233587294
-0.02775065121262088
0.019735116708931577
0.04676939282681025
-0.03098052720658173
0.022158890522872565
-0.043948820565614
0.005033706981408592
0.018613475079569897
-0.01678759381825312
0.0039204816986607716
-0.005842539027997917
0.00502953097819836
0.039865491281380394
-0.03047502259721857
0.0010744291559657837
0.00494931566579071
-0.017317497206631227
0.027627039299356615
-0.03384483392999904
0.0005804769143367139
0.01616019619092779
-0.00720809298340952
0.015901811033236735
0.007936752675872905
-0.01467673486821508
-0.005140113627660758
-0.0054020323754147
-0.011715380494298655
0.03650098202245011
-0.011475361122537553
-0.009356088294370624
0.0076198986193921625
0.0009814014559710316
-0.01625256314477519
0.020027804057235365
-0.017044788036925773
0.010186647312587893
0.01066143317840984
-0.021616746296511336
0.030853771448182132
-0.02681776241449141
0.011509450773689589
-0.01994499742944722
0.008550438420366513
0.024583796035371752
-0.016819366388622248
0.005504259416994506
0.005813280022317402
-0.010836181237085185
0.004779300823658961
-0.01245332541703048
-0.004630707886673413
0.012108813558975084
-0.0052758816218665405
0.02881167521626904
-0.026932080974478856
-2.1914576115333873e-5
0.0020641789956109546
0.007940130329452288
0.0069660222681159345
-0.03633076247450662
0.011388705719840742
0.03426979730672197
-0.039082041526068645
0.0193756102099768
0.02602224365207262
-0.04070166118901186
0.03688084286467197
-0.021640115328654286
0.0009879214331416364
-0.002484946029140511
-0.003848602497434239
-0.007164274689853478
0.017365294055225133
0.002691885209035627
-0.06029855002004969
0.03962426332848745
0.034137335412484204
-0.033786000678963424
0.043480736405664855
-0.009482517547346081
-0.02518731279276909
0.003949187776375429
-0.004739680019448356
0.02963956060303352
-0.02483104398926672
7.338929595879229e-5
-0.009533305465682096
0.020959418937377294
-0.0025560655417218303
-0.00109961497447153
-0.010601513284117292
0.005529842757941328
-0.009420415675114757
0.026146905745255355
-0.03007689669061797
-0.0327471454187791
0.036316317683381616
0.007536609911906078
0.018693911247380735
-0.030735228750444543
0.014650304353474253
-0.01585033299800931
0.08760679478713718
-0.0694981455357131
-0.012256994294804535
0.035829863621445024
-0.03863038614021752
0.02553649534758662
-0.03524322913967226
0.02582151314078751
0.024126810361685957
-0.018607348970655968
-0.015499310671919675
0.005849053705754059
-0.02373653220402905
0.042674699832711105
0.006579175514506375
-0.025608284966403216
-0.009328520183988998
-0.047604659186465614
0.02017106284077952
0.039041242693845124
0.04850160205206544
-0.049361980455858046
0.05869937519207469
-0.025951736089641964
-0.039545480051512705
0.03774262921786953
-0.01808145306171749
-0.016451300347098075
0.02329552584222283
-0.016688574692617975
-0.057994025367194
0.10571436272585044
-0.028535660506684657
-0.025382248397397555
0.019484320185991
-0.0126487317944175
0.0012037612762074712
-0.002589810755615485
0.01740610561075584
-0.016899886347809367
-0.007896630088112477
0.020790491772424424
-0.020088636983267127
0.028573526734340104
-0.015962897400388254
-0.04586034887991408
0.08187068346721915
-0.015999627036929143
-0.06702363739436379
0.04508849739121534
0.02149170698377101
-0.004544950264721015
-0.012934728282043562
-0.006895945178380547
-0.000555516848267823
-0.0008050484895745225
0.01113575493960095
0.012697459339866102
-0.033106503701365586
0.02201648608624207
0.00239930973225555
-0.019823654157525405
0.018174079109479324
-0.02689714155311629
0.0028150559093004235
0.011643590361861578
0.03919879757554123
-0.0066980441685702274
-0.03548537548151365
-0.0018173524352254056
0.033406381022519804
-0.01893144230484123
-0.042225294971790284
0.05293243427600958
-0.008955703117547564
-0.016294469342421403
0.06236881477495626
-0.053144626403723416
-0.036523493444111654
0.0997434199531061
-0.06121389487962481
-0.011579230225877035
0.030542773427833403
-0.017262203447086177
-0.004997536322711493
-0.002257804257913998
0.006756013761679336
-0.004425094855513123
-0.0035486215637992036
0.033157454722932855
-0.04773028115580802
0.04085565662353596
-0.020264779412226375
-0.003080733575519856
0.03931328293348901
-0.01609329725218278
-0.025223924273645615
0.02063839527720024
-0.03984438202741836
-0.040068727500576884
0.07342996955593106
-0.024562769127209005
0.04541372315909398
0.04183783797907126
-0.04164622469167645
-0.02680854757674256
0.019973489243623188
-0.016180308612216976
-0.004716960897228617
0.01041023017617937
0.010950589618271778
-0.0664285581417643
0.07399345431121995
0.0011291473542384134
-0.03639046081496189
0.021778608525622745
-0.001966795000687638
-0.012523811632406012
0.006445314805593072
-0.007833751940060862
0.00925952553562448
-0.026261616451221048
0.035639866216953475
0.00799909777753216
-0.04445319055492836
0.047707551159165584
-0.06342433815641413
0.045340559156801685
0.04063847616919691
-0.048934590203212114
0.01743794596440429
-0.013703742999904955
0.002366580042048705
0.0011037495448057433
-0.0006655476718377962
-0.026131745544009766
0.025813912498052205
-0.0006797023523676948
0.043490988545038634
-0.04989525817924512
-0.016549622359672833
0.04023937805268407
-0.01267595253043785
0.005460834156804206
-0.03601536974345265
0.013295494231329474
0.001067234861440114
0.009603011524610072
-0.0025915708275567884
-0.013079742235013736
0.009983335176056762
0.04361447484181191
0.02150951802311285
-0.03341548346462364
-0.03597470039628892
0.008459676651744852
0.0023545274452131393
0.02167054565773263
0.0015098225821214006
-0.026984548066643077
-0.010559058873802929
0.017442817201341554
0.0007068995045741433
0.008614901499141348
-0.02217119588244265
0.026514961096394063
0.02134063862000779
-0.040471233281655916
0.018735518087932168
-0.031221501066066804
0.029981701335834887
0.016056965503976617
-0.060058173216307464
0.04287127936445467
0.0046071788289262505
-0.017009014883522466
0.014161591180643196
-0.01652742224506909
0.024633261151918773
-0.02108653990666265
0.012398282081504286
-0.02801865858230057
0.009354740711673526
0.018886301869714517
-0.004267017478889024
-0.011082888896826182
-0.007400763943727462
0.08947578608394458
-0.12667956979370798
0.059649272395629116
-0.006365534141042906
-0.0023589001840633728
0.013365905037745263
-0.030601594532112086
0.026830217468963413
0.015518452824848539
-0.01331936808015688
-0.011138004868439744
0.002706288304243132
0.009753657184627618
-0.0006656366674651082
0.03177800943025444
0.036339722164749344
-0.040398570719750504
-0.011107826085253514
-0.0045283060365666206
0.033904730850206066
-0.03872418400662636
-0.03896714101946386
0.033178628505057595
-0.00781668396091395
0.012124805908901526
-0.01236969064755189
-0.013973388756247429
0.014645221521948915
-0.0039171813735323635
0.020450837055177806
-0.009467577305387165
-0.01724646636811422
0.016136710149322275
-0.025405905243901294
0.0308319339678913
0.013506142643211372
-0.03806801872233034
0.004367489649817924
0.003237455704924397
0.019331064571764367
-0.00916018128219842
-0.016207400206714517
0.021746310173579753
0.030857093211410502
-0.04666847851323297
0.012266370742952337
-0.0026817269471117733
-0.0026191175818259804
-0.00013480608506655223
0.00798145907831227
-0.0028608514297372434
-0.0060556954426360665
0.0068848416967279835
-0.008399837931967635
0.008873783563606463
0.006505738657044069
-0.024409779422492894
0.027228431950683585
-0.021478707791147356
-0.06931782523247576
0.12675617565908626
-0.009213108434569017
-0.03196971029665252
-0.013470281034628107
0.004350858532377266
0.01987067349701055
-0.04278122881320967
0.00596931321131533
0.062051428581696655
-0.05690527865805772
0.02945834340973985
-0.04781374859444698
0.019809797919679184
0.03206919012550369
-0.010081974629868151
-0.0072343230087417165
-0.00677179467582234
-0.008008724079217266
0.04321754869208738
-0.02584324095030044
0.009567532349202712
-0.03784838313792083
0.014087815372514578
0.0542855727532946
-0.05806498601108245
0.04642879803480249
-0.05376526860592623
-0.0009636161745838479
0.06254477685234405
-0.03695204373392902
0.0037393944024857184
-0.014426171724078563
-0.009309815508601771
0.009236237858595953
0.03009685160436326
-0.0015562224935323776
-0.011380994712568704
0.016841551649046105
-0.028077841922594216
0.023581146396588926
-0.03286956762720461
-0.019415833138735294
0.050815590463747506
0.009008834360789253
-0.03179947971029029
0.026876572980399027
-0.023021651074628835
0.004411085182046026
0.004826315399973913
-0.002450318613525626
0.0033440465539732456
-0.028464262560399023
0.012912350755208246
0.062480801054995094
-0.06323819628867966
-0.03353872188511775
0.0443395877930145
-0.009678162667426493
-0.005669853305849015
0.008781399413097746
0.022341307668682697
0.03264629307064604
0.0009249794754996321
-0.07980648253847145
0.017215590949977932
0.036389430853419946
-0.007660759449501731
-0.023211807321988687
0.014965153427971667
-0.01585749033115391
0.02169961004381038
-0.015208257283729765
0.007463122610373296
0.009228344707599256
-0.0039832429393371616
-0.00273259993465369
-0.012892698143336156
0.009960058684787776
0.021962122019947072
-0.048411370148394584
0.050502634991751116
-0.04169943619798433
-0.04187480542341393
0.03872611390339409
0.043988051261943495
-0.00046993565827446737
0.0089300124049142
0.005868435223399637
-0.0868445819075192
0.042079571426949736
0.05233582478922527
-0.03130265485562056
-0.04950418349693142
0.05558799638394962
-0.002737714421204851
-0.026942851388163103
0.006502131154281221
0.005349171187840507
0.0010968503897356152
0.00926575326232959
-0.002173361760160697
-0.006060506266157617
-4.781301042178221e-5
-0.0037965844040472874
0.005988407985763611
-0.0027588231785953266
-0.06095260154957116
0.046467718167723326
0.017982180731493935
0.03126591797147116
-0.01154774738056319
-0.03648930648915427
0.04155851387180631
-0.033007041737596055
-0.02815869412051697
0.08503892673471669
-0.06966645699271456
0.014204546648174832
0.017129118661152853
-0.019097331688745944
0.013044448082040083
0.0047374605879019205
-0.013296228667042609
0.005999898488998734
-0.040912724935825207
-0.00024156356908222598
0.07258466669138919
-0.03271280941022536
0.03884876033861573
-0.03254524476685705
-0.005252823317194011
0.0034480509135612625
-0.03403623547447454
-0.014920349771576191
0.038685022091277
0.030231344354272216
0.001090608959846917
-0.03265781309814986
0.0040106713046048625
0.006703384010305902
0.01391923266175732
-0.0035773645549501687
0.005262173150219596
-0.01023862342730042
-0.005141693439503214
-0.00316725733724299
0.006721059692185283
-0.0032069610851730435
-0.004166331481671115
-0.0024805940710166396
-0.0025133597385162965
0.007914393654225527
0.023184372752788174
-0.04644166561299001
0.033490505523266156
0.015337029040346395
-0.05919144900370865
0.06114318011361286
-0.02634829896049351
-0.05627632253755044
0.03346080761716419
0.02166132946941557
0.00034959688969915526
0.023160197541910343
0.02888801998796775
-0.031583729500331836
-0.05466670594457135
0.006217513548643194
0.04146979176231791
0.020497616937628527
-0.02652998538359741
-0.0003558184371599271
-0.008527959684990982
0.0007436421459187104
0.011260819774371766
0.003922372193744916
-0.01711353570678953
0.01250625536188954
-0.02635175030697856
0.03801017872822621
-0.02469977809811441
0.002839574432060288
0.011178480141981861
-0.010719103253196582
0.019925310658707396
-0.0584322508353734
0.07043071916611776
-0.015626076649259746
-0.013675168052937892
0.00957136821025073
-0.025308868120059058
0.014065095516692327
-0.0031359704222295726
0.037951484981330164
-0.034785412242247515
-0.014930331078256032
0.039231776593548706
-0.012097945403273913
-0.006218173373388147
-0.003863091583735878
0.009636274022702507
-0.02416616911583036
0.028188764597124827
-0.002951114065966598
-0.004527539826604476
0.0011197501719572012
-0.009532198808190673
0.004721348804742953
0.0061403860685962375
-0.001167509846820014
-0.009014569638737369
0.011512158963180252
-0.06010057027929694
0.06316240855710187
0.027735491789609767
-0.0235073652723925
-0.028633154759313717
-0.02618768619241285
-0.005924745520964336
0.023811795428942073
0.08396865228375361
0.018636486778551675
-0.08330207887396579
0.01312157490256216
-0.0017935047942201354
0.0006759332565825504
-0.0040413015872795555
-0.027803953670172854
0.04427605089590225
-0.023857831458863332
-0.0047381096617875595
0.01940088958650632
0.007450127510917892
-0.014584370637308997
0.008335598487247409
-0.02042102343881269
-0.007951624113326394
0.031760729666442944
0.006283923304784
-0.020080124119812526
0.014032741091184686
-0.002628379745479137
-0.010548864605448571
0.001247853137769983
0.0047136468513956364
0.007074229827927936
-0.04455256444565814
0.016620209732704616
0.03457717807481264
-0.0031069875543792147
-0.009564625491841117
-0.002953871016681431
-0.014476614695853263
0.05455322431434739
-0.08316826901541319
0.008687612449531978
0.007130681434580288
0.10375899355539375
-0.05910821677779565
-0.05130067071971567
0.05782284399567639
-0.017373722219188314
0.008272377658694707
-0.012203858865170725
0.0004853774065040062
-0.01392765656233319
0.006748568515327791
0.027018522180060178
-0.014039622093797055
-0.013387383323332225
0.008696676503879508
-0.019852182677681185
0.02727632574470873
-0.008435854050380831
-0.007160565601588509
0.007842195989855028
-0.007874658184478411
0.008972720246111177
-0.009412497963862343
0.046485645235691986
-0.0362451262100798
-0.013541468921840272
0.027422760549282943
-0.038405925044221245
0.030172461451118404
-0.01063171270733454
0.0011483381105539259
-0.01988754315528829
0.027504854928576128
0.021397430318238042
-0.018940859007525512
-0.008179800782143865
0.013428383499348828
-0.002911760995397694
-0.01744107652689819
0.008774565118619848
-0.025296970782979322
0.04274376948247849
-0.020974552116223677
0.0031269695864958313
0.00279428336811538
-0.02647249349005798
0.014784841299743445
0.006047728995537627
0.01949684371585092
-0.03568236134793512
0.04591776593158603
0.01911915320156432
-0.042566177496081936
0.00973304787492879
-0.014180378377753877
-0.0269072915016475
0.04332022353103693
-0.005548615468277784
0.003553898270375999
-0.002895624886146919
-0.003932045981632104
-0.016764957192850316
0.027066122597291575
-0.03273811471111787
-0.02440319617380249
0.04982988362492102
0.018143474731994735
-0.02537037638434403
-0.009310386225666711
-0.03679571930396763
0.04115956207456162
-0.015036895151273821
0.0224091318961378
0.020428624777412252
0.04558902056019731
-0.024502114661191454
-0.02097333341381491
-0.014581332588406992
-0.002966548745545694
-0.006241366555151506
0.005389942345443988
-0.010765778543221582
0.01538865220008212
-0.008549561726335364
-0.025319259227096103
0.07173276902611103
-0.040035438411853086
0.004123221058429438
-0.004814383574124115
0.0033346829237271836
-0.007907058367560005
0.0011378576876885926
-0.009774436703674505
-0.018607526353386028
0.008847857754366695
-0.07591734917611026
0.030476470768475705
0.07720710648198337
-0.019943052880219803
0.01750255612902929
0.01664082851859361
-0.030356387213100078
0.012159144499977348
-0.003873336039275088
-0.004391646730376397
0.013329229976526524
0.0036867446853897645
-0.026494228836887457
0.007788528862415212
0.014588098437627761
-0.01662184816593215
0.03863818256487506
-0.01929879687305025
-0.01586604939291436
0.014341383881725789
-0.008454545774661426
0.013230299610167862
-0.04922272185293841
0.04299657733344919
-0.00984313235891654
0.020351237850994797
0.008305013443633436
-0.012352422452347911
-0.014350504036322098
-0.02404628223019256
0.013502648622529922
0.04001377973008535
-0.013777603980192676
0.0019419575649767262
-0.027570880344090165
0.021616777677005428
0.02054690055761932
-0.024547601621506043
-0.0013494450447257833
-0.0032744753069822163
0.002383784528519728
-0.02526581481996848
0.02818859665123219
0.02825239874359109
-0.03851975716512368
0.01915786653519691
-0.035139813777599116
-0.02611490473120215
0.09906267789863532
-0.04658800610105884
0.02328385902445551
-0.03320770086478131
-0.006315589326540305
0.019284879823139867
0.022853200266523932
-0.026255178428512327
0.0011329768193437673
-0.03355429112017361
0.039853298235397516
0.033111573623136104
-0.03341631776361331
-0.02602521889185283
0.027740478339944086
0.011971185474746293
-0.03138652862792091
0.027427707117518962
-0.018460841715962628
0.007260394822587002
0.0016140745795365508
-0.03101230221921991
0.02755529487165287
0.025151728971471332
-0.03508813104410535
0.005421687353935112
-0.026026028133627088
0.03214336459796985
0.028267539740569836
-0.06589580594806588
-0.005828335393410322
-0.03170477031867258
0.08461292150173993
0.04890313990707973
0.025796647269965334
-0.060799179133269154
-0.03154375144878396
0.0013829583330792206
0.007250086307816539
-0.00884953787415288
-0.007768302655108306
0.021985937018770496
-0.0042976885320680225
0.00026259781046500397
-0.031367144009129655
-0.016960013954537834
0.06011194669548725
-0.009598512550349492
0.007605912942516668
0.04921320945033514
-0.014892268284303123
-0.0594083111671333
0.005752850705931012
0.0017386096578121402
0.00227829635297061
-0.04374210655314004
0.08134263308461365
-0.002012996351076435
-0.025236287373205046
0.006053690005215717
-0.004640183233449946
-0.008628704399836318
0.001440381103908317
-0.02843973209487749
0.03852686387070403
-0.005412030973756865
-0.039910738354916875
0.0748890699430308
-0.007241236029259079
-0.04714126116048245
0.002102422323519204
0.059326560365904224
-0.045672203432080005
0.011996203474628597
-0.008215927317595684
0.020500941820568053
-0.04159600172076239
0.01690668106178883
0.028433292672055854
-0.03512380916169411
0.015640806542944308
-0.0013724519503470756
-0.025824714150986194
0.015768899806554493
0.0037012223404646605
0.012728765628879368
-0.0019326639218844033
-0.01060783184192271
-0.021199646724226362
-0.02496387868731209
0.07981257245430973
0.00950203744322864
-0.018487508010968545
-0.011221089027929176
0.01052408886264089
-0.0015355975416846412
-0.03094047532490074
0.020434852662557845
-0.012644472193278578
0.025764372671472136
-0.021621806813868938
-0.027389596890422085
0.041044139191606765
0.015962295168668872
-0.022208338344808176
-0.030025054619430946
0.05096202032939934
-0.020041749321466185
-0.016549825603926926
0.030566655194666503
-0.04676570743272901
0.004792333287738426
0.018431604244991018
0.05550213614763788
-0.048650296778623314
-0.029193161663883638
0.04081019492373417
-0.022671146791986674
0.03592181073593981
-0.036073587373992355
0.01510469053553265
-0.004784259910456168
-0.03338740580822286
0.03919512562047767
-0.022470620706849465
0.055406376014924597
-0.023876720668259077
-0.011113071609337943
-0.038235097873645874
0.010301487761949946
0.06731288365848964
-0.03868082863822253
-0.02539953309016285
0.05543618154608676
-0.002085753127828438
-0.025480620534954257
0.00031095547591708517
0.0005577083197555455
0.005437758741807186
-0.013669720731570356
0.008979622730627468
-0.013587960625152329
-0.004727286632447036
0.0009440684593002846
0.04597086381281146
-0.04512038327464207
0.032783820351040216
-0.03999138864481733
0.009631961682632695
0.04565884033389367
-0.039191158402172466
0.013096628702292668
-0.011428118323731029
0.012665887867740588
-0.009146960436991147
0.003800570334298925
-0.0017960781168766538
-0.0011908298829703678
-0.001242425427064875
-0.004240509532599468
0.008655305125321755
-0.002611506744847114
-0.010258955287798077
0.003252064274469779
-0.02176000426299529
0.03698034650663662
-0.0027119232322512232
-0.005981606965445918
-0.016751237079479564
0.0036550500979604106
0.00981036590553408
0.0007754553246268614
0.0101800334838128
0.02792228114374773
0.00973034464235889
-0.04280948566931686
-0.0062401750579870185
0.015712605252206413
-0.020268336296005218
0.009998993870341533
0.015733353676234074
-0.028900931101962568
-0.014980635921204577
0.010516759334109338
0.04374467289518158
-0.03169655964110052
0.03230271617095615
-0.011995243619565166
-0.013792603382891011
-0.015241228532800744
0.04407288391203723
-0.00787027947292196
-0.01781384231148797
0.0032055647352884353
-0.011120448629182045
0.0002976925391656726
0.025868317414150188
-0.027512261264658777
0.02387442607867485
-0.030238437548745667
0.0218785000899151
0.0006841154899605018
-0.006762842521373935
-0.011171851555669798
0.004990951413388123
0.011087026659967636
0.010186409369876692
-0.0018775398176442692
-0.023989459717732586
0.019964279753999836
-0.004388918247914653
-0.009171925074088705
-0.012768011449497019
-0.005720986896909475
0.022999302324870463
0.004383127139275578
0.009239094882297572
0.005234014661495645
-0.017076151276037788
0.012602146180800466
-0.03814523228647837
0.010108793325776078
0.013807404373352927
0.016526988582858615
-0.024350459021330595
0.05996853164002791
-0.0436381387761422
-0.008966120424225954
0.012269522005767586
-0.008519996915397288
0.0018498454489048743
0.006213650266917781
-0.007330670037988485
0.0022081434231292496
-0.005579539018041757
0.00411878054267012
0.01303834366722334
-0.033009694502909914
0.018241274066692292
0.004866053538707171
0.011633351211973952
-0.01877238479645915
0.006998628702486687
-0.007864487249262142
-0.0039212562736121725
0.0010886714536033626
0.003357755002067919
0.04117126847720165
-0.02761342153154689
-0.010972863637243702
-0.007266741400211885
0.0018269390873434377
0.03333624373813049
-0.018108386112839492
-0.010403839252796976
-0.012747567149091754
0.022275664576135834
0.036185060777513045
-0.11471569604229814
0.05419409352804705
0.040406961442259415
-0.03188950572913307
0.0035327407431366975
0.06379079536506083
-0.03937318800826506
-0.011067656073878718
-0.06013818121089476
0.031458609342487565
0.06596383121253646
-0.0677512643566145
0.07482077158003642
-0.04212679968009514
-0.01491724216410173
0.026194671373556022
-0.02511910857931321
0.016087638913206304
0.016944083439293656
-0.02675379475833939
0.007073182970103065
-0.00785440748263233
0.0028125207238831607
-0.001986815952784049
0.00904893971967069
-0.032868483981891794
0.020800457414397178
0.03831395518850367
-0.030648061343012012
0.0018915863146328205
-0.015007211575803314
0.002816950931118778
0.009636069358473831
0.0005864885379386342
0.021933950790710477
-0.00806187193645802
-0.019860560418186957
-0.009698836594146831
0.02993232153147607
-0.042537118968197785
0.04600871896744685
0.007234809044131318
-0.05452044388744315
0.05659912870832473
-0.025780692264374627
0.03621832139849401
-0.07527166234123528
0.06966314787628192
-0.0498910328683948
-0.010346093772039433
0.08096202156502019
-0.06691501027960811
0.044892038994444494
-0.04634152819258497
0.013264468681431274
0.03529181415677085
-0.02624582130605857
-0.005042513407722771
-0.002327040886730636
0.013258918308267642
-0.019624424892392467
0.02848793265329852
-0.051982887219465646
0.06900556487021658
-0.06825625868432539
0.021272810127517028
0.05105834721511182
-0.036637841947728234
-0.0031735394973850806
0.006296236480452078
-0.025366786488687953
0.04832456348246261
-0.005151956092310117
-0.024455532019870274
0.007927497578288922
-0.015057028363403946
0.01904462216586078
-0.007123037836156421
-0.02240682563275631
0.03995562902297467
-0.01602080107593218
-0.009240240237194719
0.004665761117018219
-0.05926215237035182
0.02241919619981203
0.09801330075796177
-0.014542541183237168
-0.019826362972871214
-0.01479702089557322
-0.004687729630831194
0.002513391630515227
-0.0013630934654023097
-0.04018273601460076
0.06177135364676534
-0.017182801205331444
-0.007264261226217927
0.006267091333162278
-0.023151038932226475
0.032563291764314606
0.0149835564752836
-0.028493483143131604
0.0076679228297321655
-0.0023488278714611788
-0.029192896316990735
0.0355951874897007
0.009719436799117798
-0.01577810821893655
-0.01166335407124408
0.007066507483831974
0.012047802472433644
-0.029267998434569842
0.02842954880199
0.008619669788572759
-0.014459634110242092
-0.005660091374498855
-0.002563415880393327
0.022922942030088822
-0.0010708210315808486
-0.004950243881951533
-0.012902915967777817
0.0006730553530448491
-0.02225982546578864
0.04122606064543921
-0.005885974153136964
-0.01009038011000607
9.433115363144395e-5
0.023172265751373988
-0.032137938147661416
0.01885880774454629
-0.010949998801276228
0.012321744465274453
-0.03992357843744676
0.048907742556743905
-0.008783648496170082
-0.03464637970435991
0.04266310101925541
-0.0325111044880817
0.02402345758820057
0.005863795915982628
-0.008998721494823503
-0.006511607682834208
0.0006567391037080039
-0.0007950164863324005
-0.01737458030553829
0.02910680221188988
0.010018202231414142
-0.02232221317688521
0.009205183321525978
-0.03440764732748325
0.05418173968230877
-0.000957476125420964
-0.04774663113299771
0.03656643103849777
-0.02268215649382932
0.011636841521886376
-0.01564980030521479
0.002461360870214979
0.00021603732050057278
0.01739931997224342
0.03266383120282379
-0.03054736004319447
0.008915508856702337
-0.0476008407389954
0.025543946733655898
0.016017212667913117
-0.007944637662148146
-0.023132874398270387
0.04234148179197561
-0.003278565578387127
-0.041624304298625736
0.04697370260943401
-0.013642061344478318
-0.01335380245539075
0.03265151343069039
-0.028987758179884304
-0.05187222647096834
0.07844789412984354
0.006384366397917951
-0.04323569228328128
0.02772908697596066
-0.06291489601767108
0.07580529025826976
-0.012605676289847434
-0.029368559883659495
0.02714246636584472
-0.012708383527459732
-0.048220623343914415
0.07038347641455589
0.02164412769184043
-0.05646456751175455
0.029401832401134365
-0.04823049641890775
-0.031832522472012625
0.02125064556934486
0.1018378975721359
-0.01684798162090262
-0.026013643244963136
-0.009162178317114966
0.0105816977385772
-0.0015160042273663077
-0.022600741361719745
0.02226788699616844
-0.021349664036678595
-0.012016960211473249
0.03158667339510535
0.009658149717782005
-0.013174259696238977
-0.00012400821399149997
-0.002959133084865062
-0.006735326022333288
-0.004031080162499645
-0.022991822524025096
0.04815744985634185
0.008502100833561843
-0.021117702802196936
-0.0009475107004677241
-0.004023291523476802
-0.0010944009560600598
-0.0023940640358615095
0.005846664930423517
-0.01756011840721472
0.03506794062522367
-0.04491805593672171
0.02094884647713513
0.04149999209694122
-0.04891931958433471
0.025837507742469512
-0.024271905329724452
-0.0131135610658637
-0.017205820372395708
0.04000432285008526
0.044439452201111784
-0.003515583614403628
-0.039514317405695776
-0.0077811190603014335
0.02699224806008893
-0.032493376700167165
0.023741201100552778
-0.0033062825630820747
-0.005467890963827493
0.007870535864779482
-0.004382725705947443
-0.02612943140608559
0.02121717032700121
0.043831913492366925
-0.02689231095489153
-0.024748082690272177
-0.022436442319331285
0.010307919210226224
0.011570071543961058
0.03776662042870116
0.022364618656295798
-0.02797145662808953
-0.029172487216996723
0.01741142761712411
-0.011191114444216721
0.01134250129339176
-0.029584613056973907
-0.015073382602466046
0.02258787613082658
0.018022513453096023
0.014831955510796857
-0.01387416959535881
-0.042992335631839795
0.0256579127647375
0.050239009805058576
-0.03775470965112082
-0.0347207535885341
0.10387153581244635
-0.06171019431478397
-0.011589756153355335
-0.05581708986889744
0.06493934958785141
0.08189851280230409
-0.10610237995488325
0.047545484563780716
0.0036682833028575113
-0.016458195109561258
-0.00462205953467687
-0.009153171551851358
0.013757437106204029
-0.029876545729502935
0.002744889414595497
0.05236801335627628
-0.04608282122282081
0.0172605486604388
-0.0238872150546523
0.023916742944060876
-0.004046404594042485
0.006311561953056599
-0.0341845981156319
0.03054528417988145
0.017970995641770182
-0.01691525766271562
-0.007023882420068794
-0.0006677256056377701
-0.0377712625875013
0.010231650645076362
0.02944709194389261
0.012068974013939582
-0.009373329840032252
0.05023224405801674
-0.030348097288392495
-0.019928764541133015
0.0024073555751242814
-0.025210735036746756
0.06554932601334551
-0.047906201938650694
0.003025324314208433
-0.003183052531600783
0.006656964039741031
-0.015490371954092863
0.04202794357127326
-0.034224866922145436
-0.023446818908412492
0.07366423519216647
-0.033132621630751924
-0.022418781435984858
0.0017590047318527535
-0.0007337537696219254
0.01664010047156783
8.893966559009314e-5
0.013543091192625645
-0.052679814848889395
0.05790970461891365
-0.009357214888658039
-0.012595624096852998
0.02041062933019888
-0.015439977680832273
-0.010197074114732141
0.01648786648075584
-0.017409152162923602
0.007220307805407056
-0.003437813703038417
-0.010246776085861109
0.015389718929874951
-0.015883250892601897
-0.006751891315122993
-0.0025094201792246196
0.029279092290812492
0.023773258138081954
0.010106178210140815
-0.018854862903361802
-0.04224758913600235
0.045508428432878834
-0.018960305771456243
-0.0010123260032597337
-0.013349603534247745
-0.013101357074783992
0.02525101661769502
0.006374084164509908
-0.00644909317598974
-0.01679341904839826
0.020189739583194477
0.019845405160107465
-0.05376081887691542
0.06743228387432787
-0.027338906536295227
-0.05150451165199699
0.07044119851324138
-0.015730532439824252
-0.009537037880841925
-0.001091434146094361
-0.011856788036197496
0.045905277118209464
-0.030195218881721386
-0.01845677166505455
0.01393252781329779
-0.0026614595827718635
-0.014465424088346612
-0.001271560414264572
0.019168766474495502
0.004017132025760151
0.011072460262548045
-0.05562973061088328
0.03369617899040711
0.07087446346247062
-0.0625739362322395
0.012020731776647864
-0.02208222395858228
0.0330316120645775
-0.03220538928305916
-0.00297659274330897
-0.022767975986585753
-0.02906979856865788
0.09359282812033731
0.0006247555681463401
0.0098980635288205
-0.005645063722309551
-0.032581930487329824
0.000791297920815448
-0.023975503826203504
0.021462599225812506
-0.0026956054352136327
-0.014541362570831495
0.020293226214969984
0.021996426349319642
-0.019975469400634216
0.017648026418604967
-0.005631045943421009
-0.016141297593781356
0.0009773222502695855
-0.006210977581376342
0.029145229133300754
-0.01798488911536089
-0.03697816317019864
0.062314523809677946
-0.02260854800325185
-0.001200634832855707
7.47501506376258e-5
-0.00020188065794823906
-0.02493191155831953
0.016638936544192573
0.007577234094181429
-0.04431525029878358
0.08219544263015222
-0.01897625740277742
-0.018708376929005954
0.011012258015858034
-0.019523304404888808
-0.0030366805535702035
0.04994352213111364
-0.08554364105054768
0.013273835850921789
0.05437833101910272
-0.032138953546021476
-0.005328236747429438
0.06903138886842786
-0.012295312137849512
-0.07420911762516424
0.0007727659357026351
0.08955233152886766
-0.06587482268266065
-0.06394561861022541
0.08232167622861863
-0.044514712982065996
0.027864150919318154
0.02814627552091742
-0.04802296869359357
0.0577400178113211
0.013906113382817553
-0.03909982418349167
-0.011376506026117728
-0.01875051465584998
-0.027382585065123255
0.05990452327145257
0.06866732204934378
-0.02822679922933058
-0.03767943169333887
0.012548965360428488
-0.009594131052797383
-0.012013004363681246
0.010852797063272246
0.014198068828901067
-0.018285033211713486
-0.02684407181109827
-0.011801732707413803
0.03497720890478939
-0.014875726359273367
0.025152664520972312
0.01926531280477084
0.015065648742580318
-0.04377991499764522
-0.022667811393660697
0.003699992174470701
-0.014067230620211202
0.018996837176819326
0.0805406033931112
-0.04478448345124497
-0.013413747475123694
-0.007941848334325874
-0.0034653263850004112
-0.010990729423443701
0.0291641558101029
0.007331598403168105
-0.0034119165440580357
-0.03820227244750929
0.03711936807795746
-0.01762005116121701
-0.030540669491225136
0.05423048001010544
-0.0003228543886861779
-0.02360577458093971
0.019202935702512525
-0.046188583908696845
0.03266333699865687
0.02667190252936613
-0.035242952089959534
0.014249043685081508
-0.00952213017918746
0.011785935157292649
-0.010748384424853041
0.0029917779447310444
0.006264895299002982
-0.019805191331036642
0.020798225728922648
-0.006161970454517052
0.015915336739374397
-0.04628719909943735
0.04459395244711051
0.0008619796459073958
-0.020006373938290967
-0.028806774809768898
0.01998283859911343
0.0006489236783703278
0.021750861190213633
0.017038951246439726
0.06397696732301528
-0.06330485982251632
-0.020304297532911963
0.007764669705812799
-0.004777983959033172
0.004230481443077694
-0.010006868527861146
-0.02067747742148396
0.03333958536789672
0.03605658747097329
-0.061145826983913576
0.017137448725390025
0.007833936326066993
-0.026042901861413004
0.035524585106311846
-0.05439950213591915
0.057009736477336204
0.01328420945671771
-0.04545939631591844
0.03063316718706044
-0.032795714622360084
-0.015253356052490341
0.04774317308021381
-0.01113245893992687
-0.012655484749702683
0.028613598973266763
0.025466411364197472
-0.06327376273725283
0.009710366759686506
0.012184425725693449
-0.0018065186025855162
0.010691784930535353
-0.02055476546761348
0.018077592904244266
-0.041611595641493526
0.0345943191697724
0.05417431226946756
-0.08689608535501647
0.0388318162275233
-0.0063419755023017554
-0.015706233615047305
0.030995619147558773
-0.044960640613080693
0.048268897048065584
-0.02200603716747085
0.012739519599908933
0.011564056534866696
-0.059343252215061204
0.0760419377594882
-0.030245991501042235
-0.013160423682179845
0.007487887009366312
0.0008333529172175336
-0.010541941500485708
0.01978612730567797
-0.031055970741761252
0.02893453055515416
-0.005023923709174705
0.001499137950533469
-0.0037294374126370933
-0.02474974987791989
0.03665244810286883
-0.005956376325528812
-0.002413945363195502
-0.0044524038703748214
0.010685041591526612
0.012469381934915091
-0.032059339223974526
-0.02742461311996225
0.02855210023262411
0.015241958847054149
-0.0019015592973534723
0.0038498581690943334
-0.009174775485793596
0.04555657355239873
-0.0282958491790275
-0.09736318261238086
0.06675862910747121
0.04438575516127197
0.023402393343087358
-0.039470255936223886
-0.023815712762244257
-0.013209980793534415
0.004508863892247139
0.032738951060384824
-0.025646218594325143
0.0050506448736513665
0.02064488951432908
-0.006640173140897376
0.03438328852222283
-0.015031687969519147
-0.011705821038711983
-0.03052675419156592
0.02488435901428432
0.011863886034232052
-0.020297388342366274
0.0038755200105261567
0.000994097527403759
-0.006530632245800527
0.0075308253074121145
-0.021461701348078233
-0.047600767358351836
0.05926456425351134
0.024359505699680706
-0.015885860771122085
0.029983243840072005
0.03963199255024108
-0.07589010642709026
-0.04078192958733995
0.06310569581175351
-0.011870146117904046
-0.0073678828039003275
-0.008314098909854462
0.04018089209554365
-0.02580423928177278
-0.006668759861967688
-0.018749671812802182
0.03281917078606711
-0.007988089651993713
0.031454893235980386
-0.01811016434504431
-0.03587014368025887
0.030996124461461938
-0.028546531111597773
-0.008611878056354438
0.10117840044783144
-0.0854514991870261
0.01271965214852211
-0.01766832550539177
0.042111601943215726
-0.007556169028594351
-0.08392698538897703
0.1010049448881788
-0.009829155122773381
-0.026666820332782448
0.01776242506318193
0.006227470427534243
-0.02070562862450198
-0.0016579765760800225
-0.013477915315424305
0.010219179608685791
-0.015343874526870582
0.007490177279880883
0.09172680962973312
-0.08550604390426564
0.012250168022909125
-0.004717771202587873
0.0026740713759748624
-0.01962658471929557
0.007636376316064841
0.02460556535073466
0.00930893444808023
0.008551333827062857
-0.06770962709266581
0.017877009557514367
-0.009217751548162623
0.09314153723924623
-0.0361327808678773
-0.06533916333197465
-0.007062757929709562
-0.0032574952443562566
0.04919758806417285
0.08621755484358073
-0.07431611295522056
-0.02349159522943678
0.03207883346828233
-0.01288585795695485
-0.005000696537591498
-0.03495274496835177
0.07583412381446275
-0.01089487673629197
-0.04401350215693589
0.013956888812826529
-0.00018853875027158296
-0.0015136918218709994
0.004015366920484653
0.004950601619363559
-0.050554935021619674
-0.00019468304803660352
0.093494340062248
-0.03812464548525951
-0.023278548518044673
0.02511218482689692
0.010219072076312563
-0.03841675462466121
0.0324076708996045
-0.037592143952193124
0.008913206298079124
0.07368539590452838
-0.0874924442010625
0.013112233883504909
0.04781938395566099
-0.04837047278636053
0.03187030596322804
-0.04592918156151238
0.03166115089236543
0.006012417710292484
0.007390470578942043
-0.014643962691680779
-0.002930836539827286
0.009892119318656967
-0.03301642756106493
-0.007101862550087823
0.06999231598288824
-0.038225135526996246
0.0018908615211370439
0.011009655059164403
-0.0015880423310914438
-0.017269085860292632
0.021027930575745146
-0.022767217491342473
0.011739141388673047
-0.020728042070132346
0.028699094290206117
-0.023783227396057427
-0.010316129667206075
0.04080207249589918
0.0038094693914960676
0.006303445084097192
-0.031520209457642334
-0.0009897050693015164
-0.03466839232255303
0.05454530657571399
0.038581762218758864
-0.06570195842324922
0.030341119596066002
-0.02920049521666712
0.019821442249130294
-0.023392027377363567
0.014881751725341674
0.013355756258149332
-0.013323757814279524
-0.015339439658473841
0.029288172951019487
0.00829150370019005
-0.014960261944662268
0.002572596192663701
0.010174012824132661
-0.007015041482312689
-0.024247932446273657
0.004682818373055508
0.0016621833766629068
0.01859051660091615
-0.003993142544713502
-0.015799536972391115
-0.013546660572618885
0.01959824414458977
-0.007575791659600428
0.029042723142454818
0.020703669581151996
-0.0005637666383313533
-0.062151921158154266
0.048477403466629876
-0.03680004901716272
0.013376924715819083
-0.003259934172948009
-0.015309787156828625
0.0033013754123525363
0.07274506598192176
-0.04457872509197536
-0.021554510000422633
0.02144628599471421
-0.00809177947909201
-0.002161961343279506
0.005474601954809977
-0.0213862542273191
0.02423389697374756
6.816320623026506e-5
-0.02456469757776114
0.03678594628315646
-0.012700621446714244
-0.011970358314938201
0.019489609361767357
-0.016179362358683225
0.0037878908233285324
0.0008646800742077021
-0.07003449489588576
0.08448986877109121
0.011487846352727149
-0.0081852069188042
-0.0031889917844962756
-0.016766786167976777
0.009309689734949389
-0.014781328872155663
-0.014872018724546132
0.00979724696570805
0.03805083261971609
-0.0012622588149355796
-0.015929946392259975
-0.016832774776720516
0.012368120998498489
0.005562052056599431
-0.015001260686767548
-0.00037316029228118275
0.006457060386411806
-0.008786140266723086
0.0035663246081850675
0.003642760131622791
-0.017535979545087343
0.016382913062493176
0.025710874217313773
-0.0003739545014116441
-0.007976217206710823
-0.004063900145019561
0.0032329266886393926
-0.02484434588212303
-0.039700265993007466
0.07986615772773509
-0.02405360246546273
-0.004877739379329782
-0.016785070515910272
0.03187112172153028
0.0015168515340454602
0.021531256086483097
-0.016529452751863127
-0.03069132630457161
0.023379630385095385
-0.01461734485743249
0.01380025488356007
-0.02105837730562743
0.02254840861464813
-0.0293038681523643
0.0033106564783580428
0.0500910060318811
-0.04064265254712396
-0.03905520147168651
0.02015978711660915
0.07560436600666998
-0.04433589831264961
0.005812347740952961
-0.02456248199259914
0.02694154774680657
0.019375227884225743
-0.05052386055453262
0.024152620097178112
-0.04070030954952242
0.039611897496906856
0.0253383167482486
-0.009676405298575164
-0.0556430998708477
0.05415503051357928
-0.0013796563131573958
-0.08783320642880321
0.09142853472391155
0.01207392451747169
-0.00838744617567344
-0.022031324600861657
0.0037322973788285196
0.0009593686161255555
-0.0062622058244130585
-0.008697715661008854
0.015789870986684607
-0.000355925552134817
0.00804022759418288
-0.01161801825287112
-0.02563556306695558
0.005651723169214473
0.004323614654189067
-0.016956323307459442
0.08339505582782802
-0.03853316480801716
-0.024120518942945646
0.043122417920202105
-0.02656059309237402
-0.006908586688424201
0.017484759734276212
-0.010974591056138738
-0.00024928083644559784
-0.003565135784540985
0.004403592260846523
-0.0031765978961431074
-0.008835244866421954
0.007903946713130772
-0.012160600988667447
0.02515057305757573
0.007894566739486963
-0.03760735767964318
0.027578260592945436
-0.011644669011462883
0.00807021467096225
-0.010179471954953057
-0.007396270649405956
0.02205990093512067
0.004998368419216304
-0.012872401078345863
0.0005131579651478368
-0.010605734780434473
-0.0026335920273412583
0.024464372167451898
-0.01806006481808664
-0.013046031294627003
-0.003643943206318001
0.014117906872390007
0.0069045504659595025
0.014027896442903476
-0.04679655093673074
0.030896578895742044
-0.0067612394492695405
0.0022065928620350617
-0.0009223982798485242
-0.0160525608391604
0.021192445505078594
-0.005392658359619107
-0.006335072961895616
-0.014949831591629437
-0.01715596469313474
0.023678653003813
0.006480626743671114
0.07052472748282024
-0.037063349140894486
-0.02042601964033941
-0.0010797447521744274
-0.0031039643606283196
0.010907085062956678
-0.04106828979542532
0.015590499579622885
0.017798743882585955
0.039744421602106894
-0.04322740612635778
-0.004374815700032508
0.014149560560130281
-0.033131991290025864
-0.04955447660906209
0.044768909383049116
0.03563822916272397
-0.009025221871013178
0.027491524728812
0.05836050474927057
-0.05757703454458141
-0.037725834072928066
0.029059450873565873
-0.05185561852109366
0.028819416220995042
0.051158076281790144
-0.05369197325139763
0.026811160971250803
-0.017768873287224096
0.0037184776855393453
-0.01851609718128011
0.00184424352072321
0.024701630436898214
0.003047093332541051
-0.01917902624120149
0.013215088571352451
-0.025332386375702898
0.029436309848225206
0.023628786770732435
-0.07115574807334668
0.051151307037793914
-0.027155041272167946
0.051061363209626176
-0.03543320866253441
-0.0042096642020466035
0.01785858563836662
-0.030232278363777176
0.018970237600274276
-0.007944497730120181
0.015504459083368394
0.001483803627424729
-0.013988323307196238
0.006159818201080358
-0.008294041055658452
0.012944374003346915
-0.03000111428967278
0.04331927048598916
-0.03821638318296339
-0.0030654668252265704
0.052929920211039705
-0.03452488119141761
0.009400133212463468
-0.003414025549786537
-0.008850809495107193
-0.008231948458929716
0.0316620070584841
-0.010130021276544054
-0.006954939737044308
0.005751802204361223
-0.0079883213434091
-0.0018056316928072302
-0.013159295009617322
0.0027970715903536947
0.0022104135005664993
0.04108481238772865
-0.010779859752086729
-0.005529811670342166
-0.013518356198303882
-0.025221359428425627
0.01140539753257419
-0.03317005380027882
0.07351121315981912
0.031206865988033572
-0.03740055568374068
-0.02221217546479015
0.02005464297548254
-0.03343721160434132
-0.013421494131647504
0.022156520644291633
0.0172173285908237
0.049340100441275014
-0.05819690663666344
-0.011459530754429625
0.03880144488351189
-0.036941877250367794
0.02032338183481519
0.008197701604362173
-0.026983156701888555
0.02268517502619749
-0.013653541731311725
-0.007024550585912115
0.016212203625648236
-0.0032450380340471874
0.006247052827674349
-0.004938495349051886
0.005207155289053689
-0.044019149821209025
0.030437163015456514
0.06285259157422474
-0.09609832761148729
0.011250595245848038
0.028641838086211346
0.005390213348133166
0.006355337820715956
-0.019787579025647428
0.0195415125195737
0.03206052279087912
-0.06946150866428069
-0.033478028981243746
0.028521247548406903
0.06940950625908637
0.015687313720773144
-0.05130599351735454
0.004023239820833746
-0.0011193794291477488
-0.02862459100071124
0.058776713288601345
-0.0593363520869119
-0.030453897696855803
0.06886728547480503
-0.02635082942779965
0.0663171262255533
-0.025836888226116406
-0.03499732894773522
0.011090828936376473
0.003814914103111522
-0.011546229810676545
-0.06321974365223237
0.05810980244014208
0.09791894648266863
-0.06388123467761342
-0.10109843852800693
0.13607796584962717
-0.0502003522279042
-0.038514497908415324
0.07640661742000499
-0.07729925609845356
0.05017395712070072
-0.026810801738020196
0.010172746290853518
0.0014857736041707925
-0.021433568611975984
0.03924724687150338
-0.027632282963279797
-0.02120447391319713
0.05862755986761781
0.014660769829322406
-0.0944650321310152
0.009196168692609863
0.05168731949522265
0.016287058393753107
-0.01822441595808222
-0.0099075646572655
0.0013425255789919488
0.027453096074405714
-0.01950965781094416
0.013971579014833035
-0.023811445350212068
-0.007217870803045923
0.015066394258940519
-0.009044335506426915
-0.012292417048903381
0.0431562536685256
0.005843618297458164
-0.06950296864972283
0.05303950440431926
0.0020219432132265736
-0.011011290246849992
-0.03456897607708864
0.019419078066887363
0.0039011706958282932
0.006020203377721689
0.044014362229613635
-0.032468894364216405
-0.011956084036859771
-0.001809273366805364
0.011709956451128933
0.003607474636670438
-0.03181482794087631
0.021083814130932077
0.025122744879283232
-0.04892530414573315
0.044291782941867086
-0.04125520416207484
0.007315010729233684
0.023330926869819746
-0.01687333995826701
0.008811433762796694
-0.045877758346620334
0.06712054888300445
0.030249772175609868
-0.050697707523076785
0.009144966404195487
-0.011597853711606598
-0.006199614247887064
-0.016720281818459082
0.021624848285206943
0.06098907613456339
-0.0861530819741192
0.02045568518174512
0.029338557943466403
-0.024630658714251963
0.0005910049943539386
-0.03314359263045308
-0.029816086632450167
0.08640622612236093
0.02128213634132836
0.0028208743553079785
-0.02599200036080851
-0.004017616675447755
-0.014750138279258973
0.007717300895914714
-0.03139361636258853
0.044329154556735806
-0.015470248193388603
-0.045310215073235405
0.021591697406296295
0.05171395212956631
0.008530798621056324
-0.04764877672748069
0.031478332031284584
-0.03613627930077068
-0.037293485851918495
0.09459814372144415
-0.03308804565996848
-0.01412781576392974
0.004333341475698416
-0.03781170730389083
0.08088549304377923
-0.013421013283949623
-0.06894120062805498
0.043649153940536256
0.015264358233869957
-0.011395958130685058
-0.024373196930328023
0.03480668680925825
0.002558014646460105
-0.017518239444630934
0.004783965286454306
-0.019218126610540676
0.015016857599581157
0.017337040224185363
-0.04953145034606732
0.034551080277319124
0.017012800759549918
-0.015904225066740052
-0.0009403127278095891
0.0007541190276959542
-0.005322284593068716
-0.011602302601261716
0.02268079863210648
-0.0010535664291682068
-0.0005137413192839446
-0.013040480681087763
0.015140463627185241
-0.02467570963694743
0.0062980704233353
0.04564421598252433
-0.0459023809187431
0.0006457333219461736
0.004486722632501494
0.019664004899077048
-0.04571967195249815
0.02682283979933675
0.015133535038972634
-0.012662699069944328
0.031884510657345655
-0.04514792335446072
0.02943548802452778
-0.009031644691392726
0.005261941060745068
0.00593892170125776
-0.024483262239283654
-0.01718215674909751
0.034639218719487386
0.011468954471932635
-0.014839540296046172
-0.0026161306728749167
-0.009442862258674634
0.012443064793927539
-0.005221825533806568
-0.005606634084643014
0.02639996692177815
-0.010778461709889164
-0.030508546219845556
0.049357464893022285
-0.030824930243167792
-0.02405799096895178
0.009093988338861103
-0.037385311324094506
0.055530533887822586
0.0320145801879812
0.0013812509489820046
-0.05302644211331087
0.0761784764429233
-0.03767742700042742
-0.04044502248492021
0.044411373287310596
-0.004063132527707847
-0.05883424416590621
-0.051702368309859636
0.09880549875636835
-0.028243405726167348
0.052212174176788695
0.0384544881047818
0.02342877434473012
-0.09769427159892197
0.0029447662446565603
0.027795634291251425
-0.04251623599079446
0.019504095205260863
-0.0284152946423597
-0.02184142007735712
0.06564145971370072
-0.03355199728276603
0.07267600427839083
-0.020441477413024378
-0.031816826173624246
-0.015616463609360087
-0.028689100746650764
0.01136137443436358
0.03797778955713038
0.0183843434247708
0.017814495088356974
-0.02831061570849802
0.0232855898791704
-0.0132029643542384
-0.027931209784813227
0.02812257781281191
-0.01172674867026502
-0.007755911243739977
0.004895252912884729
-0.008294157606375085
0.005019651428559868
0.0013662549009595404
-0.012818234168758602
-0.02020255512295477
0.022583499814159524
0.02131945096934529
0.008996588112235249
-0.005906432274661144
-0.01557967612435629
0.001084681072725635
-0.001491545753860013
0.0154681034272528
-0.01311823488020969
-0.022477785078101054
0.03573153063010848
-0.008204002119725162
-0.005171210392593384
-1.0704655589499623e-5
-0.005054659071415335
0.010693968251216934
-0.02206986700590141
0.025554277972964723
-0.003876517046212724
-0.0032869694616468603
-0.015217927912916318
0.012858661792060633
0.03707971983665215
-0.04354650428453932
0.008280218480989254
-0.004549712420710117
0.01391637852973504
-0.020419851118638865
0.018919544908304498
-0.009292262357216252
0.010201451410777995
-0.006322688817980593
-0.005105576307367077
-0.0006513799153158306
0.011136158605215773
-0.005205663527113602
0.0021307670053319905
0.017013922530185743
-0.04149848140049017
0.01030550439259137
0.021843055763479446
-0.03116335453292307
0.012345995410280142
-0.043252599937563474
0.022426454907690463
0.09446849305722904
-0.05075176439662221
-0.02832217692819161
0.029221211046836726
-0.022731563372058394
0.009256352986048544
-0.005830313423933031
0.0015168756307322173
-0.007696634917854661
-0.0008419121246374672
0.0045444676741447365
0.002910790924385065
-0.02788264020367004
0.05620352969653275
-0.02269238965951459
-0.009900990340114602
0.008394046202800931
0.018644219463854417
-0.03025552773433704
0.027034575069838307
-0.05570962888537978
0.04149995609471724
0.009271305231207672
-0.02312411174880724
0.03291825237103563
-0.03005683090926814
0.025326231235839547
-0.027842121940143683
-0.02760381759852537
0.04586085266790152
-0.05026853367400652
-0.00046855495511977097
0.07759928816723083
0.006801442567864857
-0.016858789416182685
-0.014256687716171834
0.02780154110808475
-0.05227003506662853
0.02956458288762731
-0.017169931320082377
0.014444771656356492
-0.016297861753118648
0.01684211124875734
-0.03376857654614662
-0.004873778055307421
0.03719256279773053
-0.016545585350339564
-0.0125452240542685
0.05858245328770284
-0.017088890089486553
-0.010466861808372308
-0.052006510790640226
0.019586899513420852
0.05950733196125524
-0.03596218386648231
0.03591049416793801
-0.056455520425757966
0.015182752689870016
0.00937387121467248
0.015354823128285733
-0.017312521172364148
0.004769846280124113
-0.0072694163580673266
-0.011613066710146613
0.04715921700050285
-0.04950084886988404
-0.0263217176083983
0.030544436509351014
0.02860738844260413
0.01800141084143214
-0.00982954695185434
-0.049219181166769044
0.048248760562633164
-0.03623389609365257
0.016168074506039853
0.01617702047877756
-0.054039800015087014
0.042883304758481344
0.00525422618283633
-0.020737865378479325
0.017071526981731644
-0.013731067304557865
-0.06271484688783469
0.08774945030618897
0.0024762361224985874
-0.04461609504948649
0.03939306009802823
0.014504890303800089
-0.021994373780412246
0.004504043273429237
-0.015963757707761594
-0.0035814441820747334
0.026138166764180015
-0.04996480353444821
0.02681707064321981
0.004392063702598481
0.008075695653064652
0.0036434432887152424
-0.01268777234958085
0.006284121105036844
-0.013950790946399394
-0.0072492259846079765
0.025772151530383702
0.00277184865484037
0.0005030067286984075
-0.008574005360141301
-0.0012138629800162448
-0.015994293271766935
0.014261273549532105
-0.028681275004492468
0.058219819422511754
0.01093276259092868
-0.07598772350873739
0.038091606326478344
0.010980471164959482
-0.02224928377282831
0.02340249703575903
-0.0216721064886205
0.002393981201427864
0.009635854562464852
-0.0005389658044565593
-0.0017597586603292914
0.0046800640498881885
0.000990777305672208
0.005664322652965792
-0.015195840463088084
-0.03155595300887626
0.018107533911803753
-0.010608918805706136
0.08271119575661512
-0.0569583059842913
-0.012392640985433356
0.03178745838402519
-0.016866693663072807
-0.019807835629933157
-0.04556787778207627
0.13611833284250208
-0.033096129029610566
-0.03285667332229014
-0.0046052904498565805
-0.02569684854131249
0.04330944776690393
-0.024038961481139376
-0.0077242413045355285
0.06217451443643529
-0.05888350380604401
0.03324665379559966
-0.01574131657281841
-0.013558166584048736
0.01244243601939421
-0.013150200018171132
0.017360367257680087
-0.0012530046256646887
0.001527583851198222
-0.0011143308697643128
0.00990453213692788
-0.01766033525981614
-0.026019179793224323
0.05757188302190608
-0.01762417376930525
-0.03815587397028297
0.04338403561449178
-0.031951698523726924
0.002092328094611129
0.03180623470566868
-0.014498367092509179
-0.029351523758509135
0.0008516052020375309
0.05066463729770054
-0.014486116062971677
-0.004528559273507149
-0.027298474648570936
0.031579145035946166
0.026279892023605367
-0.03359309032008828
0.01031236685169079
-0.013870362889390808
0.004725431486505727
0.0067488577305304664
-0.013379915055088398
0.0016408592451482296
-0.005855982134495008
0.0024684682858141516
0.02174787165786707
-0.00906039752795973
-0.050563185720091885
0.056758589059969
0.017848166105475127
-0.028094149000115864
-0.005141618083928767
-0.0011639071002558232
0.005246116467470419
-0.0037830052722893637
0.001009996398881996
0.005517696716292098
0.01747347760458351
-0.009570821834311127
-0.008712699586709949
-0.0004579996631952632
-0.0025044665379574393
0.021610985123572957
-0.04614520911760689
0.03913039921202721
-0.02149221160987036
-0.004247522111468394
0.018767736205235974
0.002487177464410295
0.002987127686237656
0.003203234504571162
-0.010824397886422199
-0.018356907401289257
0.02826828889708244
-0.014086707513087493
0.020322541388858695
-0.05507643114416916
4.42378854508263e-5
0.04005005423786445
0.013747510069071933
0.011596349688152374
-0.02700300552696655
0.029194046746779057
-0.007957207866514882
-0.026192696881187638
-0.00618201109420613
0.00622664996310196
-0.0021402059593538247
0.013455167663864231
0.007826699644061574
-0.01130923901920311
0.007498983080225341
0.0063563396524995985
-0.007776851732608447
-0.03270028144155046
-0.0063148117159324
0.017065428547661354
0.033611585781379905
0.04353501990552444
-0.06506524263719737
-0.0018016189884624279
0.006828791964451741
0.010556496701462637
-0.007370098585109064
-0.011061368225010249
0.009684228769685332
-0.004500895839724572
0.004360640062058718
0.011965529089306925
-0.01560903976533412
0.002951561993341456
0.0006466007714608368
-0.009736706864168276
-0.006628106957671243
0.016239372941480368
0.006000129544715516
-0.0026382112154361703
-0.006596031451697293
0.013326037236038535
-0.024037801319510832
0.014261374447977815
0.01456657908321557
-0.00041404228743280314
-0.012583507096548985
-0.0003640239919802113
-0.004947556671040854
0.007789476285042896
-0.009243555999700392
0.006339275369285136
0.0036485752634816127
-0.007242707309600416
-0.005274921630730622
-0.025260962063577974
0.001993008385726025
0.05666790448033354
-0.03453479957364669
0.07301368256573115
-0.08074230945134064
0.005981807433663833
0.04104190608635683
-0.008830285652150938
-0.00950507466619599
-0.0004204300361276836
-0.010809048952658884
0.010753152190395188
-0.02328496227139132
-0.018631928600062464
0.0733631662362908
-0.03352431475962514
-0.006543103640120229
0.008940286847094137
-0.0018373230931005846
-0.0029526022641253036
0.0007459066386418245
-2.552782628661987e-5
-0.0035809771539385693
0.0023531624971050435
-0.001819617844430521
-0.0004625572440588588
-0.0153698245968239
-0.002250967329246345
0.022320030191062767
0.02270710603250703
-0.008765103640466787
-0.024976402540231923
0.0018671873589964916
-0.011732276000560926
0.017887289349115987
0.04562304926906047
-0.06073758571801635
-0.009201151385469952
0.04937965074419637
-0.019299744851543066
-0.004155262783174907
-6.727451846022525e-5
-0.004168857051881192
0.002028216776079783
0.010970170351870534
-0.02982604684488277
0.011082221530850589
0.023842916520971258
-0.03280127434600688
0.02151472915589092
0.022677695097398365
-0.027606029428613565
0.023829435338190708
0.00500238277337095
-0.03800084484554245
0.0022276442651057993
0.03804885105869371
-0.02583459992710213
-0.05010151451992617
0.041583369047570096
0.04326528375855132
-0.03952388337564994
0.006094321280910142
-0.01128441864155083
0.009600199563673084
0.020428365140267468
-0.012121343440674615
-0.017506756839074544
0.011391776242467011
0.012906662021051285
-0.00784200226813625
0.008381497318911357
-0.021059762596993492
-0.0017659849170017505
0.027839515187430774
-0.016767909048511775
0.000938735491937015
-0.00040592907423864233
-0.004256021897727003
0.005843368631799684
0.003207196379122812
-0.05596759037425181
0.023453643334377494
0.057711949506366156
-0.01700827431679941
-0.010022495073943372
-0.013497526019660588
0.007662467272512852
0.038549317838076136
-0.030946080560508404
-0.008125563059687924
0.013033345387165274
-0.0072538749966113425
-0.000699267540587023
-0.005700333028070492
-0.003056500763473302
-0.014869142444791317
0.017616947971446195
0.04263561191916165
-0.029414883336015274
-0.015513202741887833
0.010558207389354202
-0.005283440386317562
0.0024633837639302936
0.014366323472491116
-0.01718057790946892
0.0066893998884176575
-0.015946006953188707
0.028076763182529496
-0.01651989308804036
0.011982634766892764
-0.01718344987151288
0.015917492026068958
-0.02316440288255195
0.018201182298288376
0.03635539318121095
-0.0705222536965946
0.005154799921184394
0.038999052904934106
0.003697028358942367
-0.003379099913152661
0.01777960059899053
0.032502174602168754
-0.030831870315429555
-0.008681475942558414
-0.0012915708905969492
0.006597260626377777
-0.030879047368652657
-0.012757923987383402
0.051155560482324836
0.008253210437759062
-0.002126608252912776
-0.01891582287478144
-0.015162843868339548
0.01742459596835988
0.0170701483084853
-0.02212560242271322
0.007448355058952805
-0.002980851569747367
-0.006699010231672187
0.013256129529553129
0.004350220723545295
-0.012892636972577476
-0.0019589350943207684
0.004086696835473691
-0.03233340879546431
0.02367930501223081
0.05336829633750606
-0.048272967112610754
0.00487461860165006
0.005402826304998221
-0.0032447796521368755
-0.02462103030716456
0.029049992058108653
-0.0016458578790079503
0.002799213103412246
-0.0031617452397023627
-0.001962910116899197
0.001840955861417748
-0.03222581449364603
0.020087119294598832
0.028458007358560633
-0.014136465176443735
0.0008758204950359838
-0.001607788954470335
-0.006087868204203595
0.005728574637180239
0.008279460492133128
-0.05216546816170875
0.02898638506272011
0.032702232172352685
0.0009832855236805438
-0.05186892714907554
0.028828967506074443
0.02816822699282384
-0.03208445837200702
0.015777169952627013
-0.009937834807029589
0.00017144860782114524
0.010812472350652413
-0.0445612835515492
0.041806637951632086
0.022491803029589086
-0.0327684059737412
-0.002814787984709355
0.006595545394584068
-0.007931926134915335
0.01747045027375227
-0.010265533717413788
-0.010580873471944585
-0.0018050718249307263
0.02188110738086002
-0.01797109099921368
0.01706975912341757
-0.021392694773612497
-0.0010104102725829733
0.08155529020953323
-0.10319192154311763
0.030247161563014324
0.03094669395155636
-0.02172633842776528
-0.004873307761344758
0.01991046381368966
-0.022355299836524622
-0.07457800330482867
0.03560915267644149
0.018758403816002134
0.032251238239639934
0.010270577406134018
-0.03218274059996107
0.028222917523872182
0.05132112213947926
-0.02741419444060922
0.015069323721098482
-0.07488011639309167
0.03966258336666306
-0.010872873303108932
-0.04971807053005839
0.09429435565428712
-0.04337577340899301
-0.007217221175485955
0.012255532931173208
-0.005416521355499748
0.0028005375591466652
-0.01581487699113393
0.012961865094520797
-0.011460458092972692
0.010298196651424507
0.004500328817337418
-0.03503432447666688
0.05912873975835187
-0.01145492284477645
-0.03185117685104544
0.022168250828552116
-0.010375311088966166
-0.005579750212962198
0.031833455600933425
-0.02820656626639284
0.006499604370755585
-0.000809124066648792
-0.002771790994900769
-0.02456518194254209
0.019803243898166234
0.04766191187928459
-0.02392437378608836
-0.057740498813966035
0.05384853689501823
-0.003936641335900326
-0.02194817810395211
0.018556580855368487
0.006023949621094871
0.0013851170397892743
-0.051353705887421164
0.027659117863584548
0.03340689978823452
-0.05777848784210993
0.07994193324256837
-0.03881101921890462
0.003443047546751954
0.0035365292857134634
-0.008644066543551432
0.00664281997792171
0.004731339249242517
-0.007213836351953162
-0.009615952257827853
0.00749435182139413
-0.0029536759526131995
0.005903683827256034
-0.010539190825297418
0.005830843259476914
-0.02802169630027085
0.023027330676023472
0.02108066619229343
-0.009569847123062525
-0.00861464061002093
-0.011900717764341984
-0.025168095000206003
0.040957693229756065
0.03760206961612256
-0.020625524128849104
-0.025409074296296463
0.005936548052075996
0.01193171641631885
0.007958155890508412
-0.01474383249029465
0.0028851258147860603
-0.004491791062368078
-0.002193896394692585
-0.0007776348494139551
0.009769411839975595
-0.007711814443503995
-0.006380367161322065
-0.018088573066795455
0.014832433491603791
0.046791358972065766
-0.010676837617658919
-0.0568305708213952
0.009479533898740566
0.01832534666586305
0.017988809644884918
-0.028924375171852645
0.02481385085199539
0.013902309989821449
-0.009494161093929865
-0.002115746702668009
-0.010633714630954305
0.007367512730801051
-0.007714571985765861
0.00024100027950701985
-0.015707309626545207
0.019694976511971496
0.010850065962435651
-0.03528419288922224
0.0021566313370376955
0.012426976649981825
0.03398310041424191
-0.019633961099058794
0.002676149374419401
0.004937432652995732
-0.00922919517546461
-0.005335263588300165
0.0029646695583845917
-0.004344346087723272
0.003749761183883371
-0.012934921556603474
0.02025058858879336
-0.020413665083767185
0.01221893062686219
0.035986827253032705
-0.08585365291432634
0.04528993085089639
-0.01028558546244751
0.058245202693523845
-0.07753046288939469
0.009918440241427184
0.082251245806374
-0.05996369806435142
0.003754690940124372
-0.01936420012894824
0.04462298551623589
-0.01066748516789362
-0.006022449010453013
-0.007124940895349763
0.0029926567207199106
-0.01206307388246275
-0.00032870210428526114
0.04200246669110774
-0.056175129456127015
-0.02688449445675012
0.003837377431479161
0.02793061009865838
0.06286313053343029
-0.030161623259718606
0.03242491342039
-0.04251396207297953
0.0035983825332099872
-0.02722039904140683
0.0028160163246295777
0.04640606702085992
-0.025539442789036304
0.017296300411963617
-0.0034297870965658284
-0.01695844905214683
0.007847698114724189
-0.023573412417443373
0.023703766687102168
0.009170933488960142
-0.017639719425447398
0.008728545096014617
-0.007160705913514809
-0.005106047462326124
0.0025088240994340927
0.0029112539352083022
-0.013169975882669105
0.014800470283037326
0.007193183999578023
-0.02289086435886456
-0.016161676173849893
0.034658882089490195
0.023359477954613017
-0.04608679691304163
0.059683294479612625
-0.004848481705473917
-0.04339838029414467
0.013574586923262633
-0.01082060896484438
0.01202970799096914
0.0009346683402613465
-0.00808972037185085
0.011127630851986092
-0.005006188613502882
-0.00043111839856568857
-0.010422010189765851
0.006760677607367205
0.017239987577425286
-0.021165666600314603
-0.005802192871710687
0.00935249477042166
0.006885502758994688
-0.01882880988905611
0.014453421963728785
0.03760786358547474
-0.0493674701450304
0.017467941667172804
-0.0018121198132290406
-0.012178374679467474
-0.029696689717483737
0.059614731025727896
-0.025185362728151306
0.0019152990616929655
-0.008239375337607102
0.011102366652508522
0.011457544276829434
0.04221619687802125
-0.04285215686970689
-0.022061475460378288
0.01224303720950859
0.018276847585510958
-0.0219055009922815
-0.021376271660855206
0.05699825928964286
-0.02904291644151047
-0.0016313381915327163
-0.0012000091445718564
0.00601164801088272
-0.006692715487480516
0.0072999473560120265
-0.023391677199615435
0.023681864062150337
0.02282385048582669
-0.07008588447229225
0.010891799632515076
0.015394467818567126
0.012769303774879615
-0.030579356267381286
-0.008730866785930491
0.04815793803574897
0.01684568375033646
0.017151456099077977
-0.0003991107347185441
-0.02207331315542893
-0.011821112611115181
0.0019278593952952727
0.018850485147881235
-0.014542095247817466
-0.017764672283805627
0.022333092707873425
0.002629369098721912
-0.018085739614452923
0.004353564398727028
0.004461198095840446
-0.026616212501960224
0.013957280908766578
-0.024668481319121804
0.05689942563897399
0.001798821487625224
-0.03336315759260944
0.0014606803190148065
0.008963065823167415
0.017952395455287262
-0.00876694259133104
-0.02422669187804405
0.02270052749933471
-0.008932259660028308
0.0033056652387043473
-0.002943082791365015
-0.026913124695246537
0.025144215628636335
-0.004579447032554196
-0.05201701608836684
0.06278677621196516
0.03875243341708878
-0.024668324738951863
-0.01971122129301839
0.013922514287538323
0.011401516892207475
-0.042468660046178996
0.013880336740353494
0.005801617781493795
0.025603365967225233
-0.024059869962844482
0.008071944933373154
-0.019183513503935545
0.020926998357737925
-0.03703820153409576
-0.0053145383686841186
0.02450695169950101
0.020374567402461907
0.012757258319637144
-0.02528395716534737
0.01011928502494941
0.0034643122343820387
-0.005864604037267629
-0.002396295025411277
-0.007873129780928911
0.010689844340349586
-0.01652630770682717
0.01069885613022803
-0.03188602114344441
0.045971737860862505
-0.017288701955588515
-0.008170047185355633
0.03712452785330256
-0.02793357110158423
0.02556315966717937
-0.0629084671179494
0.06063670586312431
-0.01059946397381184
-0.013217384605926696
0.008022417412129612
-0.00022951203823118327
-0.01349623455585136
0.010289842821435191
-0.001983864811770042
-0.003207599087154289
-0.00881725234040065
0.013998697844771146
-0.002340316503506079
-0.00640222750509567
-0.02571318796821709
0.0149545392141478
0.03830507546357409
-0.025626637976676525
-0.030067248708634864
0.03612490357138065
-0.017261535363961356
-0.004574937980123428
-0.03749222370372185
0.01537196666869134
0.05123874083894342
0.0348949256045985
-0.04104329809988072
-0.023231214295617253
0.010729648816720894
0.008044048396012249
-0.05432623476707832
0.032491162800436624
-0.005532889492292803
0.031376810319491244
0.005665381181903073
-0.014469589097365398
-0.007519446631518711
0.008288478075784145
0.0006708065938825225
-0.011477084386080305
-0.01462958868755404
0.0381944191682444
0.037326186287462426
-0.055660004244601824
-0.009457593651412743
-0.012268116028377296
0.039724742533544743
-0.003214784534433912
-0.01320623951148292
-0.01075119712789352
-0.033228082938994596
0.045244250285430665
0.05067748046373988
-0.03190746214179718
-0.018304255672165315
-0.005719260267589066
0.00450277165386237
-0.01956778496669198
-0.029127320406483026
0.06494529010270256
-0.041716804501305216
0.037981011358533934
0.01649804143020317
-0.05876357925764175
0.05595758274520524
0.02765304792213852
-0.04528647781381201
-0.005652670110221081
0.028842613650548854
-0.05115315617700422
-0.08510915863681112
0.08986988381197658
0.02939415405714685
0.006781513977376141
0.03559429990151941
0.03403240167449095
-0.10573665588453163
0.014778206448209708
0.03351516775437369
-0.06475052858424912
-0.010064607549060689
0.030202473031002652
-0.011711880420995024
0.013636727351755362
0.08052291933409927
0.019836627278816077
-0.1025910662261944
-0.019776892338539298
0.028189382576259248
0.0091853946886995
0.01813414973988181
0.00412038068428533
-0.012260365380305949
-0.004054948265872715
-0.005053051255687002
-0.006063519406839024
-0.005735109211792988
-0.016887072288613414
-0.021396357940020927
0.06665021004062999
0.011422613282937144
-0.003994412498141919
-0.02506066027415943
0.003519114234583065
-0.006365861774147996
0.02563533558498743
0.001902445366430583
-0.015393808151574317
-0.004268439429917281
-0.025787783529340746
0.022397951273559258
0.02535220014858497
-0.018237581398007574
-0.003186242291691288
0.00652471972681512
0.0012277902212749492
-0.005960342502294935
0.0076099648434168055
-0.008913348527174625
2.4712765518519753e-5
0.0013744401359778724
-0.0024171304826792195
-0.0005989366457253009
0.003951910935553693
-0.007637513187768841
0.0047275179998746975
0.0028673540900704397
0.005607114647413702
-0.005054060662788684
-0.011367896369969044
-0.03371840249094982
0.07994891253545988
-0.019019751455970013
-0.03626875487112913
0.03361799928120801
-0.04073748941947586
0.015148863486319053
0.036849174432439735
-0.028091335918623006
0.005750124663298606
-0.01890723464421229
0.043384528732219985
-0.0067762216682767384
-0.06255595073024867
0.05134490683716453
-0.020798167228971876
0.033633338972755444
0.0013030731230248005
-0.019783275221928465
-7.712723120767428e-5
-0.008873847898577925
0.017767269422831022
-0.014792261629863468
0.0066932572429851955
-0.002761519997123374
0.003217068871594675
-0.005119756182272228
-0.01724321280974328
0.024389429757561865
0.013475335607306183
-0.022937792222991193
0.013033447248855135
0.005932528331010212
-0.02164293086327662
0.013625437059350931
-0.011589536225402819
0.017879694521156564
-0.013998116408055594
-0.017693522672464823
0.022902239424567927
-0.020450267959870594
0.008546190964941136
-0.001403832067655264
0.05562480756139343
-0.0071893415376107495
-0.05407712440219781
-0.005742782162396987
0.023174227580171625
0.015870350858253723
-0.018179470646143114
-0.00506137593874012
-0.002514605243320034
0.004376063759732873
-0.029774982779742
0.056911437060563674
0.023224937106805066
-0.0387477215795593
-0.004006655700549144
-0.01633485547263014
0.027485412781430907
0.006822683851115285
-0.03807344070250673
0.02878687214850162
0.023653823788791217
-0.05216580063371645
0.052037324771969984
-0.04940176447308353
0.028727001572729227
0.006006330041061325
-0.023025472069532427
-0.025964487293400618
0.053325625678542155
0.015154451018156267
-0.03773136172731251
0.002125306653501191
-0.030493114981289704
-0.02775897039187858
0.03801226338953245
0.06724485512706235
-0.0030457959379837085
-0.02703612252606491
0.006781020618501499
-0.006891208251035508
-0.014995749293106542
0.0022370510225860896
0.006183837698302108
-0.02253116666100663
0.02960220116914858
-0.023162127411410216
0.017733918780226676
-0.02437771086873286
-0.026526657373168838
0.026244549370572412
0.048871978962108265
0.04193629385822084
-0.11916871164007037
0.034604538566596954
0.07527266185679604
-0.12335559299994858
0.06464688835535459
0.02112174621678775
-0.046005362423162444
0.041969229908027095
-0.05518756535189295
0.04540630779721322
0.006899190809797728
-0.057647108112961476
0.07430396852027543
-0.04163905661711831
0.005911410799467998
-0.02190306875427872
0.01869305990748993
0.02126839916202261
-0.013061959026520187
-0.02168212985053697
0.05969378006825521
-0.00017706148293794577
-0.0594301324987252
0.021200588484737715
0.0054661400520815695
-0.0019114658726662181
-0.00610837440663059
-0.0038665649272029423
0.010113237356083937
-0.010394361323443402
6.46294136038561e-5
0.010800398324464444
-0.000359871916895127
-0.008050075599290718
0.0009909808424455324
-0.010012290398502932
0.014459557672284462
0.0016091591775558856
0.03641103905708887
-0.046000498977692095
-0.059687087090251945
0.12107127270538187
-0.04414589136467084
-0.036324601798843226
0.03334690156396447
-0.009897101896679805
0.022878295271779314
-0.05966830717681049
0.058573937709440305
-0.027191067431898475
-0.021331428756312665
0.03897249716014839
0.027681605620683225
-0.052931950689576235
-0.001114931108266326
0.038761742054669424
-0.025159992520389807
-0.033020195639427374
0.04357545472415014
0.02951185922755406
-0.027374639656631894
0.007440383854545041
0.028199193806394796
-0.0061753339844050625
-0.07287111175632188
0.05912857862469312
-0.021643097931878685
0.004008751405708666
-0.004079059114711292
0.005274883160894972
-0.00870516522682685
0.010492919180886351
-0.02992818479509496
0.04119926770231763
-0.00985113287564987
-0.008860808506025553
0.02184075737616742
-0.023046589840669318
-0.010499476286402354
0.03792190410683027
-0.028034116914253948
0.011738313075001394
-0.009344367513737017
0.008802114819217
-0.005550926696454406
-0.004343239425770529
-0.000415477958985111
-0.01122007879540421
-0.014346555261782745
-0.008551512822019491
0.005154504199703314
0.02083284522765816
0.05347612503059862
0.006044050473604123
-0.009806199179871689
-0.023222390884954702
-0.015823665025357814
0.015227046171042868
0.0019613563476371665
-0.011438722235359355
-0.007457119115005906
0.006060374093688425
-0.035966707666939435
-0.0025925187830373453
0.08252362413800096
-0.04923345157444925
0.032358603215477566
-0.013346335624750294
-0.009257726607109218
-0.02274808640736614
0.005443858194754347
0.04574816441581675
-0.035630694266530094
0.031810810257929756
-0.026283209160122833
-0.028407644006467114
-0.0018675340988083544
0.06557810358019256
0.005824694103395034
-0.054475887616319385
0.018535668317768428
-0.0015417747157837614
-0.0019977445406476058
-0.014333028135202541
0.027893117042035454
-0.05352908278892077
-0.0035075621384670352
0.08110957405116603
-0.03382207994408426
-0.01651883340689353
0.03450596468638467
0.0009577871753740919
-0.020367732487893697
0.008030134198326211
-0.0029729237817874843
-0.014986864930292443
0.026876019527104944
-0.07329382489975389
0.07775373620227854
0.010606359308835023
-0.06490704084199783
0.05032037298059966
-0.012733772790348263
-0.004789454469017018
0.0067589846617570615
0.013061257978662422
-0.0642655351388155
0.05502337039433092
0.0009187986612436694
-0.011355361887724458
-0.010333702524363497
-0.01927480483491184
0.06838856021907491
0.003298449245047186
-0.05759317372132666
0.0007144121961418781
0.044209253267518345
-0.036506222256027065
0.012351579398504398
0.00012942652412473166
-6.128934844218392e-5
-0.006163625132494577
0.006710074649289854
-0.0049206318175336605
0.008170152816883047
-0.004918326176378773
-0.0015192378399324635
-0.005687407172026537
0.007588677490097728
-0.007139208051035739
0.008673320854035937
-0.03423001194671493
0.04742080513075453
0.029015972468742213
-0.0928224673076643
0.029099307788841844
-0.016522095684108118
0.05197762487194191
0.013860390003962442
-0.030237587036359814
0.04684594665675279
-0.036162967117870704
-0.020596165187361848
0.013856604443972298
-0.028392048916863866
0.017944844537676197
0.049638580316829106
-0.040323171056807716
0.007540862365679857
-0.015190807712250676
0.0043223238652394524
-0.03552616522150487
0.07191641615831323
-0.025824097945513103
-0.03308405713842233
0.03315578453045431
0.0035230391246576787
-0.029678003429566724
0.005692783244954591
-0.015222047045010623
0.011563885645572758
0.0314303860212094
-0.002277525795969293
-0.003144560267336116
0.0036682949959400135
0.008298316841735431
-0.09127021165451144
0.051863670016971675
0.029088786706482406
-0.051623002346790736
-0.0036012534806297847
0.05457113395787394
-0.03728350116405177
-0.0014724133866483857
0.016291325222633657
0.030603909609272062
0.05201392044465847
-0.02031468208766163
0.017342663533264635
-0.06719326724612928
-0.050459302036185205
0.11440756872187374
-0.07011794586510045
-0.0009124526591632875
0.025937584500671518
-0.028635381064299192
-0.020310542199982295
0.060061457826606546
-0.011831497641222155
-0.028150961182891843
0.002281561751345529
0.0005175454269307211
-0.02632828698858103
-0.010939046285833864
0.06675879562419718
0.004378759709320557
-0.0026001350490827413
-0.0027054144624054643
-0.008186225781763534
-0.023518012880825223
0.01924832605228599
0.023193206875303796
-0.024945090438307282
-0.001720814974708329
0.002275792201420268
-0.014514830546977109
-0.016650588920800402
0.021290271820527784
0.029254962971801968
-0.017256276241255808
0.015599190932021001
-0.011080552415956513
-0.03586475897194208
0.042972577862655736
-0.014647314612020068
-0.02582481450260765
0.02911124124114972
0.017814734773922147
-0.028505068763798214
-0.009673437946129182
0.03915783868008782
-0.05186609315264956
0.03685263273672934
-0.00808488332232371
-0.0034147336379191096
0.04759248873609334
-0.04808485551167618
-0.030328254929986365
0.0016262675938467641
0.012844133752069165
0.02482097845728748
0.06429613005276624
-0.050504784215815945
-0.018690537341587765
0.013957997297641023
-0.025746646852406352
0.04388205187253047
-0.040428320882068824
-0.04420033293772874
0.08040993346404846
-0.017095459472085794
-0.00845669391615611
0.008087825101355528
0.001129475893832832
0.0053433941151899145
-0.00343021229755891
-0.023738545844077974
0.020997011223716555
-0.0010171370748939257
-0.015651072174371228
0.03130876316128828
-0.039342677337757426
0.008476712376946471
0.03062149293608185
-0.02199446791192705
0.0032998575249039153
0.020102888418412235
-0.04528728349276001
-0.0032137127004709942
0.047759183811204364
-0.032864499531281455
0.06288966245558425
-0.07184216562217172
-0.04032900547421203
0.09540434658977692
-0.018988938428648572
-0.014538834370251053
-0.009328418218356394
0.001008900325033646
0.04005129813875974
-0.01176877012709765
-0.01857980619913535
-0.0006478701830419098
-0.006981834610243931
0.0057767875665075685
0.00322065170292285
-0.027839057218538743
-0.02172729978263277
0.07586805368505112
0.018607798230503403
0.006999446992238978
-0.05618998653878737
0.013477708483579431
-0.008962096711737644
0.0046765554806301735
0.0002060366002918368
-0.005908579771840561
0.005399149111805168
-0.02752801809440486
0.03899227644129977
0.012036566650799774
-0.04627198337799876
0.023468216563415467
0.012536200621845461
-0.0431910181577575
0.029484792190255238
-0.0215255344231573
-0.0010165972394891032
0.018038665218818917
0.020689355663624842
0.003476149275512319
-0.017169757654244222
0.017991221579019556
-0.007240324886370164
-0.01237956527911388
-0.0012705517714024506
-0.000721256922309621
-0.004882756634603025
-0.009306845865719504
0.004302965556731375
0.03515818015416694
-0.02168059755282359
0.004171838309886433
0.00394828859663221
-0.014262600095756639
0.012896517580136657
0.0013345734833551948
-0.009833886042992956
-0.0013760357142436064
-0.021708927009152168
0.0048691951286079505
-0.0003065163283082484
0.0033629805058640327
0.0710376815833581
0.0012057977161283873
-0.08084745387532388
0.03508753732450831
-0.020671734291418442
0.02825750412728545
-0.003439256779380395
-0.011708177509457185
0.0013816121258030112
-0.011616790835176971
0.04080645638134994
-0.06910855482463307
0.039740672729608906
0.026296650794279453
-0.035796610475337554
0.021503590650973847
-0.023288227930501337
0.027410241052118978
-0.030776016720528432
0.03043575206269067
-0.02913104049300075
-0.032665287870459636
0.002457513356891261
0.08964409783623206
-0.026927742684213163
-0.026367134735162834
-0.001257885251843005
0.022289880260644268
-0.028909304370882127
0.029815982330314794
0.03268690571244648
-0.042059537714369544
0.00543677529267983
-0.0066624686335226
0.0016439465740121229
-0.01600995684198092
0.007954052917897192
0.010624648271558401
-0.0014651513904901936
0.00037263813903709586
-0.015077621863722523
0.03119196269193525
-0.0355247177625746
0.01705955744278509
0.015414252962332675
-0.015360291538986992
0.001091323108138642
-0.010462198299997727
0.011844389987447523
-0.00720803360141864
-0.003882828949955952
-0.0035902646221153134
0.05575191738290308
-0.05845553688192684
0.0233850105387714
-0.006988668541091592
0.001393160691336215
-0.00459326450446329
-0.0016432573086435642
-0.007816611340039303
-0.013983262740705271
0.02686400332342198
0.008207099260694406
0.03807206034416721
-0.05071215382749239
-0.03497326925753996
0.06692819641579006
-0.025525447971082915
0.003685917228017921
-0.02355425436027736
0.021600142355040042
0.00010507136133097728
-0.012049774831315307
-0.03973502220301994
0.060157809350312674
-0.010222060312879533
0.048149900750079855
-0.02471320104950303
-0.022166486140177355
0.004545430767994962
-0.013447805114649825
0.00840107644083199
0.0019411166463456642
0.004470999129824849
0.0006936849632385167
-0.006878234312066578
-0.013579828162369134
-0.0017604740694563414
0.02349713607185644
-0.022949560115307577
0.034286049103835925
-0.009075852087276015
-0.01167831076308068
0.0014673194188640215
0.01485061985451852
-0.012963427162683283
0.009938604223554304
-0.01294609676198677
-0.0019706224217483914
0.002484092119157233
0.0104070068526666
-0.005597550951027541
0.0017266680118892541
-0.01171816019607741
0.0022104473589592555
0.013715150134272602
-0.002308440493750563
-0.00471387671739576
-0.0007304054693426654
-0.013896483860846631
0.04193792879108105
-0.04438410976531837
-0.011052343832832934
0.007089891227817002
-0.03118168263369836
0.07030342037415793
0.02242332013126458
-0.012493236069905489
0.00043640492882746074
-0.014050917815985775
-0.049296626746778704
-0.008856294268654086
0.06826181323517921
-0.024469438256958798
-0.0032214598547226636
0.024621724540392242
0.04315627328268812
-0.07035662350697014
-0.059392316421031266
0.04363405556609301
0.02910487987281274
-0.010263846688028044
0.009706590823075678
-0.02519368696600588
0.060953706042235045
0.0009197285758991702
-0.006532747306862374
-0.02684250562266932
-0.05759601950616067
0.07300820437688849
-0.015822136695787803
-0.02094917764290183
0.011547691559188222
0.03719885184791216
-0.02966003269458617
-0.001898476283185957
-0.011322779744165734
0.018390884856575695
0.0059852934328396
-0.002895705342119248
-0.007795667817935392
0.0014454180132580374
-0.004031862767009287
0.010365060962088779
-0.03769215440649121
0.03022658072347495
0.002050769973226063
0.006304422638626517
-0.01719479720482542
0.00883513412508874
0.009233043047310763
-0.009669594037155615
-0.006704119736999914
-0.024832907337048793
0.025523012869194117
0.014802206991164968
-0.004661900350350523
0.01754708522995141
-0.02083944503050561
0.0048042832103976085
-0.05261602614383509
0.08841567360938207
-0.05537183970230508
0.009059865139149248
0.06243886477524996
-0.11166827882431818
0.07601759661885676
0.009547266937075749
-0.05294926551407242
0.03177910226289549
-0.04542578572535927
-0.039573373764140385
0.0786383913189308
-0.01917425227771341
0.05124335349912568
0.08470805706370066
-0.09385594056975144
-0.046002778931125254
0.029386527568488696
0.0012151545440617362
-0.005398641255913494
0.0014481694065060502
0.003505848894617025
-0.01485316407068682
0.02021133203033476
-0.027321997570021628
0.007416951145587047
0.011789870075402664
-0.02596776068511053
0.04031270009430088
-0.007485586750827666
-0.019197598297685303
0.024861036859301966
-0.009033826535301825
-0.0044232282485319185
0.010240928938836658
-0.02309589331692341
0.00753190809292148
0.01940333409548123
-0.025553697562023858
-0.007146936023828543
0.040036094927860866
-0.03065747697887744
0.024362515737706314
-0.016576257020217477
-0.021395724783965786
0.052905530522809885
-0.02415268082030919
-0.008450387842185103
-0.009707573169893902
0.017235769347312746
-0.0022445590151836115
0.0020876072629906206
-0.006519577190609915
0.011566297605020703
0.0037037504783816733
0.04341690384476948
-0.0696910315643684
0.02103066356037231
0.018802047526109145
-0.011701892124548197
0.004799662303962782
-0.012282929764987571
-0.0035804458290686902
-0.0067164850478600435
0.01729881222992058
-0.014081249102962934
-0.004798637903915326
0.020559747133796158
-0.0038632682863359857
-0.01017421550860842
0.015316442342016678
0.021305220001671343
-0.02219363758884585
-0.055290857932913884
0.038361657958291606
0.0196042379745488
-0.02226301090113969
0.010009106477730345
0.02035602181240781
-0.01727861437324263
-0.021087251063318657
0.012317043371622649
0.03457552492050542
-0.06010933689179687
0.06947376103917091
0.0063621538866862615
-0.03549349810819158
0.005234086956960593
-0.00935278468624623
-0.0007420915136528983
-0.001385336317440533
-0.004087599170917944
-0.013772077667557836
0.02853964611869997
0.01811876927084466
-0.023338190479036625
-0.03444691842014502
0.03668214385585822
-0.0030226677727633877
0.007418416718759979
-0.005736743715201831
-0.0033197960127158144
-0.015491510185940971
0.012243932190759033
0.00846739727019008
0.013082007937575857
-0.0073598309989777455
-0.017281740864712125
0.007521937268391676
-0.001099990112739313
0.009800978721758669
0.006260837517993445
-0.01548457786489199
-0.022866466552970977
0.03147188868797535
-0.004945458348628584
0.008613551521618135
-0.005407601276766316
0.006103530723104211
-0.06588161053148944
0.004808875653148137
0.08276864030351827
0.017442131028365004
-0.032509265311850166
-0.060669665459721855
0.06379777207559012
-0.014583047550547956
0.009918653754176221
-0.024996255985286986
0.04328263983502256
-0.05441022329623446
0.029198652461126073
0.00903203631795435
-0.030777202878630394
0.04101606424250315
-0.0442937643358301
0.012836557934667536
0.02544808027469958
-0.025323867464416505
0.0027614558397827116
0.01445603391532202
-0.013930112347759094
-0.011187487049456601
0.015020793224702733
0.009987069429089113
-0.007551806103251568
-0.0025192660987987114
-0.010822794132886449
-0.0033623974222656283
-0.028646585714396267
0.022923084126745708
0.024952700957346807
0.07155591412457996
-0.08218399590643011
-0.020037830978498317
0.06924915010692967
-0.050517996715478075
0.03022657692483366
-0.053025804731122284
-0.027227651957294707
0.031181982959001098
0.017928122360945653
0.027669111236444
0.023228887654715757
0.013731915684153218
-0.01797954152879533
-0.04767432694030993
-0.00042663305799139906
0.018627249534283963
-0.002750250200598492
-0.0029826836344450935
-0.005619194522910043
-0.007111670637682366
-0.002135022711196699
0.05063461401445635
-0.015253728857904436
-0.0339604930707631
0.033965915448201045
-0.060470073757600495
-0.0011411732469595037
0.03265830344542797
0.04978771724863762
0.00016575303798815888
-0.012228538304749126
-0.09331043354810675
0.05297192580125176
0.043226120359853515
-0.01298652125500488
-0.0014573509721405031
-0.01273239274480753
0.0055579455057795935
-0.006574131058255883
-0.015390682848855919
0.016337145837435063
-0.0316866775648903
0.04493099736547934
0.0021071924670463815
-0.028367072026671325
0.022725962814989398
-0.002237138841473252
-0.010440212911297708
0.005067762670982856
-0.013902087316518319
0.009626412135722018
0.01831936776672549
-0.007863491428505398
-0.004930554907683016
-0.012776370777202839
0.019288764530563607
-0.014045802151657405
-0.017324296644047443
0.06531710194083662
-0.05115348038728462
0.007067152694799517
0.007146404477998858
0.003204257051281134
-0.03133385553922019
0.020127085625010754
0.018323313162494248
-0.010593249656823733
-0.0029112950775931346
-0.0025036131913358517
-0.002997133495286519
0.021031502971464278
-0.03360915674056275
0.03329615503767158
-0.01930891630822451
0.0032838621590326467
-0.023226656340566754
-0.030640171587822174
0.036156996534970065
-0.002368319116378581
0.021590865703019047
0.015817406747855922
0.010517330934360358
-0.02087366082959541
0.06309657028027127
-0.03287849113613883
-0.11040306788012733
0.05931374511372978
-0.00798187232543146
0.0708618328985684
-0.01984705163774314
-0.029901265329131066
-0.006792291702763853
-0.01558160474423631
0.07391217674564898
-0.020797666588778796
-0.04447846888350582
0.03944852157283296
-0.0339485350569213
0.021107434202514708
0.0028436286458154436
-0.0057041910418595965
-0.005928987693069265
0.01163254583912543
-0.00782303117536376
-0.001985893327983934
0.0009458183046575641
-0.0062767081009038606
0.0008575982461019871
-0.008503434310491942
0.035954921139706
-0.015707358947445016
-0.026993332905806078
0.0434991223693002
-0.025088906255672283
0.006883421451711724
-0.009095916523423453
0.005357642663773365
-0.006632052852696413
0.0003932474273958819
-0.006058465511153743
0.0290406307619534
-0.010680713573012257
-0.005841830121838809
0.007098107180215196
0.0007382197601486506
-0.010029352859961094
0.012525892338494882
-0.009374996230187227
0.003102882980409283
-0.04206008041548448
-0.01848855411147543
0.07174029814110405
0.025649938350656543
-0.03438909408807311
0.010428061421378754
-0.010887452256570063
-0.003375574612215715
-0.010143634764933518
-0.02340084586351865
-0.013905135604104446
0.030925322755122275
0.0035413999861347856
0.05965302036208453
0.034980536301192244
-0.06399362096170647
-0.019371173513355266
0.004839509214152993
-0.06349236364903388
0.029799451791876264
0.11597014475820477
-0.055767082029525294
-0.025058254342201103
0.006937997117460126
-0.00813557729472425
0.00861050813470976
-0.04588888868732299
0.029098296221803488
0.03912753085211751
-0.030988590497353696
0.008315750480841655
-0.0076226608879566005
0.0038550012878357798
-0.02871651240522155
-0.011044837755233239
-0.001888617627822553
0.04837540439386756
0.03055636061120892
-0.013740978658946634
-0.010680050933769891
-0.014269895825269607
0.0007755253656480665
0.006047257617376789
0.006415300129004264
-0.015447848820817844
-0.004265681625940099
0.011535552336611632
0.0027621339290743174
-0.02305825144974616
0.026103780302797586
-0.0235351165937161
0.0033794691342580174
0.0027652903840313936
0.0010353020322216855
-0.029710224102302618
-0.004132288944064255
0.07486407372985404
0.0185672977942416
-0.03978867291200494
-0.020771108994587673
0.02645843736293174
-0.024282950107806345
0.010855412221238314
-0.000589701868924708
-0.008477111428817352
0.02045614585654687
-0.015398690944427917
-0.005421154780928195
0.0020761023646928
0.005399995682185965
-0.0022254059381625613
0.010376409552688814
-0.01510233798466154
0.00719660224114127
-0.03938797390018833
0.08399051844541494
-0.045736998068113044
-0.003274195614044073
-0.0012754039999587352
0.01726475614845413
-0.02576439603566194
0.02532428071451842
-0.0018252468687687262
-0.008937181843932995
-0.0005385370071542273
-0.006322311584693319
-0.04388404791868372
0.010368792606007426
0.09602196902098548
-0.007301805736715128
-0.04728154896565373
0.005810882248695526
-0.004732284036200518
-0.0038215893911817123
0.004966085711864743
-0.001468854149839105
0.0030975529358933107
-0.015341945722141093
0.006340633916971816
0.008570801623928759
-0.005346168519268835
-0.0077483828877016325
0.022564901398572257
-0.007980389119318199
-0.04806292806800516
-0.004761728212975935
0.057400866334821554
0.0492871827036967
-0.027736533290364074
-0.0033075543832670196
-0.04001339616151922
0.0034237313623388665
0.03862481010973906
-0.035806048833150195
0.0024307285936028267
0.027814426328218067
-0.02726532955056804
0.008137451757710856
-0.0010673616570702205
-0.029665424254266215
0.02962022216849325
-0.03407354853433109
0.0892853771124732
-0.04571107685378095
-0.03533850377637093
0.04852447193221632
0.012125211054848983
-0.09726478885611178
0.06375012303852501
0.02377118466613526
-0.012854571420187533
0.01643216457721619
-0.05705808573659432
0.029227538190400137
0.012663413361731823
-0.01749052526014272
0.0026470467956453136
0.022726070820031974
-0.011583191335345022
-0.009793140392805544
0.008085604902092536
-0.032214192445405576
0.033460140126958415
0.013603754960369918
-0.025056482215284115
0.012134511129815229
-0.03273904772052183
0.034236270877417985
0.027205960508375426
-0.12479352956621614
0.05442260010327182
0.05422877407633675
0.025782456023145217
-0.01300284945881569
-0.032582158093026115
0.010893163346396229
-0.003840032381621672
0.013583267029355972
-0.006653665236027395
-0.029745794323082997
0.03703973269396921
-0.02537732885982935
-0.07165111301501859
0.054885469424396094
-0.01803949423924056
0.036247240300163464
0.07177789271677137
0.009912213212419307
-0.034823092254682164
-0.08800906864017088
0.003982232707833933
0.049678957394238
0.002049049493053068
0.04413901168576517
0.026893657984134123
0.00798294599785665
-0.050600170986044635
0.01009665716852115
0.00022951808209425995
-0.039755815002979755
0.014727420689783832
-0.021584076466194313
0.09051509207362163
-0.020033585368022022
-0.027567739555226067
0.015673022519029356
0.0014681603712796143
0.0023938285000418835
-0.06346487697186487
0.003570001463100936
0.05217907053548221
0.00043085687838151365
-0.02478954454640947
0.045534336100910955
-0.0016849150827558113
-0.02064137703543656
-0.018754582760963645
-0.06569367829894612
0.06346136539234815
0.018187079278315754
0.01434463124025842
0.021581465997542737
-0.007425378816276806
-0.014228413804167284
-0.006566521377658896
-0.015607948786062975
0.010338792463938873
-0.007733245140592926
0.003426818539777665
-0.022481939265797335
0.02597805067254555
0.016079427946713465
-0.01718812300124628
-0.005873775994496899
0.0035821194648542054
-0.0316929442980749
0.014339902900638246
0.06406435103343444
-0.04312327939042637
-0.0027277774647456177
0.0022202173520333712
-0.031649024246078516
0.013380975497112702
0.03351087635991423
0.0013638363208823279
-0.004022180549086762
-0.015993341682075446
0.006783547655109579
-0.00512734895179312
-0.002348752076418714
-0.026102119155213543
0.021599136013123688
-0.01216985478304422
0.024389202570767377
0.012236467825104458
-0.0015231900095959983
0.00679108624262692
-0.0009673814889739063
-0.021374522795383433
-0.01842688685791849
0.00523948361527371
0.055267400586777815
-0.041533384073420665
-0.05045735796690187
0.12065916168070456
-0.1021172499309746
-0.05251441710795479
0.05848820357675133
0.10345883088292795
-0.026778669151578116
-0.044176383654239926
0.007476041617380247
-0.016930504829588022
0.01020810223912294
-0.0017220888012319246
-0.007196792541075636
0.006604880772334565
-0.023264520854641813
0.03724276247286018
-0.03188622590034762
0.04022158198232284
-0.011244771043321222
-0.03791835172130087
0.024027001565416595
-0.02061334679206328
-0.01836060458521027
0.03154247012004274
0.10683774484469
-0.09603827987009583
-0.038305450211344017
0.0008765516805765428
0.0684560586811438
0.015104415419524342
-0.045206528848815486
0.0022214444851981208
0.003626008378202261
-0.005296072912096106
-0.011757102934532249
0.010409262809505937
0.007754850052894224
-0.005725481130066212
-0.012633729938643645
0.029338683649412056
-0.009036489117156377
-0.03371361686194296
0.04251674260297622
-0.01835862652471243
0.0018919689701667464
-0.01502132184076399
0.02786234842587121
-0.02196547973522045
0.001059284385843351
0.032106200332058576
-0.019992756632295716
0.011977179772563185
-0.01545763343432216
-0.00539119648651476
0.014036194090021104
0.0009643206641775093
-0.0012372380404883643
-0.006877832819419005
-0.004366509772442351
-0.004385242291915503
-0.0012675422079744258
0.00691653299039463
0.033354890022714634
-0.04778629187712857
0.031893836105354345
-0.0729237805301779
0.09722587542045846
-0.002880584022214583
-0.07877970951880875
0.07087806782037342
-0.01998164617634779
-0.009796170737648158
-0.012683776283800796
-0.018312645295197383
0.0050394437042080575
0.04532509207671642
-0.004597360232470926
0.004781136838054256
0.035345531334249
-0.01574765250400545
-0.04150876119678948
0.0038745906902910576
-0.005287869294829495
-0.002844839647025532
-0.016220283403067137
0.06163250013000576
-0.0010794246673819785
-0.044644423801632804
-0.024245693227850973
0.03452173903748712
0.02183030873210623
-0.021678719704456118
-0.0017168473256679029
0.017963724476036447
0.010311199343550181
-0.011138319170356459
0.0005559204458478462
-0.015944900032956788
0.009006734581148423
-0.0007396993329369383
-0.004818809164718774
0.003793025711358089
-0.0045566874496596466
-0.008171944940973841
0.030635948829364712
-0.04539028278792312
0.020791939515655944
0.0010273682714918575
0.009143573156726092
0.020466540927030707
-0.04303293302747391
-0.003883267438548943
0.05336373808175876
-0.034778826699665366
0.021089692325205633
-0.01949517992156169
0.012355819328335405
-0.014468837851747907
0.006543552829184174
-0.006085115819957743
-0.004229416657203
0.0055012120490886
0.02114071220977165
-0.003985328111985487
-0.016328689486991843
0.004702744288821226
-0.0018611805233794687
-0.02368349932851954
0.02959560255628413
-0.0031809378560911927
0.010133189081466543
-0.014528561613802893
-0.02842487828722029
0.05208176567304401
0.009190263444469382
-0.02658368516693721
-0.00669258417820684
0.0036089028624154418
-0.012088993160736639
0.008346591918975355
-0.01626013125649428
0.04128816435136362
-0.013819930430826632
-0.01568819326843518
-0.0041584682441708765
0.02427052226395321
-0.010800169835995854
0.01155915950255515
0.007446242757222166
-0.012722028192226675
-0.01598945017729303
0.01762791044106271
0.010353519406037903
-0.009302015345690862
-0.012335497851125199
0.01480684000082233
-0.008945849280233897
-0.003340312641989085
0.007967852163808242
0.0008687663149419267
-0.018240515625805642
-0.0027218902124281907
0.02735233492469613
0.009320180186463523
-0.012926427911337468
-0.030911474126928518
0.027762967990486054
-0.009594268511653015
0.02421735115690493
-0.03738400072385595
-0.051846797795180866
0.0923214055804914
0.03240667463516356
-0.018957271680640098
-0.03634789920061787
-0.007858377108163062
0.020693398414830644
-0.007182636424954758
-0.0018749949916432307
-0.0010602428900878813
0.0004963482217874571
0.0036731767660976855
-0.03953337376502031
0.06291726627565597
-0.029540362302780343
0.01241846939467861
-0.0398481363807901
0.0677121679680388
-0.03637013194368843
-0.047773678744621906
0.0022405828650159387
-0.017337988283232075
0.09838161037875925
0.00280661491580414
-0.022477409008138993
-0.01681797359639603
-0.012912024757681273
0.04041652253806294
0.03227343914650227
-0.031105530290064687
-0.04285030675146562
0.022014768115648176
-0.00638003116381225
0.010193519829610587
-0.04455314039883773
0.08971974405654326
-0.07931499711666068
0.021349395803922144
0.036792026100210484
-0.0488376490589677
0.030499747032858515
-0.016019616204888898
-0.008477568574104533
0.011168469351455323
0.0173345640215139
-0.033031688220269695
-0.04195815504895872
0.030084386206657765
0.06180449370773444
0.028319122038575895
-0.06493173133782792
0.01823258699915864
-0.010664784150394402
-0.006142878282851427
0.012114042614534415
-0.005189699893460409
5.5734707610222145e-5
-0.0013353963249695955
0.000333407656829543
-0.0007714266941269976
-0.0010294678311244532
-0.0015917565430936254
0.005138456069557096
-0.003404285409891683
0.0035225630973311217
-0.016399101129421778
0.021875659016633353
-0.007457276388114664
-0.004166936410446853
0.009912835757181049
-0.016877202878791575
0.00762173843016023
0.03278456251319828
-0.033439332143153866
-0.04902504491891779
0.08689093803513115
0.002358522755326886
-0.06376158939593513
0.027304231046806127
0.006120773193715179
-0.009162424615011044
0.006995477584862186
-0.0076715796955098
0.018879519550939916
-0.05261502301612908
0.04361454427901679
0.007028712233460022
-0.037878668687128414
0.0708663893261321
-0.05498886839274797
0.016321737398134584
0.017285150118836023
-0.01628699245634624
-0.0038569421871090803
0.002179523091602853
-0.011157397205131758
0.0037194698973300744
0.004389993421732186
0.010154419615817312
-0.012685080034263718
0.0015494286911416078
-0.01828067655471788
0.017202330205410954
-0.0018438785637175936
0.01955266706052372
0.02239939610573738
-0.029852526477658792
-0.033144561204185186
-0.0007028353579847657
0.02137470855189283
0.037046323130694
0.0021021440791793022
-0.037809979996755505
-0.03341030944286616
0.04155709344460845
0.028185868897102617
-0.030495862853459066
0.0022851455080429295
-0.009223280102248044
0.0053128928306114265
-0.0036890010621539737
-0.01199366669478863
0.025441621518803803
0.014122168867749196
-0.016982922866048078
0.018485673504624378
-0.03465927201446872
0.014877270593327774
0.005301824880813544
-0.06651684916911726
0.05776041838425661
0.053677886875563297
-0.03572403666924773
-0.025967118490737295
0.01657018670326338
-0.005184171809298865
0.0006046843259395196
0.002622313518691244
-4.481302381154073e-5
-0.002081886359812435
0.00017399371953974452
-0.0010262926125055305
-0.001276748759402313
-0.002733569591129914
0.004526777715939567
-0.02036466267018011
0.056086126769562594
-0.056787693633181924
-0.02089031836836308
0.0737695270422063
-0.03342125939982865
-0.004805147553857747
0.017615956874078242
-0.003478951289564991
-0.005873459394644787
-0.007392084044609559
0.009802800112427845
-0.0034965061316285517
-0.021635150449763607
-0.012176873514638586
0.03430922678326753
-0.031363645796812056
0.08289871132857751
-0.031443567795745864
-0.06746701111775799
0.02114332312922096
0.004693814144242747
0.003479512189302203
-0.03572495823622979
0.011269455025275876
0.05361631175211157
-0.03719144327179369
-0.037313076936122735
0.09450537733221176
-0.007507488717285682
-0.08802760998968151
0.025294529493275708
0.06801688342306955
-0.04707459121918944
-0.04936224157267133
0.03524496566889501
0.03869867894010148
-0.007747953933109786
-0.016583873359484302
-0.018777882769648313
0.016654106744989683
-0.0675896390118309
0.005123648170823891
0.07818976059633898
0.07840397259714804
-0.068451389670382
-0.008284218008758337
-0.02162176972444807
0.013415337021549067
0.0007847977783231874
-0.017985432898845133
0.00448651423520019
0.006902907750257481
-0.018467629494958615
0.02676789788683831
0.026030474608504717
-0.06986854593532743
0.041770069706420054
-0.0044766122901842564
0.006550980423580821
-0.013021581985844577
-0.0042289934250503425
-0.0038638600128646505
-0.004220008299876454
0.014417100561246343
0.049311894647994126
-0.02899145907490297
-0.04873027422008103
0.02518904249148357
0.014816029485545057
0.018097893450585323
-0.04348499943105977
0.025783969615874258
-0.011531639420065964
0.002331465184398085
0.00040157653596339937
0.008151270855988102
-0.020521568702022153
0.029764359105848848
-0.045142723836012255
0.026079173783848275
0.0386730707051639
-0.04778346330051675
0.029387621573724876
-0.017051271809111812
0.007712642364358424
-0.016053626633137252
-0.0003208291142147157
0.03545424862675295
-0.04498083972868461
0.028624635241212282
-0.008279907042997303
0.0010306714569190412
-0.0071765397176934975
0.006982538766652002
-0.025473834008388874
0.017661978214365326
0.027257242339849275
-0.022571654454315748
0.027785813725085595
-0.03303963909241747
0.021872626803426498
-0.01806448118120829
-5.078157711446707e-6
0.014702512117443667
-0.046904317907672244
-0.012567636937446558
0.08936147310778175
-0.005956409737023272
-0.030764078860440636
-0.0007191961731640717
-0.017737650160044582
0.0016482678472093948
0.034698838281814304
-0.008550066307835502
-0.05002850051222896
0.05859300664228384
-0.021013892828975367
0.023104885079719306
0.011910441874492528
-0.03424377735772244
-0.03286814174284425
0.06235756582515972
-0.017582926642169205
-0.061780204579803266
0.05625808019165346
0.001162747816012888
-0.004167290747401964
-0.0030343776115042687
-0.012451127657477246
0.06899404598264336
-0.042475655688448244
-0.026369212811666154
0.026273480315851083
-0.015051134316734771
-0.00120510730884682
0.008068525122413628
0.009845364519355027
-0.014816069641943264
0.009536186596140972
-0.008426558412164775
-0.008085944984842275
0.014184516865054397
0.011022168462272663
-0.02728542259857103
0.008492868199374781
-0.008236971036972962
0.047045107117335005
-0.030712712249589824
-0.007160557203398588
0.010105890769881665
-0.008374589471785043
0.00732427566684235
-0.014177271402872282
0.02009156997274808
-0.01365913687001541
-0.0027077037438321128
0.016054242230379656
-0.023423884844093745
0.023633109856271428
-0.01038448325105601
0.006405396080809256
-0.030878157314404575
0.04600063053257408
-0.05629111950720822
-0.009246241916261111
0.06487979965319635
0.029497679229696594
-0.030474434654447213
-0.007830107528070451
-0.0062307017977856205
-0.00022209996366084894
0.001088482955219905
0.0027203048322450574
-0.006042270746137168
-0.02222366983768631
0.0024054506547626087
0.04683322147494873
0.00746954456922444
-0.06623254988673621
0.03557851172762072
0.008078219242907303
-0.010650639514341309
-0.006985175041592129
0.01411026493559564
-0.0019490231151877424
-0.012219996513680664
0.014248484671756545
-0.01955975985681535
0.029156322521439737
-0.008241271157737984
-0.05734271355015408
0.05228267761621852
0.018499039170110976
-0.0044581317647856
-0.01503160311499907
-0.003925681134588688
0.0001993147317175259
-0.03664592064008487
0.0547281778531451
0.0294955798726535
-0.05552060329498909
-0.006448350472624265
-0.0018423293210829694
0.026168893058905907
0.003693369996794038
0.0022673431883053485
-0.02396391913132212
0.03204019779595224
-0.01449183550895028
-0.0011564901404981232
-0.008398190576734743
0.003640518698853068
0.015007924870706013
-0.015527333583493785
0.010543259161818197
-0.003265855906632753
-0.0057824271255386694
-0.0013507301139694672
-0.009320550752687673
0.013664844679588062
0.0006111101132956209
-0.012929239618497457
0.04128932410553443
-0.03947391787151666
0.005541573025518498
0.01063174645666809
-0.012111793440927388
0.017641066322599874
-0.028373358425190176
-0.0006705928619197277
0.0366032074777467
-0.006361219696979115
0.01529757870773596
-0.03520684329253121
-0.00566149812936545
0.037333961024229034
-0.04966991506138907
0.020916738185233874
0.026869058675638713
-0.027219234228010203
0.01612459798083732
-0.0027413588623539376
-0.02858462404583184
-0.012712991384475014
0.0756838327283339
-0.014036483262214627
-0.04371460087787371
-0.020449255962440294
0.07805194496824464
-0.015586808985706302
-0.10228168306817809
0.09468202550153448
0.010093643448445766
-0.018295695154605163
-0.021171411143502405
0.03619227321693175
-0.0019914653537480564
-0.06425001786724538
0.08661771339847402
-0.08208792930427311
0.01843447045132529
0.051603892540187934
-0.03293648040713815
-0.034032054448292826
0.10405748022673011
-0.0625049702681526
-0.011872885797403532
0.01644895956678205
-0.023843488090791842
-0.028048786885957133
0.0327125390845634
0.0304367451600992
0.00016115441952968546
-0.06873485507229127
0.10093651353660149
-0.03123777911784109
-0.07260213839325269
0.05556401934258082
-0.03362449057005845
0.10447903278468706
-0.03384395242719007
-0.05647966739892829
0.02873607043751414
-0.024624315465848756
0.037215358632698314
-0.026213963991972733
0.005438518681894711
-0.01257078447348925
-0.06450877517360443
0.11519870290193679
-0.019226649148888386
-0.04248408750127419
0.05662449079503462
-0.01833069272054222
-0.01745383949239976
0.003645834267500203
-0.00470767241660508
0.012599273341756811
-0.009627772769678744
-2.6435497566312804e-5
-0.001429364641722497
-0.009571324734714892
0.006949972020487749
0.012986906908581175
0.01109891917146888
0.003995725214258838
-0.012133115442718001
-0.008165295561135988
0.0015767859304745002
-0.009580510678479648
0.01574816814241542
-0.025871014993716912
-0.014939788778065122
0.022405873895408268
0.008927909756070718
-0.019353427967846892
0.04298559756636522
0.013776463534913463
-0.015640553207591168
-0.02259868746320537
0.003235677358045863
0.008398744746752507
-0.005973867290391732
-0.005334303969504628
0.003711009231267104
0.006327575981487921
-0.014426310161834044
0.012311394932109088
0.0044819420498972695
-0.013932703244369238
0.017076912487307028
-0.015332853926222967
-0.007748316392553578
0.026330338569290013
-0.024726859815090263
0.01514590073997657
0.006044772331291415
-0.004897447161427593
-0.010139679006420987
0.009350282331415882
0.008500492329010512
-0.01587758620641
0.002859201045431914
-0.0007881119119832469
-0.01807183472532925
-0.019784134956631894
0.08016668185269371
-0.020006089412618167
-0.010898638906533975
-0.011529805170134244
0.011555834380410968
-0.03857700718739143
0.048749918512308144
-0.005953840177242764
-0.02377482266111275
0.004109346908914513
-0.008153368628364799
0.032734343926486886
-0.01746187872027738
0.003997166046638689
0.03796916371727954
-0.08845058094314306
-0.01664512668636009
0.06795502557957922
0.02293605543542898
0.024048528974062067
-0.025651864465753738
-0.03763190275218031
0.0007323975075393951
0.010850429485851465
0.02247788533710693
-0.02400376446107222
-0.004019469951921373
0.011064038372747165
0.034178845229594246
-0.08035163348012442
0.046599503576262524
0.016204855277472174
-0.0028063791964121343
-0.017439508302104834
-0.01946600297288481
0.018624133515963037
-0.015103735069894153
0.003988116245951412
0.007134994275323825
0.0414097022436648
-0.02336495770453606
0.009926379695907261
-0.018562430346090508
-0.009211445917392203
-0.003818146800592892
0.02284445899040788
0.003199415891433688
-0.005689325341118989
-0.013060620952567215
-0.04331885457676399
0.01384687154657338
0.04873181475771593
0.06162262134231322
-0.07076372972165967
-0.04601716538268197
0.04656711189487617
-0.021282174779781116
-0.02150098366485209
0.08737099026354656
0.007050088845137359
-0.056458251097141865
-0.011350283997845656
-0.004977776078753493
0.01706609070988485
-0.02153472118120847
-0.005771634906919232
0.007543055828602263
0.01161175357913169
-0.032563615754500175
0.07733869683034122
0.021879350802035624
-0.060981476184521766
-0.01755523280687954
0.010137971318638694
-0.00012976539922915364
0.0026112947392310515
0.04023734776841226
-0.010926760408149105
-0.02681518308044928
0.026800131875917566
0.02511286641953636
-0.04471079689793389
0.01170122518429384
-0.0039430812566130236
-0.0033319090376313643
0.019824877793629847
-0.019912872206406362
0.006838170314146685
-0.019765057802430208
-0.03488946917278812
0.05051275288212953
0.03439668930897766
-0.020128885727520585
0.02188899931323174
-0.04506600188085508
0.003508086928129872
0.009613640139210844
0.00184412511130283
-0.023709462681615667
0.016897015393337766
0.03504693795161551
-0.03439052305837764
0.005538267922066908
3.822272137621319e-5
-0.006343724869487755
0.010864173091555185
-0.05924965386423553
-0.0005964000456677443
0.040096491508324617
0.013163254089218701
0.010601085262490817
0.04517433248446312
-0.015533030184218699
-0.01217584894518442
-0.05783971260086207
-0.014257790892558964
0.08039179096463234
-0.03198494772546123
-0.005310651130955302
0.011965675806712706
0.009095281656265386
-0.01810978699556265
0.007496336600337661
-0.02297767731383371
0.06430721337100354
-0.0839750594039328
0.04686092530004837
-0.02296073407056687
0.019148702951861885
0.014883682342282545
-0.06697575714468607
0.06999397409209651
0.012491602310054417
-0.061843721554114994
0.04796276780136344
-0.04387242906578126
-0.05605100881314895
0.020717989592181518
0.05711641598838102
0.044422716637793735
-0.023189644330811054
0.03839869952432429
-0.03961035734943752
-0.014637932068089166
0.006977596368682559
-0.0005539708632302798
-0.009485415717974677
0.0026825853013499046
-0.0011527473393964094
-0.0005361013624045619
-0.020521974946539734
0.04987893362361473
-0.04240512102539995
-0.0009122666971428384
0.03370674696170184
-0.03222344388737053
0.006085006069751375
0.003244842008884752
0.020340266549794483
-0.021373534452886034
0.005829689698272689
-0.007638048150689913
-0.026982627513455926
0.025762358465320156
0.02212466199755858
0.0297260712206453
-0.04547591737840806
-0.0025400180647219273
-0.0007999216480043536
-0.006231631388552428
-0.0003567553793715206
0.02879522898629161
0.004080459443622675
-0.01615451954149605
-0.009943690983966302
0.01965103332653151
-0.018878713697944915
-0.0058874096906211815
0.05706199740395912
-0.06053288906145071
0.004952208028489835
0.024700979483857632
-0.011519892379926455
0.005227776028191022
-0.009667708463554803
-0.005949206898596904
0.006962505116001161
-0.018675841345956012
0.034935156755183217
-0.03292380922142346
-0.003993415730173089
0.06350395141864784
-0.039922482204308274
-0.016712654658151305
0.010359231126571555
0.042791645434560266
-0.0458408144241329
0.03612673590800708
-0.025634461405242615
-0.006415862390980243
0.028281716105507004
-0.03749459449357273
0.020953122340991337
-0.011435026313900476
0.027886836792235914
-0.030464464787038903
-0.0347918430458547
0.09727459259950055
-0.07158330863334328
0.007035828340274497
0.03614404084126177
-0.028797849447024015
0.016189620736097976
-0.02728561695451126
0.021262437217491326
-0.016039523527814792
0.009393891861766868
0.03632321178373976
-0.037759585948325514
-0.0017372141605052072
-0.00871907325156851
0.02443829022122268
-0.011890325567308846
0.005950588790667455
-0.0037333739496245855
0.013692230810544603
-0.0188261844998725
0.013998607409159813
-0.04547003312708231
0.0519120500055682
0.02737109478838884
-0.07178770824124836
0.04919583289033147
-0.021203920499517137
0.011737727986497748
-0.0053601008212587065
-0.01177986421638244
0.014020667804909626
-0.004404906142375431
-0.034366326108370426
0.0472917061480469
-0.06641325496018702
0.06312156127020507
0.03809518194757444
-0.05212097890883571
0.028641589928206423
-0.01486560404488757
-0.008283971909309518
-0.0031632814832740497
0.001477671289784488
-0.014252881161826547
0.017399708767603328
0.008290420187683667
-0.01676163725677826
0.011310108014646048
-0.0038879442507560036
-0.0421938538073674
0.013408288359586185
0.013985256067328256
0.027029446657819367
-0.021570643693776592
0.033544246029979075
0.04176750451038114
-0.021296367086219847
-0.06981828222198772
0.04452394236202295
-0.02975011542006145
-0.00870034909834283
0.03164005620650012
0.011203910207507883
-0.011349684910024749
-0.02405525436717393
0.035029368721731236
-0.04085328437257929
0.02816999142685961
-0.017991664629008364
0.008304652039409222
0.009229255158747285
0.003906310883709629
0.004170074382918831
-0.009995317325263597
-0.006498068868981299
0.004884246481060894
-0.010601547509992315
0.013835137114853513
0.008730784713598116
-0.03485716761230706
0.028078032118318053
-0.01956093148910454
-0.002717284479274884
0.029624524313142775
-0.019284252893817744
-0.019898261199143397
0.05004969286319172
-0.038831789986183196
-0.014400576669447718
0.035250933030075426
0.0032380592428913335
-0.006259144201388622
0.00818875028337207
0.02702728552471545
-0.022193144859206093
-0.015741716041460574
0.011926616451945926
-0.026618789242753627
0.011132676090882643
0.02229909936306118
-0.03681733172600432
0.03507827125295859
-0.022751621886780704
0.018014645833457354
0.012834189766793735
-0.05448521872447265
-0.0036182506118573876
0.06526901567985388
0.009844834387246149
-0.036363849948976235
-0.04120371082314245
0.05304551115701406
0.015007567571226121
-0.04640169605914779
0.034775379873957735
-0.029743094866954145
-0.01833500049415493
0.04528279402247293
0.02062299855745231
-0.05625088995829142
0.0382617161149017
-0.037110291066954515
0.0504656242018231
-0.052748998449265505
0.013132863216132273
0.02063241332461163
-0.008325553179007628
-0.0015431213935666044
0.00580313534306609
-0.0037010150692466937
-0.01810663200045859
0.0035064199323754375
0.029338249327579113
-0.030783160342569005
0.012059267816042052
-0.000577722772056255
0.04057476921259073
-0.026029144208298494
-0.01887109574021517
0.03802783975451929
-0.05959282917885589
0.07475838595310724
-0.09623115380410696
-0.0015963456715464286
0.10017331672186192
-0.013369918609671405
-0.013829816843868858
-0.020723876741574054
-0.004908053477913787
0.013531447756927162
-0.011198145772119528
0.005896719772273684
-0.03513813683182199
0.036248233658179196
0.03529547895763274
-0.028066514618771743
-0.01841327619229083
0.0043069175399357285
0.017621619115212317
-0.004368206001843067
-0.0005847901762072727
-0.0034457606941173946
-0.010601577738789336
0.016534050169018988
-0.04958348435046145
0.049778782123204524
0.04743046486488989
-0.08824695814230132
0.05312858531569786
-0.021444922793975474
-0.014724920490231774
0.006413366363670736
0.011951756893034848
-0.0180775900052923
0.016539344668676237
0.03719951627252904
-0.03901634696527201
0.004386500746582311
-0.024172882618151537
0.03743161064409262
0.030080416502237695
-0.07921563406989418
0.042773449774144434
-0.001432522147824633
-0.029571960429757738
0.03069101951751141
-0.004729753147999949
0.00865824182196595
-0.009696337211509976
-0.007211435274792732
-0.0015540918542908955
-0.022341896393659466
0.053085587402140644
-0.01487974478385512
-0.03466812061529101
0.05636588436655199
0.0014889406970851615
-0.08633905026672917
0.11461964862789453
-0.044664600346128625
-0.060090527220428624
0.07184450300372824
-0.02268267855651529
0.002261743648033332
-0.01305682392869878
0.01532743994089869
0.005637095071150511
-0.01110934442910283
0.0034567590032179574
-0.012783653091656966
0.013251974118204779
-0.057189510655561326
0.08476833551944662
0.007508536534632015
-0.07340063355167836
0.03769481014106324
0.021064328304994384
-0.007727049279072862
-0.0360555639154414
0.013208342317625021
0.01879663407693888
-0.013855191233539621
0.028466502517047965
-0.05223627678484921
0.02817771497753796
0.009196044123773284
-0.013221633892504192
-0.0012856035011807876
0.0038773105460740975
-0.0028169437794371976
2.6998943293388145e-5
-0.000245986080697147
-0.04418829984746764
0.05856910385877845
0.040699591635242394
-0.04997488219507851
-0.002120867283921024
0.018633649257760787
-0.014548788945365487
-0.07287039178831933
0.07903895180317355
0.01912758285746441
0.01932717458101163
-0.04024919651777492
-0.004432751327940299
-0.006851731075850687
0.006630505064307957
-0.035851811762054986
0.04213258815969856
0.023278466276347554
-0.05689314897692355
0.004315999136349835
0.06407170579659072
-0.025624712825933926
-0.0317703951075079
0.04730898133256345
-0.035566522238858145
0.0191795272077957
-0.012053934236272434
-0.0014522476864837763
-0.01408793486822213
-0.019079346089998728
0.016216868282888264
0.004584374482333398
-0.01198546192927119
0.010871622328498698
-0.0397089866716982
0.0713016073824877
-0.05750044606071758
-0.028704796504934516
0.08175465320119635
-0.03649895821713511
-0.014458359147742073
0.02970286008218226
0.01059644316252406
-0.02955831087655758
0.015501893363899955
-0.0011310995498909904
-0.026194239703519973
0.014567212406068952
0.002130204996577456
0.009122270408657096
-0.008137227848486361
-0.0149496937144733
0.007097484157206235
0.04471114391879538
-0.04575936115525736
0.0332982340154967
-0.020092018994754213
-0.002436680640130806
0.009509623207577644
-0.012217508965079338
0.00777592907342417
-0.008677171916080528
0.008734468181079591
-0.025242697208583742
0.03575668534365195
-0.014436569484384654
-0.014381194586738921
0.033809805161607254
-0.028052534593215217
0.014770965190773144
0.0006223952147696998
-0.030351932220055167
0.03817139246701273
-0.00287155831615471
-0.011845453212814494
-0.002210414744928002
-0.001888374950517413
0.013929117322035722
-0.0059342825495172224
-0.04164855302707715
0.0869074841371793
-0.035101375601324314
-0.01525459182182165
0.00011562529029052193
0.009549150743679014
-0.005975109285469404
-0.0011965007888421475
0.008710532438766738
-0.006167139416398237
0.002871011119558897
-0.012974575774624686
0.001657593149625547
0.03209777336399655
-0.04150913293622671
-0.07035353662059651
0.09613366288440428
0.03907476158450829
0.012990708984508603
-0.0657168307226208
-0.016570301332256232
0.02328517051967649
0.01934730922485306
-0.003704855863909007
-0.036077813491322885
0.01884511711484549
-0.015879106033952928
0.0006533525182400579
0.030435350612427525
-0.03897642252920641
0.07045941969320046
-0.01567929273757751
-0.037545475856982646
0.0254578949392672
-0.04513988754536591
0.011843405412766073
0.06443578656947568
-0.05862159467844452
-0.028912156400200173
0.08988750397294942
-0.05203446887650354
0.02325476778651492
-0.014639384121119203
-0.005112513395775453
0.0051772781865569995
-0.007610125209001284
-0.0033014443051471165
0.006416703440509819
0.009734851775992426
-0.0006485653507346534
-0.020720932055104946
0.020319881369581183
-0.005800540360367368
0.01903778782485588
-0.03965015222823842
0.002879574630291537
0.04008613256646598
-0.019332351612162846
-0.004756350221226002
-0.020035685979657325
0.03337661085099164
-0.020653430562548758
-0.06413745843619734
0.0670673806985086
0.01578256324163796
-0.016532093630534206
0.014273230513426771
0.01502308033683164
6.20342624138015e-5
-0.010058723303738581
-0.00533400684788643
-0.031900360715827025
0.05272950740898086
0.006983696186014465
-0.046388899239099946
0.040808227336553315
-0.030315752222124903
0.0062837966639489595
0.01508906703675772
-0.04278047488718584
0.018569989057818925
0.027775171978718816
0.005230100924094039
-0.06850188060025886
0.07598753019871352
-0.05128682583839739
-0.05088969755969486
0.07894194890511586
0.02939101384198628
-0.015741284780331544
-0.03129453740006438
0.030020761356387093
-0.015063853949527584
-0.028082202844778026
-0.005386341406175887
0.024194907542145372
0.04493068342976558
-0.010409566417047378
-0.049571783258686164
0.023684134308908367
-0.014361205067862093
-0.009972546254756187
0.038882047321928015
-0.033592536145492735
-0.0061790411577002935
0.052954131621852696
-0.01069190004895515
-0.026008011860081837
1.9789976893669348e-5
0.026319847754407655
-0.030830938229087446
0.025198640084552193
-0.03338322493570023
0.019401607818287925
0.03281321777132784
-0.04957070793003715
0.03020012052535259
-0.011939284164230068
-0.0045040079196803084
0.011436231093452154
-0.016766103936680432
0.012550297198912208
0.004461040184093434
-0.008132808110246303
0.004597548280080743
0.001291989416806305
-0.010803753015028228
0.0009474324467197981
-0.0024118723633144157
0.012462947087265586
0.00440895789313811
-0.014958376155348674
0.028474269604281233
-0.07205054486280416
0.058642260582417394
0.006338893670374213
-0.02836319804241172
0.024995579312459326
0.03358823023638979
-0.08420418636310023
0.07285276615615666
-0.03012027772634962
-0.031051483600273322
0.06323412022103791
-0.0510746341648709
0.021946626035084016
-0.03398661621367238
0.026158731837967464
0.030819360592383882
-0.0243384344444193
-0.0006540030336541491
-0.021218325253274273
0.026736740448131346
0.00835265425221332
0.004273280011531044
-0.03669986943974113
0.03405583174192728
-0.02688239474243148
-0.06298322766747066
0.028024580202431038
0.05738239863133188
0.018841580402752856
0.001402585143453261
-0.00024581835605608227
-0.027410731579576852
-0.02381621363615971
0.043463765480959315
-0.026105893459305696
-0.02628209063430953
0.0782331384918703
-0.030476385325973743
-0.026786147621250755
-0.005686630245764768
0.05772098324741104
-0.07051992311194466
0.03639270640534997
-0.012773060500097522
0.014061576718507052
-0.028734990602446553
-0.009421142898011547
0.051940317038754236
-0.016002104225424363
-0.001726534978621519
0.00010783257023339043
0.007897260230605108
-0.006533755176263645
0.0028538646297986414
-0.0004760235953726877
-0.005282874222037881
-0.011043237085977653
-0.014920281295771165
0.056296630951626625
-0.030240237485527066
-0.014128953989543946
0.026694663206937808
-0.022584004057983664
0.015949773235973796
-0.008944072138912018
0.00719520585475264
-0.01294429861999502
0.025642149575881512
-0.025297731439353655
0.018107285121303773
-0.022048020805394364
0.016751879054890284
-0.0004027134857174097
-0.04154850501488028
0.01486463871410082
0.06102334653122732
-0.043327584303440636
-0.002608207639614557
-0.017192681303707102
0.018758114525428082
-0.010822677898536748
0.06117032845920978
-0.01356449148452854
-0.04001031260165666
0.02690098850066569
-0.008469820915142368
0.012729902846044694
-0.04734148899356083
-0.00761547847348143
0.08760604572940889
-0.04937680885464957
0.006860589832810682
-0.011873590158368197
0.019516402685740397
-0.03533615086290354
0.012144872468586754
0.037284679007376975
-0.07034256658124027
-0.06057132524463227
0.09785546399575884
0.07261895214738168
-0.01166293342838709
-0.05845777406465946
0.024567907848267678
-0.030518696801549394
0.026634229241242702
-0.013825113357469387
-0.04141773094428203
0.043365536459045395
0.0016837466325747563
-0.008991296359772694
0.001936589802457589
0.027916986309743153
-0.027471422944033375
-0.011774751941712847
0.006904591833187812
0.02439013863415973
-0.05513371643524967
0.00414018738308064
0.06403221456402819
-0.03900692865921007
0.02423622631019895
0.023994505039742653
-0.06992919776453688
-0.008685962030043903
0.05405672022528252
-0.004499428210787082
0.0035974337164560444
-0.007297788831219565
-0.009393241769666938
0.020473198967786432
-0.03810584919357107
-0.01560220802414869
0.06835387851201769
0.00304217163149878
-0.10704742352096352
-0.04005992565655281
0.06374726074870696
0.055705138485164785
0.023344917692040612
-0.03006313925680182
0.037834549496274406
0.031323119249218156
-0.037835322752159284
0.005703317419905374
-0.034023167445399904
-0.009970260917201879
0.02305427055173792
-0.03902966320151635
0.039145979469230485
-0.01977600495566212
-0.025962991557558546
0.033410369221846814
0.002721890170942487
-4.479529017320516e-5
-0.025274211974470218
-0.009318741829417831
0.04393277149428443
0.021331264062940614
-0.002570737443951421
-0.015806381537001757
-0.0002225084050908599
-0.002544883171404999
-0.04203109335017641
0.03414031393441008
0.02291395478855529
-0.03868031456142451
0.013529553399523997
-0.010044023833922777
0.014653353926316837
-0.020698707432426522
0.009748963179763925
0.02735033908646256
-0.027096036785896782
0.0012493767347788731
-0.003408098576025864
0.01744195164970641
-0.004674840372597577
-0.045962937519665514
0.057571143555996906
-0.017569744960890477
0.04733848153389841
-0.04939547572537606
0.013741516114639363
-0.018760300238046312
-0.009290760986846891
0.04234176992977745
-0.01067644643665866
-0.012044999819431856
-0.00016273826142643166
-0.006506443650922122
0.002536108561841166
0.013944327193908368
-0.010377506228408828
-0.023887740586370887
0.0033207313752077194
-0.012965042358430878
0.03465132285754535
0.01738441390023182
0.057053588432434466
-0.07307099156949137
-0.05921010383567937
0.04601143562812082
0.059276542003600774
0.0021774710978249567
-0.09366569820965442
0.03517785755602154
-0.0035192453610441987
0.027183075382193556
0.000255771876385924
-0.001916626994720616
0.012593823092612033
-0.022480104960655334
0.007370675804828086
-0.025048227443515092
0.022530015947463067
0.0040956008182087
-0.029797127571159265
0.023789127151678913
-0.012762566769602302
-0.0027049109572696572
-0.0035304193437379894
-0.0148432411984869
-0.0075528511871463255
-0.06329992776449855
0.07573087750453966
0.05122675530300225
-0.0017969827215247314
0.03708736236817456
-0.07713728880234827
-0.008113759253157715
0.030098458020286656
-0.0147859811877451
-0.049068641511264666
0.06336672375201524
0.0065783189376347195
-0.032554874847953386
-0.01446473348661459
-0.004360913655046428
-0.010454295539451097
-0.043439795044292406
0.07618567281617927
0.025437168334695448
0.05525204251878224
-0.01542558115317827
-0.043177299315674045
-0.010032160271650437
-0.008268410871231646
-0.011939569469772593
0.047885449195068874
-0.02687807501198014
-0.04075312660290087
0.03540498075942744
0.01219612415947835
0.010814397000201259
-0.028093409000949476
0.014724150476838727
-0.013865159451666553
-0.009876345454689517
0.0034967060174980746
0.007128118239571601
0.026046280832238144
-0.019966674569777743
-0.006479709265275968
0.020581591657607756
-0.08929710060265816
0.051470301155050246
0.03799400636562544
0.04054528335724861
-0.04170391541074858
0.008784773646064337
-0.013236748018228273
-0.05744429516315397
0.05553910367718218
0.021838762211411678
0.005501936715838207
-0.0433175447907459
0.005722618468517293
0.014600800728208685
-0.017282410275451188
0.005712625981461383
-0.02650746282245553
0.020703901135588065
0.01326989632401232
0.001351175092393575
-0.05534162865833281
0.03153592874722233
0.057210962703432844
-0.0592001363284822
-0.058787056674592275
0.06888474039047099
0.03578710712101607
0.0037388752548005444
-0.012068719920153237
-0.0038093490391040152
0.011447793438937426
-0.004206602988666708
-0.01126327096255575
0.01905806945232369
-0.014224460439889786
-0.017222913930167394
0.011706316497999358
-0.0031868718766991933
-0.013841581031959205
-0.004998095315223772
0.051396304374332846
-0.03834560810093346
0.007685559613143322
-0.02597514638708054
0.030742329768169263
0.008801588194181198
-0.012735010106240674
-0.009963323434149407
0.01328329481601831
-0.020730627330828533
-0.04555897786543106
0.12670139212442066
-0.03831496092947462
-0.06352656261118583
-0.016206849933426026
0.027615569727557188
0.10222582894424392
-0.04493433569483618
-0.04264516036289878
-0.02193220247372607
0.03425217835611982
0.03865852889701593
-0.035871626723692485
-0.09067402193857932
0.13348635403009168
-0.04712195386328477
-0.020189461121724372
0.058460278514864905
-0.05760199469357041
0.01955595924369613
-0.007270733672074314
0.024275495310932427
-0.019627849790073704
0.016523761779220547
0.019201679018647888
-0.03738731877772783
-0.014630463452673048
0.007862596391471133
0.013013143678972439
0.005473993017999779
-0.00983507103197101
0.045257906636597234
-0.06849089100611727
0.009099097630150599
0.02734763616690472
0.021722245154741415
-0.042073159974914454
-0.03502045008032706
0.08627019966260063
-0.018595449966085198
-0.005511709597862513
-0.031314503246016034
0.013645131278729239
0.004951889940746801
-0.016567815048140755
0.027393974114133246
0.0004902151467680582
-0.012985951248015937
-0.0016580038936924169
-0.011127027873906403
0.01597532471405927
-0.003253772388156495
-0.002757680780855143
-0.005327577469049549
-0.0007421530137576848
0.00991651316085107
0.018773827165484924
-0.025458378314675345
0.04204723683588385
-0.041250235604922025
-0.026166189183661537
0.05571374754349423
-0.039572600562512106
-0.05748717454469876
0.0917271908434294
0.03983354215570112
-0.021585489968528826
-0.03334045314391676
-0.01027017372954342
-0.04176134267310139
0.05704491006953316
-0.0005058930148733598
0.0032694752645637815
-0.028485910973179873
0.01827959434708415
0.02814980748384499
-0.0027526335939669355
0.03427993028527343
-0.06030800878347642
0.007512965697248131
-0.0030759666397746077
0.0186073389123943
-0.023321349651246548
0.014393620475349311
-0.02533162231422259
0.028953261095606586
-0.021103932666902248
0.007948230325678707
0.003452352213546006
0.009944656803649199
-0.011221751812035663
-0.0011069861640369272
-0.009679131720742307
0.014885117886420995
0.000742673392997828
-0.0046269337887401285
-0.0073052078761768335
0.024182261430088836
-0.009995630355499552
-0.002086356172658954
-0.007241365527904664
0.00792139899348121
-0.0046359014399615095
-0.012636160403747265
0.014362270990203485
-0.011450186361061654
-0.007528583225395513
0.009108916597938443
0.05362396810117498
-0.01935044007660358
-0.05533856255697711
0.043285347938799346
-0.0043274604757777
-0.0783191666384433
0.07434605728698218
-0.0068798360618071985
-0.009861094105932278
0.05209457979760945
-0.015637265333250827
-0.009767424375088263
-0.027761723605165045
-0.005981794627174075
0.07848889844127394
-0.0630957339981637
0.006078493709825383
0.007337015738492436
-0.005438730182075524
-0.006327330802709641
0.009898731496071678
-0.008230105416937139
0.006707590527465945
-0.0015265298046864828
0.003906685448908487
-0.015259577340134944
0.006674598610063032
0.0067522427002500995
-0.005010709621774634
-0.0087041055675241
-0.03577609011179117
0.01804284561786118
0.001278574730242843
0.028349719864008804
0.004255246569278781
0.0273639001728202
-0.007623360811074953
-0.023414760019381253
0.04156505522164089
0.00527063475499201
-0.0967451475051655
0.042565588811392274
-0.0026861748633315585
0.016055099763434222
0.02355789193179403
-0.008974612812110205
-0.008143804052943349
-0.020906279839174147
0.0015783463855583157
-0.026551720423573677
0.06465370523690273
-0.0035472917625782863
-0.06659831344816625
0.05740369796342548
0.016065645148568453
-0.05494939836412094
0.016192501781234547
0.0221209624801898
-0.02234153431074737
-0.004752811240358978
0.03241440417572672
-0.021191555969062748
0.01946282599777227
-0.012429509134253225
-0.012972124966250664
-0.002747783107855728
-0.005465187099538138
0.0033412324351269618
0.03170007324151425
0.019687740111333007
-0.04158554479200416
-0.045777135308634254
0.027011111548711386
0.062339572796375586
-0.021799823679163
-0.009043658343925953
-0.0021343035719261216
-0.014934609820054012
0.01188427807248138
0.00923822217843251
-0.01684138093362786
0.005682198743607647
0.0003495585953963154
-0.018814209971705464
-0.023061649279375374
0.0766553881552624
-0.003519801136380174
-0.02925219577503979
-0.006050905842985843
0.011781340966721121
-0.02608207649105654
0.0007934410942220804
0.04290657226859684
-0.030651219311606637
-0.0068872795646237606
0.00023778290419440573
0.037017843178205556
-0.011751350312107833
-0.02939604261120099
0.040494409041836765
-0.02439541006236845
0.003039459632024788
0.004309609129812597
-0.002422108866863004
-0.01479251273485338
0.03302723032521315
-0.019580442113793728
-0.011357875073586321
0.0003900245009265113
-0.002846661271090012
0.018183890213148368
-0.034699030780626305
-0.02513626996588192
0.014136955016564312
0.03627242975802247
0.04256753679209446
0.05947187132793774
-0.07573588584071222
-0.008818703363935976
-0.010054212526642514
-0.018587476917943713
-0.015038736689516607
0.06639905301648963
-0.03297864979966869
0.007705974106298363
-0.018178773782189905
-0.010372813094817968
0.005743427578743243
0.048952838748374305
0.0034924406371396044
-0.015686855458258098
-0.04249924639442648
0.008889981676320602
0.031862550296093306
-0.013073423148184826
-0.0035378244560517746
0.012029018271621172
-0.021387866423776325
-0.026872830512212564
0.034623606878938507
0.024598153530728806
0.01493771836376312
-0.0890747111982031
-0.004270727241344696
0.08601174869717254
0.004454968749849075
-0.022997229498311178
-0.0016532310595651634
-0.00751660214708294
-0.018063274605350177
0.0021289220552669352
0.03749051411616644
-0.02091842931969845
-0.01127049147740089
0.0018931196139643225
-0.0013902814919790618
0.030001925267951757
-0.021998124986192025
0.019744304968943305
-0.025916262878275864
0.014742040852569471
-0.0188943371445065
-0.0021134071640340757
0.02757113370475639
-0.032520224296935796
0.045772837424418955
-0.025530940136593294
-0.007518675756890358
0.00442553217509023
0.010061083358744782
-0.010046313868686596
-0.00041661820414118367
-0.043750630444219674
0.006592347678900157
0.10212360758385908
-0.041786293098359684
0.002014736143172824
-0.021842781450838178
-0.0036750191495893425
0.02273619596142107
-0.03346782035884388
0.025725465788330792
-0.04265571621480735
0.04102603015753403
-0.008903567288320424
0.03912338722921205
-0.047427572591338674
0.019211194886073812
-0.00822003875907762
0.00047671698698092957
-0.001774404607037372
-0.04044288353983805
0.04318946792531331
0.023009114464242586
0.020095550890574243
0.00267424821485307
-0.017973358278690954
0.006875713163519204
-0.009909489668376903
0.004394136296023143
0.005709626876714724
-0.0003565728103451793
-0.003432531811404349
-0.01183086854025217
0.013146961019582237
0.003017968436124785
0.0026076802817840417
0.000785796518786297
-0.008806548213868837
-0.013273490633875173
0.046358806854832624
-0.007363217748372453
-0.1135227454801544
0.052411045646031384
0.03338567704469797
-0.0025162001914647014
-0.0064171662088199355
0.006092894697339424
0.04658208567929545
0.03597357739936635
-0.06130699791737748
-0.012080407077957211
-0.0049718306711183935
0.03453757286369241
-0.028767441874145705
-0.00795259488900002
-0.00555769363385461
0.02510663989488704
0.007111578189610945
0.0015646721118267592
-0.018846559330158108
0.006760231714709186
-0.009398371113977122
0.005500113901803161
-0.009584108624302923
-0.003372903567075758
0.008127319394013566
-0.006873778817316323
-0.021563112760926817
-0.004566770347560256
0.07751127919211254
-0.00251824159422509
-0.043477345086502917
0.029390473279972684
-0.08280710386716872
0.037669837612979484
0.05425878093656089
-0.017507205826277517
-0.03466207922507425
0.06467336643524402
-0.0229394608172806
-0.049129848352518435
0.06869914900894603
-0.06564799480928762
0.045115640359973286
-0.045884620905817686
0.019748600465745003
0.013137973902296762
-0.0241189578475256
0.03909763531042321
-0.04039165050457427
0.018109323347473394
0.02702739499169482
-0.05769279355310131
0.05357497647753717
-0.03651468871389785
-0.006110415201135533
-0.0032559781719936343
0.02429642992190817
0.01933367658211993
0.062172257920878216
-0.09951864333855664
-0.038216931344343674
0.09002582464046738
-0.0249027361771077
0.023434624010940652
-0.005625158063432112
-0.05816009896808616
0.03817209681759259
0.004841829453464563
-0.016551951397782982
0.02316689010213524
-0.03305105219070392
0.05025470293778722
-0.05466983561479388
-0.0010944447197211993
0.016949295702242795
-0.057469078578390675
0.03394108241727334
0.05197867366688247
-0.006639624416668877
0.027369120807599123
0.03897622452424265
-0.09059989917909594
-0.061560098075835956
0.12058079271684385
-0.026958927357008333
-0.03274455314221858
0.039660191390051724
-0.04450498100146372
0.0265713859588943
-0.005706911218812838
-0.006517851789890061
-0.0006621675332494359
-0.0040310525973037414
0.016786588214058207
-0.00017272999327144767
-0.004031854539486623
-0.014315232714434911
0.022003042193092903
-0.008479576075930195
0.001175252729502918
0.00335614321536315
-0.016135913755757958
-0.0032189159451141425
-0.0012707858560876417
-0.002893179497100773
0.06221078912167388
-0.02569040029663805
-0.050443165122660005
0.025135290207928263
0.00037377208869315837
0.008502643358069495
0.019448704605963152
-0.017781442718675766
-0.0011228085579804148
-0.014149272463234164
0.00215580514513225
0.02730094922330273
-0.01152015850851229
0.00692974371281041
-0.013782118730962356
-0.037093516933513815
0.05448486675717379
0.005491459103427743
-0.020835418097713942
-0.0005416891211311725
-0.003831271778100609
-0.020852693477002804
0.03872517789425123
-0.010935497175169395
-0.04868561050970022
0.05295566228863502
0.024755783800018083
-0.0038033580423251223
-0.03342832293536113
0.022127204466272365
-0.0776695375815255
-0.019797606446463778
0.07485869411927559
0.0845179423743796
0.029396046784918584
-0.129775193622109
-0.044256320842525954
0.05895779188965111
0.002324571702200906
0.008182265883820317
-0.010036848164922674
0.07035922631639824
0.005315097378356559
-0.07302533543786249
-0.01487808479719055
0.02435091005524681
0.0293567528213724
-0.04585902045085688
0.0059879617854257106
0.006353042069130677
-0.001231477212828791
0.02981848040817281
-0.029152617979352202
0.014173181806117152
-0.016935399663327688
0.015528046335355206
-0.0335983751935538
-0.01850478427848934
0.07072476077051226
-0.0030428630572447712
0.012676104598285609
-0.041883598757839646
-0.007903337595692728
0.024410439024917796
-0.025559656897353067
0.002934273677669408
0.026081196801668538
0.005645418496564192
-0.008941260578230192
-0.02044378246104972
0.017455878794565338
0.0147735801148845
-0.0323371589461694
0.02005453174935712
0.013528238209548293
-0.04167856044429663
0.03421718324012668
-0.008601058193671962
-0.016079434111715196
0.01520058311064898
-0.009019880060292973
0.015354750612354251
-0.016654116307729616
-0.0033568226852693783
0.004179889522662794
0.017517972623048328
-0.007828722706219482
-0.00568384111117326
0.003684878766362254
0.016260382822344766
-0.022646192419348843
0.026323087760905972
-0.029493839722113835
0.015612044305724049
-0.003114821009138735
-0.017774004764783857
0.024075294130217806
0.0024944563527296015
-0.015914601963401553
-0.03283282283716593
0.07082920592250808
-0.016058240799529777
-0.025341730528108508
0.011243532516628796
0.001687303593887135
-0.0038965557605086243
-0.004048644313095373
-0.0036611884232511382
0.008868314852433445
0.010193678833678943
-0.019713722263771105
0.01487532401269931
-0.0008778160206424079
0.018850215019231786
-0.035668186377930455
-0.036413893034739075
0.047615596031777785
0.006249228656144301
-0.0066659323414726135
0.02702629375151444
0.026153878326443336
-0.07087204968918015
0.022253553126297176
-0.0018527270333457135
0.010743323886791
0.0038450151172851887
-0.06428044593982207
-0.0016060332327041404
0.022580086275745592
0.04922405607456626
0.024014638869705784
-0.028746333453299577
-0.009859282666415004
-0.0071813124385333715
0.017570464609531933
-0.008246995717978933
0.03306839651332605
-0.04100465390301822
0.010779128780351255
-0.015115444919796772
0.011254366127036453
0.0005509273451143049
0.004073531760007465
-0.01734785875832512
0.005233576739633428
0.03326948258000939
-0.054755870577508414
0.04138511980311599
-0.01966404186858761
-0.0014063256655030276
0.02882563939382221
-0.09489825156310316
0.03894246117660005
0.055892475830443544
0.016186217543261328
-0.0066310983227009235
-0.023966746040681386
-0.0014755104621853032
-0.003599668392302524
0.0032830469829197018
-0.009612542674832358
0.011041193932450843
-0.0017505538753954664
-0.029139727216880962
0.003907381815620226
0.0049358850417023925
0.05181995126200001
0.016332846499947706
-0.0995684405021604
0.04426861775902535
0.021851503037320197
-0.020412413003027652
0.013941517877134046
0.0073539195436675975
-0.04084565166968934
-0.001129443897995408
-0.01665446423894057
0.024251349363916153
0.04090661663066175
0.00959625666891617
0.025299634121276893
-0.07494957574585537
0.02920866627179819
-0.00936370084882765
-0.013246629807733612
0.02152532984352651
-0.020566658086776934
0.016809662351255805
-0.037813717473651476
0.04737922850193699
0.022816357457533742
-0.10468418197357754
0.112608705378903
-0.06474751673293833
-0.03189223394021523
0.09069866769546997
-0.018506093667397305
-0.01724516376134666
-0.023853989291891864
0.012783198653035455
0.016730395933521103
0.023662629212364283
-0.0312862073626099
-0.002626360584696119
0.0063496979125321484
-0.02899781060111062
0.022959652585883172
0.03660194865036026
-0.057569985447322836
0.031859962472074455
-0.009850990078368982
0.009627136490809485
-0.027828956586105846
0.017329679168604728
-0.00925935362173469
0.009411771402861424
0.011829026147966992
-0.0065040087033083616
0.023899201439881335
-0.010859995403079914
-0.013987587622279918
-0.0016834129025287137
-0.006506647550968969
0.008802259031328141
0.005322048128418411
-0.017627535346709022
0.022801507183738634
0.005927007406393181
-0.02239547805291453
0.012779594521046156
-0.0057608294379327685
-0.0018136519936127193
-0.0008039479901504887
-0.0030943962905576328
-0.000535928123450935
0.014002991818543475
-0.01559481079449121
-0.005015499255678568
0.031179834510217552
-0.03783124162945861
0.020195156246076817
0.02025874801644556
-0.017089219599934147
-0.010043662140502008
0.009449992977514476
0.012902304210049675
-0.001905918364351944
-0.027406032476275044
0.026295809914052892
-0.015130634201197868
0.004853453515997752
-0.019819283523271558
-0.0245075053916608
0.03062204702058413
0.01839483020115551
0.018896905048034318
0.0005671767158605956
-0.018539948692133823
0.0012427095140219446
0.02142475356822171
-0.036370812103216466
-0.04029782963409234
0.015329698364144106
0.009721606492540391
0.06649414837261847
-0.0256476254306377
-0.017211918717811248
-0.028423795294971743
0.009882671702670098
0.04351878487688976
0.03455617109913145
-0.04551909507376939
-0.011369074794169931
-0.008991496564340729
-0.0023946704778914363
0.03328997900504238
-0.02953468623179778
0.0019392318393763874
0.052324471563411024
-0.038900535714407214
-0.02933463365924016
0.058057609617932715
0.05883794437114209
-0.03450222235038147
-0.024480206428223017
-0.011916688844045398
0.012436068856138127
-0.03214687899656643
0.04733656646047901
-0.06843037419640963
0.05017827557661181
0.03070455424351337
-0.04961089024651466
0.02892896467712891
-0.019086848239815435
-0.000924786483353035
0.008658529644451352
-0.0096099641810663
0.01581162244872747
0.005891993669910556
-0.03348233570950998
0.030831320050830224
-0.04200051671701921
0.04638143187070776
-0.005325346538475717
0.009928255270913788
-0.04287904450295321
0.049196740504645176
-0.044102106861305224
-0.01629266566478149
0.06595384933332216
-0.014025024064160174
-0.018369593066262846
-0.005257172332461479
0.025468319798491734
-0.05354456625411408
0.05800483177119453
-0.024891731486494484
-0.02714711201631914
-0.00935554997650323
-0.008836586298451632
0.06482088272797937
-0.0177165723115269
-0.0292782329996657
-0.032172145081917236
0.048358742393645904
0.009046014885314202
0.019170276339652625
0.02702899389045743
-0.007518608393063397
-0.02497980588562121
0.0024245323828990806
0.034873751549369114
-0.022116305236611344
0.035374570470333655
-0.06485944167779811
-0.00844164360924049
0.06569847677664564
-0.08793154838180572
0.07407223398033902
-0.05229470380109791
0.01356648262840543
0.012090295951214358
-0.012926837805975033
-0.004640524875986429
0.0219538710416608
-0.002265267927134662
-0.04955425444199424
0.05501968448511119
0.008022464647835847
-0.020412718305069744
0.011456436425049898
-0.007900782035398013
0.00037795726079647984
-0.017959213497322324
0.008677211690753861
0.01502178576695068
-0.010150759040200796
0.00037722768787396
-0.002682990818872355
0.0230249652239648
-0.030860484089774598
0.008549987206411536
0.002879078694850823
0.010583613774362233
-0.012314286880655612
-0.003184044034500788
0.009556382499400162
-0.013550662357838528
0.013438244280544853
-0.004051761535507792
-0.018657236441629532
0.03453716213439473
-0.03212357154738621
-0.03347272736106821
0.04508682895977345
0.05557683007879677
-0.01785080671879613
-0.03266910717464566
0.005314361015488989
-0.008186039810798462
0.008091148304618323
0.007621813731541582
-0.02184877347587877
-0.0036626505082173466
-0.019715932105332623
0.024629573552699346
-0.003232161139631984
0.012896097311551724
-0.0010069027085384263
0.01544574259344278
0.02209274528096783
0.008960623844435744
-0.10069616028309758
0.07690057865287914
0.0023171239575325853
-0.07589941840403536
0.1094270219017962
-0.04125298760743701
-0.014892725439389354
-0.005111333211577751
0.010545168638804503
-0.004549260310098058
0.0004141676140009265
-0.0017905735676611023
-0.0020520421670733313
-0.0056577647088935645
0.005445397366261817
-0.027197421106156083
0.028868115839341346
0.01853029057790878
0.019447723845416376
-0.02807945867581574
-0.017384945097550286
0.012559635053756457
0.019624115278841114
-0.03202162574647471
-0.03581303977825323
0.06337754785336447
0.006176551804855768
-0.006535660355842854
-0.0075392928959148175
-0.0030353393215729607
-0.0047601997800772455
0.003927438362740898
0.0005470984216611186
-0.0007836607066202816
-0.001358243126276859
-0.002200905210829829
0.0018201716503829513
-0.005442003156762132
0.012446050975880363
-0.03515357007044084
0.00911855152687957
0.04286459622021843
-0.03229847947923847
0.020578145297545647
-0.01529377771024687
-0.0005577586754221819
0.0015648563192057763
0.03273367797125282
-0.01519297113272322
-0.033299524499537325
0.0168226207850124
0.01152512877920564
0.0037987862244083237
-0.032498803576569424
0.019440539547626923
0.008717024210874835
0.014961951501766158
-0.02906449893674612
-0.00017038928014634358
0.012466058441561012
-0.007743201381790188
-0.005424404211643585
0.012102517505088395
-0.03889644678698523
0.033730145887219565
0.05352380336643425
-0.08555707475982088
0.04117735142527501
-0.008971046681141015
0.021202742606118097
-0.0061426250777631974
-0.01157257667664302
-0.0021497009491033836
-0.0041289786975122755
-0.011570773470554574
-0.001188362916256569
-0.033023806151897483
0.0434498801153419
0.004370993166779469
0.08031242687426399
-0.034692802267809686
-0.049239941108705665
0.01827226595578202
-0.0197889816505179
-0.01835968131073762
0.05184849018974769
-0.013056584286554429
-0.029896935154298587
0.01774020481275196
0.011794877314123431
0.011982775123623002
-0.025549420158133218
0.013664402663098207
-0.03872257018772052
0.05889463563108999
-0.04252698791364917
0.018137654902719902
-0.0093043293992634
-0.051400363614066524
0.051785291943465706
0.08896042766066381
-0.0731132016821181
-0.03260108549962326
0.027670948378357707
0.023522349970173217
-0.05140276365183416
0.014487378507779813
0.034108325153917596
-0.02994022865681667
0.009933588435778962
-0.01677205635714185
0.0005201682163394894
-0.027157359952867832
0.029007533731759683
0.022859626691338453
0.004835152958328592
-0.0019749707385567916
0.0010952553355146888
-0.007709021605716737
0.002902834206266247
-0.031742187822081824
-0.023196303446863187
0.06211125342908197
0.002579691129418693
-0.00673521165854063
-0.029074645366724328
-0.006638848376365081
0.03732160532124951
0.012269114575944151
-0.016835351045892066
-0.02576445390209292
0.03125546065078655
0.003617692147872331
-0.04437682546950117
0.05394694904537167
-0.05152579732831919
0.04280755653338775
-0.013902788001209698
0.00045146514016491945
-0.02269464429652923
0.024596626137760813
-0.049326244652879714
0.08502682978831111
-0.03726208612625759
-0.00872008035212235
0.024061440732693895
-0.027474475569713386
0.014299895816423991
-0.010379802753292422
0.009293278256908066
-0.025679227685696082
0.033706238019456825
0.006918811550128079
-0.043368271326751584
0.047439609479931866
-0.04734515937993411
0.052135924528342925
-0.03509793135567851
0.00855255912847075
0.030749759866371518
-0.05690234451528675
-0.01094009556540243
-0.007717921151988882
0.05864221507167511
0.04175915407303221
-0.03616618679442718
-0.01238169304300496
-0.006145824299846225
-0.005163601050535593
0.031215311215282204
-0.0410635724553472
0.01493011695346158
0.006888194657540314
-0.010121905287515887
-0.0034160502156672656
0.01154854310342135
-0.014517993295350307
0.006304133060157646
-0.054220406569595925
-0.02209811491316871
0.11245081676020063
0.08898063281245872
-0.09318989770219521
-0.11506644571956581
0.10206674807381944
0.040814519415943384
-0.034830662695507275
-0.01447349249744967
-0.0064696042576348756
0.005739325980816612
-0.04871562728979062
0.05510685148607131
0.014724725847283127
-0.030774752973846464
0.0022135149070771076
0.017622255742563264
-0.018324160967595926
0.028301689075196257
0.002424201229430878
-0.03999229560185236
0.011846824345079332
0.004439940400781883
0.005788832494316609
-0.013301711379692271
0.015524248332344115
-0.005005308755494653
0.007197324294840102
-0.006564576548711232
-0.00762837397368199
-0.00038662700674629846
-0.007532083734247186
0.023551019705529197
-0.035557856888543515
-0.018232305904529955
0.060185256663847664
-0.034816935013048056
0.06864226788840111
-0.013731023227330885
-0.055944648436022426
0.03783120236366966
-0.031068172485462897
0.01561023971905029
0.012275515334379983
-0.007712373136442796
-0.014455624937677047
0.013711924384128271
0.010601782676582183
-0.02440540258024404
0.01880663937005178
-0.01922339665995465
0.026294992246365112
-0.017531552102786785
0.0031954143140778823
-0.006658758343170534
0.004972425049254103
-0.0010775927931554463
0.001978243864877438
-0.035404012793917916
0.04312349326374065
0.006155938906365566
-0.011247526449233325
-0.00659270619953678
-0.06063018141086185
0.07425611837537338
0.056287821118446324
-0.06178771968226915
-0.03865750047717964
0.09622254506751438
-0.08511275281592368
0.040917925228330154
-0.0310512138493666
-0.06658838020130031
0.020454321623217253
0.02552959417634504
0.06887976000564644
0.005007873370453386
0.08168233769165723
-0.1002719929560103
-0.032316324464101376
0.0321846262949016
-0.01913588305104219
-0.0419570022341309
0.006632370004869825
0.0642136953086554
0.043861630458077006
-0.0804115282023321
-0.05576314327619625
0.08352266125833407
0.007989613303456156
-0.025922045222012358
0.010005935547071076
-0.004783226923936956
-0.008579115633910561
0.018476954701934445
-0.013816276854584864
-0.014856050031792467
0.0235098026920858
-0.02444744001706467
0.03318504957614643
0.0064957915104641994
-0.032881761500068274
0.0036521549923410612
0.021299361025997388
-0.048318524404268315
0.0434438144056859
0.012100959560818247
-0.051040889093905806
-0.027146161939426205
0.04323769054319215
0.002437930326177118
-0.008205754257066156
-0.010502879524026287
0.00810394771996037
-0.009577714887521571
-0.0006513293847374424
-0.027722784729906413
-0.03754725564028849
0.07534013021971697
0.0534344838822115
-0.015401752483150899
-0.022653498716214582
0.00041982750832636473
-0.01970485732709104
0.009239142211375118
-0.003724387681284025
0.0020219690308905802
-0.005325331176555315
-0.03132020834403293
0.017945541352322403
0.02810611377521388
-0.013352495899087602
0.0009496545875977702
-0.03144057337611583
0.009721063374814265
0.013025877059884117
0.07759647403959191
-0.07360703888258024
-0.016679196076294645
0.07431097025628175
-0.05631398884824379
0.011573823956332552
-0.0009772509445613586
-0.00924685448395679
-0.051670888330057396
0.018303122360516455
0.05480920230131847
-0.0032701551682596808
-0.016159662833201027
0.032446607077109335
-0.01777056602691518
-0.008050399820666021
-0.004056247257223422
-0.005267739782767178
0.021645038631375346
-0.025591233200495944
0.0025181802373265283
0.04438918260030422
-0.03407243665082493
-0.005718918158142294
-0.010671493351364969
0.009621680225233353
-0.044664774204502766
0.07333620745220526
0.004075432049242544
-0.023489165994701633
-0.005613480654955039
-0.005962849227874489
-0.006165061749501044
0.03875515601615209
-0.023906328107949903
-0.047790477321686176
0.05523435100276319
0.03920266335795519
-0.022847381132564903
-0.061301643192788635
0.08185143422721297
-0.06463775087271983
0.008227832409099856
0.014832263223502062
0.001824349973142847
0.0009531960526909522
-0.011793817362674375
0.01790422129431013
-0.0046555247312201065
-0.03284305169855517
0.05617681297538968
-0.026753620674387912
-0.0021640795044925998
-0.01009865719908487
-0.004278212377093249
0.03160728080669717
-0.008644733706600238
0.013527691549568899
-0.042369743588788866
0.006884199972359228
0.035024494018311425
-0.01497141727164153
-0.013183049034550143
0.01432236288661537
0.01949740645811393
-0.0869724854677083
0.022442035549615547
0.06823728349056724
0.0030576489955612685
-0.015458440529044992
-0.0003212356746216116
0.0033826508534136046
-0.03992934329099285
0.009047196953507752
0.02311179000121566
-0.025076086041813328
0.04225027946725546
-0.023053009143205738
-0.001982508639567504
0.0013661536263968044
-0.005011944684384373
0.005694424422390321
-0.006638220091334857
-0.0015209131129012565
0.015935724854857725
-0.018197128435212928
0.004729258108564727
-0.02004362814296301
0.036231619856758046
-0.027810884619692944
-0.007994223522210575
-0.015478693571809421
0.024048011507073364
0.0584289820013274
0.015109617113590379
-0.049760234935048775
-0.007754526001069184
0.0019007615143787904
-0.031349511234821215
0.008181494188316374
0.03355202544491598
0.040291610377679254
-0.06286052660947306
-0.00526990813179351
0.03002917749386491
-0.05030028067523573
0.04157519851319036
0.026247771663589603
-0.021823294536376547
-0.009344685825562138
-0.02150641844436918
0.017362493559612613
0.026435200408623682
-0.01976872306903399
-0.001925014443210582
-0.014114596170515137
0.007808711734269336
0.01944474354311365
-0.039940765324277594
0.001401180160009119
0.021981943192721287
0.0589981556257162
-0.030946566130785058
-0.02350869336637751
0.0050500045400149185
0.027410535211322862
-0.050761312500553935
0.020826171804057547
0.010516524364260205
-0.007284228544547133
-0.0071302247426054954
0.0021142065102928154
0.009184354767351799
-0.005645097864260595
0.0011763768561674492
-0.007380014790092204
-0.004803510131674127
0.021978445689544435
-0.013502495878110032
-0.011197581335292472
0.02521886309883059
-0.02388993771286274
-0.01740102646736963
0.08464917820770224
-0.051837242268864436
-0.039797334901813475
0.07097010044295682
-0.03687031795630191
0.008585147441011243
-0.0033252400336294397
-0.0007563939889438931
-0.0015891765307105565
-0.012945731946278682
0.018983812267209355
0.0027910375588470204
-0.015003559960062418
0.013509968648361848
-0.023237718699966825
0.002664734537438429
-0.004718737304424625
0.0098487153695902
0.04302488894010981
-0.005470229617025479
-0.01836569347638961
-0.0032941941518134232
0.005111361884923227
-0.02765707313122623
0.015384144575336989
0.00953510360148635
-0.009565458484581457
0.012722563914835727
-0.001895655203834723
-0.0071388294893595106
-0.02204681875538106
0.026783049378826473
0.004160060246597874
-0.012997642824630784
0.010287579521922607
-0.005849577956724694
0.007297489106638189
-0.01989220124290303
0.013250339950075296
0.01054577733606421
-0.010446914035040056
0.003380427459627411
-0.0046583415346790336
0.006491960576776701
-2.032998127377006e-5
-0.030073551534445908
0.036293869776089505
0.003420322181569846
-0.02000892197165971
-0.0021195758506833418
-0.00036736843344797876
-0.004154932338890971
-0.005040038521722634
0.009346080669105028
0.0408995370481956
-0.010047180967968306
-0.016879194003752485
0.001088389596833994
-0.017886824489792064
0.022503965196226217
-0.004055140673939306
-0.023912116811898976
0.01866573700755203
-0.015676220173043154
0.020169255330642955
0.012201794774822305
-0.01645730568224546
0.0014457387682271783
-0.017472254722415315
0.04319175759702365
-0.04420036290015217
0.01997839987019767
0.025153194855228267
-0.03701882785710575
0.022721403661381867
-0.026547530329888325
0.022085468883495385
-0.017293123939443378
0.010459731790331328
-0.0046427449764006035
-0.010804809879748856
0.04088507503377259
-0.042165148962597376
-0.0026351513639608637
0.060662787619029546
-0.033699757734733105
0.0031813553729342914
-0.019231537532217846
-0.015117297894792436
0.036610873861704474
0.009831784858862158
-0.01830661286314994
-0.006651193377247511
0.0033430662539533085
0.010749890855386579
-0.032614483633315317
0.051923615681681246
-0.08454285174240028
0.04294215094474374
0.0504448955204142
-0.050301696234459126
0.027058483591857696
-0.004062658916172968
-0.0032066926549960684
-0.004552882535770575
-0.035852326793256895
0.03683233688286913
0.03300671091410978
-0.032881838426804144
-0.016490538285210965
0.02114945625668152
-0.009780285456097548
0.0015296723402746792
0.004452406338151804
0.007343357405517614
-0.018038001766417455
0.016099123831940454
-0.04126886061845747
0.006555194599155545
0.05586876352487935
-0.021720635515068087
0.007866689276935679
0.01388152122460451
-0.03210877691901093
-0.015255930982488675
0.012596098121185118
0.0031008454546285202
0.01062936309468998
-0.0013719422860420938
-0.005275222187008932
0.02964739659402249
-0.03950624282779702
0.011694397620345631
0.005230885562151011
-0.0028096542049635964
0.001702990621706868
-0.01590336885533339
-0.0016638009539520215
0.03973637141307362
-0.034857433842911734
0.01276714208468388
-0.010682621162540817
0.009087369851154992
-0.004150935022635416
0.0028587964787221143
-0.0097958828794249
0.003437025004587646
-0.0012324813461244144
0.02192064718734532
-0.019305545584451522
0.021688425021690882
-0.024212997978561912
0.011589074161531654
0.006985966185050874
-0.003072596378654646
-0.003209823438787396
-0.008799418396051584
0.0051114129943146125
0.00586946632816443
-0.007992883370979253
0.008481003527522013
-0.03677854450893392
0.04780125136509761
-0.009435404856410923
-0.0025490062324979856
-0.003929417878308028
-0.0022269337798921374
0.008635580221552863
-0.006611996812404097
0.0013298009889453066
0.01739552029037894
-0.01907724077902162
-0.013400807848132024
0.020530703758413038
-0.012622322469355352
-0.009262386231999153
0.01819053676431237
0.01423186339621274
-0.004882053013586907
-0.0032918842629721112
-0.005452642049337486
-0.024164805724578242
0.012525733690998742
0.032821085410462136
-0.01808562803206626
-0.014590892054363591
0.030915934163385117
-0.018767009180477467
-0.03309354670380382
0.04899153108471577
0.0063392938103629115
-0.04058796593626113
0.014757240814286421
0.004940312525439694
-0.030394783786049873
0.05223850994389512
-0.006953784323553647
-0.012548009342238542
-0.0017353345681963006
0.008265695795562022
-0.04041036701390999
0.0570551043782862
-0.04233665366631434
-0.059521702918309494
0.10647789407055719
0.020866421165438354
-0.04537603299295867
-0.0029206332651421363
-0.00881152690466358
0.0006040023482123402
0.026240952425296227
-0.005920684246203178
-0.06972205787206032
0.025309986044302235
0.04401112056434198
0.010783102087070229
-0.011100388181826126
0.0010058868192193149
-0.016766104015655037
0.0301335136308033
-0.033313739408821874
0.015421419512438028
-0.04894024529271501
-0.00557740478266
0.08301950405702196
-0.04388911674174589
-0.0009804139146101232
-0.017068805472410853
0.030760003217029097
-0.010429621650002385
-0.02339916438355405
-0.0005999469332065299
0.0014247153922806177
0.009869352084336591
-0.028776549765892057
0.05187501711450726
-0.05734442922716232
0.05494388603862699
-0.024124558143522545
-0.060643528784296574
0.06156291710083206
0.048382653859695646
-0.0020604640742705183
-0.06559283818196615
-0.0015063758841280528
0.05251899217366973
-0.035340021859523896
-0.017954789406620097
0.025386816853714023
-0.04060990388250052
0.03684539983710311
0.05010834761270244
-0.03915160547130481
-0.011013446305476071
8.751565822473495e-5
0.00276684678260819
-0.027630912142285302
0.005671246079246073
0.020952854583946134
0.03698076171378395
-0.03803096318873922
-0.015792027544369258
0.048946692844202055
-0.036173307854734826
0.01220595018506121
-0.020693858271158216
0.03727392993858958
-0.03903202314270304
-0.004107169993052828
0.058764980376835196
-0.07495783185990668
0.03434816815409081
0.020717576909444757
-0.01950495904646976
-0.0018290326055410144
0.007678773557452168
-0.013495037869565296
0.023139878668056446
-0.013689423302791104
-0.006712081121349245
0.015177406767369783
-0.008631268774710099
0.0006537679925642248
0.0018873793645866055
-0.008545612225762333
0.026767194530851635
-0.04764319030036246
0.021648580397981565
0.028617699933073282
-0.027721178666965107
0.00839883220448201
0.0015472971832320992
-0.0034357956972395076
-0.006011889474400567
0.0071097545035914145
0.024250583115349555
-0.04442477561839886
0.019694209270006535
0.0007330361772928118
0.001947540637427303
0.017555825025088012
-0.04156196637818299
-0.0067906108914221885
0.023924060296765637
-0.01697009624055945
-0.011386393242919457
0.03680796778208728
0.06045023771125657
-0.05004689587816569
-0.04882821454578368
0.06550281372214972
-0.02209307738706645
-0.014097681427818642
0.0538940782063656
-0.06751416056358228
0.01413156576799901
0.014849733513644492
-0.005486507396467832
-0.019973016991729153
0.03650494347114375
-0.027384542846075055
0.02173525915157848
-0.011006338863466691
-0.0002576315335953705
-0.0188550466267976
0.038406487690390456
-0.035946035620464833
0.005039388105203324
0.02124865058312586
-0.006058548076193437
0.013177091778405425
-0.014774734625778718
-0.020047239102140457
0.022285381914696756
-0.027439982013316433
0.042430831609363895
-0.002464800237383713
-0.024151185926263974
0.0036638499587240414
0.019527708492609763
-0.01442060936405043
-0.00019514306890999755
-0.004271561840582638
-0.005034834612109407
0.010663136223609038
-0.02028019597563291
0.05248566261323817
-0.0537733819596391
0.01042486131483078
0.04114495892606784
-0.04445656526202035
0.046663489462247965
-0.07067515283059933
0.039491274569191104
0.0009195356295434998
0.011900663958380187
0.0035283481483149304
-0.014494451256688912
-0.03803172617969741
-0.0016991136452251254
0.04163683729984813
-0.0045162081908523
0.03881231640513849
-0.009179139323452823
-0.009577327297468408
-0.03324994321296226
-0.0016053657409633715
0.032024281648823205
-0.013390642938469144
-0.009896873976171339
0.013156726032922617
-0.004496637185330776
-0.019680587600657606
0.03563950451280029
-0.01478510136469513
-0.033377735093517824
0.06948457091993454
-0.05865689212166325
0.01310149960366791
0.03456338353650912
-0.039401396817529966
0.03695720788742041
-0.03730844440875458
0.025646489608525336
0.011866451465376127
-0.03425315262857165
0.022768693471400425
0.0032324738164645206
-0.01698542675248338
0.004516413579017442
-0.001705826522202969
0.005269738494954268
0.000791745282481382
-0.014254403252201842
0.008511142319850729
0.02541562970215716
-0.06555767764505704
0.04166492441862968
0.041541899110462355
-0.05069473547124792
-0.004924154193976182
0.02933113023871059
-0.019779395858904314
0.002405274777707578
-0.010554343826412405
0.024879177773350136
-0.004223731344592974
-0.00501235917374987
-0.0005278908861288123
-0.015090986056750966
0.004377376083197881
0.049838134544315515
-0.04878044215629518
0.020718574689017277
-0.013102232544809356
0.0002165993305973668
-0.0009760368116606966
0.008407798550983725
-0.009286618380780709
0.012258597144256034
-0.023873474337271938
0.005437778648825109
0.02149544742064402
0.03212198292213819
-0.09686406873299047
0.02416225961282359
0.07701457146651502
-0.04432247800355227
-0.014681203803581733
0.028611937612400218
-0.016552486072635153
0.005900431919560356
-0.0029728590507118735
0.008149626898933282
-0.023490706040230513
-0.005749563558095083
0.02217951336042523
-0.0011946729980074622
0.0272762300946654
-0.04576822486237808
-0.00068435816948198
0.059875033437978176
-0.047155292687454775
0.018570594231933413
-0.006302887587912753
0.006674404933741718
-0.02760872856180896
0.025331646205809966
0.009835503333145423
-0.042885665927515415
0.03440550040785062
-0.0009991483302576043
-0.025490713281311805
0.0008222444292376174
-0.00011805583843593759
0.042093082591715625
-0.010262122236224913
-0.019259471444786236
0.006080269145090855
0.0003434845381811158
0.006949825140017851
-0.01877545578097406
-0.0017406588483734886
0.012149645617312466
-0.0010136548480892404
-0.02665311061332165
-0.008318093175559538
0.0711844885218833
-0.03989591217672239
0.017347173760500767
0.040061571227897885
-0.08461865514742173
0.025839645331310557
0.03862374062166529
-0.055742569321528546
0.037824034277565866
-0.00693248947758085
-0.0020665761454998766
-0.009021795326382698
-0.012982470798976076
0.008236081725017552
0.03279245389966834
0.006260583840463685
-0.03720783879473477
0.01118300755217283
-0.03507112845455462
0.0050892165294876834
0.09147976139926928
-0.06519867425371406
-0.001180303798454796
0.01459270181719352
-0.025319986902028635
0.027379564191722827
-0.009052348269583455
-0.012351494316819256
-0.0037580365880511835
0.026457052591921215
-0.01772884323530466
-0.014836538483242512
0.03417929746637216
-0.02410560380955329
-0.03692570685805174
0.06670499215795889
0.006284756907080857
-0.018525560676163844
-0.009001679906157856
-0.018474167716497014
0.033719768426095476
-0.008128356217280475
-0.028964637504867996
-0.01783048275668886
0.06494108248092434
-0.01773544235614355
0.03143163511124214
0.026001088817250384
-0.07170119808543896
-0.06042743838904263
0.0686517096656456
0.00824734707838315
-0.009900682920573223
0.03731712348649763
-0.0156481992998867
-0.012474070338266419
-0.012735116247623024
0.051192397292369796
-0.06709728119141145
0.03637022795481959
-0.00602317502458205
-0.06737726484263518
0.06757227805863919
0.010557149424718193
-0.016932401060812508
-0.008236578288013385
-0.00495747298745286
-0.013429652339017606
0.050238180053642556
0.005380687647315363
-0.014453193330837832
-0.009303609390235446
-0.008813762040740913
-0.016376482378304136
-0.00121545241360832
0.050794968177598654
0.055701260601545566
-0.08724069879594798
-0.01837644534191818
0.05957450470658987
-0.05733353175135836
0.04237719765199033
-0.03067622084955013
0.017099839847382836
0.0016424943909016942
-0.0399901703643466
-0.016279387314749538
0.06330450012841304
-0.0005905411011923878
-0.013020731294255627
-0.0037278713941764074
-0.003152167453879029
-0.03860134130005921
0.05812123097901423
0.032471051589180955
-0.03216329975138166
-0.013198293300427766
0.005256345849086408
0.009983883546755057
-0.010815581069198554
0.010661872185874888
-0.02651638556954672
0.019679079102220665
-0.021009142651140733
0.0015623493814590494
-0.008257125447405311
0.04629064408261696
-0.003697462766558246
-0.021495564740407147
0.003445673933138549
0.008700363014785162
-0.006295269057066344
0.0032613879024062653
-0.0009098680762966715
-0.010055042159792693
0.009277472265158515
-0.0013273979252919066
-0.01769460627792019
0.02128131294517932
0.001209311435001692
-0.007463441114428981
-0.002889241913459184
0.00579593207727902
-0.017852393212429263
0.01325978708576614
0.023522074161690054
-0.030723312999141994
0.006278942238400642
0.006349896660063914
0.003269659714185469
-0.027268384065638696
0.03691082967161308
-0.03780489086022354
0.024560988829499975
0.024711828257774515
-0.034880098639363144
0.01755117701569442
-0.009316106569517313
-0.004403711373693664
0.016695290124204454
-0.028567226508849908
0.020104517372649733
0.0014424192829998184
-0.033316139312213666
-0.01019149021622101
0.009351584292705883
0.02057216530665318
0.02446528386892244
0.021103549081142425
-0.01871369803996159
-0.011328641392726269
-0.026974290624948383
-0.019136130826922226
0.08165211784881654
-0.03109437261926451
-0.01499349346276424
-0.005569135200981679
0.023086772821616197
0.005669824946262003
0.013106355640522538
0.02218541533653129
-0.024378122437187066
0.014543745931149155
-0.006578405792098785
-0.010349574254353344
0.0029278255568890854
0.0010394938849275226
0.03471905572512579
-0.04270619957824073
0.010008510210874566
0.00540634349628033
-0.0016693600806843012
0.006888604302984658
-0.011840726555440106
0.009472748214221949
-0.03913026392841901
-0.008549720814205575
0.04566562955316733
-0.005060407621125584
0.012025512210000033
-0.0011415468873263723
0.029071667422218006
-0.013564790229377621
-0.029676639485188394
0.02012530056365136
-0.028569816051659425
0.01492828896752696
-0.024945979204157975
-0.003165822073249114
0.05455921712062828
0.027123663757832372
-0.04058768492807108
-0.046571503631387845
0.05653186457540016
-0.032359323007289165
-0.04362080841902194
0.08091603643500911
-0.01916999750637638
0.01327611053242872
-0.013427625883572158
0.00600517254506161
-0.01949539864056593
0.022895688603822073
-0.03385374381741957
0.03857455711300661
-0.011356014991507735
-0.012180530915921306
0.007655483422797982
-0.03600321617408486
-0.051857626051529104
-0.021080689131936836
0.04617896174931846
0.08760455635837638
0.035736641277073655
0.10241973860297826
-0.17215892633070662
-0.028603262774255178
0.09111849775455283
-0.0882297341536944
0.04791826011145062
0.024661326044792098
-0.03314624905369823
0.005507100150991651
-0.007326727166460989
-0.002678749738081354
-0.002821440100089001
-0.029265152188753696
-0.009638081092679052
0.006195317458101535
0.06751183429608887
0.001676105746824641
0.009535365454864997
-0.026966291079978832
-0.027022129505720693
0.021987199591814055
-0.004198697968966103
-0.0007555880617930999
-0.01184924262093201
0.013326082985600785
-0.03729103475880047
0.049960742269550384
-0.019948527816751493
-0.05494488349941329
0.03789175470771933
0.040281513346847375
0.020054754367145544
-0.04965037770109415
0.04401816277158477
-0.0177959111548609
-0.022289955527294847
0.014397511428664966
-0.004847372776151326
-0.03811710645103883
0.007813723488032331
0.04794074402724935
0.004456338483034505
-0.005561248359873039
-0.01683985928627152
-0.03848711858441467
0.04668690127448283
-0.007079711946242684
-0.0054247521594184
-0.01570898496525408
-0.005390214164506135
-0.0023216397401197852
0.03751658164447269
0.019943463182840238
-0.005987498680459558
-0.011104964771412984
-0.0208490993165944
0.026098671478632762
-0.003337507350203106
-0.03125571163961971
0.027112438744785194
-0.0027747233080599454
-0.016823384293187305
0.0010713474625841934
0.013670796193470003
0.0017140755553537446
-0.042230893685257564
0.012941447863337174
0.02495631272791854
0.013952154273751849
0.004121816942024736
0.008212513324031723
-0.006484480262471504
-0.034541523186970347
0.01493419507236482
-0.0029366387386988713
0.0042355187611547995
-0.022084393850205775
0.023825878514743937
0.005425437524814836
-0.03687168239451255
0.03879626957276816
0.017442467911690795
-0.025147256037229893
0.005220234595264106
-0.019622505472602914
0.012224879496090968
-0.007721730450636066
0.00827799805473095
-0.020064790163595525
0.016470723423622657
-0.026928183600655853
0.03716318851559752
0.02386992638741703
-0.009698909813025791
-0.003704898178922722
-0.005632502962116925
-0.003869686416323015
-0.032127417865331465
0.02007449741093803
0.001927205705160584
-0.0027413637749253983
-0.007554167825797986
0.04319916716853789
0.006384504224915211
-0.05063852592106732
0.01296271410148453
0.02088963041317793
-0.022833061394729626
0.006196979503185429
0.008015882143885267
-0.029884068493944094
0.008039135298377298
0.009798196454457564
-0.0073248516356367865
-0.008711703413354588
0.019416771712976955
0.030206252192476524
0.01707121167554182
-0.0499677974098689
0.00617539432902392
-0.004883395988591666
0.01740969179510532
-0.024890908342737106
0.0215947524276644
-0.012183029676091417
0.007475267362356708
-0.01559188596613259
0.01095864605654051
-0.03456235179466138
0.044056391946624474
0.027421634563646546
-0.03478676005271386
0.006579622199880952
-0.009927360142591324
-0.006637819167229386
-0.00672199286502817
-0.03143761013670976
0.05773385908756512
0.009309232825314706
-0.008887627516653174
-0.005979645628176877
-0.01344582612669365
0.014378501010824718
0.011370258303460723
-0.013097648569343479
-0.03249811755161103
0.07899475250491095
-0.057803580198288795
0.012928022170425879
-0.022376128932223294
0.03483033555288506
0.004750137556289835
-0.03884309341951808
0.016781629622276695
0.002264576622056147
9.226408380624829e-5
-0.013703920247652546
-0.01747994328072422
0.10088721065224515
-0.08718308889380055
-0.07577581779363363
0.07150504381019518
-0.0019985736486507477
0.03793187005707033
0.011398300695471986
0.06348883493425417
-0.06276560324798819
-0.03516095140999953
0.021420181302829078
-0.005725487932068063
-0.005169665489412223
0.004251331760147359
-0.014886811192053928
0.019937902504474136
-0.008275735718914268
0.004503128278893653
-0.006013562533390582
-0.005846778510239847
0.0047868646501317835
0.00835850296734153
-0.007995047130044286
0.0009314998626315241
0.006054072632993512
-0.022265975218110468
0.01568865076257897
0.008364632934874106
0.004936914137613102
-0.003795574840717242
-0.026893205801379994
0.024211255282326816
0.0009174256102070233
-0.0011155657752759396
-0.03710633792350282
0.05831947927532399
-0.004822721352733206
-0.021902162869208208
0.0046594451701175155
-0.015424827347030101
0.05376135437422214
-0.0393767868376087
0.005113339398292283
-0.002910063568705601
-0.0021276711440425533
0.0021835343798346507
-0.00577319285048139
-0.002642518724472298
0.007194651197012458
-0.01567701550421896
-0.034442930769262414
0.04205350002426611
0.015111109318915461
0.04676718705826466
-0.02376935642015221
-0.03633595107122778
0.008375069376270639
-0.019859434145745647
0.032184663029726335
-0.03810104940891379
0.04526160757541531
0.000676567167255615
-0.021257348617626848
-0.0023828760497113244
-0.013819506427061645
0.01297279734502177
-0.00679957302285783
0.0463596235650906
-0.001073534579517199
-0.05544359586778991
-0.008588309711872855
0.026720646723213615
0.0003451124102759051
0.0479134093205037
-0.042073050805934153
-0.003088169504927407
0.003920239255318592
-0.0458937932800485
0.06437547973250046
0.027056728924954476
-0.0741319381101817
0.048281796470557414
-0.018934530687132023
-0.006182611450573194
0.010039585394547634
-0.03683588760013712
-0.03651999897374858
0.0632352878821777
0.02998730007931072
0.013620056440145745
0.00509923038171145
-0.059413780643140957
0.019611852680524344
-0.0043768833234920645
-0.009976372644501907
-0.012442188064140547
0.02338321274031041
0.06417025563949641
-0.0849249588878409
0.03224074241963415
-0.016318397067475843
-0.001290234928174483
0.0393292078988311
-0.04930269087899619
0.0262308869760981
-0.03416214986793631
0.006979075746299079
0.04168697555234879
0.008165342056815628
-0.022780339875895672
-0.01269165413144302
0.017839433904801028
-0.06226155055413107
0.04945660193742163
0.02534383109182292
-0.033071618182632045
0.0013513520184518235
-0.04375235818931378
0.12195299340612498
-0.03811756920498888
-0.05514831488834515
0.04016371004628638
-0.005188495244611069
-0.04211658545139563
0.06054632729733622
-0.050394070493949616
0.03140279113072719
-0.007877944852933139
-0.033391336224972035
0.036143056682454655
0.026401038840022983
-0.024266940357804412
-0.00923314685789789
0.005161304346834039
0.0028749277250863514
-0.006483613956598244
0.019796150903780174
-0.01590755584471326
-0.02849817763373763
0.017280746843294836
-0.01020545157476338
0.03778454411237342
0.021719196140183583
-0.03560319139472745
0.0008774471598108624
-0.008962098181384714
0.001390273277594778
0.005614323148822931
-0.0012349885481610645
0.014717296311264949
-0.011609178484181637
-0.014211343756287409
0.017480232230257187
-0.0009978664672589677
-0.008010185662915559
-0.005568151928731835
0.011978284887106838
-0.027289770250324308
-0.037168992246417565
0.06822643205860013
0.045058127312709084
-0.0242123957842153
-0.02668662462717175
0.003160990039953071
-0.027098175668302416
0.048805863369698055
-0.016338766165186147
-0.006757908782091038
-0.004392047971239821
0.009970113091382293
0.005250849555478498
-0.017958641348851723
0.01893306143834983
-0.015112786103773646
0.004897160868813533
-0.0077394410256368396
0.013630214117228645
-0.0003686665604842876
-0.01976013930597631
0.03666990550215221
-0.054795377363618725
0.0347590254573138
0.020534405844525483
-0.032191892108772935
0.007578177920068541
0.005762646796249715
-0.01961274722904416
0.020986521974175498
-0.010651058561230498
0.02729953976466204
-0.01748044132226645
0.000528112713032991
-0.009036359772716107
0.007054799763812403
-0.007818193621760061
0.017853806222673296
-0.027922290804193173
-0.03974683877669705
0.05148352915696963
0.006362863954444964
0.018015687781092082
0.006450780558913016
-0.01788076638058378
0.019515508664734726
-0.028312117136686465
-0.02831077409481564
0.03267807102211273
0.0008383229469565157
0.007679271010394784
-0.00630875877088477
0.00015476647054202264
-0.016458890225096834
0.014914295307813297
0.0015813341211257104
-0.01587762978605789
0.019169284681972543
-0.005385816569620117
0.004936061202481801
0.0028525701676421766
-0.008949961973862663
0.0026552152183515476
-0.012281558370100143
-0.003913540645872571
-0.0014617238363732188
0.03839549510223206
-0.02741479007886327
-0.026419898184859347
0.014379644961126314
0.040730913255933476
0.002805061994079372
-0.022609478281588435
-0.019650461920351914
0.03281071140499259
-0.01306488112964832
-0.022989167735850247
0.022771156371939272
0.022112347825816836
-0.029905603036937567
0.0029609312582604685
0.01604256939031201
0.0030997973225156406
-0.011803433673979624
-0.023554268372431464
0.025422229204911106
-5.113277814094985e-5
0.0009229972313176127
-0.006829610798863905
-0.014135440861710924
0.010731780377840172
-0.03652005261869018
0.041334276509921386
0.03936621194269496
-0.05103819444627122
0.0171304922981782
0.006892001131404535
-0.01661546367035016
0.022201439739805595
-0.012016530289822747
-0.012445237074347748
0.02511921062822986
-0.0322676865203102
0.036091021245248434
-0.09121396936634807
0.017774353875155358
0.05452747026196514
0.1035530906403006
-0.11033851160752017
-0.010841550511760056
0.05975286171382321
-0.06975792095974986
0.04099431566734901
-0.007424442126062525
-0.010268857391026565
0.0044219877472019276
-0.03707840261105022
0.021582374066321908
0.038352989567773776
-0.0329213017980825
0.019043536813004414
-0.0003722226877389545
0.010763813430169189
-0.005186886909999799
-0.04534893256367911
0.07291059103714437
-0.03984889428074756
-0.010005896980320061
0.015539427870702838
-0.007595946800306397
-0.004451152137007863
-0.009545762393852186
-0.017673124787465966
-0.029319829603929204
0.04689976541922325
0.03163570171065999
0.02113855501796691
0.002628782435310284
-0.010443209008190069
-0.023300502941149492
0.016268675113006004
-0.0066585410252797406
-0.08546615688543402
-0.0024268465644932125
0.049509905903704965
0.01983346123606322
0.0583858051126207
0.00026021967246891986
-0.046633893408766225
-0.012162127537350909
-0.04866110706333826
0.0438233280389968
0.06046328736153517
-0.030806688327846388
-0.023087399177636136
-0.007125708049896762
0.028725589101666005
0.035420676265953355
-0.01505331988930525
-0.04022543103490528
0.0007900792204338369
0.0003277378819825927
0.011793586763891861
-0.005961411570952091
-0.012412098468997046
0.019221881147524433
-0.012600067222810374
0.012065069269481477
-0.025951040268003878
-0.010438478565149012
0.08196878832112076
-0.034551352760459286
-0.09802459962809373
0.10978617711686256
-0.011969688938498813
-0.022790191386999004
0.022707059907545846
0.0031852571959610776
-0.027690473288624062
0.00411893484500192
0.015399312419347111
-0.007087186568526915
-0.00867158861508166
0.0030658893113180152
-0.0008157607012282408
0.010167199549242834
-0.012413371813964291
0.017528180953560235
-0.01788421544963259
0.008688351900940305
0.0030299389533874344
-0.08215541511756985
0.05499865045594854
0.0609038043187945
-0.0023128287276372728
-0.002959926376582267
-0.042632819421974055
0.014134837867357697
-0.0005533475236256802
-0.010208144418698772
0.00348812020742284
-0.013721973913281671
-0.03038082665753694
0.006973900888415985
-0.00025636578232468565
0.02721390714608407
0.029623940449854613
0.030871226168127763
0.04414151946217504
-0.09118675903530105
0.001973511418988383
0.014074914264728844
-0.06968469784036913
0.07149733410523529
-0.011995186822097104
-0.0040018883933665705
-0.012781232896697636
0.0035268259679729352
0.011330211137375645
-0.018378952866604514
0.027169593296627603
0.022986868181213427
-0.017448035664119343
0.006680138431449878
-0.014074282597855925
-0.011426133771048619
-0.013736867386981988
0.011271492133558603
0.032558430232975
-0.01089196352792654
-0.0020954381359317154
-0.043225336470517295
0.07329706999913455
-0.05318997358926425
-0.0790455109007262
0.03592589587667949
0.042769316559901904
0.062110006289408215
0.03845623980622059
-0.0737514862150912
0.0027963362422337434
-0.012600935617154363
-0.002189945373826996
0.001410102399899582
-0.008250847499019498
-0.020542032931219145
-0.009895950163909761
0.06067871576887296
0.0009522565889834578
-0.020685959718296232
-0.011837596698954789
0.023016871351076218
-0.012738610554584584
0.0033021668311584707
-0.02468550136659675
0.02001531501976328
0.028869929505554226
-0.02346918939466769
-0.002069273584150322
-0.00603068820123509
-0.0032503468216984466
0.010324728897066038
0.003969474823686259
0.00024261001843273178
-0.020156241973333433
0.03618873092390207
-0.050780741957525244
0.004524244963806434
0.02090563139790469
0.036764178402432846
-0.061632028876157596
0.00836697286839938
0.06402214907553527
-0.041923638033946276
0.0032126041926121562
-0.010907731533394083
-0.0032114635714839412
0.02279767097281482
0.0018441171347496343
-0.04477458255157751
0.04967556041562715
-0.007263278386068883
-0.01814502064441159
0.01727433151384783
-0.026855510123099835
0.022980363602415732
0.01759128126040166
-0.07149864955604524
0.043180073714295
0.01325736378493858
0.011379528852822562
-0.021221731847573144
-0.00926018359263403
0.029480331643949365
-0.03224019178555615
0.027069272406313294
-0.02852576696372311
0.02689046257822636
0.003773574701988247
-0.02476612300426928
0.007981725428494069
-0.017914576376084623
0.009872883402824995
0.018491093190550645
-0.017101289336812764
-0.0041721431540975296
0.017281877839162685
-0.02970034869727578
0.06547855704246819
0.003590119710409234
-0.04469286341335521
-0.03771113642146262
-0.013113020899522487
0.10840358054196353
-0.022692534900673245
-0.02561992181082373
0.005659120792919414
-0.04844033429145811
0.03379666003849269
0.03301446916120965
-0.011976013651369133
-0.017150033697020062
-0.007456973694775604
0.011739601549274004
-0.0019174796907810432
-0.014560520892906492
0.020342791875401778
-0.042730091205954945
0.017911661949040036
0.043196294734689555
-0.025091048331496113
0.01311237368981577
0.0009648203991359239
0.004539273446070191
-0.034393644045638716
0.022900738577977364
-0.004929960696645752
-0.001477152549512084
-0.0038425982644467727
-0.031892635369868305
0.03960875223907512
0.008657159343334664
-0.012809047602816204
0.01859085079834888
0.007455013784308018
-0.09091270937516938
0.062435574463446386
0.04006921448348655
-0.024926879215215303
-0.01052891087530794
-0.012214214956472791
0.02010170251151011
0.0030532691588607275
-0.0031036967633302215
-0.004913384132683829
-0.011324577770622124
-0.0011486613574522853
0.012289765270938169
-0.024813335614290777
0.0173524497459161
0.022916242258315456
-0.011867944582903522
-0.020537540870950943
-3.083550074700625e-5
0.035468049792523826
-0.00046681140496640516
-0.013521984119803099
-0.02541006065006135
0.06336499279912622
-0.04215530511790333
-0.025390089445740394
0.03273623030844053
0.01503525623747981
-0.04583225473477626
0.03589696513398688
0.0031361237381811735
-0.06816383604435172
0.09461698986840039
-0.013490534257397213
-0.06404724743340973
0.07149347803771167
-0.06301108542559875
-0.01875472413346424
0.07902968045337799
-0.01308348839197282
-0.005196146258365841
-0.01290404033821746
-0.0017728253341413591
-0.014682282436965899
-0.0128275690363715
0.08706268645192317
-0.03821539440282562
-0.08259917962402996
0.0585148705455959
0.026245356929558206
-0.011817707111644538
0.00221103009440049
0.0004618569004839479
0.007530176736638139
-0.04507128282774464
0.04080473644639382
-0.0033690217177861914
-0.02622708475677693
0.011735489781754982
0.027175113795812278
-0.020617676832488163
-0.01749433737867223
0.011158015057408321
-0.0009211575517291681
0.02564437963698729
-0.002195364017634205
-0.047555481194887284
0.05552756149420934
-0.037841447471214984
-0.005881782482543452
0.0358915536171599
-0.005634881217552179
-0.013224695584024726
0.0081921609936767
-0.009888201933922591
0.006054345497351399
-0.004193610947886617
-0.011572314311556697
0.03625540377637504
-0.023351065320355024
-0.002946847836716504
0.003779856165781581
0.0012531156324339099
-0.014956975776648118
0.02970821678508362
-0.020564139473989496
-0.023376509947601543
0.02219008415946022
-0.004782408226167378
-0.02217581984648276
0.001364700441498723
0.05455003924267299
-0.024988267914745954
-0.04923180007226269
0.018238997350207842
-0.006771048616706299
0.008258065046873209
0.04284009890671969
-0.023389106319410935
0.033647707801304105
-0.009961372931682755
-0.03513488381389562
0.0042978630744744395
-0.00285779039496159
0.00803073131513976
-0.02027859951713684
0.02644524062268616
0.002876936029440391
0.00029570997765493434
0.007581594242314527
-0.020220810248060328
0.010433559206662668
-0.020553503544723517
0.020383097998061928
-0.0048577536143201705
-0.01733163992564979
-0.0065307483201988425
0.033521388104731265
0.010238025341647417
-0.02568847362909965
0.00032671584093890704
0.020705850880506582
0.012421254551740812
-0.03789280458995714
-0.019807835284591402
0.042877992276257215
-0.007413377254143594
-0.003733889852648886
-0.0071598745973113775
-0.010701082695823816
0.06618269313380443
-0.061384116314177284
0.009135373116526568
0.018868298844551212
-0.049593000186964664
-0.012183542795021207
0.08276504696304865
-0.0024685050422903476
-0.034101925300263236
0.012676964122377843
0.005867116176417775
-0.03651539408324389
-0.0019276535402648065
-0.012714833406737291
0.0766354164318126
-0.005038197859393856
-0.04644055019282756
0.0237853591540923
-0.015997751633038293
0.0026673999023361095
0.004853491561236822
-0.005518864406398594
-0.001622105964341758
-0.0006722103986191996
0.016842647259940557
-0.03334963707618366
0.02235892327540212
0.005362946054750739
-0.013263321052820354
0.01748399206117457
-0.019196068738425165
0.01785406864857908
-0.02116320948731576
-0.0345425578648102
0.024967041963172898
0.006752781218920312
-0.0044602367260409
0.08283755111791502
-0.03810712671517025
-0.0257933945614377
-0.02569708764951928
0.03690342810404812
0.026851583075576446
-0.04601316871425509
0.0014811715081125554
-0.054706563612948234
0.03589304328531062
0.05666872135978873
0.0015280791338505573
-0.01708102937562228
-0.013220589689274087
-0.020394241743201258
0.01473085534511731
0.044598833834814
0.011580107173699061
-0.055442941826010506
0.010689001582291802
-0.011277294328270182
0.01282441555246927
-0.009646528866878779
0.004280482685379394
-0.018614637546770618
0.031621655785958214
0.01101758254859242
-0.02370479532820302
0.0016974782983548709
0.0027391276170902756
-0.005230310401383553
0.00392145437072744
0.0007651367519911911
-0.024844866220154804
0.010761208108549525
0.024818580512326216
-0.011202707893423591
0.006283947165005577
0.004994162361959487
-0.014344607570154322
0.005367282862465461
-0.011888215136239833
-0.014911833876791514
0.03103198306243815
-0.01248543809868674
0.02723093488025563
-0.027304297490905682
-0.0010356396144781677
0.028266091869281307
-0.036880314525933544
0.012845512725665587
0.02105446502610553
-0.03307867065196346
0.03584855480557769
-0.0780744766365582
-0.02973970482408017
0.06175916871267606
0.049105957977674586
-0.015535543247754857
-0.012167167839298054
0.004709638844985431
0.10281249794729708
-0.07604950033934643
-0.034102629650048844
0.036460961051838936
-0.05431244890909581
0.07833341183260967
-0.0750650042331722
0.028526727061388812
0.013998443102926195
-0.0471610248726928
0.02608347495995711
0.014319444730675146
-0.01284316281152087
-0.0011724259002459103
0.006216514958413244
0.004469951792803406
-0.0017835309615992223
0.000615275062483045
-0.002495182894847403
-0.008747295284356582
0.001585362339329599
-0.0009884124397900873
0.011876356448853653
0.01437336382323351
-0.054651474781789666
0.047545395177905125
-0.011143732037311116
-0.0030527426602247054
-0.007317096382290389
-0.03367806244958538
0.041462551633849265
0.02766123101029261
0.001124616078813645
-0.025212008124104957
-0.0003241390780985842
-0.004425513485832644
0.013868298751357644
-0.008984803303342614
0.0026152395293360664
0.001894792193707917
-0.013236779610171556
0.009720674097792203
0.004971026730368311
-0.02665212672091144
-0.0043006375248086925
0.04343986842213943
0.023228385015296005
-0.08509191247548231
0.028827244904363725
0.04602635195916682
-0.04005392627291671
0.018458909561106518
-0.007516888533977362
-0.018224162797290777
0.025720259491738062
-0.037047998983963826
-0.047149862417767086
0.05789243029769442
0.009866390512854095
0.025278721761185285
0.0068707766375272206
-0.010820195548099099
0.007608177250211123
-0.0308322665262879
0.06789796323628328
-0.058767557185433805
-0.004350809366538089
0.027627261531550262
-0.03895356140781603
0.024483500273727032
0.015607082322525834
-0.04299270682671774
0.014375569473163763
0.028658839124320767
0.010031410431777354
-0.05140767077958164
0.02914149485252371
-0.012651754001729687
0.006761215962355571
0.025223446643226066
-0.059071930045127674
-0.01612073595271979
0.0702037393554269
0.019120056764151294
-0.035638231975777535
-0.004970913907696328
0.003860812762215393
-0.018265947754490863
0.03188705242076528
-0.02567023710464733
0.009848405804809501
-0.006377627879727621
0.028326851372000195
-0.04276489257747351
0.023077881972445313
-0.005177785121855294
-0.0015798831982825057
0.0173658857481247
-0.07396891129813077
0.047113130697315264
0.007608868736540875
-0.010623067579429657
0.008345859858906235
0.052668198952218304
0.03716780000393338
-0.08237728879042949
-0.044552512646925946
0.054653050787182966
0.012658039399948806
-0.000260290128528462
-0.02287657471553839
-0.004136543918228375
0.014681805363879863
-0.003518820654030641
-0.020473114909481227
0.02164831493481323
-0.00600805583024866
0.0020068866579171507
-0.008058027856720162
0.04118394766981881
-0.028252076962965278
-0.06458778611507832
0.032128714440896045
0.09006948961167027
-0.030905533818222697
-0.04754079279632273
-0.006944612953093232
0.02593680517225838
0.015769705878847184
0.0035987037434209723
-0.04011643381197638
0.010427614384272088
0.0318006360480686
-0.02244765165114515
-0.003061080522577475
-0.0009025300858069851
0.017250071086487573
-0.013963706839335233
0.0007328538831816722
-0.022664749737681733
0.02587261131276597
0.017613679305181873
-0.025666094438103748
-0.009821205061622873
0.030430615852467646
0.010011458556121067
-0.018715384096108956
-0.020800976043915176
0.025147286575449512
-0.022711035128467172
0.00822403234852176
0.05596140641684899
-0.07307768495431555
0.024275439942253896
0.008078230574061984
-0.00756784435960145
-0.008529906510556406
0.009953608256136337
0.023532002322824708
-0.05559268935242678
0.046928967390728715
-0.018433817535171926
0.006861607550045279
-0.005933556304063892
0.006020035345605912
-0.005902940477717555
-0.0006180853859356628
0.008691099586276008
-0.013140420534307307
0.012935792793033252
-0.01659068243164863
0.025752377750483335
-0.039301139366054505
-0.028595467142391806
0.017507404157508732
0.03310210722878326
0.10144375118608773
-0.0883026047727773
-0.010342554296818518
-0.0011492443327127955
-0.002604206699985623
0.01642085140181837
-0.010103976565741801
-0.004918734253717139
0.011796583964649443
-0.0024036782825775926
-0.004977363087838693
-0.0007415696874510935
-0.004460519644803984
0.0006777064110188302
0.016170346461660268
-0.004439161657037172
-0.016080108592049225
-0.006059218047275161
0.01585848660466238
-0.009863282153656394
0.032593949516137255
-0.025971276000467336
0.008703102129360984
0.02094150734670841
-0.025086017117144976
-0.019467943542035737
-0.03269018096005749
0.04665725467300641
0.05410598168850422
-0.0434275876308019
0.008114086041165147
-0.005683400689814544
-0.0029395141273911296
-0.004311214607210179
-0.004809105776484968
-0.00733795026338413
-0.01462764858837673
-0.015302896232668006
0.018116045183250162
0.018669073140726744
0.046420753234806766
0.018225371177809535
-0.039843506057104516
0.000724459808421174
-0.011869493190669766
-0.011998999803442212
0.01474035648981109
-0.01401207167481
0.0002968504270668415
-0.02743358550184527
0.08015524237664051
-0.07327876687533386
0.03378817003906465
-0.013281520567085758
-0.019885741411258095
0.06534360921248983
-0.04570716413279707
0.011721098386335282
0.010468438907140332
-0.01226186996807499
-0.0064436864008978745
0.023156388487887813
-0.044909804147986065
0.0011969641751053972
0.03513658478050152
-0.002992576543115133
0.012603427464408457
-0.03071349534026413
0.0028119341601952064
0.017220760086637865
0.0011172267722782125
-0.02207499016332637
0.0009711167361557971
0.06447172372153098
-0.05897073257722618
0.01158421044735436
-0.01223038382036501
-0.020135032992282698
0.012955674662173844
0.019372282497595483
-0.015342695001794082
0.0252504087425669
-0.011536695943835884
-0.021691407841012644
0.024334574275585164
0.007185202434660032
-0.019402773078932345
0.008567946131983861
-0.010073310691979254
-0.012770462261320059
0.046540070468638395
-0.013761351553066348
-0.03849120197650002
0.016075179711727006
0.060330962546636835
-0.06256961212209022
0.01733520240629083
0.009650448974260928
-0.08266215261942067
0.0885159507769151
-0.0027195289467640826
-0.01381976009391006
-0.0034021004518653974
0.008236711828622734
-0.012602136735074154
-0.039821484308825594
0.07852628139471785
-0.016808666483216328
-0.016211326879550736
0.001395684377169748
0.0002715854249437655
0.0363476967709182
-0.025782315363902075
-0.014756316645884837
0.014804233669269862
-0.03840208045634075
0.02508882402613344
-0.013395014773706304
0.02462875871833914
0.0029458273504566757
0.010574251916014132
-0.007882541510116914
-0.0023070551643233905
-0.013122527988580712
-0.010564211135664747
0.04347854283296315
-0.04385909607475025
0.006234976443934004
-0.009603413190422572
0.018654326261053344
0.012188826534012653
0.004067889739443831
-0.017824841868438135
-0.03049612142303859
0.03555355624476497
-0.012940544625812178
-0.01691152056454137
0.08063843436414919
-0.04766337028307821
-0.011670672438563345
0.030782870949228935
-0.01805388990292056
0.00024453373421795543
-0.02089299829090474
0.010630544413188336
0.0067462268049531815
0.004768647850592944
-0.06086077948534063
0.0674984247833057
0.03855570454619206
-0.060398773935147476
0.01937321507445189
-0.019124371421313402
0.004807662205480234
-0.019083729415602768
-0.009885974856571833
0.028476073323661755
0.037061626894748456
0.029930726169007937
-0.045052113716437026
-0.07000536854450368
0.024530029587950142
0.047236891549810034
0.021240662088206963
-0.03336988599457924
-0.0023885537172516624
0.0008874908467484399
-0.034789730889175585
0.0021967762830819026
0.07377397027149624
-0.035210606881669326
0.03022180967644883
-0.07474626222684377
0.04456503909921883
0.01686666814190252
-0.03298268448418962
0.030709077885032188
-0.06186282277116684
0.029961940879154936
0.033422449530995824
-0.00823981600122381
-0.009948305809233116
-0.0033816294248503187
-0.010194121819993462
-0.008036503487300006
-0.023477745921217874
0.09743289630908325
-0.033069261514070636
-0.04596665174187797
0.062069796649999454
-0.09297161614614846
0.04503530321310922
0.048717663052924576
-0.03450139273436359
-0.0002235128221648175
-0.005391447034710062
-0.0025659314643453612
-0.016369830280760445
0.0025741321752156265
0.03174916082999557
0.024720895091393524
-0.030367900382597846
-0.01829391860722218
0.017732354184433308
0.0012144404018005206
-0.024734060920091894
-0.002229620974596447
0.025731324520496868
-0.03058265487088807
0.02977086864988787
0.01514391293958528
-0.030365746065691868
0.005689415728235225
0.06217963729919085
-0.06606511380996616
-0.022039120737708418
0.029683601827152684
0.02378130395459721
-0.008228976969249402
-0.02206652849378221
0.016011163695132224
-0.02965869251154163
0.005565983444281275
0.0037390809745728726
-0.0013435298404274043
0.04258546044068878
0.023516927923921238
-0.04244350788643003
-0.008847475839129038
0.007676792142895739
-0.01666583145333478
0.0025620369831322876
0.01740619467282689
-0.0244791957142374
0.03792417063866693
-0.028796879143932586
-0.0004933618337383816
0.022084570396313064
-0.020778251607021403
0.006157203740883244
0.004499226360739739
0.0016858544745331772
-0.007661166554316923
0.008174768648060993
-0.004818684865332434
-0.0033232885665206435
0.0065185200804617205
-0.0014652691007155383
0.0005561287891405753
-0.00570008985196746
0.004623194300484523
-0.0035670956467797055
-0.018783637251975627
0.02443765339277082
0.010976758569923528
-0.01803295735088839
0.015084813898879057
-0.009358406350829851
0.0032263735871564947
-0.0013590986714728803
-0.005954066331201435
0.003649011562685489
-0.008303976567740179
-0.0006125614506331534
0.01629472361715223
-0.010986564739279059
0.026065988088727954
-0.030151107376616304
0.004342092716111745
0.022988821802058412
-0.031237285312416985
0.0203110342714673
-0.004040141761978866
-0.01782857799860027
0.011884310365439688
0.036507014455282594
-0.08856409427247303
0.06413499691548741
-0.00784715646955414
0.0017756370814993039
-0.0284946972113036
0.009189296505875855
0.09104022960539748
-0.07671096857427862
-0.003062461870783073
0.008131031741849037
-0.01113135689875433
0.01127541031089574
-0.0031018283405597202
-0.08911007441861307
0.03625893368673827
0.07930308019551768
0.014356197031216045
-0.05298162915308091
0.025700393256054554
0.025310050209878754
0.0029751275527645227
0.0131219171510214
-0.08868267036370758
0.04491916851333233
0.02266340650576204
-0.04500626355352133
-0.007001545566839518
0.030977850497866277
0.015771475875242413
-0.024734619332745122
-0.02176486710840786
0.0012353674400866765
0.03628328806309078
0.004357834185826803
-0.016711092983384246
-0.008978743502820352
0.02531575650361484
-0.03782333501165258
-0.02738874436797256
0.11013612709721798
-0.06059560124647767
-0.00316732573971068
0.007494472304890976
-0.0056716161574057455
0.0030044558881028305
-0.02778901387494792
0.006307977276226007
0.04581184537358374
-0.014402437644423616
-0.01302250120941606
-0.023189248727240264
0.029032718523282597
-0.00046186298282457905
0.001501660510311087
-0.031141743801416766
0.02025987191106071
0.031032662147739143
-0.021532812361097164
-0.0010882896906947437
-8.58964577714616e-5
0.020663032746987775
-0.09917331360315007
-0.047690825082444155
0.060264788891635
0.07855042734170847
0.0511973101377583
0.0007487577180897986
-0.041825859150466105
0.05571736790340809
-0.08334532152978436
0.005804714585744497
0.0030724136963748983
-0.007847930563569028
-0.0026936526510734637
0.007804886884766438
-0.0038370839319676886
-0.0008196877942807657
-0.010741908581593851
0.022279605342556907
0.017289571407806403
-0.022067160352414517
-0.018944203363489454
0.014850487410772661
0.030994726768181047
-0.032511121029312307
0.0011367011063931898
-0.02254501286317967
0.025563380290931526
0.029999113417953138
-0.01803885878158007
-0.022498336170885702
0.007168105942956804
0.03085295220650941
-0.03175399207918228
-0.023197240383434403
0.045293889636618845
0.015206143588942789
-0.042314896683415704
0.02919100881324721
-0.023903374193379623
0.00932133253678391
-0.0022667893291077323
0.0009670719767732594
0.004363245669524729
-0.030561528548804562
-0.0020031385252186062
0.029544014057744317
-0.010841105110742433
-0.013521388471841034
0.04593005048472931
-0.004469140775230196
-0.021515170118313165
0.0104642240389905
0.012263786378943764
-0.015617953033642884
0.01549814411126138
-0.02990611157180645
-0.011772096534691023
0.03488487851072375
-0.015075413420502892
0.0314689251090734
-0.03068494670627775
-0.042665040112639385
0.07043125690843399
0.011942344752223888
-0.09591763011160337
-0.005960698601215952
0.02394129699915193
0.016616291637837177
0.07691395406659429
-0.00213941732882561
-0.018197047995829108
-0.016937537720811857
-0.030499739667597003
0.015476814169454123
0.028315432825582798
0.012899578288616431
-0.041754552625110186
0.005911186398116053
0.009280762641331153
-0.02647526344079254
0.001119942037972388
0.021247144486352343
-0.006182303598059491
0.010863928079491658
0.002617048431888813
-0.028922299810301144
0.014354828454932966
0.018829560405398404
-0.03535885218931867
-0.0009912625269832276
0.0073216208471201805
0.00873302554566091
-0.002634179707005524
-0.009030921302769501
-0.0032631747311513415
-0.021131710673262027
0.09832796392468801
-0.015264669091986427
-0.04354536957050348
0.02305989573335754
-0.017275710231546393
-0.01200879352119788
-0.0025028784362390866
0.006268613220856478
0.008713059706685122
-0.0008283104013857567
-0.008476110660984526
0.0223826016993659
-0.007948239017985026
-0.047602871785942025
0.05954795619769704
0.003657409673823664
-0.03078896092149086
0.004999714096433849
0.0010250107947666898
0.0031775736172385827
-0.007897540438747797
0.020534005390202115
-0.049850695113407006
0.018033059755505843
0.05154871826665697
-0.01798667609684723
-0.010456553593552576
-0.02821797757059108
0.04293713726140236
-0.004804415118459637
-0.049088628324045924
0.04540010075244871
0.014725766171788668
-0.040414735344641795
-0.012863894737094483
0.060231654366220355
-0.0646197660935437
0.023360889637882964
0.03980768287018266
-0.052931075224330604
0.037983966243371414
-0.0048282621558592975
-0.022999598128647714
-0.013944261851358108
0.06641371521939121
-0.02255497826074304
-0.011004920152448916
-0.010086551362406437
-0.01698840969390436
-0.026246225591257444
-0.011040832738485884
0.009428830505838204
0.07076798329286449
-0.030137785657101013
-0.017287228865684234
0.025574825546216817
0.0036817896168868103
-0.022036898815392725
0.0018502590731261925
-0.003087276793415583
-0.003705731995021999
0.02045032310612782
-0.046615893546570586
-0.005295946324640921
0.05119242764205256
0.00942576947283269
-0.034897692440831074
0.013285503861876102
-0.033274685137733906
0.038549842660954625
0.017671604527299656
-0.038446654896159504
-0.01340420275132237
0.060001501695651216
-0.017953135246500773
-0.006283786352208498
0.001028894622767118
-0.019273537060945367
-0.007471445121806308
0.03223906908096785
-0.010195623066018733
-4.59949676478999e-5
-0.006213534999510273
0.00406108047564524
-0.004504694620800276
-0.014416633792860623
0.031966450929462153
-0.026533542839987323
0.0043248616625850556
0.015139948075503118
0.005640665590060379
-0.013089997755763694
-0.022749867494599618
0.04500705760576462
-0.03570036596958248
0.0006795388222686771
0.03503736993531714
-0.009260167144349296
-0.0027609695934520673
-0.0054472435652150875
-0.012463254560791226
0.01675859468921881
0.0019204224210719323
-0.0299784655688331
0.014493582771932134
0.012238508729863984
-0.002927323492109224
-0.01662731098559833
0.02028909999361206
0.009589507947699416
0.005683872937786827
-0.012718717815364045
-0.009784715016180723
0.006178267685704286
-0.014961035715363558
0.01774912370571924
-0.0341503492133719
0.024361320596121283
0.02944940260151141
-0.030754203424794957
0.030251864963634856
-0.04041194049177843
0.04725168221069198
-0.0657423221144966
0.029368232884102285
0.035446453704895076
-0.03850962580579265
0.01028537320897327
0.009034963198307766
-0.0189123411914498
0.023639604777381473
-0.020558615891380416
-0.004766549737930559
-0.006773530526981819
-0.005409791444679124
-0.03440653214753797
0.09519367998078965
0.010302055165649304
-0.0355273967257459
-0.0019658519572067767
-0.03647487308330044
0.0337568905280885
-0.019090524385472873
0.031162026038916935
0.0013262031504011063
-0.01241153875905221
0.004623235873648435
-0.014837371233862973
0.004178794820997145
0.0030595551768697327
-0.006593963807352887
0.0045726717032731345
-0.011226749262570834
0.02663625969949135
-0.03422544424001761
-0.024487888380862133
0.06917734844165246
-0.013435591026158544
-0.0066526124565413625
-0.02450205187765553
0.020850346071840553
0.018257786892703742
-0.017497726152096105
0.012500446772016116
-0.023186120345329853
0.014264314973765124
0.004574537478847618
-0.01571739296862562
0.008770132845946743
-0.010247384631330014
-0.002308643579776337
-0.00011978019445413324
0.017991182266162697
-0.0006795697198449524
-0.00161724030984578
0.0032423301708542906
-0.04841185356807198
0.017411967173237453
0.06381210956167926
-0.040702187922474486
-0.0030474429562683536
0.050410125765273595
-0.049324247869989124
-0.05339884782926485
0.06625840957773466
0.007237832879862127
-0.021761530092043957
0.03563079032284311
-0.028613536241611337
-0.0438493322051261
0.04835340638075347
-0.008463996574524568
-0.01862601284649479
0.07048630350578045
-0.01997725670085826
-0.047511685074041354
0.031954281531524686
-0.022781336412365683
0.013965386503935084
-0.013538989403731438
-0.0026280299333902857
0.027285221205263
-0.00808577982304648
-0.009073550252989282
0.005728620514633631
0.005927487863529257
-0.009830221369004466
-0.015364964770631317
0.02685023322918445
-0.0016345061096201263
-0.014651496662003494
0.02947892612473768
-0.04613970939631318
-0.03930556047695699
0.0777868643596259
0.023023622156630563
0.010303094249606737
-0.06767378331040108
-0.029785361723636772
0.015084189225265776
0.021646364829303044
0.03274531583148432
0.002475544434374477
-0.005603880411386708
0.0038004687518519153
0.01396734507608366
-0.018876359854046232
-0.014070277551864407
0.0008574138338689474
-0.004305986349957491
-0.010001649486628184
0.010094684063968185
-0.027197237112497774
0.03659670090490219
-0.010261969340506827
0.006377756178116201
0.005456008620991604
0.05492245981494048
-0.0531292126404157
-0.06014973037337756
0.08627370318895045
-0.040144794166406594
0.012262600011889058
-0.013742128265338494
0.014708061529392302
0.035683914281955054
-0.06702764016920049
0.02042068861075863
0.023468043908586367
-0.027651654112485602
0.018067280652050988
-0.0015321544743875926
-0.00798765810002866
-0.00926111983698008
0.005021937918002428
0.014500296748775288
0.0007789849771886459
-0.013241687118175971
-0.013756120593264365
-0.024515678089462423
0.07446224340703089
0.0040718971622610844
-0.03364304144890906
0.0024796686254560107
0.0027758753784906665
0.001023691583069919
-0.007716157696699755
-0.009051365931189492
0.020947933630297455
-0.008389186870854992
-0.00022873301084658237
-0.009831767622840992
-0.021618531813279107
0.09073752646620181
-0.0697406304734638
-0.02616915843073242
0.03264652388591638
-0.033073654588734236
0.07802541705337818
-0.06473691145951532
0.022822484564149703
0.013264847758460152
-0.07765127439943398
0.09826570487642539
0.018502505174889383
-0.02546398210220535
-0.02731599885591951
-0.00056771125964028
0.007433983568903124
-0.006604867995611885
0.002164710347717147
0.0017118852807993523
0.005101349647563702
0.0010940521470473863
-0.0021374952424844107
0.017508968357344168
-0.050157942517823795
0.03224692847811661
0.020338246958150674
-0.046017687237093874
0.004236712583873925
0.0488481139448812
-0.015569090088685789
-0.0338755817003491
0.030433418899509124
-0.026774715668088422
0.03293608559154815
-0.007330937447076247
-0.04860254174459899
0.05806524040188277
-0.001856626672502859
-0.010848653800500818
-0.007815510499258993
0.008970932278746568
-0.018167664818436124
0.017707478971902946
-0.0068289722886447635
-0.00332723703586435
0.00257792905362475
0.02975317633739827
-0.06899855535332078
0.06969437054951644
-0.027676449018156912
-0.0035883009109027864
-0.0030014227002777005
0.01817894424835642
-0.025686621060887038
-0.061904521542946345
0.042064577973086936
0.011867108422983108
-0.018015901732899575
-0.02647971845040442
0.06323739523588501
0.040184856347525555
0.03056435156412385
0.02179989726627063
-0.053702081389596756
-0.02053750971337731
-0.014966149941236573
0.026992067605412395
-0.027539988791123182
0.011126535232608648
-0.0403587727136725
0.0427908548118231
0.02699892364203238
-0.05105254104678414
0.00509023269693043
0.007527454021003299
0.05342747133653847
-0.05801247375736862
-0.003462749334189663
0.0046317105762709865
-0.005956815163497442
-0.03588318630273091
0.10181394824373069
-0.016049224972448206
-0.05379504191867568
0.027622358734071706
-0.021147974386434898
-0.007447364675335466
0.007362934917891417
0.01853769876815481
0.022242566426714405
-0.018176820466360377
-0.007870473002770106
0.007653480548420855
-0.005770848658335881
-0.031202629640443957
0.058674496466670334
-0.057648951075425
0.024922475164173563
0.02196514639739844
-0.0337102944776968
0.01381247077838299
-0.01839599246843715
0.04991562812403194
-0.022698456591161875
-0.01315157453650917
-0.03433382951801023
0.028331140825636925
0.046503427142494336
-0.03074129356316857
9.32667439581536e-5
0.021322314857608826
-0.0616366026628008
0.01729604242427607
0.04824257780635188
-0.030437507840795908
0.014309435770525791
0.0074544057788059614
-0.042454611746875814
0.0466881629672502
-0.05261272523533167
0.021577972565503645
0.05309475506412875
-0.08785303553801205
0.046672501424580015
0.007769676797513947
-0.01944310224612722
-0.009360328485235714
-0.013681077369613437
0.09237543540012405
-0.06341116204445907
0.005738533799612866
-0.0017465922405053291
0.007200197261550967
-0.0006530847707619802
-0.022849279517732413
0.04383932091949738
-0.0818853900418186
0.07944644758052377
-0.02623481998405608
-0.04596069833656058
0.09501862499328206
-0.04257409296740522
-0.003984444204273574
0.0035562479378968836
-0.0034415311572986163
-0.022594463950518673
0.041557329107439145
-0.020885096639993384
0.014380985121443812
-0.009127352885435425
-0.008298789633726544
0.0037336602057641555
0.019246589637935352
-0.033422938599909635
0.02972331351585855
-0.018388547977980396
0.006849790220378127
-0.004520932250302145
0.011904289225141196
-0.012816897393055582
0.020881472703137782
-0.03890321000970687
0.025555094383006294
0.016107412591237935
-0.03369475767769603
0.021451907318716712
-0.004206765239057386
-0.028238214593556243
0.014253759463196403
0.0022830552108735747
0.00940172226186875
-0.011768154720983581
0.033627283297880006
0.007669121326309258
0.04176439979233948
-0.045728505954144794
-0.007229933470582761
0.02446888956211768
-0.022428880587061606
-0.015424415502845124
0.028914470176557794
-0.01450946202758896
0.03455734064539262
-0.019107002634591197
0.0019068741382146648
-0.023361905580879583
0.023978566129884027
-0.013829756668637616
0.0028939661358755586
0.05724550570160147
-0.07661998640706957
0.026811918204530216
0.01079004163261843
-0.022229964907761746
-0.0015275217631824933
0.03560318455826195
-0.017656268946614206
0.00040647351030298484
-0.011059461485917632
0.015091703228229614
-0.00498368780326941
-0.01797854619956407
0.023326202510816407
-0.008195648222004692
-0.01343833867719657
0.011356839365421756
-0.01534570338209007
0.027817619738823463
-0.019002774230296948
0.004651206942592356
0.005432652942863103
0.0003534497110723178
-0.016126602025674064
0.01867243998650847
0.021805313775733803
-0.06240322779489582
0.06227384755761456
0.007990839262733362
-0.11601468641238788
0.018844302493255083
0.12573567227954574
0.017927779073021455
-0.09181631334923979
-0.051199539642542646
0.09550006016650325
0.005381417288007784
-0.044572684261441786
0.012258202446207345
-0.020385280243732096
-0.015613303818491797
0.044942979184605325
0.03747921500021367
-0.058174534579353177
0.0002549406938415766
0.01554278865290315
-0.017558440648225426
0.024395981833952085
-0.013340485779611555
-0.03601375902054804
0.04375149671732714
-0.03647735959250964
0.07783161216726753
-0.022902444723338133
-0.08333402323612793
0.08233883844862144
-0.005289886700920565
-0.02102837252737344
0.0043554051104357505
-0.013726031547239392
-0.004646336630088621
-0.0226048756614321
0.09703205242615287
-0.04715514761590134
-0.091628391620445
0.08468557626108775
0.0390966984404163
-0.018794600405815043
-0.007685243362944627
-0.05405356286916119
-0.032862863716773605
0.0847198945910761
0.06916440903402554
-0.10051121726043899
0.02072276159725317
0.02763087111918272
-0.059753111341269705
0.043382512666866324
-0.019827680560051908
-0.004350837473243274
-0.00585560847564226
0.03388598389907038
-0.0034567874612010385
0.006365246385555801
0.021042658042792817
-0.04247999030998262
-0.04064356321734919
0.07845602808599228
-0.03999052150448179
0.002028752061897565
-0.008356645066122548
-0.026770952608151433
0.07849337566861603
-0.0017744377539881118
-0.04473378924591298
0.01914361048752744
-0.019947470115355026
0.0003977310464273742
-0.013872576452458985
0.007700576801854764
0.03078491491025792
-0.02698083515803784
-0.009694752518641714
0.05697641003669196
0.01709996760261867
-0.07566442294550035
0.033830839075036034
-0.02114587836675863
-0.007565923932110863
0.015213902029560522
0.019976310849119217
0.007662120821347429
-0.01839455165067916
-0.019226010273814653
0.0268462504574144
-0.006296562294181962
-0.017546951719254134
0.03333680099998659
-0.02764720192306913
0.009591734561618881
-0.0008209969169976628
-0.0006241883408162341
-0.0021433973832081232
-0.00957878827771097
0.01129419922046826
0.002155750287019975
-0.0033263952840822952
0.006650538537154915
-0.007171434731384263
-0.01503405352854692
0.02021132635674483
0.022726534321298564
-0.019133261064027574
-0.0028517714535620797
0.002664533020407256
-0.008056299647178689
-0.01359638382638928
0.02159349726307891
0.006599917698066449
-0.011906074750317686
0.009057100012627606
-0.015315704658626306
-0.008908570380933512
0.017483493560638608
-0.007218245734531559
-0.015838937496604588
0.011631718701950011
-0.012251319151733053
0.0865393305215525
-0.03671490329069327
-0.05591413711027404
0.03436451635378823
0.0003230275373604652
0.005638653480140032
-0.009348405941650872
-0.0021851951502123157
0.003875123155405391
0.008499867838495212
-0.014268063936458741
-0.0030930238411843725
-0.027008365148151192
0.05139284066780092
0.011026347479356602
-0.03033508150731934
-0.020000450434345618
-0.02938487978758908
0.06045238612716708
0.03557303387267574
-0.01790460276398731
-0.01732245823856693
-0.020657299565323584
0.023024268380442803
-0.008067714233280343
-0.008032445619328143
0.020051965518765313
-0.0572967399241906
0.006760862494153308
0.06458447339985418
-0.021317154127062476
0.002482855547886187
-0.03562402923905439
0.06292452129075254
-0.030818220289011045
-0.013816722750070731
0.02597933901665639
-0.01412428486075501
-0.013654849202533681
0.024423466367136437
0.0052018438484211504
-0.02487285940852435
0.016080365416225706
-0.02209124087601677
-0.003609887709940418
-0.0070379965137010725
0.027065541441343433
-0.0032859696831997187
-0.014460014688210565
0.0565896873474282
-0.03209868118518311
0.0021837678455849385
-0.024818825482460838
-0.022406991752788707
0.025453987017405644
0.015168740973439676
0.0288592256320499
-0.05319382612456702
0.08182634416407353
-0.05927199991780019
-0.009662160052660962
0.033694879543063605
-0.023726987339714345
0.002391520804711944
0.0013668666897566073
-0.01917657382060156
0.026322252182304107
-0.005124923805210013
-0.017874757716735523
-0.010210675565637928
0.022151550458350378
-0.009425811393249273
0.04003958661693008
-0.027932329873344708
0.008170102897555931
-0.016986517867670026
0.0030024852697122517
-0.02179059963233443
0.02239507806223151
0.0026202109912301097
0.004599293631965873
0.01341087088794879
0.02374106066019821
-0.04722785458729861
0.01488317723813437
-0.006134136540175472
-0.004654602220418358
-0.004725607255007258
-0.021571477517894566
0.026155338139069895
0.006051252169352761
0.01584327255544893
-0.005475965564881502
-0.006102010015642367
-0.0018457054176557186
-0.0031378102434840294
0.014815554437296319
-0.011626407374045522
-0.012801149451109106
0.015819316875132494
-6.12140937590322e-5
-0.013515162511247736
0.017057234532622978
-0.002591866832596379
-0.03249569277057507
0.01991955613151708
-0.00937594363712635
0.01203087937390901
0.03607177490878233
0.0036750817487885
-0.04749341091138226
0.015569898269193083
-0.02762472011257633
-0.019628409659502077
0.02916194770772218
0.01428295734948537
0.005176819478390993
0.02041305650045344
0.04612740029804552
-0.05238993974305317
-0.0254836026410048
0.0021656691007532203
0.0008254616716978358
-0.0071129720357014925
0.002018541003554586
0.019301316483103736
0.005507352430258683
-0.003202457806810166
-0.0031641475590047374
-0.00430454980539019
0.019120589582621417
-0.04749177518218817
0.04852766090944982
-0.04283180560635613
-0.011252546758133919
0.054048402238172866
0.0008081296527434612
0.0027496578024805984
-0.035299433649023326
-0.03499837513602744
0.05936947744775223
0.0003945694891562823
0.012875317797717667
-0.019198018716850784
-0.030506943664704966
0.02065449438231648
-0.004632127498222394
0.04815077613622398
-0.04796556804541097
-0.00908093470650928
-0.0015055331148250417
0.019493207833227277
0.02886510104012896
-0.03365908723179922
0.0282704113846034
-0.025281819473066847
0.0012282977698846453
0.018447948594423558
-0.035590178124484506
-0.006257270415512384
0.04204377276170279
0.009554349178424126
-0.038830291544532214
0.022920460922143615
-0.036094544199716916
0.029675637627027962
0.012441603962560888
-0.014112724802173071
-0.0024365457986514905
0.008332952834072982
-0.006028229826017917
0.0022253804331417992
-0.008841148531259613
-0.019662723645281543
0.03659691339220683
-0.006035563175690317
0.010767565033337645
-0.006531333703354347
-0.004406802409641086
-0.00878976604140247
-0.005064305964756821
-0.004501054264735238
0.006788069754694592
0.052146607336810646
-0.04393414749048885
-0.028407176908344045
0.056634953605029126
-0.035329936115546134
0.017375959365082738
-0.04938995996136741
0.029729948786044402
0.04342029064681807
-0.03741064530586202
-0.0024283277504995038
0.022153632068915408
-0.017065804971534204
-0.01833599787392748
0.0490480696214427
-0.024908083473626386
0.0065360414819654045
-0.007409207007797125
0.0010295759588431208
-0.015869211058835875
0.026014215882207536
-0.011009628475743494
-5.861884844859944e-6
-0.010199118885126923
-0.01816113881077719
0.04254479089641605
0.018460795121881035
-0.049992933773287396
0.029214543390365
-0.01709045296110956
-0.014776599969422932
0.03786851573451144
-0.01843144071626246
0.023329498164126217
-0.023330292859621737
-0.006435324232975326
0.004725342872638261
0.012055303753855884
-0.01216235341647609
-0.004724053902593894
-0.02543333123124092
0.03237556244864781
0.041663858010781984
-0.04108820721954087
5.777373095272598e-5
-0.018255847638118494
0.035479702479609965
0.024000215584637052
-0.04385999504522631
-5.806376605055341e-5
-0.030976217292639774
0.01452330726970319
0.0462405239586855
-0.023423949227613372
-0.04033719985192463
0.034179102825942276
0.01503841863979083
-0.03493616187349691
0.009341668418140547
0.030436273708449924
-0.004411790811584826
-0.005154113893997447
0.010384484084057344
-0.019977634629704255
0.0024139953088824218
0.006296301279335448
-0.0025349872283826347
-0.018055721694914872
0.021419248950575787
-0.05066209794031007
0.06055378394770616
0.030393806484674823
-0.1181694015526662
0.02787096405188738
0.060341808031680766
0.02931838828417077
-0.020901880994672384
-0.012566703501031506
0.019215953984740408
-0.035926074446008815
-0.00762827494932905
0.027209712580362755
-0.0065160574750282585
-0.0032178114766114874
-0.01496707918494633
0.0057694363517717395
0.02825831673077217
-0.03577027309386516
0.008546143156201724
0.0024371513320440297
0.017217830990621463
-0.04672859211166136
-0.004708254784426824
0.0772233257937398
-0.035621525867252535
0.026461568150752734
-0.034279785203281676
-0.0029813591061875755
0.016124546156124242
-0.020127296036352105
0.03180751200045917
-0.030246462545739483
-0.003032516189393375
0.04902440112187123
-0.0447790884456003
0.007781545956371927
0.013425662791407111
-0.024281166778126195
0.0036501386883892595
0.01535385771721165
-0.01181029325310301
0.007406327378343236
0.00406036280415456
-0.00570966032669129
-0.011671561884074588
0.0226711291311813
-0.0025297262760108907
-0.009812098577561823
0.0006600595011865273
0.0017448183194889166
0.005491109137360839
0.004394724976571007
-0.006392428633104519
-0.007569443592789993
-0.011862117332692268
0.02394133828393774
0.016849371485749165
-0.029190549526344922
0.001785273327354897
0.0062002242915287775
0.0060372123007724765
-0.014006964223746143
0.006151443449415872
0.020174851602559718
-0.023991347094518556
0.014181145990502908
-0.043712170708860354
-0.0027697268333901626
0.09107549841784479
-0.03622777956112122
-0.01597734386774352
0.0022737903087000078
-0.016481220731989987
-0.0034873414668099567
0.008837945167484595
0.010446860062871766
-0.02534651823103995
0.032529402965620346
0.05028164633296961
-0.05116425951835324
-0.03674848808768827
0.0562685603131049
-0.04889148356446116
-0.03893818349817613
0.011022983645277318
0.08821057446376346
0.01481210313930148
-0.04665620092382228
0.018883763889922522
-0.013815952362872919
-0.012930358860268498
-0.00252602104677635
-0.062331712122483784
0.0975353723083544
0.017077211203418874
-0.05695378178153088
0.034409738363756825
-0.046779914685339374
0.026209266179866963
-0.00035954948757455085
-0.013215753938321306
0.03902865402371636
-0.03136119122098324
-0.0018821271117763771
0.026591416670149637
-0.03750750418760296
-0.04620843790879858
-0.03686057612998872
0.07542832434161606
0.041045663954893064
0.03061123290466139
0.01653285076723232
0.003618738379270847
-0.02678952883640151
-0.05701528431249758
0.030693395365531062
-0.009219279451373907
-0.011726803935077301
0.008979237887438374
-0.007732156304943283
0.01849841061367119
-0.0019302520703854409
-0.0036905726637521674
-0.0007253231812780481
-0.036656641015116787
0.05957386424640976
-0.014149131436827389
-0.03432471005293514
0.05093055394441848
-0.07447964297913834
-0.03170750634755115
0.08379845917992257
0.06355405999262276
-0.025430635556090264
-0.05469182579391685
0.027636508940610427
-0.029162431813442247
0.008247774820878795
0.010544845397700842
-0.04074423729506571
0.0401971840073958
0.03551541423578197
-0.04985789178748923
0.01721829766894134
-0.03908713693757848
0.02787602105211373
-0.0025005669554039045
-0.027485381020727395
0.0430490327229357
0.06122120436554235
-0.027063695923244868
-0.05047869431280305
-0.015272725158177902
0.024309092695627532
0.03382859323687737
-0.029281482273349813
-0.025254808495359216
0.027295974434753956
-0.013412514762247696
0.007789950709742088
0.0021436579832398994
0.02582613862300942
-0.02654347081676023
-0.053150727555084876
0.08691165312133142
-0.026160839606960362
-0.026615346976489818
0.04861815560589011
-0.04067608739244655
0.01362574216342638
0.0018473716683456987
0.02280896662763221
-0.07628574313291403
0.029367923319529865
0.024693130891816684
0.002954889833493235
0.007412963741823764
0.012351196046357482
-0.007217120439269031
-0.026489567108306078
0.006375329044834954
-0.018701932665734944
0.03626477491827729
0.011347303177626888
-0.04493929158880494
0.013894596838695428
0.011947477189192202
-0.006963865687977355
-0.003851247626496024
0.0040969530538684795
0.014337059002431207
-0.015910788404537968
-0.004693113400307869
-0.03248957337021641
0.05597396562112922
0.020568490421068453
-0.054542319708546394
0.006476127672333409
0.00782302380387856
0.018075853871994174
0.006006164353301591
-0.08581711327186547
0.03734065996168889
0.021441198910236547
0.03576879619349027
-0.014766883585318302
-0.018204358789455366
-0.023115167638061873
0.0031032595802753526
-0.011744079332784763
0.08316108751472628
0.0452908105402261
-0.05952927528242036
-0.042434532273366576
0.03098623425852476
-0.059497213865474574
0.02311455049074862
0.04285466366522106
-0.018822464800254846
0.008406581464301177
-0.012909833327457765
0.008947151581333412
-0.0082700852614781
-0.0038125910875110858
0.0012970178755745687
0.000560195201998126
-0.01109256895689037
0.002022148930641121
0.019275636260353668
-0.010063893824469927
-0.025388909958892203
0.02816351683562568
0.02263629711401416
-0.023756959679522183
0.029843407313679515
-0.031113354430812423
-0.02951315070757765
0.03323807752065344
0.031196022327799056
-0.049004986161026
0.036628385535182106
-0.06168282331263053
0.0019309642025568952
0.041718944700500304
0.033333264107820004
0.004395444998487874
-0.032956641331532976
-0.006365843856644515
-0.007946465905459998
0.0012986880627946507
-0.021272661012610827
-0.015320866740817118
0.059270338567566694
0.008275555380525379
-0.027424010257022235
-0.0023181872354562927
0.0584603215713303
-0.0243831957082723
-0.029718118626071544
-0.011073452661619632
0.004901448298492372
-0.005429626378348429
0.029544694332211963
0.022946075737440008
-0.048986700560343044
0.015149236025211898
0.006516020075034046
-0.02764033825329726
0.012800769449949456
0.01372039257195623
0.01729718151022952
-0.047381647344143296
0.00900517107122134
0.0012320961512545248
0.047889149309267354
-0.06525762112791433
-0.011056810346263157
0.08458626439826433
-0.07730226811963914
0.08135765287494756
-0.014175439874708484
-0.07191546195780485
0.054392545493882394
-0.01951226043614862
0.03140192860980451
-0.017366714185435228
-0.02270245502017154
0.029041063045143978
-0.032963185623661184
0.016742783386746174
-0.00470743517247918
0.009492714986500617
-0.026128464907674287
-0.002775441928002831
0.062225530644403726
-0.0023797160741647616
-0.021860947983989742
-0.0160390077203183
0.007259633807185195
-0.02062650803921917
0.009736397585920376
0.03815460143885396
-0.022238721810980966
-0.010912071985158756
0.008291610236839886
-0.0373199974306051
0.0415049729807444
0.014070801316594106
-0.025007461943363563
0.004276626071416656
0.009788959098322558
-0.03197789865566447
0.015222202109906102
0.014177020081073688
0.00036692344221556095
-0.011776553697351089
-0.023030742884790012
0.04908268752310285
0.004794449452120042
-0.09963231427422392
0.08136010237756164
-0.010428778199526922
0.007300454965881165
-0.010159457269703243
0.05465971065453257
-0.03168413356317901
-0.01995619102806878
0.023452656109076875
-0.0033345686485040105
-0.011432524911982878
-0.016022387789192516
0.017250085381767644
-0.016533893850388726
0.039606483267954906
-0.03438269702512642
0.007847031092256485
-0.00922797030620992
0.004951202101096341
0.011888440293718161
-0.005956974502343115
-0.008055693182369428
0.0005007470259307256
0.014210933805590353
-0.024967543443252804
0.037712136524356565
0.01732488804617016
-0.11009674598366881
0.0972161465298963
0.0049628461685375935
-0.04115374992691834
0.02725394101510248
-0.021706288751112357
0.014668417607902717
-0.015552555060644568
-0.0043544363660292795
0.015216094449902906
-0.028449625535983847
-0.018027426911351174
0.10875959604295804
-0.03779581926094133
-0.03584031097660789
0.006555536654914262
-0.0047368999368271325
-0.01586392704806805
0.03900547380254615
0.009617776008235435
-0.024847094604390163
-0.0003043518471996798
-0.0022899435156822356
0.0113431948361562
0.0008354416091678196
-0.02528957643958818
0.032285247268038275
-0.0068940665707910576
-0.009953606937799675
0.0005569752810706818
0.0009803693667730373
-0.0014544522229267276
0.0024191733241365476
-0.002695750974778033
0.0030177805447225703
-0.0011877495836847274
0.006702321472574435
-0.00044655133669491143
0.04068844310515107
0.028163602326832682
0.0193248784451997
-0.017914795880903167
-0.03905271205691374
0.042501854463163014
-0.05779409780309197
-0.013163776916901293
0.053733271065279364
-0.01959734224225751
0.02101116447781215
-0.03949900196452494
0.026610167420800135
-0.013106136347458497
-0.006315983803500513
0.004396200245743276
0.0005743067076580122
0.0025071845519356595
-0.003099815459135069
3.6557292310557266e-5
-0.005197763415563328
-0.003987138543011914
0.020608561552287186
-0.009083074984973516
0.01388869710571683
0.002487652287870845
0.004028539936154596
-0.038804503343044194
0.027771291188652847
0.0017807167917563982
-0.030076272155671102
0.03215698250750776
-0.03324720371647505
0.06817421443966665
-0.03712929150516531
-0.03715993309787091
0.06494725510603305
-0.047375232556238434
0.03004046712096975
-0.03919939063541955
0.03230722445548617
0.00614827404196483
-0.02161311858689796
-0.01612151209914736
0.02371418706018158
0.01842810711914078
-0.017654371505536837
-0.019292589319326092
0.026800405611252076
-0.032141227665228866
-0.014411580225716758
0.07739882080502614
-0.07647948465591536
0.06917851409825193
0.0029656906423782825
-0.058175722959419085
-0.004969746237646122
0.031114663721282687
0.04936900925394638
-0.05516886544536259
0.007635934766638708
-0.0061967281320087775
-0.0008893221070251922
0.006097411134810438
-0.016311105436138007
0.00968622432691113
0.05078061456774641
-0.06418955657916636
-0.004016494490364453
0.054746084259658656
-0.03329381508752971
-0.05035008525502649
0.06498812487172134
0.011089982323955527
-0.02217665207857178
0.001411452999935503
-0.006379537776818545
-3.57884555470811e-5
0.004217133317171107
0.0016665384525363924
0.004565913884290063
-0.018795639914565232
-0.0034717415415421726
0.042376520773566906
-0.007940431646121793
-0.051388773956390965
0.010604046360472852
0.029137180272676977
-0.011321641060535459
0.025148237242402338
-0.0183738205249524
0.002209088598129294
-0.04788287294788418
0.0730222494723538
0.0054441284907463805
-0.03064463182463162
-0.0025038433280555328
-0.009663034578607954
-0.024678615576620766
0.060490420146937285
0.015023016915318377
-0.0602684006775831
0.032368957760386174
-0.035412027278307834
-0.06173398396514451
0.04445807469954133
0.03900677003092956
0.020863200328480547
0.002870622739612805
-0.024405382085095573
0.04406948305397762
0.07207208958900324
-0.14215266717193908
-0.04741393838938768
0.09760860459342835
0.006331501506230741
0.01870991996958249
-0.03475228114901796
-0.03145376735431049
0.058254736166282406
-0.07820775488530396
0.03367047440073967
0.047297557598478535
-0.04160967935543858
0.0014914927669414935
0.007110577848308153
-0.011725175387919506
0.016291362875437976
-0.05359359706997635
0.029356509368712813
0.026849279962400274
-0.006099077717172552
0.002667561480607983
0.024472769494654933
-0.028991839397341845
-0.037409991644214546
0.07394417862060798
-0.03577734188588266
-0.007611580780767069
0.015867669774943916
-0.026055833649763604
0.010313103969083914
0.010638814038757993
-0.0235040128141073
0.02419924041013033
0.005325580855926493
-0.004621996582078625
-0.012936180043521706
0.010179312979893274
-0.03599224594177053
-0.006263166901916861
0.10039032803773518
-0.01827947952105724
-0.09503616804825521
0.04674129807694816
0.017250212363352224
0.006248191453587459
-0.00864162521241063
-0.0005189959876166217
-0.03400745670584726
-0.056755581664895915
0.06393865015164668
0.04728049300773196
0.048892349562376536
-0.05835127308918531
-0.029227089059002287
0.022084133831673736
-0.015263472442083925
0.032544089062410464
-0.0649969801756094
0.05644525327037686
0.0059245049196381405
-0.07205586514580298
0.0710652677245509
-0.00799871497929816
-0.01913974135906238
0.0065928071689650425
-0.011374029686523457
-0.04000967255886301
0.04931189085252663
0.032711490090245765
-0.006624106334355506
-0.021801640334396133
-0.0033550887585753753
0.005382073420131639
0.006050183729045866
-0.03770184870821014
-0.0010821183834806014
0.026025583350488435
0.03980205063851894
-0.029715571500920968
-0.009753289315756586
0.009016001010104024
0.0008198336267528639
-0.01643557641908422
0.026772761044316473
-0.03778434689335719
0.016839710171429045
0.027511497106699423
-0.03270822821499553
-0.0035901084957137286
0.028198855962523806
-0.02380910046667406
0.01812242507275763
-0.009606280767527009
0.005535957175419104
-0.01092563669584612
0.019969293948739253
-0.015322756230871537
-0.022342924153085697
0.0370590186445513
0.0018141792553528768
-0.01791613065939668
0.009026178031748655
-0.014562262648992963
0.010151100054906492
0.017821248463157913
-0.06483336203652956
0.042243629841605346
0.006153133841212632
0.009852661417995678
-0.0056597786770336
-0.01756302224069839
0.009389850699068947
0.017906170792469256
5.126727198634384e-5
-0.01330392420057902
0.02011845955596736
-0.020701332363566083
-0.018103329370792176
0.035082025484506785
-0.007733817608340576
-0.04336720415851558
0.06095523552433613
-0.024247903884840882
-0.006282305156892765
0.007464561327079289
-0.00033160677918187
-0.016199893866482018
-0.029889198875836298
0.07828206138432536
-0.007608774967090559
-0.025044225057009317
-0.01663922301193077
-0.0114334124529063
0.02249502323986685
0.0005594196488812875
0.01827344471459391
0.02960340016648655
-0.05565226246998112
0.02602264303869073
-0.016735673474638446
0.005386101745345595
0.002018581497963523
-0.00805480858348906
0.004149083064276637
-0.01141736462445797
0.029088232192752028
-0.035062565787108424
-0.012546103139447817
0.037819178956187804
-0.00403479032557863
0.006344395009953319
0.00509108520999535
-0.02738738077827585
0.01735091845008463
0.02231410103161069
-0.06096193784541537
0.07239825699849156
-0.06837322009085844
0.03686992301662617
0.014945656876843683
-0.014293439752846249
0.018520561988787043
-0.0331209898003626
0.020280744229200676
-0.013357111615811768
-0.01678496348579306
0.04484967938759743
-0.04454157355199784
-0.0009271244171455972
0.05503391769222121
-0.024226552511370514
-0.03202698393015124
0.011265286199402924
0.054867424430633194
-0.051422625375447284
0.014496097387289963
-0.01933350753491636
-0.016502738729508692
0.061010592293657906
0.009756718229507078
-0.0783929337014242
0.022741266596752685
0.03214434667506261
-0.017827163292119863
-0.018240339848693887
0.036482933698496645
0.018244787448173705
-0.08041768268571015
0.04411022507785223
0.027076387803660174
0.010714857093688246
-0.059657150229374345
0.03535309153625443
0.002583257111382631
-0.07681292925058303
0.08337064031556407
0.037583816818615445
-0.0903678092698379
0.0411038799907536
-0.010706842093118452
-0.004548620240736767
0.006701195905314039
0.011858098651613691
-0.01163539227168986
0.015132597636442813
-0.012285555863239095
-0.0009175593262398252
-0.043576347756481004
0.01752952177767919
0.07837193235986872
-0.04187379043524242
-0.006913451947166083
-0.00539887465579536
0.017194348253874336
0.005008753252561449
-0.036429726693441467
0.01823432351014087
-0.0058253984927501
0.01820653895368307
-0.023479295981801318
-0.01728074553693948
-0.0013592943226061749
0.0807476967366626
-0.009638934455364678
-0.13725188746102912
0.060149937931867625
-0.009156181272111263
0.047308500750109395
-0.009236326289364216
0.09738202419369368
-0.036182610461431786
-0.040037816739294296
0.00011078282950538476
0.00575180468831038
-0.02044844014356162
-0.05632217502094927
0.030080242858201545
0.06734104179821099
-0.012907397623967531
-0.029797631413525982
0.0323473140045869
-0.03454696457915429
0.045622873269384745
-0.06329415325499288
0.00947158013542293
0.05323965071243153
-0.037908220134930115
-0.002561490514295217
0.01042722770051785
-0.009833502934183835
0.008790645572366418
-0.019095756591110957
0.022324650332433693
-0.0260588819124008
0.023349096151785043
0.004179847047961482
-0.047160897411745006
0.055979640279491094
-0.021442769221267532
0.003256020240482882
0.0008793304376393252
-0.03286661181768258
0.06651913204929527
-0.008846639415024171
-0.01522733625761652
-0.007725511193840129
-0.010989467553860433
0.014750971057319595
0.02892535077738234
-0.06981736818238016
0.017527864495503587
0.015678756617227063
0.01424703097644231
-0.012989072162503668
0.02784540412528491
-0.009127858041238168
-0.010192275140646911
-0.007914946530304778
0.016588089053574118
-0.012591173460314575
-0.019518511598795918
0.026603557711651238
-0.01216462455983236
-0.00013939607888291405
-0.011252660241554358
-0.014296584470444351
-0.04523868065367953
0.04582435081762182
-0.04061704715696224
0.03746142147037668
-0.03357452696526542
0.002899546891589999
0.052354312894309474
-0.11275535748877275
0.05689572567939971
0.06196368989360135
-0.0465533416122037
0.016081079425600553
-0.034600993123116375
-0.05328776640298649
0.13161210282854752
-0.03330301921240997
-0.04053026414330718
0.029200051102277746
-0.026198941558829736
0.0009896034676124543
0.02117728989621881
-0.030122107325211367
-0.015515115437823468
0.039079602644506606
0.03021716793069562
-0.013039459056755964
-0.003867866835818079
-0.003465635965458125
-0.004781254245011857
-0.012437046387400397
0.005642386422217149
0.0013199993047482428
-0.0007390697075395636
-0.005403877060993878
0.00443538333157778
0.007091115921269653
0.0039835246502175625
-0.017493463910091656
0.004867900816828308
0.0013746454148209075
-0.002929597224093916
0.013567447308823755
-0.009915638790119807
-0.010266563669514062
0.006751739546344004
0.005789375865804636
-0.0018686842417074967
0.007276952546049764
-0.025371896753842327
-0.03286211137447381
0.009020908805774663
0.05269999805342429
0.0648080509438802
-0.018342249616358997
-0.046067292615162625
-0.035810840595124516
0.026166671082394566
0.004655505414373207
-0.006336317237934264
0.029228389382773057
-0.009606341683143338
-0.04263237578641821
0.026077899181876085
0.014578101519870712
-0.017092163622455248
0.004671061944256261
-0.005442176453993364
0.01184137137271668
-0.002943548217263059
-0.0007336900836114602
-0.002895042857384178
-0.010424652817057734
0.015120736850761207
-0.022262418536889816
0.042708678605059225
-0.023177476186135415
-0.011454201653805951
0.01948146303267584
-0.012974855506740157
0.005328577572626503
-0.005541335464977815
0.010742938336712693
0.00074633969333604
-0.005088432030793788
-0.02457510890621628
0.02000427701490015
-0.005374417691839328
-0.02021296840229536
0.005733844174678704
0.03768394178631529
0.02600893118346348
-0.023019781767598113
-0.018917239757565874
-0.008160592747222362
-0.020770566281538727
0.03157196085465719
0.02803948868168582
-0.001990240645106889
-0.02331184139431497
-0.014527171335388722
0.0026180525206603855
0.033440517633803846
-0.0166592631359479
-0.0004146129274875676
0.002796882245311494
-0.0029914850641186153
-0.007249257908308104
0.0030442441691294064
-0.011681157866884284
0.0053779231579945685
0.01774222923669122
-0.015352796801165969
0.01305298795365073
-0.007114686396470837
-0.04836651400845415
0.07920408543803104
-0.0045632661956727105
-0.0672035816502845
0.02581546697253112
-0.00037305575985535633
-0.018445614368930663
-0.011811213356286876
0.11655410033517033
-0.04024387166683807
-0.029019496201927453
-0.007618543878604278
-0.029602040833887955
-0.016777967771031577
0.08843152848647917
0.007320694512620296
-0.038941392972825506
0.014017153546613148
-0.013523336237103
-0.03509630428636057
0.058340108495203546
-0.00332546041971038
-0.027605369868315854
0.0038633165588078944
-0.0003871885986832524
0.014818284520199732
-0.0006652278132142087
-0.011281230247963014
-0.0022625096389241595
0.0019467812876785562
9.38357188583483e-5
-0.019732499875229736
0.02519375010004621
-0.02218017281208784
0.037935737638834954
-0.022703759665975154
-0.009596067988344892
0.002315611653030847
0.022305538345080644
-0.019249795647663603
-0.02211659635167229
0.06454383293520072
0.0002404580351491603
-0.03846495446487119
-0.004922643093701051
0.001039431404479374
-0.017673528677091932
-0.0010079980686570345
0.025527333361971882
0.003931744353427691
0.03198454441383147
-0.016505553519645
-0.019045000362069242
-0.024977408013140856
0.028744855769020194
0.023043542495652658
-0.029433013007889697
0.005519660483792155
0.00040835744535494545
0.02994329318201927
-0.06321778242046805
0.029782403768602528
0.01945209998940922
-0.021248707423613178
0.004569775826953837
-0.020325259088818548
0.029315671426579204
-0.0032851159253117768
-0.013969770745266175
-0.006698651070142558
0.08063941003708741
-0.08301821617266891
-0.006522614569982599
0.04111190440334289
-0.02618742780825034
-0.012482757528661681
0.04556045580498125
-0.01691633128172154
-0.029015798646092827
-0.018879157154170212
0.018648449700187086
0.07013674119904445
-0.048612604814566085
0.06321362835355382
-0.05318230010725067
-0.011567413743349242
0.0202660527211318
-0.010834326107145076
-0.00438962068233506
0.0023706664783852416
-0.00568758145595516
0.01057426165066977
-0.004369596876133919
-0.007607260978163666
-0.0017092699997918182
-0.009881263244957639
0.026600172757211715
0.016029821588214643
-0.0308697962137503
0.012252631136695835
-0.005874295303678778
0.003789323056644478
-0.013479889866987893
-0.0020501834008062048
-0.002689315664987424
0.0483782011866275
-0.05406024949013499
0.029039810148558387
-0.006498477297745664
-0.01620847287133298
0.0690393739320635
-0.06766759298322911
0.025757405008733247
-0.03699299184829963
-0.01432504068376983
-0.00382239340862367
0.03198343369538603
0.07623086285870684
-0.015673000228775047
-0.023670607467204396
-0.02177653342414687
-0.016483875394196712
0.014687234474757616
0.0022123208236294323
0.001583233135970863
-0.007431782566338141
0.01815409337789986
-0.005506224825503114
-0.021523929202737824
0.02672893323021419
-0.015528194264434525
-0.0019354258456190099
0.016345593024705174
-0.010782322645629616
0.0006948050561333963
-0.0004475456389556598
0.009166585267841754
-0.025460302694629178
0.004724917487016311
0.002802490309828265
0.02385222346126903
-0.0345102538530635
0.017438068401352647
0.03359337783996197
-0.08067019575314438
0.05794677255738201
-0.009298372429486834
0.030815176105360664
-0.004121369264389774
-0.028001958534872307
-0.020703137025811502
-0.009737269942474702
0.06284028017584242
-0.03763850617759523
0.04914274282170383
-0.04500611903074936
0.018656571731528238
-0.032024367632607076
-0.020205601734621936
0.053573368119346876
-0.0025385783727105427
0.014305745774607193
-0.0180167553471553
-0.002948520333209137
-0.015968489036674693
0.016985268924795682
0.01456386702049084
-0.015773287446933182
-0.01150584976239255
-0.012575288059422318
0.009947980153021674
0.004785599201610147
0.03038821955598847
-0.021707188179652004
0.00156267186182113
-0.036338555682452256
0.049878271478905445
0.00861745639310374
-0.03363876408810307
0.03068916578327685
-0.03517543720312788
0.028632995018818663
-0.022469212316765796
-0.05227550617060306
0.0069290850928698244
0.05763975097154428
0.024331743777218584
-0.03804420833070132
-0.018844907597311833
-0.005328806927777707
0.00876109064296482
0.005984821385320749
-0.0004907054204479344
0.06821806945484388
-0.0002544186981261465
-0.03450842958509481
-0.003044362709484716
0.05568613275918555
-0.03533532965600239
-0.005886243717670991
-0.0044158682683630435
-0.02527740421779967
-0.01827730390025528
0.005847953143063411
0.014093939857276583
-0.009946062091411356
0.03867187432261732
0.011675028335199178
0.005466705176673581
-0.07492007753681618
-0.0013728874362084476
0.0754869430797731
-0.035289411253184744
0.02034579006472459
-0.03587277976826786
-0.041592968551644516
0.07347792240572737
-0.022070007420529558
0.04443373329851108
-0.017124761620691098
-0.030086003783952542
0.01741228850637433
-0.027661640675621824
0.028740388251236593
-0.004207866909015534
0.0035693988539359234
-0.034453936569426746
0.044165466538152676
-0.032254138427799006
0.024734024209525973
-0.0373719099587011
0.033631337212781776
0.005967160071865041
-0.00951951811731555
-0.009849759196465024
0.010978000802270405
-0.03849877896093434
0.03238058797178722
0.03870391131584161
-0.03508924645205136
0.004194989004694616
-0.03846935239680094
0.029803144630570988
0.02302082817515827
-0.004240407259090251
-0.010718317514862852
-0.008316180957840036
0.012443758863040166
-0.0134745711901878
0.0018590721802610455
-0.0317270837303858
0.011308831178571066
-0.019669646175667133
0.030664717248783835
0.05795852149858294
0.009667383411759545
-0.0014495851766616052
-0.06514161230680582
0.026747490861592005
-0.014083227016722821
0.009171206439097968
-0.009353649622739324
0.005299774311029681
-0.0033135107339308245
-0.0002307067096909421
0.00033571254888298263
-0.015505977299022478
0.01927683031348959
0.01172412124537392
-0.028522748863070824
-0.014193117074278394
0.04016244215383047
-0.022116429507248236
0.01608344787954674
0.01160530684832961
-0.007634667204506895
-0.014350250742096948
0.02309421677121337
-0.053846315986782356
0.044909201178692126
0.013304734626193193
-0.10347949187283323
0.052374169693737316
0.023850655958066347
0.0860750980556868
-0.0419551713473898
-0.046140368473201576
0.03276468039887015
-0.05653307659237372
0.001469551537326752
-0.04081286638193582
0.03889163539948626
-0.006232555712770926
-0.00995312373173629
-0.0015852656004839982
0.013434913616393374
-0.014013148935365427
0.01740956735267818
-0.012811916974735826
0.004455309781936534
-0.052239190679388425
0.07754652519409777
-0.007079112010056843
-0.06922256686301154
0.0743288912327339
-0.04130850384113671
0.008847650516330408
-0.0068489716451702876
0.09541758491451047
-0.06030778273788062
-0.04965986452142057
0.04523037367732785
0.011682777059039307
-0.07206012826292718
0.025626190800608906
0.058485756582526416
-0.025230026400214323
-0.0026750221316520495
-0.012801095240125182
-0.008486285880300981
0.0014602010416384648
3.5235446532166925e-5
-0.032437938309232806
-0.0060619127157031105
0.1245769521460216
-0.006795271702852768
-0.08708616576282235
-0.0070117770469511065
0.053421339355671504
-0.007432071889933889
-0.04497902148873534
0.026216813155737317
-0.009070969360550407
0.006717219051544321
-0.01824918981164969
0.011595365929305546
0.04503315606997016
-0.030644998740390728
-0.008009072313004184
-0.0005846949581513883
0.0056929935416316635
0.017669683100005273
-0.007220888777781598
-0.013536178463910309
0.0037547713013520445
0.007047648183892141
-0.0013608950067036663
-0.023312934008884456
0.01906602085153908
0.00709691484760655
-0.005690391233035941
-0.009255180516508865
-0.04478070000834289
0.03955225319695943
0.07552678893425158
-0.0672143255907689
0.011039244272243565
-0.01462114316944696
-0.023172439706844905
0.057137917301718244
0.007620585588489215
-0.042635775935424114
0.009440929365808426
-0.008391226701113252
0.013466905658671369
0.0010068627122636897
0.0013529330474805201
-0.008121032500832515
-0.0026314959786974956
0.01734644195477475
-0.03201506404956911
0.025552054511000066
-0.009226602290023811
-0.0036051264577354747
0.009442847702560986
-0.0016024435124304404
-0.0337729230965822
0.06936232985775814
-0.047782697801323604
-0.0055555500604620445
0.06083307876832145
-0.05884912223959904
0.028517816871115542
-0.014913171120907398
0.001756475574088756
-0.0037897645588005346
0.0006533337598574329
-0.006920518207408355
0.022460396008115002
0.0004071610940791226
-0.0071732416835637025
0.00827345427524473
-0.03194547776880463
0.013930642293608075
0.002017853307319184
0.005610566961126051
0.02533922843005154
-0.039831913424650756
0.02271047370550283
-0.03032886458858952
-0.004127376086459966
0.06287308674922676
-0.02152760998368164
-0.0244283660228104
0.01950661177204782
-0.04036207368702449
0.043533624460143416
-0.0077805772726202704
-0.01976101818135456
0.009080321784353584
0.0248710913081035
0.010990914565697674
-0.0336301697971364
0.004017723792011707
-1.5043481778054257e-5
-0.002600422580869788
-0.010936802265770318
-0.0018704539862794967
0.02329323107322001
-0.02138541494151358
0.027941296598541165
-0.004857906311785065
0.018297543521628823
-0.035858269571748425
-0.01063510265703771
0.008359651209517205
0.028569458097540412
-0.006483709542053351
-0.01576227750450876
0.0069328392960984475
0.0008268293064075394
0.0313313770554533
-0.036886957865513104
-0.03615391761294573
0.04182324420194572
-0.0007269072266136156
0.040910515828001426
-0.03420744784391827
-0.003950318477271564
-0.009362302075926143
-0.011459383758275266
0.024902976879975225
-0.019232708930281506
0.021472083991217028
0.00180205508077802
-0.00512214238755293
-0.017041198743299013
0.039412116904536165
-0.018705237450890255
-0.03063685224113777
0.031257174675125565
-0.017241583523873727
0.02596686117926461
-0.019523441507667716
0.005763454373933219
-0.05411335815548046
0.021202791232453055
0.04728042865523918
-0.03657580184025311
-0.032591677309740996
0.04447973455478038
0.08024345654597298
-0.00904977152011388
-0.01315159871623317
-0.06255919589102965
0.022987979707626005
-0.0009293073631797544
-0.06799681092268961
0.05441158842600491
0.01839833061154772
-0.0033089327537803026
0.0006831253589150155
-0.0006628636226151396
0.006857890784571441
-0.01759732245546286
0.010741543464265146
-0.018009787946389855
0.023574887704428615
0.014215195647006018
-0.03568446690917382
0.015519766704724991
-0.006893433109934177
0.005009927445490225
-0.010088573508403753
-0.005706011301884084
0.04097554318969243
-0.05464349852509165
0.049049090919185745
-0.04716583971945054
0.005257440249350043
0.06517587751434628
-0.05894266143603111
0.005945417386057583
0.012954199593606663
-0.014681823771679259
0.034767328824187205
-0.04013294750750718
0.012990893444307816
0.012444977150066983
-0.02501217336905137
0.026711861086035293
-0.007996659757983693
0.00423875272340446
-0.002934804662310997
-0.049240551699415214
0.08082563507576068
-0.022596329423298034
-0.02974390249349046
0.015789989076087974
-0.010443040957554883
0.04130222531788208
-0.021644496608217878
-0.014524780581082863
0.017772602690141248
-0.023551135612715157
-0.015365799666147373
0.049464736756259176
-0.007895569347237785
-0.010209444949507818
0.004674570230241093
-0.008744811828518939
0.0013092098660761886
-0.011809206236669478
0.024076573357823983
0.008349021864417328
-0.06860417350980308
0.0572201088642319
0.01942675383210679
-0.04100893661709493
0.029572157956483602
-0.03081757890785708
0.02419671434058135
0.009056329893062931
-0.032644838366211015
-0.002734618011487333
0.029049819242227493
-0.0066149737742158266
0.008661961197079293
-0.019041709435010823
0.0025700058022433137
-0.029174754958378957
0.05384247617739635
-0.006152421941384656
-0.012727455123358933
-0.009082565160130285
0.011296563192492282
0.011585597751237908
-0.002390389372088242
-0.012053238077567308
0.006541185919695769
-0.031248477458510227
0.037087684187032344
-0.0033049894217727083
-0.0199297099200495
0.01120456154120153
0.011126940922326467
-0.021179686885912874
-0.026673958689197308
0.03662731056759594
0.0019436252141550314
-0.011492135350940291
0.019633847461785092
0.01348641715479948
0.026032919577989366
-0.02884589072673216
-0.06520931120478735
0.06620196879376683
0.00839217173165241
-0.03306884798133147
-0.0064537574934349085
0.03468518330078696
-0.029485148179225984
0.012091602764478737
0.0021129374099927434
-0.017485126274450424
-0.0078100073604383535
0.053190807965861064
-0.036211378447295495
0.0035416110688946123
-0.0055241090828455075
0.021923381477216175
-0.05046107222560181
-0.02936427868338165
0.06904758420613866
0.03765180574145577
0.01244838956760852
-0.060333090419892654
-0.05066797843314941
0.08395412436465999
0.0024242820412511135
-0.030162980016050778
0.0021573175237026287
-0.0014390978689859946
-0.008427163798501391
0.02331190049346965
-0.03397126240421611
-0.024111417124509815
0.0204261075884552
0.013616741511128683
0.015317346949413002
0.0231482071904775
-0.012984734992644853
-0.0026336192134983616
-0.0044091694670280734
0.03830334917107381
-0.06472137523856403
0.023266462495971085
0.009686079550882853
-0.024917181448804948
0.026959674401854872
-0.024903165187787346
0.011300391979954694
0.0037407030844075484
-0.0012417314582868766
-0.0054677238528191285
0.009821797385986097
-0.04318353223107896
0.03165922661099263
0.027352613085477206
-0.025307225593928395
0.014549296952069857
-0.013911090162687323
-0.003470276268789929
0.006133593749948485
0.03443700475101996
-0.08165757792260586
0.04889865283626338
0.020321062115837396
-0.016479929027021667
-0.014898439364281701
-0.024547826279475382
0.04795101515603395
0.013064451473870586
-0.019024914961511374
-0.00629450720842506
0.005496579562471515
0.0013048039315401994
-0.005853556192359832
0.002200857621990293
-0.012144594041960888
-0.015817236278602875
0.03347623060822902
-0.009692720896543161
-0.008154599899428572
-0.030431044858651335
0.0024478958656074523
0.027786567239421744
0.08813018736664024
-0.0664985166591423
-0.009357324349331897
0.003979503625612391
-0.01645285828911547
0.019213845915305394
0.0031824355734552112
0.011589760244956282
-0.0008109522138817216
-0.03061304008348209
-0.00035983562278740777
0.014861750433505683
-0.03011767840046331
-0.005757978397024299
0.05198068580394022
0.008101429418887696
-0.02098805888378963
-0.020052537080290644
0.0027341296802985138
0.04036144558865906
-0.028999297220833054
0.003427475729044338
0.0032167034502221803
0.002443677383198728
-0.003270663450452238
-0.007214430034745423
0.004882512849548437
-0.020513275674803655
0.041450550023725
-0.025894903379825474
-0.01770065222601591
0.05073774075453752
-0.03947179911848919
0.003478143905932596
0.005488284016533562
0.007849236428552286
-0.027443618949585025
-0.07615668077239768
0.0847286946699487
0.052254255633999214
0.03025307611583894
-0.00824168020878302
-0.0013811438160367118
-0.004503407064831766
0.007744851853280221
-0.012270081878509753
-0.006973006808455917
0.023276047059661353
0.009637350497577746
-0.015932129422332908
-0.00934789008864012
-0.009783437318890753
0.025909277682404253
-0.03079335510264869
0.029921256624464765
0.01067276357163538
-0.021993257879051598
0.010828471996143563
0.02841084058925958
-0.07845796961237994
0.07153556102451175
-0.04308477157243451
-0.011079523107444977
0.015269311370653904
0.02792530813563532
0.0060611719526338925
-0.01596338335926384
-0.006606729668319877
0.0025731207284354074
0.008237496206931372
0.014632656262993704
-0.07755196529303898
0.06937159330889486
-0.0005818672400463853
-0.02651732494799508
0.028270784319872067
-0.0831188208136775
0.038492905170739444
0.03146957137818018
0.06689401397271999
-0.04715236185453131
-0.017238303979096425
-0.003438161413168439
-0.00718067490314378
-0.0055830744760159146
0.020848755481643
0.008391085948859733
0.0014523041850782459
-0.031066927012220802
-0.004949395431505854
-0.008711095053449913
0.012973449529679382
0.040903155199154106
-0.015222416758491786
-0.010253137030556525
0.015947815171428625
-0.0094166371501474
-0.0026184687985129074
-0.00426447609384395
-0.011771517081580196
0.022620129122432497
-0.04076708298448639
0.030577878721622986
0.051896646884399544
-0.07508689021461334
0.029226989955123406
-0.0069152762973587745
-0.015450993949670977
0.019662873354594268
0.0373746710527163
-0.05798464440394513
0.036556677325480624
-0.024405079640088978
0.0005760183939386154
0.012354543882134528
0.0003410351828990743
-0.003441287630721712
-0.01597780854268671
0.029834403257214204
-0.026740203439299837
-0.052158651108251686
0.010170592129766454
0.06589338950351054
0.010560417453759241
0.0009141702220996084
-0.017358590937548657
-0.0015735329903201478
0.0040100846151086555
-0.004514194614952949
0.010919185056435854
0.00848820274200024
-0.012268681044731
-0.012382189291235024
-0.005202855187064426
0.011363043029569697
-0.00168143370309215
-0.014664672699354897
0.019772402418088086
0.0032674281310920428
-0.07052245994821682
0.09020998193712881
0.030229327821311602
-0.1114391980235847
0.05485904462151292
0.013300151198424426
-0.02874018163682468
0.028984098466599884
-0.015579386397364114
0.007616184862395681
-0.022866898888254772
0.034336534488311976
-0.03568176992296479
0.03039437061545669
-0.0421934646090274
-0.002632628680147686
0.04345570251476749
-0.00161369613738227
-0.004500364290089598
-0.012272030044315319
-0.00038409982091391903
-0.004393578839452905
0.015164525269343865
0.007199940611602562
-0.007921473186042638
-3.6821849309864874e-5
-0.006154023080525484
0.026507999875724608
-0.011126208785195102
0.007094675577967058
-0.014222912015676936
0.005508951685650021
-0.00038814984914536943
-0.036765733583783655
0.03448549160767622
-0.015434956425909085
0.032118764231797714
0.0003390747527964866
-0.009691559117245951
-0.016398627972715074
0.001114385624169656
0.017547185369107154
-0.019571722700546523
0.007719654204150661
-0.0032557450236125884
-0.04682460352115192
-0.004255435355217774
0.001961501341277261
0.06590653141641245
0.03385025060016855
-0.0527529025431408
-0.003184031560889755
0.005561554425412063
0.0006996107410103258
0.06393595273078956
-0.03417123038044312
-0.03023603077299586
0.012622758788000343
0.005785799834956529
-0.01078278906567176
0.0029474539593057347
-0.00043003005430719554
-0.01104094410753964
0.0006855289528649999
0.022847671950298243
-0.016677324731659837
0.0048108549987043725
-0.004709826348349377
0.000942948660586862
-0.010059444586285382
-0.013456798277581727
0.044550859986095315
-0.023741120743962174
-0.006996925097456419
0.0056061114739548445
0.017016334178749593
-0.024657595036715385
0.019178112138198644
0.008916335504960404
-0.026590172149750124
0.025985467683374175
-0.054512594201168385
0.02633365814369082
0.055074435757795914
-0.027514215481989845
-0.03967335782631776
-0.011782953186061373
-0.0006864393497658661
0.05477324166168451
0.018731749338008252
-0.04418608594607343
0.04540116297204955
0.0011796582409159262
-0.07146463749015064
0.0361501856788482
0.0027039684133359776
-0.03213778482117258
0.03617428361942632
0.04380247173511398
-0.10277443358555494
0.03408617142456849
-0.002936585479079268
0.03772418593520677
0.06416677062257792
-0.08838570497613674
-0.038336020850208596
0.044319826974452914
-0.013393148604741834
0.010369875709588583
0.024454714439576142
0.03364522858326369
-0.03128946387431175
-0.07137176541255941
0.036765326333367265
0.010851645330683612
-0.008670182911144853
-0.006365712706330795
0.03769579387367561
-0.0009313218550812685
0.026174083945335047
-0.021184818671239558
-0.04360292427604473
0.03218817023577891
-0.009347819950630942
-0.016146374526559315
0.02489473005530185
-0.02014256280588489
0.03409544019402633
-0.03191297365404666
0.013301675277696545
-0.013432982573394314
0.007651114264881187
0.013137422218969963
-0.016099541290572006
0.003818752097910494
0.00883481510153239
-0.004933865109041591
-0.04015458411274864
0.07218298144927204
-0.02906454000754577
-0.03328725918080777
0.06984790879055813
-0.05335848711608415
0.023772098927106966
-0.037129098088429124
-0.010833397691463853
0.036644034364500255
-0.010016178820355215
-0.023744196686927177
0.0026343077887803767
0.031009152936691264
-0.019473439336192166
0.05220201104779887
0.06783280566857275
-0.04643187010499217
-0.12160922467092283
-0.010805253712348195
0.0016391596102964812
0.018607389640504346
0.08406255754399283
0.02781824287518342
0.045570478613996324
-0.049531303550846895
-0.01580228347734236
-0.017240359291295748
-0.02703128196265947
0.03681243107293708
-0.030509799543030347
0.012067333498384514
-0.0036565815761142595
-0.05213061705270783
0.026471755754213788
0.05534200235138975
0.009978992303398493
-0.045711772169734655
0.04094701853990401
-0.013560305720911048
-0.06347449143697759
0.01061679584689057
0.060378148264688125
0.015618577108058584
-0.046784329910824374
0.016002973337135407
-0.008969870235068012
-0.006228654590058946
-0.029555768838824825
0.023291755283799787
0.02116004889486256
-0.023272811200798937
0.04053226792500386
-0.005716282441643017
-0.021503302032948923
0.0028596242868694777
-0.0033074206476240153
-0.061884458166366674
0.06699106520550346
0.006049664378144359
0.018158304710604978
-0.019778297126719302
0.005747321102944181
-0.009727311700937769
-0.009447013353279354
0.012977268800078323
-0.0332669520957376
-0.0057398598012294855
0.014886731177408685
0.04585517187201171
0.007999796871814957
0.00838631962230596
-0.08200812101265043
0.02889778511935448
0.018500409472239188
0.01115950263812271
-0.021934215395461143
-0.010433381755800664
0.015951676002565085
0.015877799383194002
-0.018463131938530886
0.007592067773145694
-0.011333063611179917
0.0070246215735378925
0.0011254774539830592
-0.02551193339261637
0.005405403646639773
0.00438089268903552
0.05777497443566182
-0.02592943025973904
-0.06097033465895496
0.03847948668125001
0.02570626774039564
-0.008409922735369113
-0.020122964334770455
-0.03884033560812994
0.06141328553069125
0.0173665894978271
-0.041711714018631385
0.018730192158189607
-0.031256225609897825
0.026128675181221972
0.011760891238253857
-0.014566030660097873
-0.04015918489761261
-0.0467005492725312
0.09867785053453826
0.02049369318879013
0.007270291287360564
-0.020373699187107963
-0.011548817894732721
-0.01872441027187688
0.013264994098312832
0.004585733629982602
-0.0175007371018725
-0.009747841680819436
0.07390347232645134
-0.02877370345765451
-0.03179737631170987
0.007182082423887182
0.00047937854428103943
0.009074785268287755
-0.011650591905834506
-0.0499451735666081
0.07062275693540054
0.010562766344740293
-0.024168055482414186
0.001624611887786953
-0.02288207825009092
0.02857337569785201
0.00360333944501412
-0.018130591803029672
-0.003557791055241566
-0.0010223713842325566
-0.02158364496876164
-0.03625595901212697
0.05858407931821752
0.054314984953062084
-0.012126075104437195
0.043313506912135646
-0.07369089209089119
-0.007467548449424655
0.02366211737193258
-0.0204411626143588
0.0025839224732520094
0.008587787145881376
-0.019222782271362204
-0.022185707523809217
0.032048489975373795
-0.006959266892097693
0.02395124204926613
-0.0037133971424108125
-0.031845526224052234
0.01645055500856596
0.029997845892956065
-0.01927247622310735
-0.01577987730491026
0.04692508046723298
-0.027104099414036353
-0.01787398152385089
0.017874217672827042
-0.008395555912639185
-0.02498916124821493
0.03526746244918322
0.00226323474333312
-0.008048134957637343
-0.0006985169045101713
-0.0014932448358078165
-0.006800461803331714
0.002764608666326329
0.01938039371052125
-0.005076332964274899
-0.03064172251215802
-0.013402045648100103
0.07459646585372004
-0.02098473067830553
-0.020332834375432762
0.011903531024697434
-0.041587443061830154
0.02475796668751995
0.045007774682992996
-0.03117411539103987
-0.004980913092474726
0.00832363416287163
-0.03738317727900298
0.02563725933925487
0.014235413731862212
-0.031157210410238
0.012669240271962257
0.02925214435670387
-0.02945474684241911
-0.0006142249838916314
0.0040474121185839484
0.0390343210168651
0.017103921336195316
-0.08241206348650487
0.022337069571112367
0.035157877052836795
-0.02400129366369863
-0.008961057563635633
0.004801983951460587
0.018160043110377777
-0.0002116580298718862
-0.04324379101354725
0.05652913910216817
-0.005727907678720667
-0.0682154255019134
0.04732861199220684
0.0541858684958294
-0.07877320618954187
0.010256677490458777
0.04513713738562275
-0.037655766932348955
0.017193415250914335
-0.02996406057988099
0.011905688416651627
0.018603761360668658
-0.0026584106228095816
0.017756944049736156
-0.027522537088751076
-0.020764155618531177
0.035018563239125555
-0.012123525821927217
-0.0032204235223445288
0.004108121413917698
-0.005539728107662567
0.02661957220934208
-0.024258284284350395
-0.010007947290966657
0.0079108305866874
0.0246716817883762
-0.021568763936581137
-0.0009837143422528616
-0.012932196927093464
0.04197868277568906
0.029390582818271338
-0.06714459059289113
0.02088577643681555
-0.004805195773397886
-0.035314273293020504
-0.014095452205302061
0.055731443666094393
0.059509616363890405
-0.03782871652271935
-0.0632369545727629
0.07279287770029652
-0.04780137098486881
-0.02311182301577075
0.02260836827318835
0.039268384023278036
-0.02253020054990662
-0.011271775521250138
-0.017382790631948364
0.040512050880214034
0.01960001670171141
-0.10150931852844636
0.12235248294912582
-0.05898624260177421
-0.0011999641360660451
0.0077065778601344
0.019151225933120353
-0.09464508856199072
0.05930092061630732
0.049046331497391904
-0.03839551598265789
-0.0013958808956702207
-0.045545688900910264
0.06834344340749576
0.03899408871056531
-0.03870465329146411
-0.008161107082584662
-0.007634946420842503
-0.0009194448439107106
-0.006885286312200867
-0.00043353485029684613
0.005727305725940934
0.026409817750635334
-0.035432907263240665
0.021195309239281812
-0.03246772910475215
0.05790146651158257
-0.05323473229777642
-0.0032143463283600404
0.05270723740792016
-0.021698594314942588
-0.012403410643173851
-0.001832891776868406
-0.008221199444723437
0.012397891796956939
0.01710064270366629
-0.014536579086595891
0.01673204528614758
-0.019143617006328162
-0.05007938650827093
0.06191685770975619
0.008476048393425417
-0.029835517188577132
0.031295590952038155
-0.005713862507832568
-0.011699029409057982
-0.004590745229673843
0.008636270485964492
-0.01724825363363003
0.014479837130351947
0.003091173639705902
-0.008135608275936734
-0.04680187749099218
0.03387807898113948
0.021045887040792688
0.008503532623142962
-0.00031385996968036345
-0.019160451613845053
0.03898494401297581
0.005828971366676816
-0.043135049878963994
-0.0022213651568714354
0.01645248407854416
-0.005258137197118096
-0.0295334180118223
0.02261615477277701
0.01904449396803065
-0.009945537137011407
-0.00700464385184163
-0.03182867097787945
0.049268552525465026
-0.017765078922530986
0.024936989484273142
-0.013462552092573965
-0.0036728064396263083
-0.014261737171116229
0.010146877577147717
0.006929121437812769
0.003244995438332565
-0.011167150203021281
-0.013140938596668095
0.017573314743698498
-0.016642815393304478
0.020812512018447582
0.012679342124636173
-0.011650358105227188
0.024012683909198196
-0.04996698175988468
0.005888313916474708
0.020726749325919447
0.010150071520840687
-0.015434589719760972
-0.025080517354532095
0.029343830851553898
-0.001510394724504982
0.03872979320416803
-0.08079890775738718
-0.00632365133503443
0.03271711494538576
0.02092779856272342
0.027206972532499263
-0.00977782796258797
-0.008919680964132093
-0.011950573693399802
-0.004605301526239058
0.0062921043825312495
-0.015376356815517855
-0.01475786857576189
0.037204195602388745
-0.01141572463589613
0.0025306994949019224
0.003781979439456351
0.0006777521581654566
-0.017710340727348006
0.023746325770028998
0.0003380497124185755
-0.0135262629034687
0.002563669910574995
0.00010899931865959722
0.002030775537900098
-0.0018851039483085419
-0.0030181976879684047
-0.00605883276790653
0.005196602332144806
-0.013457931254349242
0.024066708508338586
0.0056993992275719
0.009094844435257876
-0.034847654461051425
-0.0006321028563140985
0.009234644780019452
0.02145752824329794
-0.006909346155543394
-0.007595093294386901
-0.0008937040549779063
-0.0035182222683536324
-0.006336990506556006
0.00806564326668302
0.00480506493580346
0.006870190707954027
-0.010261877786679863
-0.009356241822377154
0.004812423165913016
-0.001993034180382436
0.007652190551420857
-0.01680957243275394
0.0548552467907123
-0.04263645613049305
0.012310940486461863
-0.03039655523932905
-0.013092862009465689
0.06280895778386819
0.0004413243683986101
-0.021981762360970825
0.021360269708556978
-0.053871716867936126
0.043682324321820065
-0.01576104762782249
-0.012482852622358598
-0.0018033731725506374
0.027352970397651166
0.0020029224045288174
0.002179054160233118
-0.026195008144870746
0.0049035872352068965
0.016688748345902504
0.0005196127792094218
-0.006521598395198502
-0.014631667848432617
0.018386259911799763
-0.013495872797757658
0.0011085138095339175
-0.028986137528988376
-0.01105586167648931
-0.006039508177344555
0.027617030619091487
0.07893655856772752
-0.005020818346066713
-0.02919424569390716
0.0036282532743021623
-0.0070352650043470355
-0.0073925723329422155
-0.011228365147196717
0.010126219330405584
-0.028383568465358833
0.04748940708074301
-0.042862665582797055
0.015970011702830522
0.004861004859285867
-0.0009699225871584449
-0.015002423401552223
-0.01944322309821378
-0.021347242174672987
0.037242696681323184
0.09125052917026155
-0.018570806285116426
-0.06919793796662366
-0.041081399671444085
0.05324457547872952
-0.00886660247662241
0.0006047235375798987
-0.00016779891637774824
0.0334001079441173
-0.006816602287836648
-0.011598574644909876
-0.0017673913547167075
0.02826490510523383
-0.023136526290110426
-0.01642013893850902
0.016784616830206933
0.0033408575000720697
-0.012695679326724774
-0.021260216994527292
-0.0034925536526226875
-0.030744237766626936
0.031039867652631004
0.09007786518105643
0.029032479599434335
-0.0931185667184804
-0.0004592264130447443
0.009673749749143368
-0.00558898029781596
-0.01959033541036037
0.0309875964507752
-0.01263799590011061
-0.016148310032326307
-0.001936093478751122
0.015277708773816068
0.016862019731485378
-0.023038872450010794
-0.001321827504402684
0.026669989137660943
-0.01602191263005648
0.041886895811053315
-0.02508612998482973
-0.012443877617834609
-0.002690960540040921
0.00639950933236344
-0.007747621882117972
-0.015650290036349546
0.030017240456400307
-0.01061156823026188
-0.017493533356641056
0.039378677725259714
-0.048707240388837114
0.04586372585828369
-0.013399881707386374
-0.02896005809663227
0.021544358417664444
0.00024940131316841807
0.02976859624668937
-0.04001292141379609
0.010089701837154519
0.009475534451646395
0.002830478967180472
-0.006070993834442984
-0.0061865709210355835
0.015722853042737683
-0.014514236970319061
0.0026272111995693237
-0.003934531327328239
-0.0321416713960303
-6.484059593847569e-5
0.029342769494628995
0.012314756804652771
0.03874041722620947
-0.010492585114370012
-0.030375451588442237
-0.012244410203055445
-0.020376500389612806
0.05497701262686805
0.00017851875584640187
-0.04630964094641077
0.02022612635423826
-0.00893752036781481
-0.011572197180328203
0.015233236724776056
0.0331160221955471
0.003152120913295531
-0.028568690097363403
0.005218046333035908
-0.019483058275233667
-0.006621774179332629
-0.0031623757104850547
0.022444652979755175
0.032074110958648094
-0.026667639341832583
-0.005156071859570899
-0.020944902503137408
-0.01076896946207384
0.025200719864713617
0.044208894054789005
-0.007983942909309816
-0.02832974398653265
0.026164665955352606
-0.009681497899069358
-0.007000677357768437
-0.00943782349097555
-0.011941956309999169
0.018170144843017377
-0.010794532920138877
0.026984793670085994
-0.013262611041533479
0.0022505511219952368
-0.02002947761738838
-0.01693873950598057
0.05047823004284613
0.002287782188308496
-0.02642851361945664
0.0011509027424507767
0.011384678236545542
-0.060607418572590666
0.03772199588837033
0.0029222342057777517
-0.01958149430837186
0.019555219458169737
-0.029794649712274968
0.028068454431353196
-0.02356493165908735
0.004510133308062825
0.042102708110705045
-0.01641859642288912
-0.01766451232746724
0.012245487346961959
-0.013180473084480449
-0.00016966310467925183
0.0007513863698107581
0.004862734878735342
-0.006575313186427012
0.014081814119125013
0.023731533788927894
-0.06135598552734067
0.03072422684396381
0.01740071595226067
-0.023509253719860013
0.010601702687681236
-0.0152875016686842
-0.008609361812452754
0.04198079855039216
-0.007245237480138167
-0.005185680132087533
-0.011928089014864529
0.00936252232939816
-0.006419297647192623
-0.003553803188878435
0.010619006951573362
-0.04593051681390148
-0.005569773182755533
0.022163930794179
0.046784796445885846
0.043370458783844046
-0.040859711103692575
-0.03716223229401061
0.027546247897909493
-0.05884999994157569
0.05765942325735174
0.011022273608023214
-0.044910218376423394
0.05968206635310713
-0.11044531317817463
0.023629569830001307
0.04979890241358209
0.0264903218363981
0.01329668040075338
-0.017159539027986392
-0.01254981990791193
-0.0031984046703814606
-0.012513948146001708
0.0037563828360329676
-0.001091842820998279
0.0005084829680890302
-0.017537183791179523
0.042649229134176125
-0.0002734680686817814
-0.05211690308618566
0.05034500286664778
-0.017480896331282025
-0.018976015719108563
0.021203846691033257
-0.0052702616624149545
0.01695828227716456
-0.019956112339171606
-0.006605731536628134
0.021556421788137325
-0.02075479201175434
0.022568452001854533
-0.03894130513902905
0.030180123853585927
0.026461722568768886
-0.04582740507305538
0.026700532054845905
-0.01256860458836373
-0.00105432832946728
0.01770572822460903
-0.015096480383595567
-0.009283708653322176
-0.001273138856059619
0.008990067614569885
0.040150925181011377
-0.050021391871848175
-0.016261279963693642
0.05373444008505934
-0.007139388690456938
-0.014274854534487513
0.0005216068607380997
-0.031231522785434507
0.04544579977040564
-0.023821648446133326
-0.010883286159954375
0.046650618756783335
-0.029434048052235928
0.013069599311185898
-0.030777300699300847
-0.021105969380681655
0.09578603073737146
-0.027593748086464975
-0.05168478430010759
0.028792921955118067
0.019520168632574664
-0.03872332154585312
0.007010043631094254
0.011580066189142313
-0.0038744731311266545
-0.010082054316608913
0.006680651950348948
0.011562031522281635
0.012044629257675354
-0.016305638610835782
0.007525350652037188
-0.013330982838281047
0.009067738027353278
-0.004278001043089841
-0.007173375410966409
0.014014276164237116
-0.01129284688531107
0.0062192107250648165
0.004550381579133789
-0.012557739519716726
0.017659415713289217
-0.012005294485957219
0.007466590101910975
-0.022051440761791552
0.0157320337462169
0.01914790814207734
-0.04242207193171943
0.044958063291659744
-0.04085266922393749
0.0009078250569443114
0.027428434914120614
0.02059631132475681
-0.026548843160744573
0.00926510095917854
-0.03389519747018421
0.0069145208863498064
0.06001396047218355
-0.026790998586438075
-0.019222549511356934
0.012543794064703073
-0.014854757738076207
-0.00891355491297463
0.014724902472776247
0.0059175338255942345
-0.026800259643201763
0.043705417548764225
-0.007778869822674839
-0.023192369070315966
0.015365978511229228
-0.010037322945637861
-0.004974309947882505
0.004395674378195102
0.022916119397616952
-0.01628288238792619
-0.006985538117032064
0.015455505353996646
-0.0037698777233043934
-0.0698342937483063
0.025803936704238306
0.04450110722910794
0.05263098126171606
-0.03353093749329705
-0.01529369073672271
-0.026009859688413073
6.985736202791415e-5
0.045837892096757815
-0.024054930027711086
0.0021468750696724825
-0.0003453554234622569
0.0031371927533911936
-0.008630198788520671
-0.0007150463492815451
-0.012073280957724863
-0.016363449649288375
0.02305035467922878
0.011548148113614043
0.0019230514667719634
0.0013764007238674658
0.005577936306300768
-0.014501517628021432
0.018006937910959198
-0.008551426359827197
-0.0012284931986010772
-0.01271640669911589
0.005866184823573706
-0.00012104022622549948
-0.005064208031950956
0.016344054991306867
-0.002650667516262528
-0.01492736242421211
0.008736943104510009
0.008903070484741926
-0.018678781954220458
0.0025183410687802388
0.015336368958835722
-0.046388718957205644
0.0454316122725007
0.030241093567681454
-0.047315981730256196
0.02380181415233884
0.002742302670761476
-0.021988607156842033
0.004581024674195411
0.0016907219008022167
-0.02583310407345829
-0.01098084253221221
0.039208899322861646
0.05288242927256859
-0.044777503233536686
-0.013905332929423864
0.004337959930144852
0.0080397999528804
0.0028853148769840686
-0.0089364282117681
-0.04615016047165299
-0.027220419272930396
0.06507622630574139
0.010541298535053478
0.025743277708767054
0.013301391727564504
0.0018949219264950967
-0.014327715627681314
-0.04613287225753049
0.005265923047041654
0.04475689812990058
-0.03876471991238151
0.01062054293133774
-0.0059813342047549956
0.02058419553720281
-0.05153357873111952
0.018011961506235852
-0.008926787505607159
-0.0023929029139160285
0.08141010940475857
-0.017348712589513093
-0.030668425723162196
-0.0003718071912410803
-0.004147946431206639
0.009459179664496276
-0.007485665720838863
-0.01775988572549081
0.010998444508490524
0.008540779372769758
-0.007474390281582144
-0.02498941295731605
0.015161130916504062
0.02297813663791981
-0.02715240577507405
0.012994502986616197
0.04675175689303335
-0.02458819593244055
-0.009040429382102255
-0.01056100739947241
-0.0018389125077413748
-9.27721124859282e-5
0.002507841481854456
-0.006793632759320323
0.07061870947704396
-0.04612203143226057
-0.054903216871509786
0.045329303485496464
0.023998714148308342
-0.02564213421027728
-0.00011479521836466056
-0.011628933251063067
0.016528862072926143
0.0027923557018777467
-0.027333987542336624
0.029748774692303637
-0.016802377281285308
0.007388568033554477
-0.02072404775985226
0.0358929943033921
-0.025086738575556655
-0.0037242841629339107
0.07341452378605617
-0.08219318785244312
0.022534902316394878
-0.0021201071734247012
0.006023737635606929
-0.0004265597715222835
-0.00696131774827502
0.005655320447711776
0.00397609386280684
-0.004667520327433117
-0.009645526010034544
0.010112865214509936
-0.00019593026175201977
-0.02527970467662133
0.051189231539474855
-0.07071978430196157
0.07785480620633067
-0.015397574498273947
-0.07639589984843864
0.10526195094597834
-0.03138596047251285
-0.005487297576703742
-0.014039663645541545
-0.0025029705418855297
0.010543435811322666
0.0012979029143111998
0.0034366287728401224
-0.0026732448591857416
-0.055779312285914706
0.09526594868586602
-0.037579689207311695
0.006735135354531185
-0.009199904683499627
-0.007519674828565526
0.003101959602453963
-0.0050534862044999684
-0.022450699478795855
0.0463333788210194
-0.018349862743027856
0.03440859515963257
-0.022272363330767986
-0.01505167049447853
-0.012630608460558967
0.03207843519160081
-0.0030752585029092394
-0.01822566603572895
0.01726727430945907
-0.01992508172639451
-0.006633671690927878
0.029975834658136025
-0.011802688533911088
0.014124465216384774
-0.006356201003101525
-0.005906189133084272
0.0013772959429755316
-0.002549707057670547
-0.0023552090180529728
-0.008589576473055471
-0.01947728006315419
-0.007311871400726977
0.09384457118005618
-0.022721680069882177
-0.054739793514836155
0.03311595964383751
-0.009646973561809435
-0.011416271239612641
0.011418297892497598
0.014005518070895118
-0.019010331822770565
-0.019512893998200553
0.031034956851513473
0.011712936242192162
-0.014607070088095364
-0.006143348023996076
-0.0011269724257574332
0.015535746355455515
0.00039865926428017673
-0.040736149212764694
-0.031563342078166245
0.05918242377639027
0.05654217278937257
-0.054381367401958425
0.005177184112358901
-0.02952994671825593
0.018895683749910464
0.0439560048499571
0.0071090820796743115
-0.08693539829415231
-0.0039035314255049247
0.0767577484255052
0.000847642748930677
-0.00857399708616069
-0.0494961952148385
0.013939664090906856
0.04993672054999665
-0.03697420277343455
-0.03258756186078515
0.0183866661280343
0.05556721800274689
-0.030830987750485317
-0.021335702955331826
0.019692395815144925
-0.008612532401750972
-0.001382185642647915
0.01450404404012895
-0.02476989536876184
0.018085454575421434
-0.00030395640164249116
-0.01688068871398296
0.016926420380614537
0.006179588775466316
-0.007248407981751637
-0.006678213658866117
0.015547328256365178
-0.0053166501411052725
-0.0089430000511721
-0.006240613084672386
0.04065060602170434
-0.021303731907478696
-0.01433466504246339
0.01549486096949848
-0.0007525665788437053
-0.0021555842524645374
0.019285395812759676
-0.01684647018913954
-0.04545245625123129
0.034451439475159384
0.037873217775867496
-0.007587797288965525
-0.01281367312800219
-0.012127661841063953
0.0008657457324087181
-0.002626289545072824
-0.0356269018476989
0.043813215155899976
0.03524379855268789
-0.028779644317941555
-0.04380016243474527
0.06547436439932053
-0.003621200540036007
-0.01047385630707498
-0.042042000943423696
0.043352904817658855
0.0032441399182934205
-0.03398886826660141
0.03219196209494657
-0.017570277045957372
-0.001271874711143095
-0.018261941235944823
0.05117881590472284
-0.02401441410219829
0.0012515260665882932
-0.007413170927798918
-0.004005923743366946
-0.009873792682673077
0.0028278551962783727
0.01052623575842293
0.0016210593129296624
0.014338744072536103
-0.0037151818765945865
-0.015949075486764608
0.026071377594888312
0.0028438010055000795
-0.03071341133895067
0.010126454227389226
-0.025313952558811303
0.040556897337818754
-0.009501604377909478
0.01674233124865776
-0.03610651721738134
-0.028839696347590538
0.11207891783304302
-0.07610525046618766
-0.024698848481891966
0.07826158426969043
-0.06805436689098787
-0.03137916696346554
0.10936599789147339
-0.05177482970851166
-0.009075694863315276
0.009282645567027181
0.0018856126746630286
-0.039602081726885174
-0.0007986126472454558
0.08110610606671742
-0.009722249227569257
-0.046279095535848525
0.006148203204112468
-0.013880849471117562
0.005928957123381484
0.026326429300637666
-0.010653712420291006
-0.010884858698929856
0.022481095510731075
0.0031334407889659355
-0.00722843154252284
-0.014552059272821216
-0.011831272518382674
0.033852117583064834
-0.020096756265903126
0.009019868992277691
0.009000970705806188
-0.0006683501632851474
-0.04333759505971546
0.0538431600376198
-0.018361205500097455
-0.03697883781442379
0.025353462054802267
0.03278182447533662
0.0019477841252019124
-0.05325928525397905
0.01052953677561308
0.025202897267362467
-0.002319171421166555
0.0035421733015557066
-0.04224958899971787
0.03712927740528349
-0.014596206425172786
0.021308581622244027
-0.0016319402622393397
-0.0017563571106544718
0.012969358470531267
-0.07992133774081189
0.08165247458608171
0.0008284497335214747
-0.02290466755404319
0.014416065012013424
-0.01956971323085921
0.007224894052272002
-0.015335039483911794
0.010115737341280684
0.027999801451851547
-0.03527907650292583
0.01537602917066161
0.005336361251114474
0.0057923599814947435
-0.019466572198248322
0.0008688968392005503
0.021239689240307058
-0.04962846880463445
0.0012270396013971396
0.06957561429746095
-0.01659632625080576
-0.013851383595335998
-0.007209912480715008
0.0036075259432544193
-0.015634855631579514
0.00780744073902595
0.05005911263038765
-0.10312444210481697
0.003693362840533232
0.11715573090271547
-0.018875089349121188
-0.060474478450248004
0.02404646509996755
0.005697056101480524
-0.026856819561561718
0.018839681189164792
-0.001887098763670103
0.0025065883967959612
-0.028182184061642523
0.006749948011457785
-0.00520661899308883
0.027250537367149108
0.033867039537998744
-0.007025693639345576
-0.026673977699168683
-0.015338133274198862
-0.0029798076509788274
0.02171573909221769
0.019133199175354387
-0.041085147425812485
0.004945802618229966
0.03945340003438835
-0.03846833519287696
0.0259370030969599
-0.01844311883955818
-0.028148604642692865
0.03278729807391878
0.010714913067825682
0.0035967285870890375
-0.019229125553053228
0.022777885948546905
-0.029232399435859868
-0.011285089756874145
0.02775006814567249
0.0014441444088671984
0.005158053441794208
-0.020063057532542006
0.014893045622851209
-0.000834304186251078
0.004990637276482746
-0.025780819053863535
-0.024876380118967978
0.06071915056209898
-0.005783803134738585
-0.015327069626990264
-0.036091168069242396
0.04017072663084553
0.016246491107454908
0.04373347259033222
-0.08216512088423888
-0.01002228591456622
0.051003206039628934
0.009864671973711547
-0.059628325782251634
-0.02378074015434617
0.10514603065874506
-0.021638865055725764
-0.004564804781125087
-0.056962482275549675
0.026421932057603792
0.011940017806677194
0.003411112968490837
-0.006825111560842423
0.003182689240923686
-0.004964326530231045
0.02148756975789079
-0.037167376531364704
0.002974491218631359
0.04670155824574507
-0.04378960187871894
0.017112986519192463
-0.010253408180103563
0.01033256020618023
-0.006243419730480149
0.0037493147013234474
-0.015085351721344953
0.03544235250093808
-0.05524456570946357
0.03220505640584359
0.023391982740842643
-0.049064700869885014
0.047419209453093525
-0.027891397672204832
0.005417930329662646
-0.023446239856628415
0.05060291326776434
-0.0014095206738700128
-0.04631404377095305
0.04402070485664289
-0.016076616218612783
-0.004735053216188501
-0.011343615902647208
0.013142500294060055
0.006741834743895669
0.0004232284798869612
-0.009076297578794357
-0.00406073969571441
0.02223359919604584
-0.061965363144632635
0.05241460672902232
0.05136176933668146
-0.11732612662799502
-0.006138753646117934
0.11214682261512376
0.007300101420195881
-0.054398013372676024
-0.004512252227054425
-0.01967992152240483
0.07015767943754381
-0.058487210081548335
-0.012947394398304723
0.03220012416581153
-0.000890369518116163
0.009113400835814356
0.005049291243824916
-0.022481281446179002
0.0034927280287134765
-0.002132095020566327
0.003892918273807666
-0.0016358214787028924
0.02931352860285852
-0.06608582316786937
0.024019968788082657
0.022993579613807658
-0.025963662909930685
0.023496511664808928
0.006798350215624471
-0.016188024025775904
-0.024643418084374202
0.041207506843523256
0.018492167806451354
-0.020372397617721694
0.014847083100618774
-0.03563553460402824
0.026435920460915252
-0.04125022649803545
0.029754449385941295
0.014238268049075242
-0.01678155332621989
-0.0045131856891647
0.00045707833184494007
-0.0022306356237540292
0.007808336839115637
-0.04942029310509444
0.09854852825271165
-0.04792843646525102
-0.0149505745257692
0.03923111177521188
-0.07119653477098531
0.06312015675299554
-0.04289584138707503
0.040888697289862885
0.0008558870824292297
0.004394444513159734
-0.014363915145649164
-0.011867855811191319
9.180619227977527e-5
0.00105189902552294
0.01778364551945688
-0.0005860503946892859
-0.0065457985845394084
-0.008480034442074347
0.00977842856336375
-0.0015284418852152815
-0.02730287136545173
0.002301795906898274
0.04681335490174443
0.001992956049687189
-0.04105836776518612
-0.0037356605633944717
0.05910506927887271
-0.05332280043971904
0.006126048207150792
-0.023416969715613245
0.05243747405198318
-0.02926275172177073
-0.014156788414664057
0.03258581001766703
-0.0018929027949501354
-0.04069579865134476
0.019526532048889433
0.0663540981658216
-0.039475011377350544
-0.011223711875446352
0.0050379605839999675
0.0008087343095710686
-0.028914635532111044
0.046822740648111316
-0.031196688740050327
-0.017201719739954324
-0.010389361947360731
0.05026761718659145
0.00508627280152818
-0.008456302851942654
-0.007302809821823741
-0.003718911699928773
-0.0034787551442445608
-0.004810281783475645
0.010815690860856542
-0.008292703786605182
0.012080139351916652
-0.002214481460480533
-0.005149694389841919
-0.0007955343987942065
0.00732222632201196
-0.03129081607597617
0.049858055168534365
-0.03675953567284296
0.011653751543889035
0.017724840633771
-0.025909091696724396
0.0073990492545297215
-0.010481169547976954
-0.01668194227835751
-0.015647311845195633
0.04608944927223191
0.0118852982584009
0.023842773474565426
-0.0033462722477244355
-0.03420799414725395
0.018088590721087594
-0.03984684842451247
0.0594717444502213
-0.030964850536309596
-0.0416857194997875
0.04021362570115594
0.012289855703991548
-0.002424522165213716
-0.011258927289900633
0.0031063297452131877
-0.0012444027482065856
-0.025043200809232058
0.007264400641530555
-0.00015733842568721457
-0.0014764383084513444
-0.011821036589364509
0.005369765003115368
0.06376875274856364
-0.009013244713834467
-0.023816008476571726
-0.006328586303951944
0.016929355647804845
0.01750688605180306
-0.024616688774276696
-0.001150191826947422
-0.015364168774682607
-0.0032116418117495993
0.007788669720124819
-0.005798922890880132
-0.00010542802303126209
0.031447881031136826
-0.03289642513205071
0.0038346527513802853
-0.015793223639151144
0.03190415030986704
0.02641556080040708
-0.049769553788323595
0.009144420919162344
0.03962432275216954
-0.023035964805489195
-0.01615148649440501
0.03045284094467038
-0.05185958443389871
0.0364996865865278
-0.006716129171006058
0.021206276846058913
0.02933515890892824
-0.042062185222004445
0.043323918231332637
-0.03770882066521031
0.008045891382329362
0.012838998753454511
-0.009345455200786335
0.0008332237309318646
-0.003417778362661883
-0.02056170269217672
0.03448660888970567
0.03186460277486591
-0.05130734734892428
0.0244990632956954
-0.037896038401234566
0.04414866865106015
-0.026885875134647907
-0.0340342984763955
0.10817595240500011
-0.06403049006061656
-0.037627122170100336
0.041853384320333586
-0.0215932028911745
0.05144853854406395
-0.012327210606557504
-0.053594503079956946
0.05371743546125962
-0.03400486675541736
0.01342370837402318
0.0026835881725436606
-0.00863737560560729
0.0199167223075275
-0.0027419965289650072
-0.054450304517111636
0.05634468227012801
0.021029011883184956
-0.04902341293014234
-0.00297423667331298
0.050678314149403936
-0.038193657850290164
-0.032168270213040584
0.08464267091369726
-0.0657415279405944
-0.03723698927713559
0.05896423427150699
0.02740400971021706
-0.021933878084266833
-0.0025750152615029442
-0.04294741732132712
0.04090445794081077
0.02621758175286193
-0.02866243604061247
-0.02016058640393492
0.03924109503301576
0.00048746753802508813
-0.028149777603776016
0.02639161353667907
0.004405699915358663
-0.024291128673947338
0.006491569524036733
-0.01135560988723383
0.0025007860758907707
0.029841954696584794
-0.02208617775075772
-0.016514792305178272
0.021567184330948286
-0.007477484056055861
0.001938095123240724
0.001848095719263032
-0.0017623746841184396
-0.026310921258039466
0.030367118932397297
0.017231787481819527
-0.024445817739261466
0.0050044032977329955
-0.010219342651284213
0.01485830600485627
0.028722675174296164
-0.043016311813041996
0.0010712363871724362
0.0031682877570483603
0.004852148998215955
-0.011346688588825815
0.05309123631041257
-0.05105192236795619
0.006149642272584299
0.018267154674605934
-0.014428300650640713
0.0016579455460844494
-0.002273664545188847
0.008510505362416154
-0.026025392979127204
0.02759754561976424
0.0034020988403322683
-0.0350937658500714
0.024129138929811722
-0.03410012428329989
0.04166251311916058
0.024237802925606178
-0.02059293309223742
-0.01334017289086975
-0.011385808030934585
0.011404165510982778
0.018890604333287486
-0.036602998366567
0.027387910528016035
0.011429889907438762
-0.026529129204920565
0.010426729312269956
-0.019607584869941963
0.008799449485993094
0.022421205204370187
-0.005012455008516659
0.012438069746614877
-0.004006026208255742
-0.013390380198745166
-0.01858222573989865
0.028410404970907965
0.008313524845272258
-0.06096491931773551
0.08007902198405137
-0.0342619826173296
-0.054126858261861255
0.07501375254194498
-0.01215000115473397
-0.01413021438637796
-0.0028681809005814962
0.0026697159024444694
0.011265904631011736
-0.025820710877790587
0.0136324354544054
0.021696121105954425
-0.02458390217385298
0.009658952932862341
0.01067944236880325
-0.011941233070431378
-0.0070739140010802615
0.019045373849918446
-0.020611095251819034
0.00624612027415572
0.01256176414412713
-0.02330501340349289
0.019125010746685267
0.0210819076903086
-0.05401997627209121
0.0633226461212032
-0.052520995805802606
-0.013413498384662548
0.011104722357296648
0.055756327976608566
-0.030552724664675512
0.0014057331967892717
-0.024152045928296673
0.013233355022126858
0.0366665738466595
-0.03256682216086393
0.0035724134998130763
-0.0032164934578151616
0.013154245714001478
-0.04012335720666149
-0.032842383668816755
0.004102961368499747
0.09822246415187919
0.004739523777950949
0.008353681321472961
-0.05347640954877564
-0.007642074775494612
0.035960698615692066
-0.05886545824361744
0.02128633411331049
0.05174949289846931
-0.04825871735444798
-0.04073998068451701
0.04669869340034505
0.0438728112139426
-0.03245662081497058
-0.04204077992651367
0.06075545857446485
-0.058982758150885495
0.022533551846856015
0.045402343629577624
-0.04165332324037618
0.014272576610966259
-0.017476749618280385
0.014113603715121936
-0.012695050232905514
-0.0006240836352175982
0.015933210331470993
-0.03057573401664815
-0.02804919401506778
0.10660156968195522
-0.035080526687990554
-0.08649881138574833
0.07627548272747608
0.04161599794018056
-0.04732958067809978
-0.003282050692307248
0.00018541008401329329
0.007622545725183283
-0.0010345761528995912
-0.03653818818210275
0.016546294582395427
0.025195159737744555
-0.027988172198705863
-0.0154356455276492
0.05098114808137422
-0.05660221445901659
0.10557618604088648
-0.036373455625458906
-0.04392144953090282
0.017817526195365474
-0.010692297637720616
-0.014853387180420619
-0.029655673354234136
0.09518593976814971
-0.030300352291341648
-0.02274671788348881
0.034015928048876654
0.006826471608057716
-0.04232285468406838
0.009130878148156829
0.005422745045418176
0.004376445249391514
-0.06986881143000767
0.1279669410602805
-0.06538325799263922
-0.05656562769563589
0.06640198952861398
0.0014903671822584785
-0.00996278816418017
0.0008016173469784782
-0.003798677898692926
-0.023243637146146634
0.013444739813990969
0.08752768901978625
-0.042460094422848815
-0.1249325972271964
0.08914082772550114
0.02056478766700831
0.03414363329574188
-0.01709776975286248
-0.038873850774405305
0.007458337584648644
-0.0036552661194473313
0.0007046241852827206
-0.015527698498874365
0.020544141619640355
-0.050668056634567415
0.05417895127680017
0.05912577678433151
-0.06922440453165302
0.015215047668527992
-0.017225038208554366
-0.0003403374414960858
-0.0029612167641106524
0.022110479632949542
0.008789582564408316
-0.020943802484102436
-0.002500777255895814
-0.01861037904559515
0.013247600187071162
0.042011212382346064
-0.015631258391458625
-0.026319835053276952
0.01763574209169161
-0.012242893534001986
0.018063520937584787
-0.01054078910292211
-0.0222581218904776
0.038209092041215253
-0.02004046584273045
-0.0032447157991488673
0.0103251587928479
-0.01598885990209542
0.0008392063754277812
0.02457655931437508
-0.012187592152357096
0.019047395315420212
-0.03813561578152225
0.010296018310375632
0.009473633620318056
0.014465993383350195
0.00014565826010537464
-0.029818916170718968
0.022044400578514534
-0.0031803922409539
-0.030527076455873825
0.03585017633718535
0.015155480206105465
-0.059765565179443314
0.05385078315147107
-0.020273951319018657
0.009929064480549088
-0.00831454485372185
0.0059058736286834446
-0.00758134324257842
-0.001938496922322619
0.002126615685159039
-0.012645590786648508
0.0012849131356568178
0.014124587006400957
0.011594591386808628
0.011604176608493333
-0.014348409513182059
-0.007427298192804077
0.005145059790874318
-0.016452048450874113
0.006153005085206997
0.021083672148868637
-0.010292774256860149
-0.014074294502629758
0.01462176396607906
-0.05120344413614353
-0.0659172449922858
0.07743864361966546
0.007393721146167764
0.07919890249304706
0.0022640217064692214
0.020151827579000692
-0.06912023947010759
-0.002011902258987952
0.004929566903658311
-0.011817987880754943
0.005877096362891576
-0.007887479635081851
0.023157030704572645
0.01511065531397271
-0.025804105958498136
-0.002516588839867273
2.260652764751736e-5
-0.0029695607993167616
0.008978851581359137
-0.028984493404229816
-0.0009225725018584541
0.03434877789264734
-0.0009279155941823714
0.0025146324394889064
-0.012596274113044537
0.006783685780319404
-0.02087976746407394
0.010954297877161623
0.021016172449638937
-0.01846365594680721
0.00044261353874897047
0.0004283164348759527
-0.02309447382270302
0.02116456190434357
-0.0005223162454324193
0.04365477546598051
-0.0811301204352819
0.03406824666576547
0.04244199770306478
-0.036642777642094115
-0.012598589218100642
0.02417964428175645
-0.0010817719240003854
-0.006649915638536896
0.0030754672809438777
-0.03717782575107487
0.05104895954386113
-0.02144204503516578
0.018297940425712755
-0.013318701805288047
-0.012015826599809598
0.030052248835707784
-0.027206970059294733
0.00011817038778250133
0.02042229527558892
0.002662512246975113
-0.01739208768279843
-0.002182919389896565
0.0025850612715955235
0.005233079005828922
0.011690520308635155
-0.011049069558449087
-0.02552973256858171
0.016079369672593935
0.015917874542501043
0.004122588887275014
-0.005005923915717858
-0.003039577432174534
-0.00444214550755051
-0.00838142941471487
0.0033735550955215077
0.01979022984603207
-0.014461011814891567
0.005081129897647529
-0.009484942302026678
0.010987070016235334
0.0003004145278663328
-0.014061950670168244
0.014602703801403272
-2.997105404523026e-5
-0.004872966527909028
-0.0014374883138394967
0.00948255219808114
-0.03928738367357698
0.06094186224508624
-0.037751015375467434
0.002017910710508275
0.006155394732359931
0.0037707191992011335
0.019176842103990177
-0.031130796120099058
0.007672885915888217
0.014720009440195803
-0.011149295156789307
-0.007197245595900625
0.0253344716133741
-0.00505040680572888
0.01160522868845526
-0.03270814351697404
0.03912521775439137
-0.0512054179670447
-0.012128803515454312
0.0019084934573073697
0.055677784732418134
0.01211945682373683
-0.013890645515788114
-0.00878265513307186
-0.00512038385537017
-0.017920730504278337
0.01970504724297517
0.0026777981782512006
0.008204946844456495
-0.01812022296683158
0.01315511259860902
0.001014040888547063
-0.014804512703666672
-0.007349239264980989
-0.0035035973521324593
0.025336370550759768
-0.0076682674913362
0.009445738753463995
0.008617232377090778
-0.046922477300896936
-0.049987056774617455
0.0974852388302977
0.011820543767499525
-0.00792595616357783
-0.015757944595220064
0.014342556141490936
-0.019705717101407005
-0.0004095816738733937
-0.017885969288683023
0.022568534283866515
0.0024741410512301165
-0.008324153630755227
-0.005731066172614874
0.02274107820077831
-0.030980127196747365
-0.002330093734167704
0.0645689200741496
-0.060058634788390686
-0.017973087534962406
0.03734243575665497
0.016091011122091436
-0.014920145300297172
-0.005671576105343412
0.00503078294477477
-0.0076246674893731825
0.013333420710982757
-0.018850637476821586
-0.002663887863469716
0.022786436658062126
-0.011506080791964024
0.01220509772440348
-0.023943327585192575
-0.025486352472439355
0.07282583400340648
-0.007180441167865315
-0.07564194453647466
0.02367407667710819
0.08085328370457123
-0.0587977322507629
-0.001983694123967039
0.013641194786025213
-0.011625826525827554
-0.0202728943843149
0.014840685338339932
-0.03727095600780439
0.003135501691703513
0.02415533284290372
0.024443265472805842
0.06691395028836844
-0.04846763057315839
-0.05293198059098336
0.0660709651564575
0.0024411129781781726
-0.06772207463997093
0.04236774412811317
-0.0011255943171637472
-0.012855593180602476
0.013061340914092723
-0.007491326791574604
-0.00017737464339218079
-0.003063052136753175
-0.01860387861613666
0.026062375250763936
0.011156629064836165
-0.028686454469793343
0.00565295390628251
0.01282794227868933
-0.009386737522059097
-0.008290584614294438
0.0017841594958138973
0.009802205823110643
0.0262819280901585
-0.025767768685688752
-0.0015890524607919954
-0.00017183113562180274
-0.0007004702269923779
-0.024827131557718873
0.02711384070408296
0.010047734748950932
-0.0147173384133652
-0.012876304793856708
0.015843661705027934
0.03482459817423145
-0.020027352882108218
-0.016109997250152608
0.016376053575538063
-0.027606487951414627
0.008520755719790274
0.021549218412882154
-0.016483656884167086
0.001105343591554897
0.01380220990507841
-0.0400864675511301
0.02090046338578
0.006294088994383884
0.005840221730151307
-0.0063603232575004665
0.03301947826648677
-0.03622766997057236
0.0109788172185451
-0.009859961595586775
-0.03296587997701339
0.0771430233677225
-0.06235604754687851
0.021021137756508712
0.02036385558272691
-0.011429836505449265
-0.006030249600838422
-0.0125669809642448
0.012062095180889187
-0.01982671797555624
-0.02776732908819879
0.08538269373643836
0.01814579911244163
-0.06572873895629372
0.01083893226570165
0.014861296267437263
-0.03248769322146927
0.017011104874997462
0.003019827570837297
0.006776950947111504
-0.016653028677661164
0.012512231737046298
-0.04909074252527734
0.015107417258355627
0.0697434117650304
0.0024251966284418724
-0.05031327223374671
0.005047584918490111
0.01795155472272003
-0.020001458882418666
0.013027148352717233
-0.025163202688670783
0.0165638151419627
0.01497593775691386
-0.014953065452042225
0.008166086324793875
-0.005852554289872858
0.01034259487341882
-0.026072851127294294
0.015959753431653234
0.018422129576302515
-0.04529018127063322
0.025554097583295965
-0.04463960734648098
0.050734576973213596
0.056192988365844077
-0.04664300823217915
-0.0008825225748723131
-0.008164101426833215
-0.007158308475730291
0.009647255429185542
-0.01442280009119612
-0.015627656011951707
0.030192569496498622
-0.031334018206510494
0.032994108635524544
0.040149001015520325
-0.04530669792550701
-0.07590824605093771
0.012280430076621607
0.06430821845943557
0.053861474692646016
-0.012464142831533298
-0.04060790414466697
0.03350627880457746
-0.03534515021333817
0.005226882222257645
-0.014893841732749769
0.004025642255381601
0.017047159377930554
-0.00020117745912928697
-0.0037948691551132896
-0.012641047564097452
0.01434248938605076
-0.01082782119882486
-0.047367593817026155
0.07609755803328977
-0.01701428846045072
-0.0041763155239671335
0.02185835079193954
-0.04346745567209176
0.014657349709390033
0.010154630303951473
-0.02141642686488021
0.03603032340367929
-0.02456964532482875
-0.03047438236819988
0.029237058231060264
0.010039712562726844
0.020872032551025543
0.01706638852169251
-0.060093628301923774
-0.0023906882202384683
0.04134069700026677
-0.02257198621699863
0.002189280382292491
-0.0024143529404805353
-0.008445763486916391
-0.006705661791327477
0.007760989058394285
0.017708682782725083
0.025536692063589217
-0.008695296211423065
-0.009306414221602388
-0.02284228706343394
-0.0011684575766759409
0.003954454251039019
-0.006359983007157011
0.003191037262752716
0.01452404093938231
0.015108133213603159
-0.010971697865321817
-0.02213153822935121
0.03203805207216881
-0.03631651277180947
-0.011570771904416466
0.05998947177825242
-0.05267663760822128
-0.05327713265492506
0.05908198764492656
0.11223981674448469
-0.046804975754823674
-0.038781497471611415
0.0010864792029253723
-0.013929305849066598
-0.00889361936684363
0.03265543290224382
-0.00919956317667081
-0.06095317622428942
0.056249708078869975
0.00020473815281008
0.04802777343446718
-0.071747452099304
-0.00805623473475836
0.07793324696487813
-0.0637821067417561
-0.0076703529949044835
0.028775723719290713
-0.057991120093471515
0.05823227711576451
0.041879779442436704
-0.05489943973168265
0.029083622743788395
-0.020370094037000186
0.004561197610507328
-0.013367489951219502
-0.0026123235903041664
-0.002771253374307614
0.028936199792660156
-0.022091423147899913
-0.017603912963301216
0.04127939940385372
-0.00020809528087650797
-0.010746911269391202
-0.002054857702317392
0.004662173554134785
-0.003714126835291154
-0.010553558100619309
0.0036140779038909
-0.07995435109342885
0.060400029776066955
0.06246370414044233
-0.008146188770673968
-0.04257110579621659
0.05102004107269442
-0.023496380513724713
-0.014432075437093461
-0.00532000866476201
-0.010519530328992222
0.011330305110265892
0.0035386172353504275
0.021101284465494863
-0.017856516679970236
0.0009276747629624049
-0.017760407919181986
0.016699304964939543
0.02227631975707367
-0.012105429415425695
-0.014943210188118394
9.44981721068272e-5
-0.010239620184830045
0.030826128564326538
-0.0021448053176598147
-0.059723203815466475
-0.028682768473180742
0.08536743473604247
-0.001402715091322282
0.01877299207710348
0.02326792213852169
-0.045689836377972526
0.007829034511726785
-0.011969585732636956
-0.008592123854037848
0.005430608718325458
-0.0010215583884489732
-0.014556005522394555
0.004748462636314232
0.014772544122313103
-0.002594914801054893
-0.0037208783890947394
0.05648855647299189
-0.04787276801872076
-0.015470521705695628
0.026413857725882672
-0.02115069321225449
0.027583617324484222
-0.018000643489110013
0.0039145596740493005
-0.005802755243021984
-0.03682237186719095
0.010679704421386882
0.025423415341586986
0.07320144949160712
-0.06051139806910055
-0.02634037644856657
0.01331589295976543
0.004862928919165843
-0.012718614182858357
0.009260750330810197
0.011508955041469093
-0.0020724914147773887
-0.06213842021930138
0.05598848611695506
-0.010503723113108432
0.0322018469472336
0.003904863305850048
-0.01848115748827306
0.01742028838850851
-0.016975337093185328
-0.003948829219661221
-0.004178721094654225
0.014207210235345324
-0.02356101217725337
0.019540488107427034
-0.025024496369828064
-0.023945309363576417
0.05420778660688852
0.036077382567188065
-0.06020483278061839
-0.06841182617200414
0.0948098557688768
-0.007982518942665218
-0.026165107804368093
0.039024812052590785
0.029929750026050583
-0.04414186388551711
0.0019451057441249864
-0.02472967781588986
0.01246989503022422
0.024308513569115675
-0.019601246030585218
-0.006553958828410034
0.005725519753108976
0.025688458022423588
-0.017620589826658817
-0.018856919955485996
0.03929828863684215
-0.023420202167733883
-0.003075730409959121
0.004612972090485723
-0.0033235191266252073
0.004728441712251841
-0.01704210190848454
-0.007139944854447355
-0.007913909644890582
0.10802804088493467
-0.03168212098473133
-0.03442569648079696
0.016945146441849746
-0.016856324985553117
0.01685975895268732
-0.0064049644226917835
-0.0035219323941284575
-0.01087321201672764
0.004210582578756394
-0.008809204042739216
0.0074848677568735145
-0.010473748327767485
0.014940486942803921
0.009716462334760312
-0.010474289979114149
-0.029891399509511807
0.015532790607807101
0.056080140328005124
-0.015982886744930536
-0.01360333678025305
-0.00877450506166344
-0.002495578735680848
0.004120813055369044
-0.0015035092016755236
-0.01373622974524924
0.014414778263230676
0.009300408301868957
-0.009639014123129508
-0.0017672209983148335
0.0036816939410404537
-0.009488447762887597
0.00620070045005916
0.015605638777092978
-0.04085840116785078
0.008751909539034597
-0.019775216592625267
-0.003304996570201668
0.052874989143431916
0.01907945598584504
-0.006625459857552363
-0.015382527564496762
-0.03577160347772024
0.010732994541586272
0.05779914540724451
-0.0355462680294254
0.0024495979082996833
-0.009137400465130119
0.019530838230137126
-0.008532252074975544
0.005431236110635229
-0.01059483052735044
-0.016223681335632678
-0.05689603933451126
-0.00042853255366614995
0.08456676746205749
0.07313480910545778
-0.06775387300762215
-0.027965144217941607
0.0321216626216807
-0.029030365149590454
0.03954792714860389
-0.034683529151969816
0.005989040363761133
-0.00422546450619099
-0.00565277408779008
-0.021475905033044862
0.04329336425068531
0.008052373254073375
-0.02588136076659997
0.0007839299933289912
-0.017836543914724334
0.02328165415201333
0.01482954018423388
-0.02383039298702383
-0.015973048838616055
0.03947040566351401
-0.005690682204279485
0.0014453046902295208
-0.055970309129909745
0.02866731599866834
-0.015166176229671313
0.09027197620569372
-0.02506212465887203
-0.04141379141279722
0.02372345602749626
-0.01779054472432362
0.0076953032425085555
-0.02879986855990957
0.0285461507627095
0.006217359843937453
0.001629742946061663
-0.019828733430105494
-0.08207729748495818
0.05455819209859469
0.05043224007478997
0.06019578124826064
-0.026092322016666003
-0.05835582777296944
0.02067885997483232
-0.02594594033074471
0.018998367081781597
-0.0028826205998859766
0.012807457982528248
-0.01111039237232414
0.0027103724371151383
-0.009257682254837363
0.019102423436171523
-0.029622151355748194
0.009375719456058862
0.02404672397239649
-0.018207575132267007
-0.005545577886663544
0.01753633953101852
-0.094448182051726
0.048976644037927675
0.055281579255085256
0.05093765166305031
-0.04428844073444971
-0.0750824065580944
0.06928827334396026
-0.0012980400378839185
-0.005133802126554343
-0.0662216928616679
0.03958864621972813
-0.031221935625307395
0.07588130932338599
0.020533617255288905
-0.049225094053245044
0.001726344749106934
-0.005404538026557049
0.017055101826484398
-0.02415858209855748
0.024981016845483373
-0.022051009401342636
-0.0037750414828434664
0.007176997881914282
0.0342131577792919
-0.041494365727926086
0.010950367374083836
-0.021479915071672684
0.04059836636090941
-0.009520797548823623
-0.009247280072054442
-0.007737407601104307
-0.0012184536674548774
-0.00443017461151296
0.01622715400066821
-0.02620488389747999
-0.007583302761358546
0.04782384197070111
0.07189465006768969
-0.08451170905182148
-0.03940044784974295
-0.006296019166648126
0.021916774558186747
0.029252914012951603
0.06695721177486869
-0.055422129165887846
-0.027472394998888205
0.025208731373196014
-0.016917180375790153
0.0003209029578256084
-0.02442328459628129
-0.017329105363847797
0.08770726469530854
0.003232257683465356
-0.07937926045747812
0.040376532367152884
-0.008450584688637575
-0.0005648122025945224
-0.027928056213940344
0.027121475420748387
0.013902455162105976
0.030068307753433943
-0.04132794042387489
-0.015780100652019735
0.02286955153696113
-0.008688208191177438
0.0004005081251947651
-0.0018396155902407063
0.022835443836798697
-0.024314505046379997
-0.0008389345192685305
-0.018250355676989294
-0.007576541366094425
0.010377886149140259
0.035920093118293805
0.04897383865770155
-0.02226312000590558
-0.13131918147043886
0.05613965106358165
0.04879187815459207
0.014073891244773318
-0.011468737862228462
-0.006880699726887984
-0.026529047579270992
0.0380066625160943
0.02426979951378272
-0.045411359429018194
0.005832943960925263
-0.0007453453493868611
-0.051967877327715684
0.06481561283479131
-0.0016317888552692672
-0.009550880431777431
-0.008226147107391668
0.006891090246227027
-0.01618773292752662
0.014667130035394327
-0.04111874278873007
0.05826547498022461
-0.004070232585265954
-0.030831715092879408
0.029997193843653402
0.008950233778181826
-0.02098275448791731
-0.01014887470936654
0.01871997228941613
-0.01171335056842615
-0.02237686314047549
0.0009172095934496527
0.06119601459252366
-0.0295001471797689
0.05296233565483077
-0.050651939432876825
-0.021280881311198874
0.03469705728373429
-0.022524587661567175
0.003028071267961563
-0.004845306760105528
0.0019226322373083748
0.009514891331614095
-0.0017016953047193084
-0.008301441602262205
0.010766936475371303
-0.0366556572730139
0.003708398559939763
0.05164496955943032
-0.0005978757525471057
-0.004325321013459282
-0.08354542349206429
0.09381065708662528
0.007156851945876563
-0.12455495586957266
-0.006518785481880451
0.05395624497985185
0.05833600016104923
0.09409711653927444
-0.07742893591995204
-0.04183774901587789
0.043025905251903085
-0.042281541905590636
0.014117175722108244
-0.021877437616636408
-0.015204444822630503
0.005930883543594612
0.05775246915972099
0.008247543054334394
-0.040651611544671784
0.000280578414862509
-0.03323893089519059
0.027962172829556264
0.00830789149132627
0.02968684891621287
-0.0207598811940517
-0.01998242076410328
0.004026361394831368
0.038348294915627856
-0.01777434506047748
-0.0460573463235201
0.022806779722836623
0.058247231031226976
-0.07175809791379328
0.03907185147036818
-0.032536117152062394
-0.02697739035647384
0.03317688876311997
-0.005123017667502339
-0.005878155290358622
0.0749017458151715
-0.037310676919544816
-0.01349361339336741
0.0005105820638966474
0.03371964286734519
-0.06071647892904308
0.02813335206522183
0.01299375714998241
-0.025650478983703984
0.011762261663773144
0.0013213899725085243
-0.06363881017173312
0.0861590799790456
0.013683126907180765
-0.037095607568711886
0.003505181424868886
0.0022442510476597954
-0.004060753808270867
-0.0035559785924592635
0.0005720825605111113
-0.0025141335612184346
-0.007091083273118581
0.00045057527829250876
0.045557883261374665
-0.05209277231406517
-0.010696094182699456
0.054540766883332426
-0.029765010180561102
-0.000855323123918339
0.009204322829181821
-0.05612938382631105
0.059466016995363136
0.04087308364031017
-0.06534981033681486
0.03849932970043379
-0.016364325532865376
-0.021638503956839195
0.020583792666112877
0.0022586271171510797
-0.010725262347612174
0.0020774540057256763
0.008662520923561012
-0.023003123711532014
0.0460022132316078
-0.028522569311209
0.0007456803297547498
0.006750061940482888
-0.0652682719714961
0.05338281444314941
0.027849244852523825
0.015563039700364545
-0.006913534516327591
-0.06402374036893699
0.018827726895498276
0.03480225260823566
-0.012515830656988358
0.00792238675462853
-0.024218314880300795
0.002386435230845696
0.011044172788388984
-0.023721930755190357
0.03912976188105388
-0.03241922704490552
-0.0005863024804242389
0.06652635802461837
-0.054906843245598136
-0.012529253894360215
0.04655885101559909
-0.1070432214035939
-0.017921495720923053
0.096647399943663
0.09579037935317847
-0.044401385641597235
-0.06313206365612056
0.018993736180260012
-0.00786453247474772
0.007369503371480568
-0.004956766652066902
-0.005930684707496692
0.005882400463767534
0.005164126529171087
-0.03371683250575708
-0.019325118624823334
0.05328846158093847
0.07843063557178187
-0.10678643643051111
-0.008426306136318562
0.06262456842845654
-0.022582753346826134
0.004064382314860393
-0.050265815414656245
0.03419063575375747
0.015742290059032382
-0.017825468868783556
-0.01428815800915717
0.009674323551872255
0.04327619177594322
-0.04493061698458911
-0.009007445783166812
-0.0003323691890908531
0.07005979667998541
-0.00047631374494194745
-0.06032522805862661
0.019917703882837978
-0.006194051161103831
-0.008855387974146645
0.017611889923557333
-0.018416831084461238
0.018684172799804055
-0.01139091455466934
0.015664023954533812
-0.045400256803939776
-0.0014400741710862697
0.029891553317378583
0.07051532531161675
-0.06362912384935004
-0.019100023739468064
-0.009856445673945391
-0.04456121778601885
0.06903552792272771
-0.07142226920057038
0.028850732493673203
0.012167275959384716
-0.026612648875965705
0.03680442752630164
-0.04816047166852733
0.007628116017396436
0.04018935249034383
-0.0019085860314407288
-0.038743243599643984
0.023548313258993203
-0.01159299255369306
-0.015519696246785397
0.02378257884517998
-0.004017991273210786
0.0076044898110029235
-0.00981213543974535
-0.008379894665137888
0.0463686593353797
-0.044757168280975534
0.019821145427550757
-0.03713457888858818
0.019698254245798408
0.05774095588101291
-0.07456030633943556
0.037431671047973514
-0.029735352839340035
0.0006832970102805813
0.033392472159110786
-0.012455692692144194
-0.003215531424161311
-0.0018663694152811772
0.0008721709527745869
0.003986416207850452
0.031707851801407005
-0.09110167771380895
0.07919852568529484
-0.0034287011560478753
-0.050333323650788575
0.02613100159407855
0.029225871952305305
-0.022061949906851064
-0.0008772337398621488
-0.01700937619790155
0.017037500151907636
-0.011930330180947912
0.03236484038245424
0.00036480585767595386
-0.012043654271182813
-0.012970926654966686
-0.019406669767173756
0.018946544055384207
-0.003502114872221629
0.015009436970403689
-0.000699706165957048
0.005852494035699762
0.0024916403536268117
-0.014656405083715018
0.02398020361610298
-0.016655561404908426
-0.034121494609163694
0.04413245990283676
-0.0005119709556227203
-0.025422319704698992
0.027346145469564154
-0.057422422460838174
0.056590163214104816
0.00221078668781316
-0.015127008164601774
0.00026499287413350725
-0.014056062536639269
-0.005426642548915783
-0.011238242028462908
0.015155975426480728
0.06114594688421826
-0.02648362598943277
5.8186748297273105e-5
-0.028780879097588974
0.0033210822307002674
0.009248156631741833
-0.029087035909100223
0.032280345076452055
0.010910616307160836
-0.03411453274695919
0.049496463431703996
-0.02614501593699803
-0.011039377679020967
0.006789708881712042
-0.0031143260944339612
0.008980845944592475
-0.006236596710506026
-0.01776031191836669
0.015970723952030474
0.004020472512206608
-0.009970426059815463
-0.012423575129513864
0.06926627508099203
-0.021250154990250403
-0.06231394563750814
0.054436535170483524
-0.020458558048397357
-0.004664375791050279
0.003777237164912073
-0.01564519719926305
0.03914750382466903
-0.030503233917998474
-0.0029222129019943477
0.04210053847189865
-0.0296785781980462
-0.006385520576726034
0.012391700283556961
-0.006093670975986898
-0.0041761898480925375
0.04420547789605511
-0.049410763163766136
-0.030019850578093088
0.022967528268000525
-0.003973632213499334
0.015024642110324393
-0.00967311113677738
-0.006634417686055549
0.049014661334304654
0.06857511648830306
-0.06249758057010979
-0.04731790374414957
0.019265259936296686
0.009125819571073612
-0.014635066914594264
-0.014794198783815604
0.044983684102571475
-0.028543761529675082
0.0016915178500759298
-0.03603222053488664
0.044616013565369594
-0.011244143268256845
0.03299138417309799
0.0007126169625349954
-0.045139947784469836
-0.016150938036220808
-0.0012104999998501231
0.05550791179465775
-0.02416762131456518
0.06608668627717829
-0.07038689234522777
-0.01723809195083814
0.037743006462564455
-0.0026063536246137
0.0034239991619096077
-0.012389619198110324
-0.0014582110617062938
-0.016020822248674405
0.00328080116968843
0.015787065568553027
0.0040046223528114044
-0.0017621163329879508
0.0019340202633576498
0.0009076191720920335
-0.010843315258172392
0.010517316312973035
0.003864939137063317
-0.031805182797957965
0.0453404972582343
-0.012670720115744993
-0.007533230450156969
0.003475301065756442
-0.017710393114755973
0.021357957067343114
0.007170625059981228
-0.01658588489214141
-0.010357150484562094
-0.004066371586163742
0.04500982858938096
-0.04014555594183511
0.027423909200254504
-0.05083812927388731
0.03622393170198701
0.03116641897376904
-0.044782688159290096
0.022359531343386085
-0.04382400983398016
-0.039119323380002013
0.029749866728155272
0.07371342982542595
0.09142908225576107
-0.10824561216344786
-0.07340964797769978
0.0683783504413934
-0.019107686435293925
0.016342128867254613
0.0753022324467636
-0.09487995293540741
-0.0016251538104075092
0.044104978200946277
-0.02841591266367316
0.002831183247679503
0.006358185600258026
-0.03140230540758737
0.0011066138942519288
0.023528771208989996
-0.01646869327923306
-0.0043034831839536825
0.0519964881048427
-0.021308345252410543
-0.018256473411688123
0.002968953897482751
0.017875486892155568
0.035857263050151134
-0.030047190912410704
-0.03246031210101896
0.022910525048348118
0.000136961439661909
0.004242168838515248
-0.009652600588218485
-0.0019682782774734786
-0.0038137638761468473
-0.007489317813614171
-0.016745198895276925
0.003497492322872886
0.06830863124291975
-0.03127514160144296
-0.03903099787909148
0.05243742149831476
0.012192239602502375
-0.04256395116182454
0.024512299428470552
-0.02143987434834682
0.00840607952083161
-0.007908686151364197
0.0031792683394147314
0.005529644835884584
-0.0011245333494303011
-0.014043756571105792
0.018639372592276215
-0.009588573751287521
-0.016794818147032764
0.024472804231266854
-0.01573286284757347
6.347248835747443e-6
0.043784265289152136
-0.021498534724865515
-0.02514246152542743
0.03772013067909352
-0.017916723952398073
-0.035570310467290644
0.07055893517770895
-0.045697402140572496
0.0027512733145469426
0.006175423570285665
-0.0034976918916254096
-0.018266259668307194
0.0018440497540088696
0.034699370517408346
0.030795534359916443
-0.051323792459647466
-0.004558352484927752
0.02139936016802846
-0.01258470506227738
-0.030761896005679024
0.008734629682134898
0.05609445023595272
-0.03176432027210141
-0.0056163005344465056
0.01534153195818222
-0.00843265107473723
-0.014468654397841618
0.03182902471531346
-0.012679349150048758
-0.010267583133414693
0.02874261445095283
-0.06146919262444128
0.010546998790264439
0.08555034875839984
-0.05915080320308719
-0.011193786627829994
-0.0012214859537316158
0.011067076878477633
0.022249437923171023
-0.01162872739669929
-0.015259109265973958
0.014088806074827875
-0.016592308888205398
-0.003263637298468014
-0.0014600961264967793
0.03167927257424996
0.0036865903264704514
-0.007730301849278476
-0.004219221034861498
-0.029846430920804634
0.014509726782577115
0.02254893842108263
0.0012661169284788887
-0.015213255733593112
-0.006055793915749286
0.014865949911075482
-0.045935051635038304
0.021746936444595022
0.0514597010026695
-0.03865250571898016
0.026923521119842864
-0.01697067114075068
-0.02924666501897666
0.037945981329888245
-0.014137869852413498
-0.0011386181242618587
-0.007055604855644715
-0.002520018193794993
0.001316136095278031
-0.023886892559987993
0.0749815424560134
-0.031915900192422075
-0.01871938427009967
0.013661834018385055
-0.06735098091840341
0.07500708262393874
0.02409324110604305
0.012963300508940456
-0.0455305535465611
-0.012544731880244964
-0.001578999282257465
0.020989803724294154
0.019822981784956673
-0.06155671967974374
-0.0014814471812205632
0.07659618828407122
-0.0364655439681687
0.01563800620952216
-0.03633660273720829
-0.018005632200169597
0.04464581112700039
0.003856913578813792
-0.018960257832968397
0.0026009452555075807
0.010430852245345679
0.0007844682249518176
0.011312255989504139
-0.010811409778558323
-0.018864249783501874
-0.006619959240192985
0.004019950686457663
0.009274566389283478
0.011161152601347424
-0.03193096324393618
0.03486924670588476
0.016582136891970745
-0.051728763034080805
0.05392591269705549
-0.008986531969332745
-0.02681832033164966
0.037336596356298046
-0.034475423572622566
0.003867735273269335
0.002778489198975942
-0.0027985334830269437
0.01010890476091586
-0.022771957492981443
0.02041514683213219
-0.011859685975777134
0.03376199226714727
-0.07866444020180441
-0.011486308755329633
0.05086911576890041
0.032954065900441254
0.055903192434944904
-0.051781856867622045
-0.034189218657499465
-0.034536672380696354
0.030736054639595722
0.05579646346901446
-0.036263253079152236
0.007042669244765043
-0.007547617580810018
0.015002855439664842
-0.021098094833644776
-0.005710910220220855
-0.009247322688603177
0.04565939503137717
-0.015034267207207463
-0.011583017695850462
-0.025632503340836
0.028990372926158803
-0.020635988775113523
0.03114967552133663
0.03914205477258148
-0.07072843481732893
0.029324496023237945
-0.008208862321245514
-0.01995984872687906
0.007323157380959788
0.027077582116456944
-0.010314810086562654
-0.009081848648134327
0.004481423476107693
-0.0030851848870832033
0.019540794643732262
-0.016571247416809376
-0.07119253818105942
0.08373935138705735
0.010666088235639637
-0.0024470110691363622
0.005857723417177274
-0.0034222999434798673
-0.004686195908459645
0.007064779044623881
0.0042692734773013274
-0.013787802196391086
0.017288873560264872
-0.003486797725025026
-0.023378654265883148
0.041277198147412264
-0.024430802030622756
-0.02448286016867174
0.03595382772873701
-0.018761751049501063
0.033167522026104956
-0.060311873197691046
0.046565562471656
0.014487486733106514
-0.03153132155221483
0.020058018758924656
-0.016641925637836064
0.009508028976720873
-0.01077795844479068
0.002488000854265038
0.016279512789989514
-0.017595254998733045
-0.00013109824393731095
0.013691530740856384
-0.041089319981300054
0.009389167300264956
0.012283226716181428
0.05865771989218327
-0.04038201784952511
-0.009110843997055085
0.0038128244679428436
-0.06808157338993404
0.11022531925325785
-0.022743877678813584
-0.024285410917168182
0.0069916768407978225
-0.016967999204140494
0.0333203001782727
-0.010825525760680188
-0.02165653358501385
0.030438081970050268
-0.021623112381671694
-0.011031722767484986
-0.003932647614403484
0.054155812684998694
-0.02538425731942917
0.012856747083137221
-0.024793070522606042
-0.012187089521940475
0.03531845137164158
-0.02212808785515774
-0.004677416209106333
-0.05452009393232471
0.04258134735451291
0.08941949363221402
-0.03880943502611478
-0.04448650976511592
0.011059976696530804
-0.02612603357097565
0.012063022909255317
0.06251894105411793
-0.03887567302421635
0.028278441233182128
-0.04695717151158618
0.010067545460795024
0.017315123628058315
-0.009140304074260364
-1.6916033076963544e-5
-0.0023258156302092825
-0.0011164958650640155
0.0027641450912868626
-0.0036718901714745122
-0.00266382806451837
0.004956820340388801
0.003093952718029369
-0.0038100019208140434
-0.008308197946769624
-0.027584618057099775
-0.017401962194543596
0.033833895124691704
0.04828486382479169
0.004368712176881062
-0.023764773854729304
0.007880167883555833
-0.0036463906048709305
-0.008241223314042312
-0.008490795833039133
0.015129321951731778
0.04272729866431657
-0.115907482011949
0.06085671573113505
0.039489720619467095
-0.026367060699172162
-0.01518677159623727
0.0038678363432880225
0.01085720487244457
-0.009164141867496589
-0.012534205375532848
-0.0029419817160747375
0.011179460722854806
-0.03807455863608977
0.011904890523100287
0.07761619268949815
-0.0051778169027394405
-0.030722157831450048
0.0005991729963779058
-0.011911368429744273
0.010280744403589281
-0.001918003944803015
-0.008268798565757685
0.0021001487513579997
-0.0019409537478896066
-0.0001525528350614369
-0.0254844280300206
0.009907735816968244
0.04426999874436588
-0.008877498440047482
-0.015003188736774087
-0.008011919408239976
-0.019608410937931975
0.007886454352204364
0.05904178455738307
-0.026407911518395943
-0.0314524930000053
0.023793821169351914
-0.0019703182130563768
-0.0009470568478571195
-0.0136101120415697
-0.03661368566650092
0.06354114960589519
0.04635258007251086
-0.042024941895673074
-0.03233351645361404
2.5649250585235706e-5
0.013299524667629625
0.0391871681452316
-0.09324007306257909
0.06331831744023764
0.03586482751258213
-0.08630084301411234
0.03900949036847956
0.0432265465737518
-0.03649562259150585
-0.04850034634550626
0.06404392075379683
-0.007083614763123469
-0.0057668493009825905
-0.008782276126410471
0.006727323057719947
-0.021250342567593394
-0.03203507781127457
0.008060691821942911
0.018443326525545478
0.05973769155999742
0.010901236642988255
-0.016310130537211087
-0.0055019402147820085
-0.015742082709153227
-0.003663672154138986
-0.013342819469064349
0.010286057532732484
-0.0064350891176034875
0.00037268230099896105
0.0062418806861543885
0.01480061370455188
0.004897158509523547
-0.038531133371080495
0.025302916229615557
0.01398243780101771
-0.05090643212771373
0.04876390579476386
-0.0076845365121418485
-0.018272091942884927
0.01713246278941216
-0.02832102204413456
-0.022185149631826384
0.012236950257162427
0.06300381366143393
-0.018530023980611876
-0.018015474909171436
-0.004493333713859293
0.0540520979274739
-0.04270593107199194
-0.002213418227948516
-0.011721158517961294
-0.057158400031862344
0.031583336246659544
0.1169891442613572
-0.04157355460372081
-0.044376179306453656
0.02721297912964782
-0.02696923433639986
0.01312739059836554
-0.02178220418425969
-0.0003917830371977793
0.03704712298792212
0.013363187865703119
-0.06510987286512293
0.037490449826600325
-0.01634332926735005
0.03630007258423862
-0.00848293450990556
-0.03239324150559475
0.008487060925484124
0.01728283261979091
0.010174875156992225
-0.028435231183801424
0.01840091820181511
-0.01578237958378148
0.0029297773765719626
-0.0008184279395628824
-0.0018271761036068312
0.006871120935325159
0.033378892123647974
-0.046909243920406185
-0.02617241146915461
0.07126901350427628
-0.01845666395857748
-0.01338051700542997
0.0010431161067069317
-0.0038211205897378253
0.010519882830450467
-0.007366232269935935
-0.020109396987060713
0.04161814225193505
-0.02392578786671007
0.0025113636819479312
-0.0031222004749775767
-0.022993759921394963
0.0471190279823932
0.005858162927743882
-0.02680916235104669
0.009859806234441493
-0.0015504809232949057
0.003136773991961328
-0.007386696156034489
0.0021696814126744846
-0.001933853762614568
-0.0017871205252950606
0.002501926965023271
-0.024938150674404636
0.04409421783596201
-0.04304917288771626
0.01998449784282863
0.005666921633475264
-0.005003201068331187
0.03086195396789826
-0.036771550081407645
0.021979214277715542
-0.010613839520636104
-0.004971101334474426
0.006121183812842768
-0.03319948599076983
0.047602469978994755
-0.001911775270073246
-0.01746357121197617
0.012304728711740598
-0.031896701185055276
0.029547606717432173
-0.016143093587771773
-0.0027380111108075145
0.037441820977180296
-0.024941500142118267
0.007845589457705637
-0.007893485609790307
0.003793939715840411
-0.011615507206430342
0.013970667824922622
-0.030955301943009106
0.026287582315778768
0.041496316301538716
-0.04998308137999441
0.018951192860821586
-0.013192435790490453
0.0007896275009393605
0.004600292179868348
-0.0032545858853760823
-0.006947286897635907
0.008893230928030849
0.0008869859465865382
-0.0043603604038797705
-0.017434916372957243
0.03258829532962593
0.009721618416968503
-0.010208604702420132
-0.011410427740446982
0.003928557367628649
-0.011512175875457276
0.00882018524374839
-0.022209905079036307
0.03156987547653678
0.005499648714213823
-0.017110672752810085
-0.0039040774024883262
0.011079423919092779
0.011090270988596163
-0.016923358105714215
0.00692356694691465
0.010725725959781052
-0.05049216522595934
0.03518199606227612
0.012069681527946297
-0.009156606981710391
-0.0017598861903722618
-0.010219292792267076
0.008353155987834926
0.011848021496836503
-0.00809611456477155
0.00498666058571362
0.014199109274631527
-0.051520528122611875
0.05376376158319063
-0.03755697199362307
-0.017657473310005223
0.09643837315035908
-0.09738514013122446
0.004910463895941186
0.043058361561272074
-0.01745424861572431
-0.0008367754755889134
0.009275888458873172
0.0035615477323595046
0.02642091183953532
-0.015606261361486684
-0.04496685765423947
0.036629710250831615
-0.006918010486727466
-0.008111257599110244
0.012906830481157594
-0.006656791651207472
-0.007651139902214554
-0.003467943039334953
0.01288862101915833
0.014756326063243952
-0.010651252804510403
0.0010269583042228358
-0.013257651898417988
0.005277340414861942
0.003360217233272289
0.0198435102285911
-0.021328752289787145
-0.015030794046765994
0.02878169247846063
-0.015408860286346027
0.007624664776492818
-0.013745895297041066
-0.0005911456434153362
-0.0002793544067880571
-0.017644350557859623
-0.00478259286039906
0.0443859047861076
0.04458032649206167
-0.0570841658425536
0.009319738359766072
-0.054003475900596065
0.04028737367221835
0.04888911275212793
0.008553355734326251
-0.06925678697809734
0.014612475452999152
0.027738496120278233
-0.04246871682942843
0.03698278934606958
-0.049389561044874464
-0.05914238938901328
0.10754748338174336
-0.0010138391501772759
-0.003641186976703681
-0.02750591454155904
0.05520253321366697
0.01314421368564156
-0.048434891610994235
-0.00046377064669100854
-0.0033231283993768734
0.00215647904544658
-0.0252163288502818
0.03918773690677979
-0.0015659938898089365
-0.015467946489318596
0.022444092666134452
-0.0439258974325909
0.031673044503242376
0.010972111661486594
-0.03570075156850083
0.04095733826165193
-0.06363777040942664
0.056691325077856236
-0.023255498632923866
-0.0079572635014038
0.03462677102845535
-0.005706371922566289
-0.005225324882053073
-0.006857095937962798
-0.003033793920147465
0.0038694761631545838
0.01243583762741074
-0.032230548501898326
-0.018291406858694348
0.04307906236903125
0.010720961335456636
-0.020505533813189425
-0.01527903022103727
-0.030658561732958
0.06934796184553338
-0.019257585619236073
-0.019301637115786807
0.013712974338457085
0.013862756887086047
0.006091889399615358
-0.01961699757391666
-0.0001910549105381687
-0.01549933813857951
0.016481705515378198
0.03025752543518201
-0.02251615137655394
-0.06358637727519079
0.03748322495262668
0.03092372274589894
0.012965008327539107
-0.0010782155924420334
-0.026001348375361832
0.01531477358448785
-0.05373560445001391
0.06095159835064312
0.013512858391227844
-0.04889597320578609
0.013647312101323972
0.006594640119876205
0.001764809524623323
-0.02442155601124485
0.02088637310940955
0.01647464580118274
-0.024694518011457944
0.00216830686331948
-0.007418620294318279
-0.009859720253039717
0.0023426390621102966
0.02349938328790291
-0.00024180125301520583
-0.007752803068447056
-0.015372185623454104
0.0008387791773095676
0.10886862562965638
-0.055679857285505285
-0.052461822321982154
0.00960418429382115
-0.003317264527737729
0.019528772828532937
0.01782143598832131
-0.010451639491644071
-0.009183868751531987
-0.010894545289668933
0.0007927873258189999
-0.0030005707312892316
0.009371677617951213
0.0039141431985183495
-0.004868707652575743
0.012729624979805676
-0.0036185986178056684
-0.03039206037470943
0.037823258927148995
-0.0270286125239656
0.02594753834022756
0.012704269840427274
-0.02583660791025011
-0.004147310264777104
0.00458402334653496
-0.005362703232250077
0.015596188795476196
-0.021671962084349516
0.020534967809103133
-0.00763701588735799
-0.01127789753938857
-0.007167436949836681
0.008243364919597651
0.04572732115770761
-0.013415954985489531
-0.02979336484344297
0.0036953826032142256
0.003560080658874365
-0.006837635790240215
-0.025499463614631068
0.023546090551780918
0.023328485897951445
0.018263414579244186
-0.028363808260869483
-0.0135531264225206
0.002062010710312423
-0.019231180525344005
0.09446005562880389
-0.04465240480109611
-0.02497670249657702
0.0070348661296776305
-0.00953109085309145
0.00016782499484091495
-0.030646178076240815
0.046562756467569244
0.036267051688052554
-0.052327570540800394
0.012006014040109148
-0.012471487921958957
0.01757812390129021
-0.007350613726937905
-0.05390401967884273
0.09754588595975333
-0.029522585994379735
-0.008336266749152887
-0.008281979609633172
-0.001668236856775085
-0.00047301554923895317
0.012755726831126801
-0.015557445924743618
-0.0012640485801700407
0.027469476571327367
-0.01835538829183969
-0.025553960551499832
0.03836690472059179
-0.004917592596540343
-0.019474418233397905
0.046570372514777914
-0.0549644148887507
0.02978119276469937
-0.05044437836496196
-0.00849423523553794
0.056106652437971305
0.008523299291220754
0.05399259329422035
-0.011075088553040846
-0.11974325617374149
0.055425466361838094
0.03538706916481926
-0.02067179924390694
-0.0048458979780683364
0.017735875834271386
-0.010191932317217711
-0.049958486512263534
0.06495874235767907
-0.02259385216811438
-0.006640113016275873
0.010028520562418985
-0.03073434010942888
0.059012819082886914
-0.03609343842831847
-0.032519591528454406
0.0013380420260098447
0.06769636327843576
0.0162712047275958
-0.04972415342965486
0.005491680439157709
-0.030527418470469803
0.00320409363527141
0.05398300914555121
-0.010494359641557205
-0.000241604273498508
-0.019427060722346123
0.02076755667839858
-0.01772528089353842
-0.021368356391828547
0.053653110858913444
-0.04970923954213591
-0.006011074132281635
0.023081358690847043
-0.03943667644595328
0.0319776343788557
0.03165510812168271
-0.04585897260064198
0.0033151258770560688
0.03484286397454672
-0.02724867000299036
0.03117992500916178
0.06370604576142391
-0.07856766858344377
-0.03638635703893689
0.02761347525240121
0.008561428941159743
0.008509580210085521
0.000563690806183903
0.0074594381728922965
-0.036916895921185855
-0.002072860822578626
-0.006099477256191976
0.04273718464881571
0.006616825940352178
-0.021787864833292758
-0.0004230494382861938
-0.0013532241253357835
0.015574522358824727
0.004098208944265158
-0.033941284949079
0.024223828751859244
-0.010094038576722753
0.0018853973556048897
0.002158835853809604
0.0024329948673985635
0.0024357889924706555
-0.02161804500146225
-0.009595653868436527
0.045903193877842585
-0.016178535378195358
-2.6023193099744546e-5
-0.006050316147549362
-0.009719325918290389
-0.0031048078148725455
0.03765623676779806
0.017620455599068996
-0.07879186329311771
0.031997446310428224
0.0158273251186819
-0.013086046510393912
-0.01576864383611798
-0.04264578654092355
0.0563477462134494
-0.009597828648069351
0.07800690359171703
-0.0008616113657382574
-0.036851567360933535
-0.03848918550649483
-0.0038426697553477496
0.006087026764371339
0.0337972824705145
-0.020122835140956807
0.02143950293507879
-0.02097308414120924
0.010511135276398575
-0.018491725108364943
0.010906778922190163
-0.004025805405733385
-0.006698747120686965
-0.06110815244179202
0.07481534897027886
-0.0139132133937645
0.08788933562676682
-0.0806796058289534
-0.004262975857107554
0.03255661837543411
-0.01845474938494851
0.000565717806617072
-0.009248651881458736
0.005913553650764958
-0.01026654241992464
0.007131779568267049
0.003866173629336278
-0.003399985353554902
0.009213289629323107
-0.015598041043562327
0.011602039769108452
0.0033658709476583892
-0.00835004662484029
0.0029379713799355667
-0.0002862734143580514
-0.0007171019276805968
-0.001762397481341882
-0.005941050062711728
0.004155836910085142
0.007876162348362636
-0.0003089459390284155
-0.0002350823314956063
-0.020691793054728347
0.037357972088346125
-0.030060809252330456
0.011403911227487518
0.01196227376985548
-0.033256225249521654
-0.003230883626141212
0.0738095624067856
-0.06237780344902655
-0.07130295950194965
0.058431067046677776
0.0729435215936769
-0.023188360235512517
0.006832490648845169
-0.05680135000099007
0.014728246776029796
0.04378579025542395
-0.030757170886042573
-0.010055139732036755
0.02401532523501848
-0.021792438909292056
-0.012820832812517446
0.04489377720279775
-0.0011178977990999872
-0.029520781525025575
0.013175438717769605
-0.02186001998682241
0.012240607729798514
0.01594667852553
-0.013146091686081718
-0.019471903002893587
0.030297573502710673
0.02069744141939911
-0.07491902285896535
0.009889370772114714
0.0210401672344539
0.028837751297702496
0.04275541661253557
-0.050858532633652365
-0.014524869099828308
0.00033178037640435587
-0.0034385811118402554
0.029560720080883618
-0.0441038513267884
0.0343369919011397
0.024517375832830868
-0.030037754861989452
-0.0017639376760931746
0.003614843992897687
-0.013050749281543261
0.015032621296047988
-0.027122971115516092
0.0005899088634626626
0.06071024170075279
-0.04704246272145851
0.042187253119332024
-0.03116605295369812
-0.023277999990396703
0.02163211693129441
-0.026508316730558645
0.015675250648442662
0.020908505307691283
0.0062506478101563845
0.000545330590147719
-0.013825401754560707
-0.0030481990733517428
-0.002842892167561395
0.02015998559297305
-0.009211623348661435
-0.05517523239009625
0.05404579544217669
0.0056687958717610565
-0.008245183722101812
-0.013693144312840522
-0.0160383950408014
0.034287897532510825
0.0032116553667093095
0.006873696387630801
0.011573433934080501
0.00391347250641072
-0.0730575129216926
0.05540326498308756
-0.0026028687938868256
-0.03863813194750576
0.04878417909418409
-0.02365971931421318
0.022412553756177456
-0.030827557144656792
-0.0035585569704512654
-0.005892797598289423
0.04359376268330928
-0.006948702276452057
-0.01346962906622795
0.004186662085853499
0.009177698207175844
-0.01965646681726585
0.002823587379410686
-0.00611601903365111
0.012059707597744995
0.003545839990590327
-0.011661836242418344
0.006432529529652564
-0.04207130103049428
0.028455199286470223
0.049516456191692426
-0.030072635071641818
0.008029019401014859
-0.00616993654009268
-0.010184081137065704
0.01128434991559768
-0.027452021245646607
0.028932700560909574
-0.0142781737465425
-0.006226248137625623
0.05380433197854051
-0.05369819423869404
0.00685916001883613
0.0010949043348901233
-0.008424804077468373
0.027043688527121468
0.012600287433559898
-0.07952058222748093
0.05083150612584375
0.023783099736027324
0.0016429844547811712
-0.024469319885544794
0.0011983225560360244
0.0024799300607040164
-0.012486199322462976
-0.018603473253366642
0.02851900116163808
0.008462531397127049
-0.008235495236116996
-0.0035897592903235687
0.014137725392930012
0.004155485856911056
-0.008100669251419168
0.0030710365006042517
-0.004135416080555121
0.030804306861685227
0.006131186942985312
-0.08233131062759602
0.058041463836881135
0.006956601615947355
-0.010452357381801392
0.010811173355108727
0.0014961693088820782
0.005363217394616204
-0.024168899308147695
0.015964168181943683
-0.04187160746397467
0.004471114900216677
0.07424185161299612
-0.016470435865627797
-0.02767319714558325
0.003650147184668606
-0.004224701505461725
-0.004091542757126865
0.016171021630504434
-0.0070583942167115055
-0.0035656999375790477
0.002390365254469673
-0.010081587972425643
-0.015516893508068952
0.03446531610927006
-0.005408337727009549
-0.0066522608779704395
-0.004322402832585892
0.045179631890026495
-0.056367859968479594
-0.05429626712993674
0.09526049520005897
-0.011960249622215091
-0.0154702999750862
0.04293743237434622
-0.010984859005584324
-0.08604151787821124
0.07402394164545822
-0.03237011891853747
0.04924653037898097
-0.013387253090652917
-0.033452909786474416
0.031332754556751
-0.04450881873861734
0.009372382163779003
0.07465658096361105
-0.02565098859777981
-0.059373993463063934
0.02447376499592202
-0.018388819818389024
0.014952071429511382
0.0641245938800522
-0.03397417748347342
-0.023499498752520553
0.018457489630617108
-0.022066211067528707
-0.005295253960559965
0.014662122926873966
-0.0006156692958563248
-0.003071729097905873
-0.027576515310745453
0.035437693978160434
0.024782521727250817
-0.034414447406444726
-0.018065223264195795
0.03409097193405364
0.004549375079420104
0.04306300779685568
-0.09324254917048225
0.050665054909323715
-0.008751284043262864
-0.05220590744150777
0.06648998731407507
-0.044669524230076973
0.05482585775776805
-0.0037698653905957613
-0.03761597471869993
0.028494038014578837
-0.030497703041079127
-0.0065884202316988105
0.02255114103782596
-0.02062368846623963
0.03671606266390881
0.007589281041611939
-0.005254390927145858
-0.007926894520418504
-0.02166948344446218
0.02616637790175569
-0.021531056034458373
0.00911715665256696
-0.0011752933472197746
-0.0034682364877776095
-0.010910402806802555
-0.0035311861671927236
0.07190385113918496
-0.059093687696008645
-0.005095262068251394
0.033614969899534275
-0.06804128138261079
0.03573479519297562
0.01190885557347754
0.02527704806318576
0.005297874288660576
-0.042285423450274306
-0.04570714287742472
0.03760461509673463
0.03038311425835194
-0.02410641737013397
0.06905484769092352
-0.013266459428550759
-0.09462273681989553
0.049123203100407964
0.011548187333099924
0.010980699411083927
-0.0055857515612522946
-0.0138701402843322
-0.0007169296284867954
-0.004980573574036029
0.0046755023710944865
0.03030476853043007
-0.10364701338189541
0.007675382855001245
0.0664855480360661
-0.0009096243310533492
0.0010940261953226171
0.028323024013173548
-0.0021926149046453958
-0.023727808161635666
-0.02768882858007249
0.006320256544576686
0.06256494828168258
-0.008519839327992607
0.0028015464057928874
0.016508187035650712
-0.08974578870867456
0.04351889600097503
0.023026187818819044
-0.06959934053586125
0.033655295169515376
0.017755141664644092
0.005951110129374659
-0.005092481355903233
-0.022394077110496236
0.006440855950158975
0.033530140886055104
-0.04054039835712975
0.007997877679848608
0.02349187624288429
-0.022753465933718298
-0.0688841706051635
0.04856238628616094
0.02939229503035712
-0.0021682672823650773
0.015331046113766345
-0.04956717967325819
0.10246433272312616
-0.01175503806292677
-0.04879506009500156
-0.0009297998213644298
-0.024153092868377524
0.0005328459052030832
0.01144234107958797
0.018031555897219387
-0.001827878175293618
0.02218565548160567
0.005794851872511497
-0.07272238000713127
0.030742907252004903
0.012619064288966864
0.0015991664254544347
0.0191604010126305
-0.03270463873596596
-0.0032478545450820295
0.025944649399611386
-0.019985460900573182
0.0022999718481854226
0.007469814851093326
-0.025753503624076357
-0.013098792249607527
0.030879509378250125
0.0059294419481910055
0.001553709215316612
-0.002470866356512058
0.03003128134376154
-0.02254168530095879
-0.0054063547859679595
-0.0033262968166798412
-0.0037484013599013988
0.003941889918701258
0.001001634378397176
-0.018040390585190025
0.02916978946302351
-0.027809747758921866
0.024872986316404666
0.027417831877154963
-0.11619076341039536
0.04755145260683269
0.04243174324388632
0.06019409049001767
-0.04256706417654077
-0.053019179227847824
0.0594078335185898
-0.04378338622319666
-0.019607613423139103
0.04883645822268279
-0.0023975076726761024
-0.012440245719629095
-0.0005334511908854367
-5.255338134491083e-5
-0.008354738082066104
0.015865961925841554
-0.04270998332749021
0.0072769982637259645
0.02743939687380903
-0.006241255855992112
-0.02576024012667011
-0.006539090209257026
0.0376871834273792
0.05915879307665539
0.021585809948970525
-0.08211265133650092
-0.006836883988502462
0.02705728272490804
-0.0722114733324033
0.0020609090674317265
0.09003596011629966
-0.012084036180310287
0.004386684140809227
-0.024849751567671774
0.002626678484426881
0.00543886405811389
-0.008946315211756595
-0.0059732769519766915
0.016124537230599367
-0.012866305954411406
0.0044116176174358035
-0.003895560886427285
-0.0014970200146737778
0.009325903010270142
-0.026715444911053154
0.017564468989819115
0.009557478259654806
0.0034634243814007926
-0.010848847740623224
-0.0014840090796097716
-0.00843222975007385
-0.0774996599243214
0.0321224358840122
0.04409731705772568
0.024983239300968463
0.03333479763022851
0.012250345394890338
-0.03328973374399946
-0.007895580014906756
-0.011978310232127809
-0.015590714410028461
0.01469916814561889
0.00910308325977971
-0.003640127446904229
-0.0064538063784751465
-0.019267047817642435
0.05251761807326705
-0.01698637944184478
-0.07525310673973684
0.05321653906089019
0.03664811969669268
-0.03171840307029905
0.003506152506315141
-0.033309768026769326
0.024388637312084294
0.0694364569981275
-0.06561827117031949
-0.007974471099189806
-0.019418633636008042
0.015894474679006176
0.040613749202433214
-0.011626648486909863
-0.006631117736086045
0.007784107569805299
-0.016273304932784116
-0.005102981860219957
-0.013478503240750284
-0.028447142121479585
0.07648547277710704
0.010553800033572869
-0.0213896322319298
-0.0013763960345527515
-0.007618151147253727
-0.005927305518865111
0.00020406597625022282
0.002062053177398382
-0.01720237906901345
0.02099473546866104
-0.0038823746094696077
-0.003968221568138697
0.0019437872621023145
-0.011708312622399353
0.010346718273444022
0.009184506499790412
0.005552974087901563
-0.033003435108291956
0.03051911797570739
-0.025967104273809438
-0.00504011730562004
0.009666943072438872
0.0351385798817313
0.015030514750099977
-0.029162082896084796
-0.0031543118318597685
-0.002927538118126405
-0.00931145803322786
0.014716909262091238
0.013195329575749315
-0.08015979296600273
0.06389122036377515
0.0397626217399184
-0.03695557494452184
-0.01139653321889611
0.00044022617549410725
0.021304794070327482
-0.019338775530114205
-0.008608235017756982
0.0068103719898969794
0.004130458120539249
0.016327725184843822
-0.0076023333328612
-0.0032399498922408565
-0.0335529563062229
0.009720046946754768
0.030352603066177042
0.010969040714796985
-0.031094582741781895
0.018976268574660282
-0.03216627786082671
0.017595772017307776
0.032569096136276454
-0.03493635172562026
0.023354556185507747
-0.0059543798646504165
0.014750768315195173
-0.03368854973434421
-0.003544666551228648
0.044462663044139705
-0.04415927487925719
0.02178291207629124
-0.021512986993711625
0.012609781356351935
0.028034221552419414
-0.038884380602692836
0.02435054178065832
-0.05209473899009098
0.023623566083025627
0.05136641705690248
0.0026967253853781292
-0.021183380696868426
-0.05241079740380372
0.017704737683321925
0.054674462663342416
-0.00659559690618261
-0.031937628891550274
-0.00421293289396929
0.01276524487209374
0.004697291803664516
-0.00902111924023341
-0.00029877086138663245
-0.025344926320910455
0.04002530730213183
0.0064606193345994045
-0.018626025869953322
-0.014148556789204791
0.027641924960109754
-0.017007246195356762
-0.01769418625239072
0.011541120381392322
0.02428625083075253
-0.006330318637737475
0.02138027443246293
-0.024653279814347506
-0.026926135948917018
0.027742062944271173
-0.03371272446956852
0.06689273610426805
-0.07131726202707234
0.04037312845342245
0.017268163347749277
-0.03807418027553289
0.06201049967720307
-0.0635295573827448
0.017061615352081172
-0.008167176616034721
0.017785952866308796
-0.004877640810185158
-0.021427790559249038
0.021703554453402774
0.015855641602287474
-0.014592949734428595
-0.0037615498025309613
-0.006376355818556334
-0.014320930987518743
-0.025847857600445945
0.028705116745789794
-0.012910101551064423
0.012949546061633455
-0.021777009791387858
-0.015756903818935575
0.04918983140680433
-0.022768827200603692
0.015037203961442702
-0.014938046198933685
-0.04848517306557554
0.019139263839275
0.03772514715956721
0.005071192829728122
-0.021945372523743734
0.06672861866325064
-0.048791821222086806
-0.043465877874588665
0.006542196467771211
0.009359035017456274
0.04560266646415556
-0.06046643790223327
0.11409732481208212
-0.06940169290785247
-0.044030260568898916
0.09907341822054772
-0.10190021537022109
0.017093187196515425
-0.02771758830776383
0.04829079307408113
0.03941436356794015
-0.029874569057410705
0.0011085580249419191
-0.0039534076141427565
-0.01319722943017565
0.03658764408553494
-0.01372887979755788
-0.013123824724653455
0.00533369761356739
0.000454848516111106
-0.04401571431663642
0.017925234324257633
0.03643734014470712
0.013652672835502644
-0.0242754411882653
-0.0056950121815873
-0.0005034495934985728
0.006029887484860552
-0.018632273108057484
0.02974429112330501
-0.029004887434055826
0.018822038319738832
0.010478721029036242
-0.036153604896429936
0.040197023031197654
-0.021717063411336168
-0.005198581889288345
-0.006767056104114211
-0.016831081454403485
0.05126993083554987
-3.0180370490073827e-5
-0.026600055718940974
0.025927234083246598
-0.024742417931415517
0.024989169329900585
-0.019417294513576433
-0.04199906747478943
0.06918368381897155
-0.017992783321726602
-0.014419386843954607
-0.0026645740170707644
0.000783750000497685
0.02553019186029537
0.0002957172467886737
-0.002631256644523239
-0.031685452950759974
0.040353187244737576
-0.03701543994865841
-0.006401954346135108
0.03496900210051268
0.007148839242391403
-0.025353801959829392
0.001972516341691488
0.010631579807032443
-0.027808490342497105
0.004743985208710222
0.04484520053379737
-0.02483819662246045
-0.0010310421750725496
0.006773680033701379
-0.013346749173722694
0.015072854383792578
-0.020445412009808983
0.011415414402700552
0.005544185969913129
-0.008393018803211527
0.003322358984449325
-0.003645342650911987
-0.028421736157351107
0.04206441932351046
0.023187740661638534
-0.05657411045494887
0.016941587331396613
0.011412133059488516
-0.023921794763447135
0.026683017040887602
0.027269783822664984
-0.047203291890870025
0.014639317124798379
-0.0015439478236147774
-0.0063961573277664385
-0.032513671556531065
0.06639749437393538
-0.023674345795537954
-0.026677985974456808
0.03474828412354414
0.005402375413591676
-0.0061274367005048624
-0.023716993498533734
0.023901587721504858
0.001577721835121837
-0.04440006446839062
0.016722235382550132
0.019029898196634698
-0.022569901169886997
0.02107742364878773
0.019322172875666732
-0.03282250285624988
0.04007165251556444
0.031181813370013578
-0.0707395070870116
0.013209880510261618
0.004760431143364774
-0.003168876640250451
-0.003196676714381619
-0.009269426359207467
0.007090399877445419
0.013408713669095795
-0.0037959726432974517
-0.0031928980305255816
-0.00791306045326201
-0.0030036316185901857
0.008494581830086112
-0.006908739913189743
0.024531875177982387
-0.021378771780107053
-0.008096625620267028
-0.03323156200207866
0.074098699061385
-0.0011266116849761865
-0.015796966874822127
-0.009088162289103918
-0.02418499164734733
0.014197905819785972
0.041416999948297284
0.006325896916354767
-0.04503169760936765
0.01619099190575879
-0.01998926169335591
-0.02270699109011831
0.05756557984718358
-0.017016182392751933
-0.0017184828902012672
-0.007206726062344959
-0.022867536989312542
0.04172951422287119
-0.01049931948847016
-0.00678055568239877
-0.018375525126266057
-0.009935875129328142
0.058128434505947624
-0.01059929397827264
0.011146915966137705
-0.037819045068280266
0.03502598808665669
-0.04250817897654313
0.039159092539040485
-0.056856439924105606
0.014346464573903761
0.08305828507140223
-0.04756089835580202
-0.020069419674339395
0.021707706029696294
-0.050288395708559586
0.044311966434171124
0.008351710460578587
0.0006296213201153478
-0.020256386471655397
-0.0017020518748207536
0.01016406716930307
-0.0006425369747091736
-0.011094342781403865
0.017196858450667984
-0.003370255385175547
-0.019211292612381747
0.010806648826899967
0.003367541285881459
-0.0017307739707752567
0.002733035232922121
-0.007751786799372384
0.01617662644193496
-0.0068000691058494045
-0.007674715755451311
0.004178819635800246
0.017718344626382443
-0.01694157356513748
0.007130780501619194
-0.0013404113913848548
0.0021306924668007543
-0.008590519871529256
0.010457994354230116
-0.03249618108341701
0.019744910157660334
0.005172878613424081
0.022086259564307764
-0.03513950683882583
-0.008807769422035427
0.06284701073452126
-0.043736835783663164
0.008496452547674949
0.0018573303524946905
-0.005286314779248569
-0.014278047013099204
0.021023559602996178
-0.0002587613883437978
3.0704907509337964e-5
-0.03327483931992492
0.0062850519330693855
0.03864403564747354
-0.015067899226484549
-0.00022871042320882218
-0.01990228591649701
0.0013878297181341148
0.054905235876319014
-0.03157056602707731
0.0022911716937767945
-0.008243919257722387
-0.0015896099245260586
-8.504834355083091e-5
-0.009911875700119976
0.012466207865735934
-0.047620490753931044
-0.009836699471979848
0.08392825446112007
0.020935740704630446
-0.0228540058487543
-0.012945863566367954
-0.027825449267092628
0.019887166937321732
-0.004508275111225535
0.0039367462452177815
-0.023614402807182744
0.04742958918331264
-0.022142257965636736
-8.847515198429079e-5
0.0049422193348720445
-0.030203796881393963
0.013664228472818007
0.03278818870138034
-0.02793534878780557
-0.010311237117090144
0.06025637074938217
-0.05417344779417266
0.007948939631302165
0.004128513961149105
-0.007335527767055705
0.006622845251970544
-7.5845411688924e-5
-0.005862128058524707
-0.004592642863524565
-0.005841705397065855
0.0042793656281849834
0.020726637441141005
-0.012888460292247661
0.01577739843178516
-0.003545542666709256
-0.00037546794703047226
0.0036042464645581473
-0.008534431313483859
-0.033751552892446135
-0.00840255034744386
0.06233577339037788
0.017670926673089227
-0.04504935749462202
0.01611898542620438
-0.01023787959700595
-0.004508629093108674
0.00309632887828426
-0.02351424504665256
-0.005113174757311656
0.026958384630043852
-0.00021832726104498157
-0.010733534757955798
0.03701876714033836
0.021508920369835427
-0.04750559672311794
0.016375237786265373
-0.007702038745365902
-0.015072533062349569
-0.0071082193241633895
0.061579857251315095
-0.05515789825823725
0.001114421702503532
0.002232718785052823
-0.0010209709713842052
0.059644966212681116
-0.06319667149043284
-0.028292444056651656
0.025112813121973443
0.05781406160231639
-0.007438209369320159
-0.0631302969601033
0.028184247562759945
-0.010094187595400372
0.029557615012510863
-0.012433449203689051
-0.0021123083781102725
-0.007335831744456955
0.004493333793601506
0.0071239816593065
-0.0030410314949487205
-0.034207024259045316
0.05121347967103873
0.005843313435237807
-0.033053103511144544
0.0299360548200861
-0.06519812794301738
0.013913734430684777
0.013833947673582925
0.013225423749217313
0.008364724198746343
0.0019236440931851284
-0.003408990617155716
0.03750952926223361
-0.033178115061026414
0.0035700130375401207
-0.042142753330533855
0.032699233242291736
0.009275000396585131
-0.008587927335760082
-0.01992243792610493
0.05049255657640195
-0.015899049496297835
-0.015364531594132647
-0.01465923676654235
0.02802217273278862
-0.016932116720336232
0.013435206806946765
-0.008753744078791703
-0.03269666969972307
0.030643415343673763
-0.0004270826082102275
0.029361903195358918
-0.02828469409739398
-0.002236602896620976
-0.042611483313176324
0.034886308104453256
0.02091771395648656
0.001373993211006952
0.009158159363294005
0.0029580836984031134
-0.014154352209278853
0.014913635708399098
-0.006221354848535476
-0.03737447340553479
0.019926305499092245
0.0026784028659209147
7.33668475052518e-5
-0.010304953386550464
0.014935195083194075
-0.004657489136865367
-0.02072065708416626
0.046220664043282955
-0.025252631627957323
-0.011598412551022008
0.020067553979965513
-9.200665198627611e-5
-0.025867471372606143
0.018087362318488398
0.02190169267506359
-0.027379363588587946
0.008180181586224022
0.0055794299625887556
0.004789861537759732
-0.035955611225596984
0.034145025938155715
-0.004232696473916331
0.009089519732931262
-0.014492843743964867
-0.0017025321474888333
0.005122421955674916
-0.01089972460024291
-0.0017818832736280488
0.01725663568750524
-0.009515045688793355
0.021450230680574833
-0.008682148545612556
-0.0477216417298969
0.06188766525231837
-0.0217048158702704
-0.02385459937748524
0.046716864736092156
-0.01580565024268088
-0.014089829663945341
0.006826635928132485
-0.022434682273610118
0.008926162603410503
0.034290934002021656
-0.0168697873071062
-0.00790798135042281
-0.012519149385813444
0.028417171763870597
-0.0278586556799727
0.02283041731100699
0.008027169352911256
-0.018424287633962422
-0.004238484153708644
-0.0037078578859555122
0.02452693890302693
-0.02290188375434954
0.0048785756777406375
-0.0034515556901297817
0.009928403676349729
-0.010945374950545483
0.018550960474414402
-0.01893798303593508
-0.009935052194505634
0.02415214158154988
0.01597897105055346
-0.04843886443610579
0.03932694852240426
0.006759645457198871
-0.008630010769375751
-0.017381825461753042
-0.006981103774633901
0.025391334021706236
-0.030610301141658747
-0.01058838940169804
0.04003800270353719
-0.003274033707302504
-0.03425273734216017
0.07759517491298895
-0.01384902149755396
-0.03565946860224378
0.003050772389192824
-0.012525183832840847
-0.005239205992020102
0.032237849073191716
0.003825268603509513
-0.013480692326146126
0.0021945855422464966
-0.062238920664699826
-0.09389033997494489
0.10316262497848949
0.05224201814383933
0.12303986005231138
-0.06153205127532435
-0.034146024039907186
-0.00962328190051176
-0.018274676395200196
-0.0029401867967795425
-0.0017878724387598854
1.9400565805849368e-5
-0.004052532398779007
0.006444683999288658
-0.006259408447873316
0.00022814749273880608
0.0005719629427859418
-0.008354798774515837
0.011003939609027569
-0.014364637174719475
0.052593165968573885
-0.01655506871724932
-0.03441896109440612
0.02858461981417071
-0.015495270408886874
0.00020208913223052072
-0.008997417887351755
0.013288207965481025
0.009467061051792514
-0.015976594013662027
0.0016808194558609602
0.003295348118478869
0.004888495924389891
-0.008583528387784423
-0.01585404069700047
-0.01804298301385776
0.011470966392284065
0.07689411484896247
-0.018569492210527283
-0.04714479658165471
0.057279694608364906
-0.04551325737734602
-0.015097714873937074
0.040493609091201366
-0.025817184030745288
-0.02783299087292357
0.0396024909555327
0.004436001967049186
0.0031469423193395407
0.0004939232492249257
-0.012210725698557967
-0.0019147480713923581
0.0013462943913457037
-0.0028543183438887176
0.03099958796323976
-0.028956170770493284
0.010639428169013199
-0.03881422688328229
0.0295545913887586
0.02864309567388479
-0.0271621707229992
-0.0008711275871109425
-0.0014559662011932595
0.006441562554566738
0.006666298608706267
-0.010577756376416891
-0.0048753024740735285
0.009236243850312742
-0.008515877765970181
-2.435989175486597e-5
0.020119473802789334
-0.014506471324599257
0.0019537721062363733
0.0008543488811689759
-0.008636132718416123
-0.0015461299508388038
0.00430849984265369
-0.005965265353679028
0.007384385153539119
0.014895792079998915
-0.02948365967370714
0.007496098978927224
0.03148718090481939
0.018138356548999646
-0.07828937477556686
0.049799996276573166
-0.012384981055639122
0.014637478436318463
-0.03257517805622934
0.04517666105514051
-0.05556554494580834
-0.004124664530315458
0.05547728307696265
-0.016091634889820794
0.011701961780830827
-0.007436766112554505
-0.011713677589156646
0.009348627674386156
0.014437505955265384
-0.020887435212795014
0.0021010230923047546
0.00104771665164749
0.0017784010151445928
-0.00044995622633225985
-0.006479796414801786
0.00980829700001995
-0.006917023551476165
-0.012994498098042762
0.030209204285857938
-0.02148021674482914
-0.08509409437411386
0.0593618353083839
-0.0006930947000574061
0.008736067873136855
0.01802429511546022
0.0906129607217191
-0.03135110855903056
-0.009759836307694725
-0.041191915700232284
-0.009813900215191351
0.012669141095712821
0.010641258818938959
-0.02133141836845831
0.012108617975752689
0.010703400976593835
-0.05013250992363161
0.05045711547852383
-0.024342042191507263
0.04399025316694827
-0.05154505602285964
0.0018598283919365466
0.027200801336002778
-0.019289368510872595
-0.017951100763660577
0.00403383994772899
-0.048589096969085865
0.05407028042270867
0.016325500400724557
0.07504554793065554
-0.04341697617532847
-0.04482596551370355
0.022840493900658676
0.019837336654286775
-0.0414270636392613
0.02102641358152002
0.016704470599951504
-0.028612042463124654
-0.0038860353341072518
-0.014617338566286442
0.05309590702383671
-0.011908782283740704
-0.026815764962605737
0.01321045003739818
0.005782024836193167
0.00621683082832325
-0.030716800731487526
0.010915113357990558
0.027738861336832232
-0.01963285801816328
0.004806856940678728
-0.00709048129074441
-0.008541095813828559
0.00776704527112726
-0.013845990808203146
0.0357335745758971
-0.0200896493606304
-0.013381495194057402
0.020602601728566983
-0.011379394514666075
0.006284855941422474
0.020851766734207078
-0.022715017891476563
-0.004340004756210547
0.007914038498509246
-0.0012763197258574
0.0025455974385437674
-0.003637369752770514
-0.0016219421415104573
-0.0018308500240549197
0.010946925225476467
-0.01224650719029663
0.011490193323253739
-0.029986215743114775
0.0073228251369436
0.05025523876271354
-0.028735976872773072
-0.003670883771833555
-0.04572682154025576
-0.018535306519495087
0.08213492949064427
0.0485825356919769
-0.06670588408864297
0.0052722644145554165
-0.024798583438207844
0.0036923359067654316
0.041164164479076226
-0.014504999055527934
0.004827592072404574
0.005055295717675268
-0.015384067026456227
-0.025200065613948386
0.015497645653622438
0.005005080154560915
0.007585155522169207
0.026939573699736208
-0.08202323033521375
0.0001901163886236512
0.02324053833286177
0.022576317525531686
0.061870106894755805
-0.03449133658804726
-0.0021441727068358674
-0.006456599894209214
-0.01259672005770085
-0.008023888617292307
-0.006458896755488386
0.015137123537359853
-0.0023687139652397438
0.019342083591926573
-0.011572086760264222
-0.01434296184310413
-0.010423106119447523
0.029319583688841133
-0.007504991318299403
0.012237723079365104
-0.02312170141431169
0.0008937628483483007
-0.010667705678871764
-0.00413098237453946
0.04890865629614938
-0.024441128824811864
-0.006431294369710905
-0.018227041247476095
0.023254079410063078
0.02987399297538207
-0.01779716680401866
-0.027987597891607985
0.030892111215343077
-0.015138292395626918
0.005072346182969256
0.01507790096904249
-0.019103643186309638
-0.019044483413560576
0.01635761119913892
-0.011015041429899952
0.05897830341012111
-0.055031070558649864
-0.02270116624531049
0.0259089252994551
0.003633950434278721
0.00934109641545311
0.01701598830094264
-0.01382141418767957
-0.02229543671084233
0.03443443356884457
-0.02155469922760389
-0.012120404653722883
0.02914132104753253
-0.0182303668683077
-0.027844250225009137
0.08946003980963657
-0.05311362850349166
-0.04945630365809284
0.03584284109494107
0.04047372111773173
0.0027906202794542034
-0.06993729990156328
0.028853291190877983
0.014656418529193638
-0.006707567141235549
-0.014624457223912923
0.009385824336836768
0.02983568852160512
-0.0033749945984939966
-0.011209323528607928
-0.031660506842915215
0.030266499522123902
0.01113745968484725
-0.033091401300648915
0.010845933917194794
0.014347607240466909
-0.01500430622320259
-0.02393507611028256
0.04552360552051826
-0.03962031035312652
0.05157081262257612
-0.009811832116253028
-0.024790312298485828
0.01963847305788269
-0.017009586974207513
0.0019039515324754674
-0.0025206525940875135
0.009749984987851179
-0.00426892868569384
0.0057389790397452956
-0.03403295167945197
0.038773970265588154
0.007128401106686555
-0.019918821167066225
0.0008537516126537747
-0.009226257896238543
-0.0018990435512531434
0.052896472511903436
-0.051915787990742146
0.002949301156811468
0.047052932047206175
-0.05544645562470696
0.03145617702010317
-0.021792766228087235
0.00942374171194127
-0.009825361403327681
0.012606155027998334
0.015242864917496823
-0.0891084260301147
0.06902046775301074
0.004983107742917103
0.07031205250535799
-0.05351669433303097
-0.06596377384520258
0.03927650247932124
0.016948097715911215
-0.01355788002780467
0.020623649147314183
-0.00037830028013696726
-0.024594408939232704
0.007274690031812137
0.0378303992694109
-0.04970646191315886
0.02944249128644716
-0.05525658719104287
0.06772259723070395
-0.024438006535309142
-0.06632662416061441
0.05717396376252526
0.005787253058546993
0.01801551695154313
-0.007238313963203069
0.01677122648108853
0.02441033564635897
-0.05068768441897409
-0.013770986414548547
0.02906321406023582
-0.015770496063493233
-0.011077282298470603
-0.008037952949448757
-0.009761547352276967
0.05854543532704626
0.0012465410766135943
0.012842422660510833
-0.050007193998510724
0.02248961476136424
-0.010979730890529948
0.015467006825176433
-0.04334932348278908
0.007481942022816601
0.053906949306455454
-0.038752930787157025
-0.0008165130694146594
0.013352895500560069
-0.006226741266181168
8.04712730828605e-5
0.004362297966533313
-0.00843985467787256
0.011829005072163667
-0.017514965909412705
-0.0106568461854748
-0.039522332144950933
0.10152585968151195
-0.052837979901512844
0.009936689192080128
-0.00046532415336097976
-0.017683202163670808
0.05503747049251062
-0.042775669642925784
0.01601115374988138
-0.007500133409046539
0.00820674340453198
0.004320290862720233
-0.020898645527580362
0.007456338732497181
-0.018921053332342286
-0.009124178296177288
0.027668980492174144
0.018259024348081354
0.025117676221064866
-0.04968715117286426
-0.0053494358209342785
-0.0028126358120921235
0.007086936951122724
0.031684996183054315
-0.019772068989068803
-0.004005000204353015
0.003494997365956043
0.00998730150635796
-0.015881123177765355
0.008901766724542681
-0.0038744343153187533
-0.0012986617076449214
-0.0056406625223945905
0.007067506113540456
-0.0006126244239008649
-0.02419039419358504
0.032171199827168984
0.0016049374004215577
-0.004235831289880476
-0.01471395293474087
0.012754289770818716
0.02318911276689728
-0.10650570787751934
0.08477456511107695
0.03483702798260191
-0.024708812518419165
-0.0034071278722414
0.0038521319974723633
-0.020026856879187926
-0.01975157344432721
0.04826522044080772
-0.012585526128767288
-0.03150199444296331
0.02972353654977067
-0.002262212450462542
-0.026758266577292522
0.03784307330816217
-0.017311791537525822
-0.013758293239264585
0.043149528164392215
-0.008361796333526517
-0.04912029496107717
0.012501813575642506
0.026813150576380007
0.008006338262446011
-0.024850372400532006
0.021488885369851718
0.0068228564836269046
-0.021292714692686676
0.008787185787128227
-0.004917740726480213
-0.0023603168895784954
0.0018865624930097802
-0.0067674882077672915
0.0036015760948264752
-0.02375089320759982
0.042641222973159976
0.0005070863337711673
-0.046302744454277844
0.05455152230725813
-0.023718095707752074
0.010224649134298325
-0.012100264514942172
0.0020740021037073397
-0.02076095692295632
0.03841134117987244
-0.033685850895534886
0.006776548022660367
0.04711864917350095
-0.056931267338663716
0.003541672115192962
0.03680782305914776
-0.02626994770846869
0.014950260842843122
-0.0031753983585789403
0.0021420705196237844
-0.02536867089474093
0.032463319960131076
-0.012171610280335532
-0.04412560087171147
0.051128623423238206
-0.037799445677968446
0.03898512627309503
0.01012992172260696
-0.003784908868344816
-0.005052531052567977
0.010868414001121485
-0.04408852754673198
-0.025420141157183496
0.06327601766800794
-0.03320584471631283
0.06126614481978876
-0.02403858753745003
-0.03274638949844366
0.011885052483777803
-0.047453853278026425
0.0385750645138464
-0.005822878495524764
0.035905607388357685
0.021636911918018975
0.024780716948944903
-0.06786936558322565
-0.004937455909016952
0.019443398919004595
0.00653368361535811
-0.06518332302014618
0.0370384823054527
0.07086898133189201
-0.04849392787482176
-0.08580433296549161
0.10494098063935486
0.005756090935387204
-0.023678755096171678
-0.03825860641843404
0.006366208410763408
0.030363125447113615
-0.006438016812829295
0.02755208887520133
-0.02366160668522377
-0.0050863475997497964
-0.01443550134348004
-0.003298009833601512
0.004487518060175666
0.03596644550160699
0.0021871023493071906
-0.05748622910252377
0.04485944747315462
-0.048549892338351164
0.01584222021350934
0.060997598150733245
-0.04042771398901368
0.020368941253130046
0.001509915599031797
-0.020321356698842052
0.011927178375544356
-0.004811124274343825
-0.028483946473451427
0.035933064504978796
0.00954522391356627
-0.05356567678362345
0.04609729128710982
-0.009067405303386344
-0.011190769460438288
-0.007602373169021792
0.004845778130769918
-0.016332326344701942
0.014470642870280548
-0.022084211315840818
0.07999983232662566
-0.0030516608333313044
-0.059595942601733176
0.04364157459388951
-0.038829657658781214
0.01999384026559403
0.00010131334521290558
-0.0336158982549144
0.013421066709961016
-0.00608686381115664
0.05514793328365475
-0.01080712117429039
-0.061066699896187515
0.05980049943299259
-0.059905757971214335
-0.0196231758148262
0.10506853703528629
-0.022189856800135965
-0.016161596990323934
-0.00959767312990678
-0.0004211765466364259
0.005598992705567518
-0.02129396926850724
0.028524973062855397
-0.026845353915481818
0.0163245394256879
0.002498037765227834
0.003685351603544218
-0.011350564727587553
-0.0015831033969677666
0.013934575660439763
0.00950970906832338
-0.0454167646419279
0.03853964543828481
0.00757251601739406
-0.05339713063409035
0.004360151654145605
0.030456936084317543
0.011925094848077689
0.00919778587791198
-0.010747933352714512
-0.01795904358957956
0.02105631208701475
-0.009993977506529195
-0.019619624511375333
0.024344013611071524
0.013672227303764273
-0.02490543865353989
0.02443811960371789
-0.0450447870649715
0.015291535585691185
0.059387247556701994
-0.08510842869825619
0.06090731682992745
-0.04704621724887903
0.03329813497154088
-0.009898034711038672
-0.016864608231386358
0.027565125029620052
-0.013243946702721665
-0.04038521103940895
0.059808554372247524
-0.024027400045054437
0.014619440233707204
0.004654782464068363
-0.018144485738581295
0.028245986436700288
0.0026265767529543016
-0.018301371617957418
-0.010356056180589546
0.0124160353910302
-0.025708477129344542
-0.008725964392223728
0.054398821515677875
-0.05618726664769835
0.03800799145457834
0.0663324399047095
-0.09658601961205138
0.011085682881504355
0.02422356164420958
-0.014538744973160433
0.0053490540980087875
-0.031581928942487014
0.025647699740466434
0.009670667122712584
-0.022269124609329616
0.06102584493702379
-0.029834302129837065
-0.043639078533210585
0.028574874204109535
-0.028597499731076503
0.0660313433596158
0.003528888223854887
-0.0550301461499203
0.02113446139112496
-0.0064545268184077464
-0.0020919302418795915
-0.008130699824196563
0.044411661335687636
-0.05637117095661037
0.005973376465509217
0.005621605344028446
0.013283038908787348
-0.006586839189445248
0.027321668141697897
-0.004824820435551658
-0.006598321637268034
-0.00808502781051268
-0.00490354647915181
0.0028776774135786942
0.007038339243598424
-0.0107030414163094
-0.009332253185249773
-0.005557664616920199
0.007656401130778812
0.063414416521279
-0.055541779626643084
0.010066515918331742
-0.030084150864424286
-0.018513980391456242
0.07647605801009771
0.04085369050415344
-0.09254577470121905
0.026575882528975803
-0.011470737053015823
0.007483138473353024
-0.0034939760038077416
-0.006792494757250189
0.017780579029236243
-0.026346391394170388
0.008159635985311331
0.03375528297026631
-0.014007843378433638
-0.0032096892684119194
-0.008376788384787393
0.005913149844696375
-0.018099626975045524
0.019417572615856082
-0.0076753331077201725
0.002166041057402035
-0.019056566332387614
0.015327672544121596
0.003990065934687204
0.05438864895845252
-0.07399368375464399
0.0028621784827019825
0.03189272551991951
-0.021982080409236326
-0.007415100523082918
-0.017888164255568828
0.04047884339605867
0.015071750602826506
-0.03061697239219474
0.03723980009733341
0.013413010265891034
-0.06416061465136669
0.03363724249002353
-0.0027239873042668172
-0.01369358640374907
-0.05009385845114034
0.03869651316459688
0.08096503883304951
-0.04355298427495491
-0.012684915424264753
0.0044249791187677134
-0.01184390095697152
-0.008290049999891691
0.02063734876499057
-0.009599623876877406
0.007028310054233988
-0.015846303715960852
-0.018037722397105105
0.015955556487263767
-0.014004388176533045
0.034256270662858856
-0.011117187394958705
0.05922234206582
-0.060547268297261425
0.013022378691343595
-0.02901227562968267
0.021420204993470526
0.024919057214197293
-0.028465260445433183
0.0034990903616225477
-0.020525291255165223
0.017790072090401843
-0.0033360647340177074
0.034009053574442394
-0.018979653101602878
-0.001765263054868571
-0.00883052232323811
0.01310477933123888
-0.014942069791518797
-0.021353607456630508
0.04195344237134768
-0.006802642201927389
-0.010241951422822027
0.005264657960206143
-0.022389309329189144
0.0014509343624770077
0.037323021874393625
-0.016244653497157646
0.009461954573961373
0.006812570297988763
-0.04752198123731399
0.0455535061977691
-0.018140307291325097
-0.013020807071109308
0.01396944131511868
-0.003331060372310457
-0.01983887255634631
-0.0033837851559446186
-0.008540647299432491
0.06653346990909592
-0.003302469039518474
-0.006053188081389882
-0.004153928053285183
0.008038991996863531
-0.011622221752189077
0.07171529973393276
-0.06770357627937407
0.003998700458661353
0.015179172518511086
-0.013341811018056093
-0.0039894468249015436
0.006445414534810401
-0.016097834691809698
0.019061481795028867
0.0147937247282377
-0.01728637869317029
-0.008952736160311003
-0.019364749434261475
0.011537748032809603
0.03470428962784078
-0.015100365451168996
-0.02307969628342832
0.06432275389289543
-0.020932520119123055
-0.03938992656375073
0.04249600068916082
-0.04244753410902424
0.021779664891829364
-0.010836415422293744
0.00043035954760439754
0.02743476133310785
-0.02063034325975055
0.005327699252396179
-0.00455921117173852
-0.009202951020574002
0.018801681353103117
-0.029430890313954627
-0.005559220888097238
0.05545868830173528
-0.012561433308177827
-0.06492505022816797
0.06774414892727831
-0.0004687538588938889
-0.036149705610659
0.016360775680651196
0.015244716468530095
-0.0021660417422466605
-0.0529766862209069
0.04538525848503383
0.013942800693535373
-0.024277890102516464
0.01909330939476983
-0.014867097791366524
-0.002761265294718207
-0.006816768129661366
0.008968794309364703
0.017978505215282437
-0.017938880570067095
-0.0032949748784445454
0.029998157313160245
-0.022855031895294697
0.0028080118378716046
-0.0028441492023978387
-0.006589061826495435
0.008028758274567727
-0.0033708208382601246
-0.0065695794787741235
0.006768528457320455
0.015916788788450265
-0.013776517127845
0.004536006568208961
-0.0029416825944235114
0.010884967401660672
-0.011878385151822268
0.0018910159332440335
-0.00038529650365615176
-0.0019519966237999675
0.000939513700585648
-0.006914160480967713
0.01715064158427526
-0.046056556848956154
-0.01405022572129866
0.1202884493483013
-0.0586289067763297
-0.005273408091987397
-0.0031191913373334046
0.0007256934889687816
-0.006295750091876329
0.002430188531313382
0.0008338635438712716
-0.004475350736611983
-0.01177753299870199
0.00939177464425367
0.062433767240861804
-0.06958109436384907
-0.034464755533342384
0.06406767297921212
0.006818409047694485
-0.01725565110394256
-0.007294838824104755
0.006878608477563386
-0.04940311825347443
0.06005586267135388
0.02205325467231556
-0.031184481935935482
-0.0016305962573417432
0.033342699729733805
-0.05637755823857593
-0.03230530294266898
0.05971170439079099
0.019620909048439716
-0.0038854462071917784
-0.0034159730403449107
-0.008009270884040909
-0.02710114188462165
0.019085710109689957
0.012933116578859427
-0.011388897890247884
-0.004307716191843669
-0.015101603041297817
0.015711464467834002
0.005134053470392752
0.008174467550922548
0.0033693852101241983
-0.012284317187256644
-0.005090396765513594
0.007856440368044781
-0.007220837286181947
-0.0014275281969482467
-0.01365911516718965
0.004738146625592354
0.05109458305039982
-0.016971233497483196
-0.09811769690508343
0.0632764135810937
0.014839413753527375
0.0010804297943600716
0.04039094657475273
-0.005703459881459372
-0.01673740736063789
-0.02886234287468814
0.02244246140856576
-0.02550291425116291
0.03208696292231028
-0.06299815543982334
0.03014243971812891
0.046052001736737846
-0.03396027634315035
-0.010942326873976338
0.001179421989523144
0.001981984432388395
0.04009107301364723
-0.013631472183345705
-0.02617257559725794
0.009594566856495401
0.010504890179922621
0.018265903158737662
-0.010917571739989418
-0.0258935672781464
0.020229837609981094
0.00037860857276839077
-0.0007095513609458592
-0.0375192008158689
-0.0225682475751392
0.03724868306368412
0.032066444837496655
0.00021993596866520804
0.0005826378604396609
-0.022392999984767625
-0.008634430038121144
0.002429238200427619
0.03405786815566658
0.037237944555369884
-0.03659801188157341
-0.04838943544645469
0.042752364628874995
-0.020141199300555357
0.010607588525246459
-0.0079170999262963
-0.026407800596531805
0.03167672292448276
0.011747537436009092
-0.018680642441756712
-0.002640459968445974
0.003410938548817799
0.003646174290855786
0.009895218980294218
-0.0035308146066383994
-0.006163347471110692
0.0021042430465587625
-0.02709807846756207
0.031682704101395065
0.014462889795983092
-0.04923977672426427
0.058361005782120556
-0.005575390349098042
-0.05054237988301402
0.022877898439793265
-0.00978392928349825
0.007701991638574768
-0.016103217008323956
0.021125450065678453
0.017866926972062713
-0.0037364667146939645
0.05822283188984567
-0.08201988797363535
-0.011386045525022759
0.052116733642550095
-0.04371733720462956
0.02753107487493267
-0.022946172610572857
-0.005711791576409775
0.034973007401244205
-0.03850832200932097
0.044583862748196146
-0.02527622718769673
-0.07521807400089986
0.07402033424259369
0.059232824380451854
-0.013314037893110697
-0.048928838276458775
0.02829396499497383
-0.028217598036733627
0.003957286100120028
0.0143389166772383
-0.029341206411857
0.013951406866776095
-0.053223280957872765
0.050777483104782695
-0.0113326967466576
0.09698703596970848
-0.05436579760171556
-0.05467983542215982
0.07057610214397703
-0.04726614652252814
-0.02500095878953834
0.0728807232226405
-0.01515699669032533
-0.02070805331533343
0.0126621243071523
-0.02921973408424572
0.028637394614425826
-0.014310527364334913
-0.026705678970999625
0.038029380694028725
0.00031688830966281056
-0.012254953315945283
-0.003043358510522065
-0.027612169043432777
0.026297456213011605
0.05191586890222044
-0.0543182978846235
0.010294516539612886
0.012818490326272802
-0.02039082437989248
0.023809061929337627
-0.01775278138623415
0.0100694240741378
-0.0037794121964707106
-0.008128683371194878
-0.0004354481329804649
-0.002758103439585602
0.010650642217539974
-0.007049946527856399
0.02565721339215421
-0.02605232592240081
-0.02152028012219276
0.02028714290813438
0.018772763585353625
0.008947494593902094
-0.026797849866193157
0.010207206822938408
-0.02039319430559794
0.0177876020218124
0.02419443357205353
-0.0341292944480287
0.0014221597649102247
0.012283824507860364
-0.04818156856218381
0.06211618189467294
0.0026506236082272094
-0.02241114964078439
0.01611336283780307
-0.016502795590392916
-0.002817013474686325
0.01169821902868684
-0.013625402249772378
-0.026971258878153437
0.051080468137088
-0.001583284155102227
0.007005738071948819
-0.029648033606718194
0.009055406149722667
0.01631035171039552
-0.043083409792696425
0.04109204489569063
0.007935641606926391
-0.05688117975688378
-0.004240840766005949
0.06296714798134906
0.0013631040108514902
-0.024221305873653343
0.004558097371314518
-0.024969140773116294
0.03298002209361928
0.002161566901963563
-0.01788378534192514
0.01140725229890216
-0.002745821845470342
-0.0051301983971832055
0.0030537667228774934
-0.004245074371086677
-0.00955306349196805
0.017806715688399533
0.004901064143482459
-0.01385049199922972
-0.002605036076684053
0.008405014753038675
-0.006542985847054927
-0.005365034288225434
0.018483683650170835
-0.018320887447736967
0.007871513515151252
-0.05259717408661291
0.07917142174336134
-0.03748647676030292
0.009739533877574869
0.04023027702212145
-0.032270238019209474
-0.017262931736708564
0.05815942540279451
-0.09264443632046038
0.04600372504389283
0.04474564526228053
-0.04496478699793793
0.012428503017352655
-0.02764523035018751
-0.031114496197423236
0.08280253410501459
-0.009753127622833091
-0.028042226369697998
0.016652011204675854
-0.018803640288530543
0.019531976995363798
-0.0262825444007051
0.028882033717891775
-0.03630854769314107
0.03920782850060045
-0.011474460936380826
-0.009640227957487646
0.012598303126187482
-0.005341055374194825
-0.02647771618689343
0.055054725789616454
-0.028825284721534006
-0.0003262613447332363
-0.0016987868786197957
-0.008138915873863617
0.00930512008064377
-0.020993853338054924
0.03705169621292659
-0.0013428412100264797
-0.016576002157631775
-0.017616715122472648
0.02424478153300136
-0.007028869223243417
0.01697976337519924
-0.04452638756935268
0.04754084780720902
-0.0028031220204609575
-0.03391609635320836
0.02869168094893426
0.019606971785713356
-0.04292557461396096
0.007250147822061348
0.00046729075264595465
0.030876335352235662
-0.0023508213020815294
-0.04685696610038015
0.007016218318951384
0.03795285135595339
-0.00794957344833902
0.000923271191667796
-0.005364005525618998
-0.004861720161863481
0.003686676315183268
-0.00223771358244762
-0.0038286113238703567
0.0026690865186006496
-0.020719299877220987
0.02862543164919351
0.0018024019770810362
-0.020738559748495256
0.01601236701498454
0.002358782410411653
0.007626994617289884
-0.03868546369795611
-0.021231034037954233
0.038118218797841164
0.01663121402157952
-0.07113941752418751
0.024858023014731834
-0.013552740331873592
-0.009663954539663067
-0.009562685114715697
0.02659831172327809
-0.01820579721761595
-0.006883382626606593
0.018242764176576776
-0.01886075433979273
0.04518053138563949
-0.06781764085955322
0.016846665610236733
0.046915168482478786
-0.03357520619343579
0.019221462836873315
-0.008423517348755905
-0.00985254680816472
0.009421751453746796
-0.0028037270229268607
0.001414740460388919
-0.014692697156808654
0.03604751362809133
-0.06541015393433525
0.04882375508344872
0.02531683201937196
-0.07008414374453587
0.05757809689283988
-0.027295720060895423
0.015426338839058085
-0.05683647362452371
0.015020819961392484
0.045719973657512014
0.0043580466114668814
0.0017975194489566748
0.009356447219688646
-0.0190060800694396
-0.008465980399332551
-0.013250411603163315
0.0118298162508097
-0.04068112839429827
0.04472212336866965
0.04164474922480765
-0.038069566718852865
0.004555983447936063
0.020537951480871564
-0.01007016632592106
-0.03988634396577084
0.027951159003632875
0.009541236203300163
-0.022281401982916726
-0.033438491763673195
0.06839220339139018
0.007168062130532782
-0.06891475573093597
0.03196027613453889
0.03685109067458858
-0.0501501602327612
-0.024101592626442958
0.027092793581974473
0.004697560110217713
-0.008842747599633771
-0.012111742180741292
0.04549524559890217
0.03789719766427757
0.013243056668523212
-0.09307971023993966
-0.006591709823903225
0.023982012184003976
-0.0009027626308171222
0.009555399280890775
0.0657215973718045
-0.05455280241896143
-0.030614142256562893
0.030712243705653064
-0.054466802671889525
0.051276171637906875
0.03291080047737682
-0.03291791705717806
-0.010328498668659813
0.002659392285172535
0.01892238440975802
-0.013730080514081422
0.005129640894212528
-0.006765685444381608
-0.026187797438989247
0.06005349383275538
-0.07031916051492715
0.022159906861531797
0.06061311393441682
-0.06052631856762192
0.014576433351851992
0.015349829869251486
-0.02926005664143183
-0.04371412391150509
0.06612281357373628
-0.04401891121255086
0.03950224509090372
0.03168568445456521
-0.0031074579343708386
-0.01016616855822483
-0.013662623100825222
-0.003788370115076267
-0.003232120415787687
0.0040804142035433255
0.023253086717522686
-0.03839054642323103
0.01188137631614905
0.005214972218139935
0.0015501842570344593
-0.016836883436890826
-0.016917001450340807
0.054751796496223415
-0.02466185345838401
0.007037834784367036
-0.006246472466185926
1.5976770752712532e-5
-0.005308110417921119
0.0022778574521039596
-0.019093840735322942
-0.00739588144762493
0.03692828998841213
-0.010276803246582755
0.030036731030945063
-0.01972947329271002
0.006193314384835835
-0.04234818285470365
0.005710844121152525
0.047737398743406545
-0.03594967789587078
0.04032960554002163
-0.025223251179807615
-0.0658651999578701
0.07111609606030023
0.03299449344918648
-0.03335775625947446
-0.004421667000852558
-0.011379869696500178
0.010981513697607914
0.011807023298099684
-0.016995229976223714
-0.003051132669362744
0.00519676217457854
-0.01614369103537916
0.02712324782637887
0.0016538702822422868
-0.022348970807828605
0.020281427970453403
-0.013358661409774708
-0.08643943696583767
0.04189932618459469
0.04553861896382361
0.012973568787345902
0.11894121559653581
-0.09716921326667305
-0.07849347649901572
0.062140314128917185
0.006708355501517271
-0.01398546644690657
-0.0007323874438969202
-0.004107870257824997
0.0021269581586699227
-0.00470974288394177
-0.01035585132985295
-0.005403715226181438
0.03919005006462506
-0.018511348498420954
-0.005463095870660961
0.017626960133019787
-0.024929215642786495
-0.03598341233385094
0.04695412556471379
0.02222516840260036
0.020161226196802606
-0.08338774327644005
0.03855333446780129
0.05391132667775844
-0.07952004039667449
0.04800261144708329
-0.018387040824058287
-0.005292031057112956
0.0029463091460196766
-0.057977604387297266
-0.01373939965396298
0.08245479052918359
0.0029113014058169684
0.02548894252642231
0.013419403330482527
-0.030154927320858782
-0.015123968494051176
-0.005846375559991346
-0.007961326027891014
0.00953669995170403
0.008120856937155363
0.00040982389961596866
-0.0044865821738540035
-0.014586726076420087
-0.005920672351166223
0.03631764304625407
0.017486259827995565
-0.03913818890545695
0.001910901175319446
0.0016913081933888074
0.009226239436689654
-0.013645821604851616
-0.02241972226423594
0.003993338455106632
-0.006040420240515321
0.0317827892386382
0.06711374959581962
-0.048846365309070716
-0.022795115670131816
0.009271379544541714
-0.008896348506469476
0.008113611207963278
-0.007699938945923135
-0.005511835564317336
-0.0008447225449454976
0.022272660626782792
0.006590769932050766
-0.0561452770750861
0.018692416597164696
0.015198834952363405
-0.006643631731930277
-0.0005335667473980177
0.009501080391791872
-0.00770669999415774
0.07200093768816984
-0.03983858038194943
-0.028449782083828312
0.023812536321731304
-0.07989941808212442
0.08576905697155779
0.0333549956414908
-0.05823655239426406
-0.02443727313538613
0.02632957757711285
0.003960931126647305
-0.01050712250528929
-0.03239806759630226
-0.008439787917279284
-0.017494976342367963
0.04659343393502702
0.006112298630457369
0.05771617243670479
0.052156010481111625
-0.03719737683804847
-0.05413841588154278
0.012373402098265762
-0.026990511346805413
0.00588203566480805
0.0239330622328896
0.015761376747677858
-0.044094209407617324
-0.004879034129374293
0.02435438793408551
-0.0003286644575284381
-0.000513642127326186
-0.01755192127290539
-0.018085364480099342
0.0063439403759836255
0.028759317158591924
0.019450669046694125
-0.027265787383734974
-0.023052045148987066
0.033356953413967605
0.02201743600288497
-0.020372667379397802
-0.005592529278791503
0.0035465340595418615
-0.043580203401157425
0.05361593491877181
0.014116240372853528
-0.060581615927650656
0.05690640799696178
-0.022424901456494117
-0.018969821600403725
0.02280791976510954
-0.02674150372140116
0.015210069955839178
0.02239144248222591
-0.015946099130819125
0.0012994966442205769
-0.018026360634381344
0.04036029555508325
-0.0323845695005025
0.014416204458112203
-0.027192700622518107
-0.008999697691415065
0.0017462869937501235
0.05602939240898197
0.04636186845238499
-0.09784795376942679
-0.0075139591477306755
0.03403447647442337
0.03370312622918248
-0.06076545826925406
0.02838034719645366
0.014461457072807105
-0.024880473043337847
0.021307325159844126
-0.015110770301294263
0.009404786374436758
-0.013246062972842365
0.010914852351855409
-0.000249772856243613
-0.0036158481473953508
-0.0011993236530549733
-0.0010113258707478145
0.004329248756264836
0.0006793103010326318
-0.039824047257494666
0.04203308557408514
0.015011857857522015
-0.023131287379886567
0.007710678077104571
-0.0067495762056257735
0.012822556856317169
-0.006957803552390951
-0.00028003811467769424
-0.004193422065028596
0.004177412403385428
0.0015740533926457134
-0.004302835360889601
0.003306320583840283
-0.006207151844694225
0.00484700982979458
-0.009256484992490988
0.008860139573152903
-0.020202612638320794
0.03051570654251512
-0.011078935414183366
-0.005744424010297511
0.010893956430049645
0.033802575173540794
-0.0696819391548531
-0.0022399338834466764
0.028159481656721885
0.01669855844655488
0.005572298439407097
-0.030550982316404074
0.01567405265119337
0.05491168721072026
-0.05004503913479241
0.002961730699345022
-0.012150336253058613
0.01697594159393445
-0.02589590025898869
-0.01386748418514716
0.06979505489556814
-0.04686160680956086
0.0007697034613736164
0.013922066243121423
-0.016289552050250622
0.01003078822274317
-0.0021821626036906405
0.009894985992193628
-0.0111218508277795
-0.0014487781029683955
-0.005887690446446436
0.0031238496989569597
0.013026964493975224
-0.013512585022177337
0.024387727692882555
-0.017642249474079108
-0.03285356515288629
0.027003989762608427
0.04119263763459757
-0.02197060375182658
-0.02070934744791164
0.018550916424080133
-0.012339657749665944
0.003640312972091997
-0.006931781539836646
0.014357383157208248
-0.007376044435814411
0.002614814995051784
0.00029902485107502486
-0.006676399024841739
0.010637779662766689
-0.017667599378822896
0.0018943729885824157
-0.00036417004177535794
-0.00043957644368264326
0.0031225583439600246
0.016374141648573648
0.017524357907847343
-0.019444614500616852
-0.004283995176602939
-0.0038361013631824648
0.004622502826478803
-0.014714936372193455
0.016162932139404673
-0.0045369818657092775
-0.01429596393813748
0.008845251815424726
0.0037698630086197005
-0.07159400926022785
0.09322759157091298
0.04920837227162611
0.0010628051641214942
0.001161530734990257
-0.01242012221109845
0.0004169578326306267
0.008321168390804656
-0.022616108594116113
-0.0067210347089949884
0.05610113391374649
-0.0290991469491213
0.0055664904318040165
-0.02424519754475707
0.07709493319120186
-0.06679825032634135
-0.07936904325896044
0.0993063694247237
-0.014423471628941309
0.025387471999588684
-0.04020560391863426
0.08818499105468258
-0.04103402338993911
-0.04273951929947484
0.03549078782397208
-0.019606623472414375
-2.53937395788828e-5
0.007836010061238907
-0.012650493005240682
0.012207801377649097
0.017315457520114652
-0.0405048250356308
0.026338950636533798
-0.007690208393470455
-0.001789699805647249
-0.0021458997282712833
-0.017663418294421307
-0.005732781122853359
0.04288666992178547
-0.005617673756819208
0.0031732162701867406
-0.0018794751447912539
0.002755168377864825
-0.01618294579649926
0.006092131503215081
0.001594711577237229
-0.02862841082835388
0.041093795124703236
-0.006998039997675676
-0.011555044093046973
0.01387586749966263
-0.01751346141335386
0.016704825389123434
-0.009781149863436589
-0.01937908268557309
0.04215102149269889
-0.027037140601956278
-0.007420231780343789
0.010480178535227536
-0.011552887028606351
-0.043459137388218716
0.055220324154817924
0.04684793163940171
-0.006651568558119436
-0.04298509313284038
0.007155957501245314
0.0086632360387211
-0.0355561146706318
0.017450929033998808
-0.0077147269504971305
0.04060997235110775
0.0008668390693818973
-0.0200486896043246
-0.0016829331661465385
-0.014435032598462794
0.016752713016766063
-0.022020378708789146
-0.003264022657076371
-0.024010966788866828
0.11238203158795212
-0.10040545334537176
0.026380488833178783
0.04020399911791517
-0.0485512009917326
0.07531177668284428
-0.08651393934814111
0.002233747628555327
0.0329558916926842
-0.009672265332207663
0.026045160398859846
-0.020918112879643846
0.007033487315637688
-0.007369063342192117
0.002766011328528606
-0.010994257053520196
0.018936709904443627
-0.051675064207825194
0.007972834356014813
0.053795797946499135
-0.012264814753900843
-0.009131629423474452
-0.006148708945557635
-0.024221974627326004
0.06673601772824567
-0.019125092304053348
-0.021905334828097534
0.015379397670904793
0.002017177967993722
-0.056437764874178065
0.043464938469014225
0.04074628030155458
-0.035050179933303616
0.0020403632920517056
-0.006869277277386399
-0.002114919740340726
-0.004203559696209114
-0.006576347837612628
-0.001242506789238762
0.03379870786641992
-0.03136605071583265
-0.04370172617532253
0.01024923609702244
0.025271251596708733
-0.008382695019513609
0.10557565538860603
-0.033423349124286794
-0.03419583594319375
-0.027760665116544292
0.07616293470398883
-0.04256040950634299
-0.00963366472954097
-0.013716185762499888
-0.0011745182010176602
-0.009228417252003185
0.028056904454904164
0.02757561296637523
0.010268133349720543
-0.056445443243258175
0.002213172471151492
-0.0038591002115127004
0.03965934626394596
-0.03158296389331694
-0.02108552145164344
0.05291657283422091
-0.05020487163558918
0.018005218580444238
0.039366803100173375
-0.050322563894347416
0.05542607811394562
-0.03849433467377983
-0.028009933344389726
0.05369745315782959
-0.046923241556682704
0.06353502609812633
-0.060656822211622385
0.033474622332970494
-0.0017142253728847923
-0.028991186719265594
0.060013508467500865
-0.04162742811835263
-0.04701566769526644
0.003456710974277244
0.061270876160604115
-0.002240080147038359
0.036230002775781256
-0.03563604745896232
-0.017868239878727543
0.012684558959622172
-0.06393982679800092
0.08787516441406384
-0.019587212231289675
-0.03784542418524106
0.05402985317510289
-0.03364317908695691
-0.017776370814245546
0.036604722811811374
-0.005093338510324896
0.010471403064670093
-0.030685161664050442
0.01650870730697629
0.005510094953080191
-0.07781714335305767
0.06385685251416251
0.007724523961555985
-0.022885625834696333
0.0006474177143478421
0.029506436154727922
-0.013123945079122956
0.0582493053700649
-0.016991444389784283
-0.012431154908852049
-0.010508854490030695
-0.009776592506703263
0.007216636245794494
-0.017138038319260085
-0.004341470439659156
0.005775581747574976
0.032156045500155384
-0.026866240346377523
-0.00034993632328816915
0.001888253774442128
-0.04285541052197894
0.060529171337300625
-0.007147187794050103
-0.012185347322089202
0.002886594883086957
-0.01596482078892425
0.018654316151659356
0.00031903290841306386
0.008255549973574583
-0.008883597200155968
0.0024383440994922845
-0.013109842763378454
0.04045075416829491
-0.05153069754200623
0.002363017313788629
0.02079901520574967
0.008559963436657325
0.012897633044209433
-0.018970736015507805
-0.017216989732573795
0.007317504726793822
-0.0006307935410050369
0.02160204152177514
-0.0153711968769068
-0.012790481482327642
0.02606339054660689
-0.02090781720038648
0.02817592351480014
-0.053616643936335695
0.07168977207435245
-0.08301329477148078
0.05290494234155618
0.01506683359991945
-0.05498459708985237
0.022914840640737788
-0.0003938018218221373
-0.03242890111727603
-0.009693769597262536
0.0950223877223283
0.01870793879380328
-0.0034661109754838826
-0.05326378780183583
0.0011979678048577025
-0.00031074282819498755
-0.017760570840354095
0.031153501858315558
-0.0674527856484215
0.024714625588475925
0.05182062393586173
-0.06495600966385706
0.05586567079878946
0.020604132752744198
-0.03153623695223495
-0.011387952488295827
0.05414761644022492
-0.07170019256721605
-0.05401545556191456
0.10166090945229378
0.002372090364766044
-0.014617252439119932
-0.0076969024928028595
-0.04301411872880445
0.11217156811572615
-0.08059280316611961
-0.06620974277255143
0.09491756089346448
-0.061724607471519644
0.0035160257009115847
0.093821903602478
-0.00963186377907288
-0.032669029850881603
0.028311446047787903
-0.014127818617273302
-0.030582407145825607
0.004444460804038597
0.00014736516582480874
0.001342082563170477
-0.003364833587538252
-0.0008047042451144737
-0.008723048268372002
0.0020214137532916787
0.01785018537818872
0.009292168625754216
-0.009421210766115129
0.005329714836171617
-0.0067960736097960606
-0.018415850927308464
0.027110803049335663
-0.033707010923003544
0.04023225621342397
0.0001969872530629413
-0.03393050464402192
0.015727917650070977
0.002657991990709485
-0.02068189550897981
0.001677653057972961
0.04768562905701412
-0.03656872118807386
0.024676300790199224
-0.02335139858953883
-0.0011757090357646938
0.026609987898324805
-0.027529540511276762
0.011340134752961584
-0.006342982564551125
0.0034300125858327535
-0.002206967139512628
-0.0022880218925787066
0.003032335535470665
-0.017831469244849796
-0.04744552464885743
0.10149319859969552
-0.01259093804610445
-0.03406545408881834
0.04916925305275788
-0.012579617805877685
-0.03393392214744395
0.011109041867077174
-0.014653239456123845
0.02427722960876355
0.007199588195541784
-0.013306179452542644
-0.010773277871174214
-0.005176100719604504
0.01739558020008858
-0.01109476901900086
0.0006420115895676703
0.004236658858069009
0.027857456058714036
-0.03907422509384895
-0.010696214100056611
0.05495845288751078
-0.0415808895080827
0.031077406003934382
-0.017541037115747615
-0.0030512601117294036
-0.013211626229758577
0.01922887620581193
0.006731795340625957
-0.008051504710964164
-0.016249786479719974
-0.022678662126463633
0.07648230430927716
-0.01701836927921674
-0.032657520653085914
0.017466119502422828
-0.006112186713919776
-0.042797627753779155
0.06818739652114258
-0.009810174676022854
-0.027568783694730703
0.01701133084895856
-0.02539199399679548
0.015106381630666577
0.02811536583841101
-0.023683867542461767
0.002514982977351865
0.008204678989589764
-0.002263953244819872
-0.05854015999983386
0.09263380678147148
-0.03725148432847969
-0.020383244926967636
0.028870513927884534
-0.01861025545375994
0.015315437241560481
-0.009637105377570565
0.0040041600944835665
-0.005236429550551591
0.007772755630038541
-0.0001940918580880524
-0.036413688963005564
0.02767161757950687
0.015189749063660996
-0.04001910625089233
0.004927301655452632
0.05779214957249379
-0.02383553529586302
0.017551989176730287
-0.01875289008162584
-0.01516921852864117
0.014233686323698147
-0.008998908912099202
0.004512854537498612
-0.03334469927402961
0.06737405275140551
-0.032197458234842324
-0.0064530851101261
-0.005416793622401439
0.010622112229944691
0.013499923606798303
0.0028199318371945337
-0.021216382343653528
-0.0010617981827087952
-0.0007071444254231896
0.03954562298749986
-0.044103873223414025
0.0023443029955930728
0.02796220219946355
-0.027132030188480538
0.0060977171697782495
0.00597365169336872
0.0009667690030572551
-0.027380563175104955
-0.008214634902645068
0.026059344746309554
0.05378269448901718
-0.014282444196852095
-0.03215322817821353
0.026183929867367506
-0.025634875227657394
0.008319852736969446
0.0007549725994391299
-0.010568437997235725
0.0023150847839235045
-0.026142977231913944
0.05777591399668447
-0.008467171011949048
-0.024955774922074347
-0.017476617809367267
0.01491219058189186
0.02098852560302311
0.013549254946607303
-0.05325154065298543
0.04332146706778717
-0.0519673437706738
-0.0161713073140215
0.09170132608708215
0.007130240427968948
-0.029313486404317635
0.0006604744880147617
-0.022648769940921243
0.00656084856713357
-0.007745849543856709
0.020601243819447168
0.0013706182739493533
-0.02633007468548798
0.004913110307054547
0.038894005947401444
-0.041740880400626734
0.026040916079499654
-0.03569591491978219
0.012569059621968637
0.029267716896111406
-0.017365930398045126
0.001175737491617368
-0.011739991884982759
-0.006389164486773513
0.019497809638667762
-0.024726006997838335
0.024912102614419562
-0.03340437411871422
0.008787333348353243
0.07244713505339384
-0.01026024083694077
-0.05462715609705793
0.0317638694340453
-0.024205167089211166
0.013818444120821671
-0.014150937004575814
0.01267261194922642
-0.0025718765505680086
-0.009043412860486821
-0.005532245753270049
0.0028437541653444365
0.006701497859641359
0.007503454194447645
0.004807422939292372
-0.01422491825189609
-0.02922204125530925
0.06896576045067304
-0.024796102050706592
-0.002293693274562081
-0.01964860352493991
0.02818466777823747
-0.0033130408255956922
-0.04016031477999271
0.04461859958991299
-0.00708820401627519
-0.007794702084989558
-0.009432710090199858
0.008961172182865629
0.010642773050926868
-0.015826227206717336
0.0035134567211286827
0.008533340409484391
-0.008278828473838207
0.005122502994387879
0.01889704101928269
-0.04709111699618762
0.01630261618973805
0.04607201035503583
-0.06184128930254973
0.03949474912977735
-0.02277832925585077
-0.04438398453189163
0.07086138607921577
0.0021063701857524375
0.003046313406826151
-0.02607124889431578
0.00583013395372356
-0.023283137551642685
0.049721587386722055
-0.03278170527474056
0.007948870863043522
-0.021735812973023183
0.0383377327888651
-0.01059665432134227
-0.0074071466596852265
-0.00483581216867246
-0.009847472969662485
0.0005381877081592767
0.03795285796362069
-0.0052702888120266245
-0.021653970606439588
0.010129887728019149
-0.018078573731596492
0.028427494332669334
-0.026511422717002242
0.008988246454537996
0.014565531067237014
-0.042953088946432016
0.05635097496923258
-0.04643365592947912
0.010911321857326906
0.020494948503261168
-0.008311950598471007
-0.014200637465583199
0.019807437486932478
0.004950356172535808
-0.02147213755637134
0.011152535780045603
0.0010212963887132886
0.0020355235270794747
-0.019864732145619568
0.015543733603499033
0.010648147918368656
-0.024648074029467226
0.017004220620699173
-0.01155162157541545
0.0062076654467213555
-0.019190795093160684
0.03744225754832364
0.014982023225385999
-0.023099703284085837
-4.6696413687596916e-5
-0.007839723169267732
-0.0010511037569478354
-0.02002572954987425
0.04143271742998611
-0.02504718131670547
-0.027077414484730777
0.05372964669831337
-0.0032292161555860233
-0.030590442211150926
0.003136528058501953
0.04168023410421007
-0.048732295703947104
0.043289334615771446
-0.03211800566933953
0.015921353239473746
0.0055265979399991005
-0.024970583677830005
0.006715198808260658
-0.0027514017713525796
0.025733560833472113
-0.01990189690684585
0.017265915875509297
-0.023485665764056085
0.01735274620530647
-0.03088042543385061
0.02086677001245585
0.017842819393240283
-0.013963439264719657
-0.0020057477421850933
0.018350250627165443
-0.017892769753767634
-0.013991679606034202
0.010703593325958716
-0.022741930921717612
0.029540046032204614
-0.017141187206489494
0.04362498928676828
0.029164156882937498
-0.09611585905018027
0.03364697223727786
0.026209557882821644
-0.017699775069790258
0.006129852204464048
-0.016716345339957694
-0.0036821771542250303
0.02883846329335249
-0.011658301902716106
-0.05098545138542776
0.07421745727836548
-0.019910346186034156
-0.025304171236639084
0.003931385385501862
-0.005916902913245092
-0.015974839622717285
0.021518570564487693
0.060843319282948505
-0.010948431926999236
0.004152865880532763
-0.05783747988279564
0.004166547213901861
0.015617465521161722
0.0009464421990875715
-0.017552002464753746
0.011296206196029113
0.019324169017128412
-0.038442757220029655
0.025085891738256594
0.03589607679536222
-0.02618516408158955
0.00501745164036782
-0.014177217509165674
-0.002788308720685473
0.004266610338701127
-0.004585768038567473
-0.02015356684667835
0.00772508975686137
0.0017719499118423743
0.0012229664507560356
0.020526976374460548
0.01541674616091726
0.03866913282836726
-0.08827525977123107
0.019730965183634153
0.021506625897297127
-0.013277210837450593
-0.008499413423144642
0.028531081964695226
-0.054236433801774675
0.040690600627660944
0.01922992410454183
-0.030672496916009928
0.03049400379299172
-0.04457842985749361
-0.008779738484690158
0.004367247312035638
0.0006467601821521507
0.0429270989916154
0.039589425415837654
-0.04985313500190336
-0.015510957226428923
0.016497109965635914
-0.024602104568254957
0.004931555543139954
-0.03769726855008626
0.04641221546007479
0.04344931863346846
-0.014319077131609736
-0.015263942887837167
-0.018126362511175387
-0.007811735862311542
0.030892631691450068
-0.04471817935019984
0.032870679267022584
0.024838276569822515
-0.02417893185269837
-0.00951261045890095
0.04987039477266708
-0.08950772572775145
0.026726109557150268
0.05590625860875309
-0.019067155288922555
-0.019102641247139562
-0.024317351809848287
0.06712383074729467
-0.05200975587742973
0.016116022817675213
-0.008164659940752106
-0.006398028069085848
0.023753489207191336
-0.016362493875003548
0.007426382519724162
0.0019507606485149598
-0.0031644965489923127
-0.004317217584258293
0.021759596362771028
-0.06754885623198437
0.05752700364093333
0.02681645596979476
-0.06449211601182991
0.06540243770216725
-0.09420036402433785
0.01669765585117644
0.060783478446568506
0.01909273651784693
-0.010430618227093902
-0.05979093865114504
0.04379190776626085
-0.0202649228113978
0.006064735070095639
-0.036991407058835746
0.03719983848810504
0.033092234061698145
-0.0031389301074715714
-0.003730765393017643
-0.0103503588007412
-0.003090113363112046
-0.009572026973269088
-0.009595422938008635
-0.0012114252804176218
-0.006220426978668536
0.012647346715745966
0.022969591539212963
0.01055794809429067
-0.02004929136082345
-0.07971336037238363
0.08140729183221385
0.01830418782693788
0.0005210328594213998
-0.017416650638902853
-0.004579301636217892
-0.011594990687201046
-0.005745912959579158
0.038871457074937665
-0.0102591070373097
-0.034959239301323164
0.039147598429599695
-0.03843070208207999
0.02960528194207601
-0.05627334671559492
0.05854440853903953
0.029338545557138884
-0.08353271879276014
0.051327529706220454
0.01175967108914433
-0.017552443404153628
-0.001045037055467768
-0.038973918399804575
0.029154321387513837
0.060023459890980346
-0.04655909444951134
0.005207011117846827
-0.012287853747315225
-0.009793032039626226
-0.002233602076899155
0.023751104218513452
0.012495140356084677
-0.023227027054571137
0.010040490370278099
-0.011462287817284311
0.014871530347842943
-0.009272816148949037
0.0012954091610173357
-0.0004901998523547668
-0.0008161736490275295
-0.005553413476966362
-0.00338920984324953
0.008655160560988362
-0.029281741248995186
0.053437411666741985
0.004542791577728522
-0.04314177047210355
0.029535967874883662
-0.009906988300990793
-0.030119254991551214
0.017270583768675518
0.02436538014333911
0.008736681858438344
-0.024258661498005818
0.0019256913796026343
-0.0007125091623212398
-0.015652417810331665
0.024925395820505125
-0.011415480532102062
0.013703802867803927
-0.006250375137566211
-0.015254686625220115
0.015368141269073599
-0.023631875293428806
0.038341888818249625
-0.025409077446024497
-0.004338962746410324
0.042180385202561066
-0.09917529831214589
0.011365103836799006
0.05197010036610117
0.02189914789151315
0.026604258329186448
0.013486135688644874
-0.06863494185903263
0.011254281166220848
-0.04966178836720636
0.017010715327514303
0.09014105272562456
-0.06669712579068277
-0.033977330109784765
0.09043548906135346
-0.05200992144162231
0.0014998542504557344
-0.08062405202638101
0.05646356104021777
0.06717700994769793
0.08460675824418751
-0.08447924111535121
-0.03589799708303176
0.008923885065385329
-0.011410191176431717
0.02503502504589994
-0.02983917716146367
-0.05667155891671283
0.04601957404366397
0.0617620186186707
-0.01065938533815114
-0.028099525706128503
0.049193136947005556
-0.049671081990945165
0.006112868368881141
-0.0026379163858885057
-0.0037497730129651963
-0.0314596571859056
-0.012758259998845167
0.11610294073333016
-0.06319405878325024
-0.03037082758830212
0.03356433279012061
0.027656109883013813
-0.03966453760513611
0.016440633675552152
0.009098075203736178
-0.01447488191909807
-0.012732939898253859
0.02477376724572622
-0.031864835556981275
0.03630009817547564
-0.03580794241488672
0.0006745299211540212
0.02916173822086332
-0.047614183648912345
0.03491639039275585
0.05142738012631265
-0.05280433624001013
0.0013244461696706455
-0.0062238014133071395
-0.023003346949318715
0.030566954674813185
0.003836973448377967
0.01300509482391643
-0.016068898012045585
-0.0002241406758196618
0.011649369054460346
0.0085803982171061
-0.03421308783036836
0.018494420426302782
0.006095214397006998
-0.05438974868466406
0.03968528808520999
0.020261754071370208
-0.026599461728396
0.0023824730322172805
0.06545281824667826
-0.06223178999277201
-0.036608952866544975
0.06825450357580676
-0.01650375362130596
-0.011155673664541954
0.0016996463814165086
0.006718209811114373
-0.005842415895246811
-0.008671912133871862
0.012406389867491763
-0.0057101640711128
-0.030983402356392187
0.047533960184814816
0.032633706160638654
-0.0557876864539002
-0.025735975596086202
0.01853839920892586
0.016866532231821663
0.04128772056798791
-0.03545948814949895
-0.0018982186717990679
-0.018070805507776733
-0.019775554752347047
0.05365972025959331
-0.017124125213990204
0.026024934457844817
-0.015550762804133589
-0.01843018145496611
0.006156256559456175
-0.01778401502938265
0.031163375224256384
0.0010612864842668435
-0.02012155714330377
0.017712682234496957
-0.022602813512405007
0.02627995925043436
-0.017003351512641762
0.013455998419157345
-0.02865994679010475
0.02989183243953475
-0.002066318211245477
-0.004963370283004087
-0.000982929490959794
-0.022256166137176514
0.02295008431916712
-0.009867622762817163
0.03571605846538317
-0.01976939808719802
-0.07272333026193989
0.09039890677106943
-0.017678788107003296
-0.005869989082753602
-0.0046683013311641375
0.018809826567576127
-0.007604601169748149
-0.0088191035945131
0.01580856912551476
-0.033532415498954915
-0.0011163619876659592
0.00546778439699902
0.01358163024654968
-0.027170066420734384
0.04706062826706614
0.01567742905334446
-0.027927956329700576
-0.016116827870121586
0.040060696508662175
0.004716299987034711
-0.07204354300770088
0.060805109519972866
-0.013074271727111286
-0.07027366695559656
0.057216390802328765
-0.010825401259213052
0.07547926947992423
-0.0360293313560609
-0.03236721646204699
0.013024669695990587
-0.0035113923749447995
-0.010203120239389962
0.011047615542281952
0.02598399834743359
-0.04130379792217487
0.0051154640654210715
-0.007416981083545604
0.02815073637703025
0.005726112125235661
-0.01951228786619108
0.021107702602178646
-0.029387445286986225
-0.02050474004460101
0.05344458966162491
-0.0062652679582519966
0.005413163843649427
-0.055052235243112424
0.004477633225576483
0.09526853133030289
-0.07880168226682072
0.015191013653976126
0.006894720980703095
-0.0024845252291731956
-0.008884846269648472
0.010606500763429838
-0.0030458370820700686
-0.005020713265350585
0.007262943005724276
-0.007204898622883205
-0.0383352222479838
0.0003148421749729069
0.040202870659202694
0.0211357665552655
-0.029836707414674812
0.0145173008298225
0.057575314894528606
-0.07284569336824753
0.004574940980755504
0.036110642819179084
-0.032669742302531724
0.013062137611531188
-0.026166570442731407
0.00842721915265121
0.03141397481683783
-0.03488035966209857
0.033214694572979764
-0.021957298588749063
-0.0037873775991636993
0.00495169272684437
-0.0014712390385955842
-0.009519864747468132
0.025308458506107634
-0.0038771344343988545
-0.01215229643222604
0.0016497657724827697
0.023815057887656366
-0.03270482824989318
0.007961213856566784
-0.0011044198747101053
0.0026500658288388657
-0.017875194298561548
-0.011015978396717863
0.013912142268574068
0.03576422642188626
0.013750907245864363
-0.03282683978042078
0.021389186709271146
-0.019652521447520277
0.01622849562866968
-0.016082242929578605
-0.0009575478256522718
-0.013377460042489853
-0.0094534566408917
0.039458993449062896
0.005133654343775773
-0.021615429173146294
-0.005670822109274498
-0.030804611239052537
0.05709652262039244
0.007813655833979305
0.005625840296669793
-0.041434019560639745
0.00484797251484359
0.0198474554318967
-0.023571399744802157
0.012209713812219913
-0.0029438906301555434
-0.07461202612238971
0.07981142867245727
0.03604868499569003
-0.005409024938035856
-0.07683334714391954
0.04696179901941855
0.024546879837453295
-0.04144785862756217
0.018146394675514155
-0.021077209741749314
0.031579291107723284
-0.008484481651367615
-0.048684675713191794
0.08482052004057516
-0.04508073459271089
-0.007742214299854222
0.022683432258878478
-0.0018815773619125231
-0.061343889555584896
0.0891151041229693
-0.02605975782596226
-0.03258026891197319
0.05759950719848339
-0.06577810828506325
0.05891977494437384
-0.03436995879675808
-0.020389181268380296
0.04851652280705798
-0.03169333538109642
0.023389183945880188
-0.04924520475716743
0.052675045692866185
0.003192131209960536
-0.03175193403220122
0.0022749278581479793
0.02099915097113325
-0.015320656948305755
0.012356646077180011
-0.022774562167344747
0.013160726162644742
0.028520486167131542
-0.02914362385160829
0.007394055409186362
-0.006901832537619335
0.006196692312383623
-0.00017307140517552888
-0.004614283909496031
-0.0006850073945483537
-0.0012352608124588382
-0.0020418428494339835
0.02278923974324698
-0.04632185935609945
-0.03301415010454578
0.07177630084544029
-0.016224546167589615
0.028102963410273407
0.011834798351485598
-0.019567559451643346
-0.004688154877067863
-0.02674327859681469
0.05100343392299256
-0.052031791479860034
-0.07956396672105659
0.10067125678325739
0.0885842728810301
-0.06692749803531362
-0.020821503506503802
-0.01585682650847353
0.016852474963401365
0.05014135084723992
-0.0814032554444648
0.031841806943859186
0.027372136878195175
-0.09464729856062792
0.044817057332016685
0.004275664685511993
0.06762842466900243
-0.012278576177830569
-0.038179675080297404
0.00454081270760176
-0.01406710941896172
0.013611045552979872
-0.012454801539648397
0.0013426449514196692
0.014830986325377604
0.0020856538763438515
0.002351184030613296
-0.007419052449326946
-0.0019599202165911933
-0.004297071067792535
-0.018145026254523744
0.02699481059786768
0.01670319803006881
-0.01504090464110508
-0.013432095001977062
0.011315646000548907
0.009460982570539178
-0.00797707757067534
-0.011805261237288311
0.011365867645869776
-0.01862379465718389
-0.04202671328568952
0.05773676289515173
0.02006070083431566
-0.031005716750708734
0.008179726485289862
0.015885771277605598
0.01841327232419454
-8.958389848889858e-5
-0.05930889196608358
0.035550346111179354
-0.019346146725289115
0.015587026757666544
-0.029808227338357085
0.04415374122971372
0.009307449822332337
-0.03885062296012309
0.014950862163730316
0.013115319024874394
-0.025248354184064015
0.0294734799745362
-0.06214759511589052
-0.02353810823284208
0.08494277136783168
0.06690166634047912
-0.059588765014115586
-0.08687252718876737
0.08187803346591016
0.018769373828303237
-0.05499753204034774
-0.005263439126185432
0.03932254717358963
-0.004086233998076061
-0.015039610220889621
0.006067467856790354
-0.0026075308551642973
-0.005843733334471191
0.00017580316819720831
0.002979665091137451
0.010600529163495853
-0.005837790687186484
-0.011633650326509981
0.017219592469990275
-0.004509854802347668
-0.029362221614582795
0.01771073994378669
-0.03535057117542251
0.09333077102603615
-0.007396301881515743
-0.0543654766615147
0.028242615940469507
-0.015363419365189923
0.00031182369007021205
0.0068646445568381065
-0.01490576869062843
0.011986211654154144
0.004383003441689848
-0.009349757161296601
-0.0005614236030295761
0.0031399010079633527
-0.004117425939371033
0.0062781301111966
-0.01625342089752957
-0.045254413955655215
0.06270413677192221
0.0017862542294831973
0.038652880794524336
-0.022643606130666072
-0.018912360818656104
-0.010131754946687721
-0.016036922410487042
0.040991374127854474
0.03580672305492083
-0.07089017473653514
-0.024884131133611653
0.09206035555874348
-0.02469435807897158
-0.055940303454700135
0.04437347163509442
0.010897309631132224
-0.023194401957156385
-0.007561595127172138
0.005473765466666114
-0.007160327110106834
0.008122656568075648
-0.003410096161887255
-0.009394723522561987
0.013745149455141603
-0.0062374068726915866
-0.01168105950568088
0.0062580283019945115
-0.01034238878928373
0.009794424481293418
0.026762196308964148
-0.026766699601886046
0.006432320133999081
0.022010480145012168
-0.018263728138042667
-0.0014381143698269927
0.001407430454298697
-0.013362203089610114
0.02382376111394391
-0.004395022334838794
-0.03545067443908123
-0.005545978154218645
0.0021805471178578673
0.1012769464422727
-0.05760568361570351
-0.019092860693178837
0.013225430052179576
-0.0006879386949087962
-0.017122844105597057
0.007824798101788821
0.013417639845382467
-0.010981385970936453
-0.007305253401656442
0.010425332975230517
0.0071888408637798
-0.009402920107677959
-0.002635239935361078
0.021711633262249674
-0.05439354517703432
0.009846429667628498
-0.017906171417735317
0.06864696865586128
0.04836233450475347
-0.05651602526921495
-0.03194988858408565
-0.025054696032212664
0.11092448751617501
-0.10311417745801044
0.00530670282100576
0.06045643876187212
-0.04589177763482244
-0.0014738169659895828
0.010501347061063537
0.01154187136946816
0.002812468794591405
-0.015713148193277515
0.00735080872190963
0.04690285886841383
-0.020869312544138374
-0.031553122369525566
0.01911632531702112
-0.018600858094891315
0.017412542606017767
-0.05326046450029853
0.053000743789128335
0.03369514995270151
-0.06923825384252158
0.0323441536343918
-0.0032740736190259856
0.0021441677177750362
0.004745627680721731
-0.04205005121855976
0.014816957406046272
0.053661317478612136
-0.0390614266729572
0.015465157765183535
-0.0008100784530888916
-0.008080001932675218
-0.006537747880689171
0.009958221534093092
-0.008142273895200614
0.0016526486879934188
-0.016588596591323723
0.02026458587581692
-0.028486201923312526
0.04226937203330017
0.016734021558034384
-0.03610521984565418
-0.04273110519340273
0.0509153905437032
0.038591882702614044
-0.036064446865376576
0.003513145427711528
-0.012805525038359189
-6.462454008260288e-5
-0.015600385338099931
-0.0024035057236615476
0.037408154891534706
0.013641863751846395
-0.028449606822553708
0.012024529744293577
-0.010062495988430564
-0.0006099658239222538
-0.0008046343473162576
-0.01239854859006928
-0.04386380864290307
-0.010197422463547712
0.0663412855937533
-0.018198604880875324
0.050646628921123926
0.03356851205105116
0.005929233155878566
-0.07790917451324741
-0.019404368735023825
0.024034169572439645
0.008311418711533403
0.015544441834022815
-0.02321939619399238
0.011581261147877386
-0.03588280044848102
0.01943890236367729
0.03920410130273877
-0.03627056841790144
0.009992071814493575
0.026479557133933795
-0.04293570284001702
-0.005766783848354606
0.049342066803418794
-0.038890773155891845
-0.009339940348702891
0.020711061708223455
-0.008020117026852569
0.0038384669720197273
-0.004967415748415638
-0.0012509168970320506
0.006871623175688901
0.004269097758083706
-0.047017201248312324
0.06618498536440653
0.03932062188126906
-0.05815799636130903
-0.05099715677261618
-0.0037449956553123886
0.0889261325480033
-0.025435431442586198
0.04989207833843712
-0.035262709216404176
-0.0690638057923545
0.015076917912004939
0.036481166652353236
0.04116869817490765
-0.07069781423628663
0.007518266379926697
0.04752035618054995
-0.03736049490915905
0.0006652817236976194
0.018333983903967344
0.000536597121000737
-0.026053002190352004
0.02606300187518107
-0.008959527999127914
0.001975565354255804
-0.0002797554151423576
-0.0021280182703693473
-0.007378652939586505
0.007126064817863709
-0.0015439650788289239
0.0002739908772585453
-0.00347828635017855
-0.0006549748273254608
-0.016635565823056586
0.017183387222619584
0.005208775805481625
0.017801166751669983
-0.017699883752553935
0.00033067587517765507
-0.010624879702008094
-0.01740653124916336
0.06033461413774377
-0.02368622070343851
-0.01723878130118539
0.015194370739394558
-0.013343498864423653
-0.015410631989447143
0.0336974252244544
0.002557420795824661
-0.009143859810117672
-0.013902602201986802
0.021967988290353624
-0.017950323641623855
0.003492010837394255
0.021472875405280756
-0.032065977469280194
0.007104423729965781
-0.013717080282931837
0.01224625921165201
0.041477488980941724
-0.02172099503001501
-0.048997437851154846
0.03969325803632073
-0.0038694734045132684
-0.017377239763346708
0.05116994263730823
-0.034618622420654166
-0.013810686732698807
0.04478267336171804
-0.02965793590483856
0.015442916058295841
-0.0034104593858172993
-0.01779185811956352
-0.0019109702694186659
0.0351091012255621
-0.04442329729199335
0.019917939381095207
-0.01863656206177433
0.005785817190492315
0.03429279769608817
-0.008004360625474272
-0.0030170150688311193
-0.017434243067665944
0.017359614801234047
-0.008970878940497418
0.011483110292749399
-0.010889963243237988
0.002504312915222795
-0.003906412992688679
-0.011507103468703095
0.007805771814192508
0.024450058527462182
-0.04880330670068389
0.04042957137509884
-0.02854449907741663
0.007650542259765691
0.07272442018658765
-0.08848504007839142
0.005126979147050403
0.02406261765216533
-0.03195055886265341
0.06770941384630602
-0.07655781064340839
0.04407155057087764
0.031758127258841085
-0.10558959639275733
0.0845950229153305
0.01805670824561989
-0.0011569039076997356
-0.03547708940646155
0.02532854057918743
-0.009041447213469889
-0.022896700848411555
0.01428910252563842
-0.0052980757220697505
-0.020384053541743885
0.07208535836306429
-0.12791154487059364
0.02843747804002572
0.017927108345801912
0.11493636577559274
-0.03183868538971857
-0.06755910692788092
0.04927306227229977
-0.039987009117632644
0.010965877660243262
0.011813304522889423
-0.02096671238883152
0.019962064768899057
-0.01708953221555154
-0.02129053916233148
0.030869312725725906
-0.003882271317348307
-0.00895849824831041
0.02340027956751123
0.001888161359357876
-0.014878293399914977
-0.02622908525883405
0.042268362457940856
-0.006248076215342291
-0.018728391072817097
0.02730641399292444
-0.015412508247320211
-0.013354820868662909
0.006693184004762709
0.029365447721962812
-0.04712120148959409
-0.01755114199933172
0.07613394417577879
-0.02849099778109987
-0.017531808131655335
0.016514354040470747
-0.01712285252726531
-0.0019173131029743828
0.02098448790149765
0.0005575916885726118
-0.009241476814438654
-0.015444178400097819
0.04238755830914509
-0.026669940883996768
0.013050855059450472
-0.011205854356844291
0.00011472077326801777
-0.009806063687113564
-0.023038118921171913
0.032198071400842965
-0.00470897029456796
0.04607674219719149
-0.041759816655259074
0.004217457618373888
-0.03349791132698399
-0.010915750561349746
0.04173691635964605
-0.010102576893023851
0.02866379860971935
0.021869589312553672
0.011997456014108399
-0.05901842852869632
-0.026672878475563655
0.05971067074347847
-0.01950247310259945
-0.02213921779074912
0.03749905654046226
-0.021809874256815798
-0.001155759805333556
-0.013333850742682118
-0.00029872821777376934
-0.0029967579488971996
0.030660368560991413
-0.027035536668768456
0.011546394874433763
0.06259481160860181
-0.02587377504870414
-0.04439473716289544
0.007157492378539243
0.0023832429519352605
0.015062177133333132
-0.04209248343512417
0.042033038984163995
-0.006474173342736922
-0.02960533040664659
0.05079072110031435
-0.011127017242066106
0.006699007770804677
-0.027826576367391498
-0.02571072919105477
0.05047167522827123
0.00021891173711485745
-0.02028238796696691
0.006822001593940863
-0.018960011333321924
0.021322905703463624
0.0022139819238959912
0.0015119559381567838
-0.027261948620916687
-0.04906560083108946
0.0865693923641947
0.008034172979132115
-0.009353954753434257
0.012383586160407689
-0.026411931453662385
-0.04405659600282541
0.026697621713020148
-0.016758500982500646
0.00450703623929638
0.08851195054124394
-0.0015282909830041103
-0.0462890496718642
-0.024968990964932658
0.018337148882266008
-0.00648290430379217
-0.005412787844746081
-0.015448374889513783
0.020394701744787636
-0.015693120018746454
-0.003837323168455642
0.06237198397807142
0.015061891314375964
-0.07100506951843899
0.012398173362356713
0.006029397471860931
-0.006115441589775283
0.0034128588558977047
-0.07624570734608871
0.07690219128883014
0.03957204061454278
-0.020360563968380152
-0.002233659785793707
-0.011005952896011362
0.010993712844706516
-0.022868823291280593
-0.004036085242497434
0.05384447870761544
-0.08873847992206563
0.03349451149543292
0.038459570178038915
-0.0173828537325853
-0.007899895918448419
-0.0004831693273017468
0.012157036554825806
-0.0092910483855011
-0.0007043514462616862
-0.05508667184367555
-0.0662413330335081
0.08760000949264557
-0.010713791159511876
0.016911880902004683
-0.025132083749319856
0.015397237815084952
-0.05430657136490247
0.0617097739403597
-0.008553775018979914
-0.025641648071485168
0.012027346252185711
0.0029324623691240337
0.01693355612415348
-0.008754786244335788
-0.01238164876653225
-0.004326149127862555
-0.0065460917765867155
-0.03187370023588665
0.06994501948616694
-0.03105370723470391
0.03957523035267063
-0.016617373558903026
-0.023895837204042758
0.0166738652975027
-0.003241243961613627
0.005853813687141551
-0.012265023828485377
-0.0069224965967251695
0.011540900847056834
-0.01573585900266017
0.036164792033353654
-0.013813095325658553
-0.00475686371427253
-0.013274833972122257
0.002557817997184797
0.009917378966124657
-0.0020717276040616017
-0.00028959008830375943
0.017346357010771363
-0.0007367101279667221
-0.012841097738825136
-0.015354353680622879
0.0016526685563866828
0.025897599437037844
-0.014386691810288177
0.01042770992444264
-0.012541835684096947
-0.0046362662267116495
0.0014406736508005835
-0.004322062873890031
0.036838579444700814
-0.021562682648717413
-0.003899459929174842
0.006897102579384362
-0.027625090612778402
0.03416046536835682
-0.02076223400971844
0.013584848433435104
-0.023937428235245584
0.01836323751859381
0.022187475726695993
-0.03630086661338772
0.040432723068578924
-0.0663974924837385
0.027326526900916193
0.01877230007895858
0.006302068121574855
-0.014120988256519862
0.003893394139796391
0.029930051127068258
-0.017667072179515797
-0.017558392619046126
0.009898011317063138
-0.022552672218316472
0.030256675150081236
-0.028256882511049852
0.01441302993422755
0.00367048676109738
0.003529747886656942
-0.030880253289439885
0.02426339489084528
0.03847237366904499
-0.039503010416388484
0.010120741595828098
-0.009312322056421962
0.003270998617716958
-0.03128910767651938
0.06578574002132365
-0.05149471948245554
0.002337713118489404
0.05244158395105902
-0.07258317351601473
0.054116488271711005
-0.02093522371205947
-0.004160762142766172
0.008331892480656466
-0.027873958438663582
0.03544789261844561
0.03567527077645005
-0.10239641091042029
0.10830197604095038
-0.04151764457792928
-0.009215684485180953
-0.002317517880440212
0.0002472284444744455
-0.033590149833605976
0.012136711562857116
0.03160463525297963
-0.007092378771793806
0.07387977059115869
-0.06423289009349209
-0.10248561599885853
0.10469750177570447
0.029213406525616548
0.0008311203795042799
-0.03973792066162907
0.002544946976817619
-0.003402321294568411
0.005624290416583855
-0.01825663202276684
-0.009995191568362483
0.02146222485239513
-0.0020374980295878586
-0.0226489869122819
-0.006060588217279728
0.08838666050339572
-0.013588238074750514
-0.03663202373866259
0.0053488037718530945
-0.014596537031288603
0.0030369275804836837
0.012197776236087421
-0.005326883591440401
-0.0015494169857772633
-0.0015217294857874375
-0.005059799232231876
0.003229808508042775
-0.011390461202464897
0.01087133266526874
0.000559477441424483
0.015057143992313171
-0.01119672430037899
0.0055619385572579505
-0.0319197118369996
0.04592476828734693
-0.05290565525642088
0.030187752820695524
0.02042611092814628
-0.019289325141544023
-0.017752822467847595
0.06679381801579831
-0.05055417415483343
-0.010467960941459076
0.01903302580789734
-0.003222577347687716
0.0065405830564125855
-0.03267755409425588
0.03474305225952168
0.014830032946840599
-0.03505639162815033
0.012351686542149798
-0.0016836594557518847
0.005314358779363815
-0.020551462313379343
0.028814767560581767
-0.009472988383667946
-0.029735181726344928
0.04246801501205888
-0.002568897746177301
-0.010769923368369128
-0.02991652700137437
0.028476239374873757
-0.003560126705463462
0.029416663191618397
-0.007878283376630213
-0.031667737561841935
0.0003378654371791745
0.015122371827810843
0.019469400387807423
-0.01853346694883129
0.001114554031613757
0.009134839295974473
-0.027453338552268614
0.03212306178511648
-0.04301901578980405
0.020800970714876077
0.03302693303349458
-0.031196758293634108
0.013833849074930682
-0.0037657588062649516
-0.00810535320514294
0.004702752198488591
-0.0021169997926695494
-0.022954073145083242
-0.0027132405095691148
0.10128463822679301
-0.08434845732578267
-0.0086736390469897
0.03113121840497901
-0.006849848987513063
0.009299708536795959
-0.02938748939842717
0.010836302070912684
0.00683339946057282
-0.003775431055988543
-0.01776375883951653
-0.0046811211911199635
0.019112929110530308
0.02845591722702756
0.002467525932474124
-0.01757221286350319
-0.002541597977124832
-0.05640863798513607
0.02572396934167054
0.07051172116292337
-0.02353082978598664
-0.031715522395608264
0.014718933869340867
0.00595037183593472
-8.294967522060048e-5
-0.001531076884272009
-0.0269214466913843
-0.04254903411721478
0.1124461788833544
-0.00044369706499369777
-0.05570127337712094
0.007842096620153005
0.006051994388217241
-0.02117609989853375
-0.01920598490350267
0.030330970943628466
0.03454502680774263
-0.0067382581022541466
-0.018253917707908185
-0.007642609844183301
0.004041837456042585
0.0009402188608705897
0.00590093377807499
-0.0123076254939527
0.009328945778154796
-0.004343006955777273
-0.005218271505524674
0.0012128317907198483
0.0009008667792220759
0.026407369927092583
-0.03601532213793135
-0.06200914408627245
0.05984602826981167
0.022011066789818345
-0.013817759023927012
0.08602890215122516
-0.07102254569387023
-0.003663611476178552
0.0015762858969644578
-0.027904884826562393
0.032295846625298275
-0.01238389207794266
0.026139304990258405
-0.0042601681602894015
-0.03194128702435606
0.006501486505466891
0.02153872113764954
-0.02212821915356078
-0.01809580086625373
0.04072183968253873
-0.016224664387759935
0.009972057820760272
0.04400839433821768
-0.07020565858413996
0.002977519514624438
0.03813119139143828
-0.01954890684377486
-0.0011783581123643305
-0.009783235792170553
-0.006904410013940154
0.0372811833651534
-0.02511517813429265
0.00890782374101673
0.002168897252968871
-0.011361434418524441
-0.005584370805991057
0.026052560699579175
-0.0024431464073721987
-0.021936540829212703
-0.04310793023288273
0.049334369034923276
-0.009637431878539493
-0.017095071146429497
0.039877671020629446
0.04464042765559306
-0.045882371624104135
-0.03029205691693382
0.017946766029712347
0.056632460526816364
-0.05732291381326582
0.025229329352790097
-0.008047294184257314
-0.018944211006423073
0.027851539234071132
-0.01709636300377082
0.0066141945362848675
-0.011726809898108925
0.011685253804500917
-0.028280959762708058
0.030164591049034684
0.007396688656831407
-0.02095515861148889
0.012172275303889424
-0.006892013095697536
-0.008998768266588408
-0.01624753015128788
0.02954350503644909
4.6316452127159735e-5
-0.024828589639810383
-0.018749190998488263
0.06943569843081332
-0.018820000600537234
0.002104553471654169
0.02361964637367764
-0.015020657621368283
-0.030867202177029096
0.023024169034153497
-0.01676589641108439
-0.0027317239875987998
0.006286487335650959
0.016851242171820435
-0.0172238324121472
-0.010578994396158059
0.00837863362297575
0.007146233636085797
-0.0007655617472928089
0.0002118685529741704
-0.01005859499071704
-0.0006523893351226828
0.006512814673500289
0.01458685942449145
0.007742874662834187
-0.019115321744516356
0.005041674944050278
-0.018999166000967627
0.018057711677196386
0.0007325468752493736
-0.006127452139333522
0.012067712151678456
-0.03038734182718028
0.022577573554679153
-0.006175514723903763
0.004427111988772547
-0.0007871549581561776
0.036995124939870894
-0.03086399371447257
-0.013834906488651821
0.015695623205669973
-0.011296752237310193
0.009490085371995582
0.0023576688813627955
-0.04103660433447143
0.026138656322216236
-0.006255848174010037
0.021882811295199533
0.00443015402693947
0.03760975085179241
-0.05877650858272099
0.015200723469976252
-9.189651727248282e-5
-0.00022272012101742789
-0.0060566712810374845
-0.0036326280022633828
0.03151620027007862
-0.06838960486851131
0.03130140100050249
0.03876200171426292
-0.028888722736952754
-0.001910255275608952
-0.015686122452394313
0.04693423078206438
-0.03043629422804428
0.02668538939855314
-0.01928828437803376
-0.004790149870713467
0.013117245631653507
-0.024461148370693797
0.0014602305265933868
0.015306608886508144
0.016363700825033245
-0.014690477259488244
-0.02653882724116996
0.04445369945957822
-0.038100465940164474
-0.019559424781736112
0.0590185242333815
-0.01521831402410978
0.016632794166222653
-0.012315937633313956
-0.038939907821770925
0.04755044443479772
-0.004398072613399195
-0.08214610275170608
0.12006524891658676
-0.0032253998887998847
0.031555640085408454
0.007787852014909391
0.041206376840145054
-0.014205152630400786
-0.03341373655006907
0.004668282297283
0.02381363183925056
-0.03726799876845743
0.03386247334147441
0.009929101077436608
-0.048851652727881056
0.04381183540582556
0.006593637590186496
-0.035550487030900024
0.024591084650780082
-0.012254995848738126
-0.025214877242010436
0.05286054876623436
-0.0395404424567698
-0.00923678150129792
0.08745159404457403
-0.07636581588507374
0.010779580971644553
0.010666181213131454
-0.03556505224477524
0.02478426873176165
0.015584232688866884
-0.01721023263373178
-0.002396154459626487
-0.02213699268577929
0.08266915959929588
-0.06711320171479485
0.0035959428625177425
0.01588681043312934
-0.02049990781086075
0.01980803135462461
0.007800200615077357
-0.01213195900742714
0.0010655289709576854
0.0017050984966066052
-0.002111742427303387
-0.00023574793673986072
-0.010548131136007166
-0.00321344322100936
0.016475941512933745
0.006944917527511141
0.007886751032091244
-0.04232760772305566
0.0014026370519705234
0.04963115821635078
0.005792280581173981
-0.06224078771408803
0.026765106214197143
0.003063769855467191
0.008376001797448351
-0.0029022511113032667
-0.013019314526052872
0.010154947235551548
0.005064853367196642
-0.016553736545994013
0.0148989656309102
-0.006455898457847775
-0.004718204948939153
0.010568466613651517
-0.011240555602155089
0.0011187099588336746
0.021269299445717982
-0.027430748242323943
-0.015450817374377257
0.06431569878353105
-0.019044773754431255
-0.05697881036436225
0.009038242357615744
0.013066681261473145
0.09340058666361362
-0.03782416218728657
-0.03381037140977661
-0.004593971019368315
0.007693831564304143
-0.038537277996745445
0.021372720278282187
0.05082253851637886
-0.044210464551425854
0.0013677778577156907
0.012015272615330974
0.014059374916938983
-0.02899131641709407
0.007614167850187981
-0.030752296057292572
0.054494647429582654
-0.015143620091784049
-0.016186550436676495
0.004526461050972541
0.061832147438139695
-0.06557042976385108
-0.01797203720493523
0.03949827306575382
3.5408714750162495e-5
-0.018631902953151647
0.0055763902121979125
-0.03722980079423621
0.04817283903565417
0.013104958610653528
-0.042348419024942574
0.04973804777316493
-0.024913891584052994
0.009278168453037972
-0.011028925403681722
-0.024526748507861074
0.021338905681075993
0.02489270202977023
-0.025912799567944678
0.004142327017699232
0.004584089474938602
-0.02790081976708958
0.01686147657038084
0.009397864626483954
-0.0038582577967940512
-0.033907876912561585
0.03844804928663992
0.03418204968597527
-0.03167958608798571
-0.0014507383828123999
-0.0021773786560768116
-0.001991496483903177
-0.04625822806597757
0.058109664480197165
-0.0044021562318847796
-0.007536991416524863
-0.02274990020230061
0.019135872932507514
0.04177959681284982
-0.013710713108968431
-0.017140046624515293
-0.02842528125627486
0.010966412558126803
0.002267834265007207
-0.04150849760674458
0.06995325945655806
0.036705978283144036
-0.04337575121780568
-0.006766191963508694
-0.008621240036993605
0.005396592096624131
0.0017848241685993749
-0.0080007549123704
0.0038710965133458286
-0.008320559910973468
0.042299538776101264
-0.05261379064146299
0.021082567085765835
-0.0005145759275522188
0.018656082102213922
-0.020714944790773737
0.004970695298453842
-0.005425989256059083
-0.03062740681300502
0.06326343884470198
-0.019434626162091906
-0.014131861906935494
-0.02702773172431394
-0.018030932383261478
0.03201084696912748
-0.012775465888222426
0.019889190175415794
0.07577105361650671
-0.005320166112375846
-0.06274000449250039
0.035427412895854715
-0.03332796467017185
-0.011473091264623037
0.03518205397217966
-0.02607672185131804
-0.005057081006377695
0.020965483944234475
-0.007505670646082541
0.008300118035936332
-0.027398284175831344
0.03716645930331486
-0.029672414548827408
0.006833985216299077
0.008492762152079392
-0.005586617303413144
-0.011622471305044346
-0.004401742923223262
0.030555205101455374
-0.01148026248327616
-0.011294477346941445
-0.0030570208302285184
0.021313995104004335
-0.01965584295211853
0.015857175325485806
0.01245325715283474
-0.017974227677638677
-0.00752188660125519
-0.027594947332949316
0.027807061965770874
0.07191465816751508
-0.02359322329150726
-0.08030019269045763
0.031137905159422274
0.03313032713460773
-0.012343852352259432
-0.02510537729115425
0.02285801927027553
-0.03699805735439066
-0.02993446429467972
0.09659836303210967
-0.018115542132712603
-0.014081703021848524
0.00788405140408377
-0.005992162003439772
-0.016386726686549613
-0.05596949051176736
0.051864848474027725
0.01208849711755211
0.08168970229086137
-0.025213935966226453
-0.058065517063015104
0.007225482109417536
-0.000858986815271523
-0.0010140793472488419
-0.008151516026539296
0.012964004666825346
-0.008168811357050387
-0.0021067574831834524
0.013880060143055983
0.010950576025930081
-0.024315601444493407
-0.004271974264530298
0.024290147905555615
-0.0012999245869687037
-0.03835620856827293
0.019079274392336143
0.003022396233688829
-0.014197291947726676
-0.019408121395222633
0.009073509086743647
-0.0032872308394764627
0.05339586088866566
0.007878350636463471
-0.012550510640059631
0.0035819565061981917
0.041021543786527004
-0.05276980936105402
-0.015993976523069442
-0.008255823497933301
0.020561055167456543
0.019736871275259027
-0.02445479475748269
0.008196679014608077
-0.0011099871844395537
0.004455294040841329
-0.009251439671029038
-0.001788825948737749
0.00598719060494779
0.0027514999830983156
-0.02191122902932774
0.025107142788581394
-0.007082704842989784
-0.08191104178678454
0.07845952774311049
0.01477806649201907
-0.015401369064411918
0.0018391209594199598
0.022999977799493143
0.018334473627291903
-0.01805490827992795
-0.016025895902879173
-0.002489656330081802
-0.004698598398013454
0.003014071809000818
0.012147186718790559
-0.012765626022094523
-0.01879892836816688
0.00942022289567801
0.03068197797919381
-0.006645597960251548
-0.020498868088481448
0.013689413501139835
-0.01576259897708021
-0.017151336070426737
0.04734318993717235
-0.014524738679968063
-0.0007943388618674163
-0.011569774585249437
0.011018403787974473
-0.029443784363728076
0.03260548621629189
0.0031902677656651113
-0.02058630680956952
-0.010079885895474705
-0.013370577660223093
0.07380954879572865
-0.01138345785488415
-0.02771775664481857
0.0005638291010570118
0.005306246611476162
-0.0009136306237060854
-0.029201445367626144
0.018391192963377767
0.043749456126617514
-0.04441950034845843
0.014076760314086445
-0.001257545583608799
-0.03062873433983193
0.03332629732604542
-0.028105732058987476
-0.004192105448338701
0.07796792839044298
-0.040746557610056744
0.002454194771029594
-0.02172454822407377
0.016269436626929368
-0.01618276318348366
-0.01375795344505426
0.04505337050192748
-0.052740428142866724
0.06350891587038532
-0.031162436065750976
-0.07470910339241099
0.05722946568558673
0.06784216325523551
-0.014316270121278674
-0.04241963847528285
0.022880604938229743
0.0009870900375108516
-0.05698626328818013
0.029620716226759214
0.02999488760703506
-0.024232823062523723
-0.0029464675903065896
-0.010909574669001332
0.01824674683990901
0.026277497602151256
-0.030604505183086328
0.013283429526342316
0.007733952567687941
0.007286557909976565
-0.03368157367327185
-0.03536867148409861
0.04470439295633899
-0.0021551410308222607
-0.01995859645477238
-0.022993846887868097
0.06067235400735482
0.025315198658723226
9.24887939584007e-5
-0.026283516511559357
-0.017969187640904494
0.006481822148405314
0.038449629093471716
-0.023578454275769767
-0.03826055487946789
-0.02417889397427131
0.011597390736268975
0.029183346509754182
0.030157280486616256
-0.026479538574095685
0.05910254059856579
-0.03879362021738397
-0.019111073879286344
0.013892936280537227
0.00814423431435074
-0.010231132142370924
-0.00982690203317671
0.007496379451090496
-0.017680316576395683
0.019474804213189367
-0.002112490394983846
-0.04457003986422303
0.085459246251823
-0.04748825593232153
-0.011079489756641081
0.011958490771625252
0.0023524215293184714
-0.0073978987939742336
-0.0355321989343802
0.04306065969419992
0.004955452851042708
0.04693271650767694
-0.04262421070640254
-0.01902936743827488
0.020450010837165356
-0.005236918960805692
-0.013443157258993699
0.013084216862039866
-0.002228426352438806
-0.01246934495277463
-0.017912418831300236
0.05673634798440452
-0.025848966592552758
-0.012518917638120186
0.003556753830386783
0.051458453851989217
-0.03809804454267662
-0.006435654075623409
0.00910515169109083
-0.04724951746427486
-0.015599698198871303
0.038279388963130656
-0.02265095918741511
-0.07261250870126257
0.07961008904310363
0.04410829353708634
-0.05104550091557636
0.00020992941265940424
0.004690589533302925
-0.016663566854305145
0.00767317767734832
0.007869885365811347
0.014805413267696799
-0.024151961979311132
-0.012770957051426723
0.03635988937207757
-0.02100902890334866
0.011757044179237508
-0.004961456495214733
-0.0003838391603410152
-0.002647801110065906
0.00018501284032723664
0.001936685821595785
-0.00565069472554125
-0.006044262458076544
0.017854479884458097
-0.01596960969643857
0.0030449812861922387
-0.010273487894355782
0.028553855792507354
0.003608680909844564
-0.042629613016759826
0.04290999876986601
-0.002076077603438975
-0.053375025243412644
0.04088459265930111
0.014375749604169652
-0.0016324633472091232
0.00022051954062018986
-0.007873132166448249
-0.018571366918594734
0.008913049965408981
0.006448187786325388
-0.009385968239451925
0.02425696238285968
-0.002163818292712394
0.001614339025160727
-0.027956358628492106
-0.012198616622817848
0.034472316164431804
0.009141104088202678
-0.01614715239731579
-0.013807606760810165
0.02503089370375544
-0.027342829923533873
0.02279713242049486
-0.0213256006578042
-0.03554954471148841
0.0013794569631211395
0.0468116777296641
0.04414470045789842
0.0212430955278905
-0.03902301372464145
-0.0276498479199907
0.0009495699785131428
-0.007050227023389866
-0.010140251468685246
-0.00043672436445008067
0.02503192053651193
0.016433249724236987
0.006727759057928329
-0.0234713951664971
0.001881147102662739
7.188917997313915e-5
-0.009024117090159267
-0.00742743605388041
0.01956129626237091
-0.01683420681685921
-0.00908678904081528
0.0026136364497375553
0.025787920540843334
0.03374300061604063
-0.05571149202985026
0.02096896188209818
-0.03430293166832388
0.00532475057211701
0.007475407251953281
0.06260395238283001
-0.0037756182065462607
-0.10407311371057104
0.024311276070607568
0.051374735670079996
0.031409542994210615
-0.02275632135728456
-0.045064902832869125
-0.010859174498863977
0.0164351576559032
0.05270001889848297
-0.0017459591976407562
-0.046538292717603014
-0.012515241437769609
0.029427894265002474
0.031566707508816516
-0.059938928502414335
0.03193879494775165
-0.014780305528686588
-0.044237888785051194
0.0640488221936999
-0.016202153305714173
0.030125930246914345
0.011828000409232486
-0.059373831725331394
0.01057606398896993
0.04416116087368793
-0.04850086813587273
0.014208345497184416
0.0037951552453756587
0.0030187787492935714
-0.012972489123342701
0.014452988145903567
-0.028707608726988187
0.0358982918239954
-0.004573423672298738
-0.0515619500284068
0.09934835303061584
-0.06228059466333735
-0.03430153437165129
0.05297707940736618
0.0016139402976104167
-0.0012212453707898252
-0.01217176572571499
-0.005020642997407565
0.0017153702693734063
0.009633547659556818
0.022820972238660198
-0.03898043511485727
-0.011365884633288248
0.01400384817163558
0.051138933177058754
-0.05165304793668235
-0.025286200217617294
0.004270698703291886
-0.028212971338676285
0.04920702518258868
0.04089925139455164
0.015521274098772686
-0.0222674163280836
-0.011919859718285464
0.01242287122867547
-0.03067650777854758
-0.006461404263270909
0.039466259130879644
-0.0270492670647986
-0.004764832037622124
0.014180214363931798
-0.006074052136977093
-0.002335143773479542
0.004311041954136119
0.0023547648409941724
-0.0072945773498915845
0.0009062100403296469
-0.01798227810057562
-0.011125972967746645
0.04146445470640159
0.013968661935340188
0.0038466560470292732
-0.03686112268770114
-0.05744521102217104
0.05777122503753218
0.020432238087531474
0.03214505706748605
-0.030296289271772858
-0.01777977515366036
0.0015799823827975512
0.0021625150739655874
-0.026564470530131556
0.02819095354602419
0.002967151514423727
0.02946077778535927
-0.0248630862000101
-0.03984981190560499
0.062091731121579175
-0.036360154328585415
0.02529975556337183
0.008162491729140409
-0.08597933275557024
0.012306584545002663
0.04023604505837919
0.09616541483624774
-0.08604082702448901
-0.012538564460452317
0.02457895656663256
-0.008779874981281077
-0.0264299356617399
0.025298437485418934
0.0028239857244162225
-0.0025679095258219764
-0.05519304026311733
0.03738635334900542
0.07237396164179877
-0.06873924010256305
0.031173039440541728
0.003652514415508734
-0.023736246872775757
0.004327331535943335
-0.008812215167872894
0.009360344334529036
-0.0035487354429257767
-0.002200946288404726
0.004165570034130872
0.01571605640028617
-0.011281787907114316
-0.0067182302388075765
0.005077059358762681
-0.0353794090312638
0.03162270465163397
0.03599661039362734
-0.0298667881812269
-0.01448310044658263
0.019196089785095793
-0.021622012704133997
-0.013515869694992189
0.020911556746606053
0.013767812641377275
-0.02827244958079267
-0.007306889027333341
0.06336671264427685
-0.02969822620927931
-0.018556094607008022
0.019798106996969933
0.03411476504643962
-0.05139923929060952
0.03082804258164451
-0.042018835898550266
-0.00012140145831174287
0.05658951582223515
-0.03273641976349495
0.0025921399546814383
0.0018786509616808278
-0.013607391616703213
0.001896665047599888
0.010311908739082054
-0.04395858534350605
0.034666404705117504
0.046519126630302776
-0.034318813847645124
0.004573536663003752
-0.00616617179467549
0.00034406124978769714
0.0017823169094417501
-0.002255704532333924
-0.002251489170359555
-0.01732999652859668
0.009008791716348497
-0.013059208427829816
0.05470441000905213
-0.04891483158469723
0.02686124557935632
0.0032693966537581387
-0.047361017727777455
0.09031655369645664
-0.1016695771464231
0.013807288793349026
0.08084283418985172
-0.03161925077518668
-0.05077518378240753
0.025229918103091498
0.00692591078903515
-0.013119371637701382
-0.003514921459294218
0.047068681333866325
0.015640130612082803
-0.09117859865588418
0.018436435646906668
0.0664915637333151
-0.054202528097132774
0.02466836613058987
0.0036360658117703393
-0.008658320051523116
-0.0054323412416750205
-0.012640703653855612
0.01871557937451629
0.03240327679101851
-0.03618906901405605
0.012019083531054853
-0.010252058523734675
-0.03703909915712922
0.05647162364021874
-0.002742364120988272
-0.008904179195472262
-0.0013642082916416332
-0.01340909651724509
-0.0027970221233475367
-0.03346874985440196
0.04549080520158022
0.031122625928264647
-0.03222090025209301
0.003238716793151686
0.030935831062198105
-0.05379649829652888
-0.012572056340928173
0.04994310277548264
-0.030771649278827473
0.007089319520315995
0.015047520605602327
-0.02746650416599672
0.023625852403255432
0.03389071792426879
-0.03706393583511347
-0.0007101261578212892
0.005124269470516696
0.008090485724215779
-0.014434257176749066
0.0177368586805986
-0.032148947658797944
0.03513032835467633
-0.004448762125167871
-0.011565064925865842
-0.0022110449182402014
-0.004851053285194196
0.01406519906619308
-0.047298230233713934
0.04933568568291835
0.03310686941025509
-0.09660204934765826
0.0402479435831653
0.06343573770439204
-0.044952368640757356
-0.00664843623138256
0.015784403024004634
-0.038748047250098505
0.04784402711485347
-0.025867139663156236
-0.005062095981807957
0.018359558165336187
-0.004135043964603957
-7.751361841124016e-5
-0.007121713570440891
0.003052224510727397
0.0030551934662274016
-0.0009795971059185504
-0.012006820286261988
0.025779798348066874
-0.07264782738196018
-0.012592639917532011
0.0796233485401111
-0.004973166737304524
0.024863713384465247
0.021136734065055562
-0.01455956591756058
-0.033016493011426506
-0.010986179250019656
0.014921529291386126
-0.04509546550614085
0.06300621558732744
-0.0008263234236436379
-0.06733943702174994
0.09072684515225304
-0.026621993794884835
-0.08958912252412365
0.048331452267469044
0.07299767248983202
-0.036320460012968514
-0.01711349754594904
-0.002300726943329723
0.017492906541414
0.0014747117656598308
-0.010826328171084754
0.01259826636773631
-0.030051401879329198
0.048168018545771685
-0.07891719474833714
0.026497046854345285
0.07644136826210968
-0.050314697705794664
-0.02937988862215901
0.012890443288161912
0.015825052992507138
0.04432887097251226
-0.09617642750030786
0.029114281476262827
-0.00551766523633157
0.10202796014627569
-0.10222259814349854
-0.04525917982976746
0.11406571309160107
0.005668320630315304
-0.05077593933570679
-0.019750477191095017
0.05235771685139934
-0.03465768253593571
0.007467326476943703
-0.03439716416532845
0.047662494054760085
0.0007976719972261348
-0.03510006294228618
0.03467220789610037
-0.006400197014266862
-0.0016503330391142157
-0.004714313677387505
-0.014508180938522797
-0.030041991899736553
-0.005902403225292563
-0.036458887046031174
0.020155631620618175
0.06915681769478865
-0.02505928543671443
-0.008581117941189653
-0.019011792108881043
0.049501938457980565
-0.04461889463890989
-0.011510353728292122
0.03331469308691204
-0.03170149264549371
0.01951437590366889
-0.011675747542151838
0.014011095168339316
0.0033988416313383008
-0.013090923237095708
-0.004829039031966298
-0.011022700907883376
0.01277629701331462
0.015653023056771187
-0.007679753786398624
-0.0037369805192823957
0.011823425500969154
0.013238876614539263
-0.08315181283792672
0.08117754653977338
-0.0027737766374631434
-0.01987856191963666
0.0025694032221756924
-0.01187979768224201
0.02346935652381643
-0.02136973733395009
0.019290574606778632
-0.0020697354270846624
-0.012545393622994228
-0.017947530698104064
0.01929584129742734
0.030782461628493185
-0.028137015999016413
-0.01321966167092814
0.014565266708948199
-0.029921860273288026
0.07183700866659493
-0.015718891530600354
-0.04082965068862032
0.03448104638171556
-0.02646635549259968
0.03116530125485073
-0.05127318968930972
0.00992836107988182
0.067450546573255
-0.032125490565720005
-0.056538951663209325
0.05209992148838605
-0.002115564865911468
-0.007475400881632233
-0.0031551404490903767
0.021376712847173462
-0.03293746223392935
0.008806570749970932
0.02130553996938611
-0.018512075635771508
-0.016843207311661557
0.022911715155261025
0.011483779842136332
-0.02646390324214254
0.02516160583776661
-0.008766222370225396
-0.03291980303990494
0.009713745930282736
0.022870983313633797
0.048998682054365195
-0.06698777744299633
0.008414035355691851
0.02660133579169799
-0.04277218674781458
0.029533776699627756
-0.009717750095966204
0.0005895908808898342
-0.00910073103623632
-0.03183253527152474
0.04371382380309852
0.02432387847149553
-0.014613747928664544
-0.008848677704249797
-0.012228654976231157
-0.010270651496077976
0.0653232784055866
-0.008265050495491977
-0.029716176191928012
0.0006711285659110056
-0.02365926539701957
0.04020934336992099
-0.0023713732027292878
-0.09113067062326463
0.06737958266902389
0.05781997410583284
-0.03358071385049621
-0.007048407953707647
-0.010691210992750166
-0.0021930711697093486
0.0057714267800546
-0.0027139061542165166
0.0020175111844403792
-0.016906060896119124
0.03175250627892279
-0.014353727549696549
0.002761907109019024
-0.014692100472667002
-0.011099108617901532
-0.022881849978404478
0.05219735932805836
0.007874751295109395
-0.026412589488171268
-0.011319911714243736
0.02498634847951653
0.05844036327280733
-0.031238164827215087
-0.05040039316502054
0.03673719218880955
-0.033352527458377024
0.040635965826238296
-0.03039087618934877
0.013686858919436107
-0.002311433574916366
-0.026017717284827713
0.04200942358857607
-0.01985899141279379
-0.010449097973882271
0.007948610030369285
0.03487593903630204
-0.01565921508575996
-0.0531957648729382
0.03517479037968352
0.01942792553313022
-0.0057736873881524264
-0.0050326461923935195
-0.010905059787065463
-0.008488522897786455
0.00868883429590206
-0.001196643981243195
0.029635362955827027
-0.004006255894655197
-0.01613402356022453
-0.009081441238492971
-0.01031067975606903
0.037249633985906305
-0.01643634555635831
0.015736177585926936
0.0008445560566225918
-0.04841998760239474
-0.02421657790903886
0.06670426748364744
0.011345219072224078
-0.015642310320748143
-0.008257821343792937
0.018144113687618812
0.004048234973772713
-0.01834272318103025
-0.024754458217582043
0.008699694547267045
0.03336119441999186
0.0019133769877303086
-0.06942149475063708
0.07271745671027985
-0.01591335977528696
-0.12178799605064539
0.08423939661335622
0.07927854161128334
0.019104787813737034
-0.06760401983354813
-0.0016743504909721985
-0.018586577008546268
0.048075851608085585
-0.03431894976573613
0.0014401429432480128
-0.007840802827626003
-0.001133533879058124
0.015149216602884041
-0.004226882756096728
0.018545399328396273
0.060756914341465684
-0.05693713246394405
-0.03449312460629539
0.027741167589513394
-0.011066867667791191
-0.013933291233783063
0.0221766242951833
-0.006373361360517915
-0.009659986617260419
0.027227500777305513
-0.01870436615645943
0.007004665052119052
-0.010171054505999866
-0.00280983209430663
0.014725927451400556
-0.015487592254103344
0.02493276518972054
-0.013400336415437364
-0.007193262975438985
0.000781608291470115
-0.004200240156783108
-0.0012828806741069787
0.04424908263842664
-0.0440920523934496
0.023071719729864104
-0.011681438725271054
-0.016340921594791613
0.04103538500902226
-0.05060055149747855
-0.025574863258266634
0.08876701026675338
-0.02498458220572486
-0.0022912207264242923
-0.007288886498468594
-0.013640055562996078
0.01473771602384144
0.011851801826810004
-0.017162269159576082
-0.002907892590372718
0.009914140859211495
0.0013538597940899733
-0.00866122196526331
0.0031149363422433574
-0.009699502010640293
0.017959170939713442
-0.007342948919794257
-0.015337456838237395
0.021971774502179464
-0.0203141113295926
0.027587325115624006
0.010661807000354795
-0.03317299018528508
0.015198300170023882
-0.01945193550700064
0.019520314250188964
0.00035127130939505147
-0.030791169807390162
0.02975812761972141
-0.012466125990291177
0.011988213499774636
0.010972658454112105
-0.013862703232118134
0.005266267062921881
-0.009634677407233783
0.012341551811863805
-0.026990252091953604
-0.024971410857952403
0.009038733907149155
-0.004932521201819862
0.004341610877000912
-0.0027572302673328775
0.0018342233478456649
0.01393240168005705
0.04072641398521237
0.013477171859856973
-0.010336534918893303
0.03193854668120133
0.020548639039083105
-0.0026463393513094235
-0.0516615109936831
-0.01234493893661126
-0.00026113479961797914
-0.008959733840598894
0.018956668838091217
-0.027705302701738432
0.006896519641429566
0.007901960304706357
0.009937058966337786
-0.021066189720327255
0.012439172155922718
0.010613816148271615
-0.027400849413916628
0.01726045795642195
0.003819274968196118
0.017098732852155463
-0.029390695146998658
-0.002460948971299892
0.011973740857767812
0.0026866179531521706
-0.0007334902135121002
-0.005463490561122386
-0.006107341370110708
0.013421837785228763
-0.046312966971877145
0.06720343350408264
0.018543742702171073
-0.07859924280645592
0.054817479374365874
-0.022831831310091255
-0.016221746451747565
0.006116222583906428
0.022209688446080733
0.006461288613928695
-0.009419666146657901
-0.010988414133006996
0.022199813903398202
-0.016563890011251914
0.015259114663090045
-0.041590119027254735
0.017779457404227483
0.056724156767726686
-0.06607852302533512
0.014756970593715724
0.012026626710244792
-0.010434564727006768
-0.012805761440803254
0.0198145722738734
0.00994468975422047
-0.020467388765807337
0.016984730549149618
-0.020106377968568845
0.027669211168930063
-0.023020803624056452
0.002951784630525145
0.03210180509641902
-0.0805208114255902
0.0881302899358063
-0.021554121432108442
-0.047421365204906696
0.023288326283966043
0.02176918193362143
0.010778322540546559
-0.01716970727056344
-0.005484777843034472
0.0024917567504886273
-0.0014747344686871777
-0.002667607384801318
-0.03667329862198998
0.03716668640168952
0.02073940585801759
-0.012666722918206474
-0.0012911238320874041
0.01837238523689555
-0.013007449193435994
-0.02026157266188111
0.008407161437068655
-0.01292626474883396
0.017925653946976428
0.0043831790065220755
0.005688465791575892
-0.005500388645529153
-0.004691080333521835
-0.005856382780831781
-0.0024733649413395398
0.004333812130886017
0.01620150156159006
-0.019142988279191808
-0.005619703791020392
0.02436239863079026
-0.026219049763870794
0.036235590337827306
0.0010801549551360257
-0.032244474895300135
-0.01821716793335426
-0.049080451456496865
0.07206592917436094
0.008532417999967512
-0.018834254264491035
0.001407695741272308
0.05134497587856146
-0.007783540199490124
0.02904295184975514
-0.015885132823971304
-0.055666254021367045
0.02906524653643261
-0.013157214873257939
0.0036867510291656025
-4.5580885221996326e-5
-0.0015516148681780084
-0.0020474069542077977
-0.00466804203126725
0.002552200181511033
-0.03641054871413063
0.07655313978336897
-0.025992752293862997
-0.03420721429107432
0.04805235235120231
-0.032384406548062517
-0.003439478260515827
0.0100239298670185
0.007511948586702122
-0.005573480055454105
-0.024217027887609932
0.03631920286361168
-0.012947112312991171
0.006980701689629276
0.03700623169885253
-0.07506297736798251
0.023259990312854084
0.024963664286546616
-0.0039221116181624716
-0.01894173844172453
-0.059048625314344294
0.047473049204952766
0.013806846918783977
0.0506687128544957
0.007842930029471562
-0.012440192748699896
0.004025144685659399
0.003569065972455765
-0.019962463564668242
0.023060698072064234
0.020323902801398952
-0.032069434132835806
0.0272276506710617
-0.04175862061592128
0.005662344877178316
0.06016160354095934
-0.04768560990378834
-0.048198430677173665
0.027471564431461593
0.015102664942350907
-0.0038654943373435113
0.0013625373576060529
0.039315388894320624
0.0031819944783608722
0.007786008205142858
-0.02958517694562146
-0.00666099624450478
0.0015818455210820925
0.0009156332540055656
-0.0036233530093303656
-0.0012530173408769052
-0.007771414836003521
0.012732969720734899
0.00762278934712346
-0.026766569020944875
0.019909980247682757
-0.0016009005595705172
-0.006386011704323291
-0.005087713404311689
0.057071983880868205
-0.08161762371810277
0.011317092092623993
0.03529535763974201
-0.017237141559773628
0.003004679915230124
-0.0325817723562678
0.04119886142895035
0.06788065600931259
-0.09008321780149431
0.025332411128774157
-0.016521278078860613
0.00879992507069216
-0.015077853813016517
-0.012250641136767104
0.008112061499772949
0.0729429791915458
-0.04133147996331665
-0.013487467502352857
0.009637350836176006
-0.016450616782085037
0.0144436735287502
0.0097398824105015
-0.006296224912100801
-0.0176987885264428
-0.04481756941736714
0.010556884417506796
0.07045110404791544
-0.009670435460669147
0.013168704685511345
0.008322678625893087
-0.04944592310085483
0.02253272181136201
-0.014316252718671985
0.007327124043605138
-0.010174818954949538
0.00848968143711315
-0.024717257928182024
0.05384392695100815
-0.025853544524778505
-0.040723228451785776
0.0019200628289203214
0.015637273374404237
0.06492225569983412
-0.016584724464997036
-0.0028504027855338343
-0.022937985460241617
-0.00628882117096663
0.004787045632948739
0.006909821528645721
-0.03776221026205784
0.027258291548649005
0.007081910009047787
-0.0020413770043123947
-1.4900479474722061e-5
0.011248344822650358
-0.002924309340205822
-0.006053146315908142
0.008504668970091833
-0.040482554831509754
0.00838764748717924
0.022466077934317652
-0.021647900633493977
0.005580029830799749
0.00046209629080862236
0.06913122624545565
-0.027342177155878833
-0.04440709709474433
0.03941629352865472
-0.025333055126215642
-0.006726053259574316
0.0013421137127890281
0.021246659676632418
0.00215818910068144
-0.023258609962910626
0.019767071687402993
-0.022567653762463502
0.013973630634853018
0.015948459372722823
-0.01725371522020569
-0.005016587324076838
0.013066628507540923
0.004299618210715783
-0.007151114597654384
0.010529724710640731
-0.03314601060336675
0.018422642350981344
0.013219794044098898
-0.03387871881857518
0.03741148514496895
-0.024253555710111563
0.010994189501841944
0.009631935720329499
-0.007668986191639471
0.004379753818975041
-0.035112060203384754
0.013114664801439191
0.051527571485709966
-0.03583491614422263
-0.0067452478639005164
0.010314528591378491
-0.004477040268069388
-0.012127804670011733
-0.0034115280093349742
0.011611728483309602
0.0076879902304057834
-0.026441066541192493
0.03818020510818365
0.03884749237370089
-0.05994991156203122
0.01636574358943743
-0.01161284214154068
0.004901197902169363
-0.010008892044040874
-0.0021395933999255323
0.01108914303152253
-0.0049300689643207996
-0.003768405116426843
-0.02417915678549809
0.038515581184144
0.016503065693186936
-0.031916279904146805
0.010275783808866845
0.059219716675185996
-0.09009208049378459
0.04222573215855241
-0.013546590442619078
-0.047593891145824685
0.05054501462444383
-0.03445943094254367
0.025315516547029904
0.05907339903172537
-0.0031440441439891664
-0.016880061643952393
-0.04037531551222617
-0.040358975490611515
0.06774282213382632
0.014270627649566436
-0.027763434341626425
0.015536423466725235
-0.05946765744512472
0.041974640777123096
0.018951506224471837
-0.003646233224270823
-0.008745292044077146
-0.010476796225508345
0.007465133780497291
-0.008080257551734693
-0.01597428822998248
-0.02049198470861957
0.05728358091362973
-0.011446719962024732
-0.009216987133686905
-0.029114162235036156
0.10264398321030777
-0.05591829518248059
-0.02616520624335328
0.044635859265332645
-0.017508640112352092
-0.029053384355703482
0.017830716070938668
-0.008919849296474824
0.022528333781901888
0.01939147753750059
-0.03092878431477364
-0.009271493233922179
0.014179440319404102
0.005949625827170291
-0.03962395659796569
0.040136345374121585
-0.011127756251941623
0.0005565407068600647
-0.005944590807299699
0.02226855421101248
-0.017687423042858752
-0.02393883497319771
0.0026170300411312297
0.02429815219626108
0.0272705984906374
-0.01919960582801461
-0.012930229139783478
0.009738066990511496
-0.009229213845828532
-0.003043036700229873
-0.020781640526319922
-0.021183051328124147
0.03921750337545582
0.02609248931750996
0.03646801056969173
-0.007160362893261052
-0.06715582924384944
0.039744296369236265
-0.01894553866445081
0.00227858535326797
-0.007001661371194512
0.013014741943816022
-0.006995370944135271
0.0060974691849986495
-0.0013053676730210295
-0.011406955736332769
0.0081511290454519
0.00852255219351572
-0.010827644008232662
-0.010708066985885
0.0025369971485955656
0.022529182213361088
-0.005791709526038913
0.015346415327669671
-0.031061896235861086
-0.0022385812055467635
0.0077183174436393776
0.02318055557926957
-0.024545055847208452
0.00871836874407117
-0.038499870032018046
0.04209235464591876
0.023038197300412566
-0.027808540417341154
-0.026148449346943936
0.04653457157543783
0.004190420210645973
-0.02035040352008921
0.00600335681022135
-0.011037021991820106
0.012983264105609571
-0.023189486567129824
-0.00187521528593515
-0.0009703011172781384
0.048368456625010214
-0.03242908370920339
-0.0014061324713925405
0.010177788888968697
0.0018010215709356459
-0.044853645793887065
0.06940883016313681
-0.045858510820531606
0.0004689425880215481
-0.00014888524142753212
0.0037535676043077837
-0.0023606830068221285
0.03302118249381958
0.013082602340698024
-0.045032313201391894
0.006885351306409548
0.01986311870398727
-0.047713647722724906
0.03413854512367165
0.014150492620794375
-0.005793184780017446
-0.01846702310357906
-0.010056694777423658
0.03867303089356944
-0.02223555426673096
-0.0281942632086174
0.08773483796586878
-0.11271504807015598
0.06349205931256163
0.017709038585657533
-0.03285681967574239
0.00802217686788076
0.008216382239142783
-0.04843476150574033
0.06234515294562859
-0.01239988343536269
-0.014919436385481655
0.01725041109893477
-0.00812488272529599
0.0030196348840205722
-0.00781466448678314
-0.008902775849474631
0.010707724770930294
-0.03384379912640667
0.017913122696292416
0.040612835483382126
0.0014309633053238846
-0.0260027485698191
0.005503731389698618
-0.017744818096035342
0.04932446738152285
-0.07925042023371831
0.04118094877612466
0.03424130814623061
-0.028153485841455606
-0.005151353647839807
0.011397357376726758
-0.012263784049998394
0.017051734446615563
-0.02274685221823769
0.0004968029491850823
0.014233968530858676
-0.013440980971696881
0.024630322744381705
-0.013652347944129284
-0.0038332883384597505
0.0004360688968075843
-0.0010138200239120376
0.0031416217223158016
0.006963422179982026
0.007442925630566588
-0.042446842141550256
-0.03087937872523594
0.11019525325435497
-0.021205703669414877
-0.02149306530266415
-0.035305437916903326
0.005537350831285925
0.05452882554229033
-0.018051757180229666
-0.013429287887800623
-0.041483183784891464
0.002314223878284616
0.03279840783871335
-0.02822653233345873
-0.008027403285780554
0.10246227507478134
-0.006721886205631966
-0.022281383732211113
-0.02367664544167969
-0.009313930905257228
0.021513446850299434
-0.019059257206314184
0.00017667403571564044
0.014533151213123596
-0.015088365583150631
0.0012089833986971277
-0.015984228735387074
0.024940328198748807
-0.011439968446833593
0.005885813559403319
-0.03091768560574537
-0.014802022171042317
0.07196075578185523
0.012085991108317762
-0.02698587954961007
-0.02359961615330408
0.02144664367522353
-0.0351123571638583
-0.03650497429709065
0.08410225063441046
0.04453493687088805
-0.05076077785839561
-0.045714691514983974
0.05601538655900784
-0.028162639282409474
-0.028222338558446358
0.023535238323326824
-0.009665867938607686
0.08672602350271108
-0.07405325313131383
-0.059147988657177075
0.08307791306112977
-0.004472759054234832
-0.005159218186177705
0.02011911965704527
-0.04655153719268679
0.023391367405807606
0.014428468853399323
-0.0446192646535335
-0.0001013662268167792
0.06553364087140012
-0.04497932524688952
-0.023724066471051186
0.042316669230465065
-0.025333458846407586
0.013602378294792383
-0.044463072601553355
0.014043014672451393
0.006334388769756671
0.01700612190456041
-0.015545944134239376
-0.0033769610099521064
-0.019221081011085772
0.0364542170300961
-0.013833249548808046
0.021570258773493056
-0.025989772053589544
-0.003693708703649934
0.0006900133866238889
0.011857213630819485
-0.03336095455890087
-0.04491307054194671
0.11395500880410647
-0.008796397045141902
0.009283127930870827
0.008777301024732731
-0.08268665661681474
0.021650413099763566
0.0374279788142724
-0.02361531336455891
0.002278630154139538
-0.016468892767857124
0.024561872672025586
0.011772342268160152
-0.015746451324687882
-0.005919452923722979
0.00622721186529962
-0.02064600786223436
0.004683187587211091
0.030113387437975314
-0.019830859434963877
0.01808805293182425
-0.014261789786389256
-0.00499254613207456
0.008635270102599457
-0.011766456645113665
0.01293214713133628
-0.01861847017067797
0.006405339235415752
0.014231756609340729
0.0021483285368831817
-0.03296848859881818
0.015310517593640993
0.033929845110078016
-0.019627908150049445
0.0008801723033470266
-0.007473792852557448
0.006220235445837052
-0.004828190705568947
-0.002441707934434545
0.005061464711751951
-0.0006767989560554355
-0.023079920102148543
0.011828526825185981
-0.010965417694985158
0.009057125668684995
0.002925311949521392
0.05401033153590917
-0.03327351891750441
-0.026091519709806388
0.044684399223148485
-0.04539809137602968
0.0014222010916818961
0.048242795468070754
-0.02225834736499066
-0.06508388575377544
0.04457640599533097
0.022883114277628014
-0.01533410105144939
0.017226102563540957
-0.0034016713296782797
0.01493280763817706
-0.015398949024657771
-0.02073682615800987
0.007852134903225227
0.009999214318166971
-0.00977659139881748
0.015688890062526495
-0.04399330553795355
0.029436015350774336
0.028207243038238183
-0.026337767482446095
0.019127166846051757
-0.02843460766827377
-0.0034909695732399104
0.025937445120234992
-0.015385938306862412
0.012170782272283964
0.005222393531474467
-0.019853476103437684
-0.013601487350582753
-0.014350960114411615
0.051413770668542136
-0.006004112648031468
-0.011282730831029042
-0.004695794296649458
0.06300885021294833
-0.0802243701358869
-0.04613800534277068
0.07211975724836173
-0.001416292338863201
-0.013693731724950364
-0.02178698308242777
0.05082558983176222
0.022744806566333375
-0.013493564928424906
-0.006504854665505988
-0.009691675995281868
-0.008620125586796146
0.002670153507490336
0.002217551533030382
0.014188662390236972
0.0031535192507609056
-0.0478715376463803
0.03282160478150509
-0.009815927791394952
0.01726328375886299
-0.03552662057198308
-0.007093718963111728
0.061546365368583045
-0.028728746135735506
0.007529841824791439
-0.029597023896003938
0.04217044797824332
-0.007752488300500016
-0.015034140050713907
0.004984256259452091
-0.005120326957701815
0.004779779511667526
-0.009374271610961493
-0.0021790488568214084
-0.01333782690736851
0.04172331596314638
0.015382499745874134
-0.04723885653402693
0.026711567149637405
-0.018987882251613186
0.013084268443663616
-0.020314123487759073
-0.02766387072707266
0.04710017729542493
0.022858281292727822
-0.03176576336587411
-9.251557303580071e-6
-0.03248784642666136
-0.058870933757392496
0.07003882376643256
0.03289246053839756
0.06354224088626348
-0.014629458660661676
-0.04170468832244478
-0.015809518068116812
-0.004072781488454247
0.021769942034345346
-0.011931604958661524
0.0073071302066032295
0.004185101197927921
-0.012169063050962992
-0.006810516442172565
0.00608574219486413
-0.005452331153542378
0.016151903349168162
-0.0130636433479836
0.0053700353737020645
-0.03441135474495982
0.04761966330358025
-0.016089251029824725
-0.0008599147482268865
-0.01910228870748254
-0.0008431655940026594
-0.014707311347016638
0.036777339513995644
0.06832516264321076
-0.03904937067264069
-0.033880526982349446
-0.015819402371225033
0.02153945492876419
0.010268569703938635
-0.013408324880277878
-0.0035011717402049225
-0.008452504966343533
-0.007768766874441058
0.06404880056566242
-0.04508970603874052
0.0072563384129655795
0.009439151095199438
-0.035878219195323524
0.02881141608865212
0.015338962114968102
-0.0205394088485491
0.002544145233616013
-0.010625481640416101
0.02031127356761875
-0.022276392268293144
-0.004097614507694525
0.015205869159850893
0.011352676750612911
-0.009959779425700255
-0.009384225602126817
0.016672226549148794
-0.0059631871858376595
-0.010142836487280205
0.010814197749640986
-0.001519602427568767
-0.00037123401196259564
0.00022041410794493288
0.018448359579474993
-0.02211031329724067
0.007683855305750886
-0.02554697860566857
0.00832974696413058
0.037457677697899094
-0.0300807845530926
0.006164886673353798
0.00695498827145824
-0.0030204647004534735
-0.01184106672513452
0.02482314192111701
-0.03580730517718167
0.017536559379080163
0.019706660406327514
-0.04943123490967882
0.04127057569781922
-0.018940218406193532
0.03783075474877107
-0.03764230318321138
0.03050978702546081
-0.0548368139913602
0.02323405446689164
0.041165516102716126
-0.0325683223677975
-0.01852842293745427
-0.05099238935537542
0.07223461997413205
0.05522467569930112
-0.01333777950127879
-0.029508016596668796
0.025065221279964356
-0.034046942503123345
-0.012806446440194685
-0.020269856065933567
0.02623855827971644
0.051864749991221815
-0.04341805523512443
-0.002251747149323524
0.00732767735884432
-0.02736916526570332
0.017560643060611225
-0.004978528972987339
-0.005064492303167523
0.06290779086207565
-0.04245897742135152
-0.011188419082947654
0.010500041576137487
-0.005499744526833883
-0.03240864992627457
-0.00864659488843067
0.017645363832249572
0.016802579911827098
0.04498290592290799
-0.0019209582305106387
0.028346730483081783
-0.13525128769256867
-0.018887488068980218
0.10974400334308743
0.09809891745009891
-0.11513367546916187
-0.03448375306134688
0.04803088305789294
-0.001098487166311557
-0.021563183642896222
-0.002360544345019422
0.03206154916323989
-0.04248389743993086
0.021849220798442426
0.029009057627580548
-0.022046870688592124
-0.014208952458434343
0.0031996118970717413
0.009874142473583092
-0.0020141855559481225
0.007586083672768695
-0.024833184425770094
0.02435081254663385
-0.037695623242572696
0.06695793784562465
-0.03629359204704974
-0.00738743713472001
0.012308924717635561
-0.04029746938382295
0.05935358244913835
-0.03325394602035914
0.041410950092128695
-0.059446643735282745
0.01892718588684883
0.02865967342849962
-0.017701344595904223
0.004759156788472385
-0.010944452972793117
0.010803620849534346
-0.036583919484336036
0.040277006935446336
-0.03211782084222259
0.0037833344693475324
0.0575956876191529
-0.04429243127375293
0.02239373287788904
-0.02860522865724069
0.009456380593008684
0.014144228755188615
-0.01092215545512154
-0.00036245588747840785
0.010201371760698352
-0.011962351987800046
0.004287608702666534
-0.0034379704233904462
-0.020487590260754418
0.036997757287848376
-0.02618914334759892
-0.016882321659175137
0.05289008620421465
-0.0022245565128569122
-0.01611475888889191
-0.0014144856069830958
-0.010748196832440993
0.011115231938601533
-0.011338599072146627
-0.012649590239536268
0.02539014968020603
0.0189531031143646
-0.04597040195261459
0.04332366621416084
-0.027296936423428564
0.016316460987799153
-0.015934724746521356
-0.0072427334423488254
0.03113089373260991
0.00632557397185185
-0.05192862672178067
0.039352383255431334
-0.003661737931121234
-0.015026871663984087
-0.008999962988122112
-0.0052478952754246855
0.012369954540120354
0.03561547829995115
-0.019218700859706894
-0.0003649194368204878
0.018160625931998298
-0.06382833867874949
-0.01724713969399927
0.07867292255103919
-0.006660960557559381
0.0059261295964143645
-0.0013401594342399292
-0.012515676581274837
0.0058536757011550256
-0.001435213345045483
-0.005301264708102549
0.0004963321055249104
-0.0009386423986181835
-0.005263284237068122
0.004490146718070798
-0.021043867003811778
0.018448839195110978
0.018220050652917763
-0.03270068937364323
0.033365409929777434
-0.02068940107256978
-0.00855122123910701
0.009871129739377538
-0.010582004557176727
-0.003508616162136491
-0.014035064744439607
0.06400693796660695
-0.0014380523281460889
-0.03476028091212813
0.024012992476858508
-0.021935666193125813
0.0112272299092816
-0.003040028970791697
-0.006677037078576031
0.003198610596554019
-0.006414534231807156
0.005337480259384408
0.0053627992126925594
-0.0258815750941761
0.03259562472990085
-0.016411825228140886
0.004919688042388737
0.005272288153168381
-0.00575579643140256
-0.0290710668025691
0.03256410151222011
0.00747763469564533
0.012144091578050853
-0.0639736811372329
0.013500843502172843
0.013679717803417257
-0.01175815476972275
0.029978260600675988
0.0032234451721971924
-0.024484832107755317
-0.010199771958901982
0.020474399716140734
0.0013325759980233887
-0.012542999941516753
0.007006964290164341
-0.026377044420846874
0.04270214679456985
-0.025242043510684598
-0.03818897810849564
0.08473549459457941
-0.01582131198616188
-0.07150253654193794
0.06281801806782206
0.020556898156841807
-0.06369619914372437
0.016823787401878065
0.005402770287944225
0.03551607866926232
-0.032198039914565824
-0.021237418994267232
0.05427982587160163
-0.02895668804234708
0.006985725777132634
0.0070170189931837434
-0.019677530381464026
0.0041666809361349255
0.007638194412368127
-0.017603738673517055
0.018299171530346103
0.005697735628769074
-0.006120120957738173
-0.01197247160988879
0.010351138482763256
-0.03344831067394316
0.05628949752353851
-0.006750076912134251
-0.035579296011766015
0.04590488198104137
-0.07148450962649266
0.038159138534666126
0.021006762907969545
-0.01597677072881254
-0.003410949499977889
0.0067396436162106
0.01689354109617247
-0.00890558061894331
-0.06563474652704415
0.006171416865496604
0.06929196974123375
-0.03484531758655751
0.006690175714527458
-0.02960712492678441
0.02037741807571447
0.08542332590283852
-0.016369579300614223
-0.002748199668290763
-0.050575437729181605
0.004292646384554288
-0.002172411720793299
-0.016041046110163215
0.009992001970650644
0.02586159645134345
-0.02061725238284362
-0.0015330515702185465
-0.048701475601567346
0.06164721698997966
0.0026993009910770693
0.021667115487776667
-0.035235787273054875
0.021451229502130076
-0.012873659881194932
-0.008034103937438752
-0.0048776447837619585
0.0011875401330002644
0.00456141032709112
0.0162004927208107
-0.0442892207143899
0.03043252218435022
0.02976393582853687
-0.04644671034391323
0.0008658102553714686
-0.030865025119409584
0.015949558187347446
0.04219604495962859
0.036232367018710576
-0.031851757699736805
0.007220942316306211
0.011567822062214628
-0.013187952565479
-0.037154705315124215
0.029694281819445778
-0.032152389450483154
0.04406606889214737
-0.03125393538601062
0.016244356834456575
-0.004935008347812131
-0.005787971160315042
-0.00110876020219286
0.015469589471036493
-0.0007459248256977968
-0.0394504448438997
0.03846657817792598
0.006135386687660227
-0.015864364411819043
0.010149866440885003
0.005718364661716935
-0.04270818925489839
0.045225059528974265
-0.0038283755566514976
-0.10020791001055307
0.06413556364050355
0.10856238739357416
-0.04286110820346334
-0.09178790832258943
0.05065791041943768
0.035866648515242794
-0.05648234142306818
0.015880070743579555
-0.006170902078317386
0.032716238946513765
-0.04192673142750669
0.0339014119776343
-0.009164520489553407
0.013532624172639895
-0.014666194605096772
0.007134314640376838
-0.016115702134607224
0.02017546659891467
-0.027483947385022578
-0.04950472445538856
0.07470671618584845
0.013010516374072578
-0.031121359561014472
0.05074134613839698
-0.029781866838922477
-0.02693871789382518
0.014053937873383715
0.0027289168641843053
-0.007828027695358397
-0.006526592053286651
0.02471762108182174
-0.0066713745485651454
-0.009401494627688578
0.010953262980378131
-0.02314559944840555
-0.016440702534604945
0.07426798056086314
-0.026123849902518037
-0.006207011907208182
0.005887124322515369
-0.017202206928457642
-0.013405766936696262
0.03297034803382981
-0.004244871807315143
-0.002470913500142391
-0.04701368931019356
0.05805417150428149
-0.005652349861628991
-0.006249866468386545
-0.012535364177546304
0.016339132994510397
-0.016524382783452918
-0.020244568003205066
0.02259752022078043
0.010796696729556632
-0.0014828223448375422
-0.01886967275292495
0.010542337851278782
0.04882099850256061
-0.0530114234460104
0.008640868995667073
-0.006116388361089076
0.00859131233838839
-0.0029220685554152137
4.42561479068182e-5
-0.01372947440411365
-0.0491732147564401
0.07454653635910324
0.040315812775971516
-0.03379321642085653
-0.02024539941725978
0.015229311020825254
-0.012277351559278449
0.0023512579895841323
-0.009423572755061116
-0.011260962500015737
-0.006899328592196996
0.035568060533693324
0.02078520390061156
-0.004339016600357182
-0.013261228220037946
-0.03433596224792268
0.02557125203962185
-0.016683246818757214
0.027897028203861307
0.008297463826571816
-0.02264066456467817
0.006454700395720381
-0.01355349382999349
0.0004958910322331311
0.013021238679530978
-0.006484191441772813
-0.008863238785250305
-0.0025489210698390607
0.07176047664109564
-0.0780059099434336
-0.055158358424317155
0.10847480878693083
-0.02152220038059438
-0.01705671110262741
-0.007102338551002507
0.011068134379371375
0.006518029574469342
0.04630330472826738
-0.03849736061409037
-0.025751868717063253
-0.0043901070020067046
0.0237148379484019
0.009226237299406526
-0.030050346027155728
0.019070679829308657
0.011683032831539264
-0.015037742911503837
-0.029286816671203697
0.05801045344018774
-0.028520374018374373
-0.008790076661000734
-0.00019238658401787845
0.03246295095283913
-0.011792968689967376
-0.023380417035523404
0.028413035865659242
0.027522659724241172
-0.07555433668919109
0.046568326057091824
0.007287250980172244
-0.03245824923878815
0.01976330322938291
-0.008721672978016404
0.00012016925939584144
-0.00891261649956765
-0.05004908386494189
0.06740739308363619
0.019690099297836827
-0.06497458750648133
0.08749564704665769
-0.020017582609737294
-0.049477034844366496
0.06464991982667856
-0.04726037948130912
0.013295237330703813
-0.002631605139127746
-0.022848140585390864
0.04075161439437125
-0.03161470093441632
-0.02367008279333449
0.0364634859384948
0.0040286239258741086
-0.005982666237098533
3.82299911487749e-5
0.010662366000975254
-0.03539004529791678
0.03098347863369455
0.033559554014994664
-0.059289684446040214
0.04275165816824378
-0.05634961065112609
0.014110954770693906
0.017566248252911754
0.027102133575410692
-0.017147903951637566
-0.016573399993976556
0.018524889642640208
0.004085057590476171
-0.028411324368084134
0.01933944493052686
-0.028676773530951216
-0.015907705578046993
0.05709439410576367
-0.026927977161386174
0.028985533197510516
-0.00363576290153933
0.016515610281629622
-0.011753936844443036
-0.036972300839485994
0.035264253686192126
-0.017519251148885973
-0.00559388799550975
0.006987103836498254
0.004081357847046774
-0.010768988126977908
-0.00940025065283634
0.02748094879002272
0.008537527015928026
-0.06524642680058368
0.07489124263788804
0.013016876483216588
-0.06838786631354155
0.03403692620068344
-0.005935694623813825
-0.0010756001778908786
-0.010565563077284068
-0.0013064187332259003
-0.01763438003192741
0.03512577991538657
0.029369664928871053
-0.002566975600978072
-0.04163346149163649
0.015325995020177396
-0.008222826784755721
-0.032747778201482225
0.07890026885364576
-0.03399104803455466
-0.08677739235944482
0.05091333137566234
0.04590589028806202
0.019309173995114892
-0.012874382627892755
-0.011783332188441298
-0.009951233272698978
-0.014336845786236285
-0.01260306270229683
0.04479820529055856
0.02000013714095572
-0.03134007067601785
-0.03230248899801946
0.02892384362517575
0.009636387723818918
-0.021117250320459302
-0.009614801213710278
-0.0006737429904388748
0.036735774389451525
-0.03170086440517861
-0.03403670308470552
0.02564267760290484
-0.010726358227717503
0.06149554443287086
-0.0028480354410906905
-0.024609008867933824
-0.007942495126085802
0.0021917099986347166
-0.013554485142332373
0.039013301943479295
0.025191332503441077
0.04224032243579512
-0.10907931840455087
-0.025562800998853108
0.05085599397785079
0.03557999001194179
-0.0051530397791963445
-0.039231875958514406
0.019722375635995215
-0.019026247410004027
0.015531395944642923
-0.0163631344910109
0.0030539889382197316
0.007288104885127433
0.010289832162789891
-0.016953418240985618
0.0045020189836311175
0.004993416004498541
0.018356752192311143
-0.06862616394570109
0.07355439285907905
-0.013953615405018827
-0.06964435076630404
0.09743812074408931
-0.029933548297357282
0.0027623056206028673
-0.04861795030529814
0.028656061281598033
0.03947674222615927
-0.040172000234948824
0.013499411769760772
-0.03698408215114557
-0.02824885315817216
0.07846635099768906
0.015154268861886533
0.028397520997391457
-0.05930035432397385
-0.045906584032424425
0.06112734797942976
-0.010735682137601676
-0.005054345353960432
0.009881891096830242
0.008218181588029116
-0.04479667873658655
0.04689253648892189
-0.04244986306833254
0.02374660943650886
0.02976937018932202
-0.054398627091331475
0.062370786623457075
0.002547799395548389
0.002353200856543225
-0.024446816122337234
0.02144041595494328
0.024024998562164668
0.025734449418011285
-0.044515153609230085
-0.03950045351506559
0.03743191114317501
0.02059502027567961
-0.03854765786003811
-0.008634077331708623
0.06258911996745409
-0.01151165792383435
0.0029832428457537974
-0.019979580421819687
0.02213449354165109
-0.005674861334539649
-0.04731863029557459
0.03798828898665885
0.01875666023173106
-0.04128480163489123
0.007847013293493799
0.010469442324955058
-0.007923710482046209
0.0008676017592024188
-0.007238115300234549
0.019817749753518465
0.0168533593625958
-0.01892232424853435
0.0042465946620554584
-0.033053269872102886
0.006527727101390157
0.030057344973335676
0.028991478666839043
-0.05681913746126965
-0.007489539386560162
0.05382330675822733
-0.037921287947325855
-0.008740368053016034
0.024484170701236874
-0.033111537084302256
-0.018039786041452066
0.031147989596198578
0.06522717813197498
-0.030722972147758876
-0.025480890007789636
0.00987719105970819
-0.018417662754897313
0.015222905076811788
-0.005226926608532301
0.007472465144572782
-0.012667667038759989
0.018545765854993124
-0.00351549244840621
0.014807742716010375
-0.03351684407005617
0.017081603035367876
0.007495151392938104
-0.029634387869083234
0.030985606974340607
0.00845039025200911
-0.026903466868156478
-0.00600906717752725
0.0045018513901197155
-0.020892185693681897
0.04031336958517873
0.021464131233200345
-0.033527132887808175
-0.012232791805504517
0.021276793146519313
0.01278059029721057
-0.013599002818920347
0.0009945428478876917
-0.008207559169406409
0.003961172084984144
-0.011243826719395944
-0.0051880437983760075
-0.016279143197927226
0.05773210381007132
-0.010882287417664838
-0.017148372842689552
0.011630241636836125
-0.016316640772082946
0.01578732026373575
-0.004820774300687614
-0.006926739157609552
-0.0035346517574819103
0.0221936368894583
-0.01611154955338434
-0.01951826106739074
0.038715924836831284
-0.020525664557788925
0.005036922433258262
-0.003665321760185858
0.0011551190082061957
0.001028120146847833
-0.0051439810741418235
-0.018892421059516717
0.0127266134790045
-0.05580420677348341
0.06574550427759296
0.022283246033640847
0.05786816079503376
-0.05094831273485889
-0.04453208068427994
0.035003933141126486
-0.035142133353339045
0.022284134335281758
-0.0024118348087338592
0.0002475393275324089
-0.008405720292404162
-0.0329325182208291
0.057301101775177665
-0.04229898110318886
0.045805268891006556
0.050509866244464297
-0.14024625867055995
0.020863876461598152
0.09202369927171439
0.008689472621963068
-0.04856324281025248
-0.024863669198916805
0.023959933201039063
-0.00526332707244026
0.026163077610511176
-0.01845295067705166
-0.03877247913444393
0.08467121511283293
-0.06712339916546117
-0.009539717783629609
0.030941041211705045
0.028940279901064514
-0.04387593450640925
-0.007476151354390392
0.03537801427583642
-0.0018074163206707183
-0.01672734435369394
-0.030642893846972052
0.07156668150269474
-0.03930267295160528
-0.02382720936868199
0.012764979418594335
-0.07777177941866564
0.026354091530263357
0.08349810419207859
0.058072973292930374
-0.0006413550774027055
-0.07358566849391712
0.018778587079227638
-0.013937098675179227
-0.024064389289673027
0.028594306949578874
0.018564963004247703
-0.055805196181041516
0.031417467373138774
-0.002153551915487828
-0.0036020987362539447
-0.004672498706150385
-0.011232257467596485
0.006986985881283658
0.017512588474522417
0.003863450573077909
0.009336358947599321
-0.01527033044406556
-0.0068233322028035115
-0.002094458742833538
0.011389405232908434
-0.025502673866673486
-0.04323576750181335
0.07806833440343797
0.023140900706902223
-0.0012011112196577134
-0.03572361581526695
0.018282484933379473
-0.013027911839049056
-0.023962665832634178
0.018276591013855703
-0.0037768785134810745
0.020344077593523413
-0.006204198190556953
-0.007216734550367088
0.0003036356490269121
-0.003612487613785076
0.0005116676602486825
0.01429415950298174
-0.027059745943011748
0.025141430703850998
-0.02616530709863274
0.019823662506304962
0.006411268678791937
-0.055264314379356305
0.035978313088805614
0.013066763909430401
0.006227432367591379
0.020456994151331398
-0.03359768357118842
-0.006032529592081781
-0.008106192938909018
0.04473551305436163
-0.032029130149881624
0.021032681898116357
-0.0021565917468444606
-0.01973757097374329
0.021103538354978024
-0.07400482181786439
0.09654714292065159
-0.04662514368395132
-0.019316814946871874
0.07630943665163625
-0.05163537079526859
-0.009132869795056564
0.004950936941526707
-0.007953976954730324
0.04087413124435746
0.0036375460960467176
-0.02511695541672343
-0.01567163111541281
0.030745615639998336
-0.023133959757860367
0.008973202826542237
0.024878193970835016
-0.06296225642081521
0.028635759637808733
-0.016730931321870868
0.03185155966180042
0.012721498864962433
-0.001321383803563947
0.0025231510983783068
-0.008727652245546613
-0.010642916419746129
-0.000902485210031001
0.002832525680138809
-0.006157204735085742
-0.0037450528330054134
0.011774473842916189
0.006336374162393965
-0.01467119622520685
0.04559379971944921
-0.0846616951433119
0.06699081840099108
-0.0006800835104119329
-0.07228350918999715
0.09523700915740596
-0.038246656440783955
-0.009134760211995108
-0.01422686697027653
-0.002525664336534117
0.03264993521366932
-0.029771258660180377
0.020473286625894427
0.028344226247133397
-0.013896568685478838
0.0067616839398975115
-0.0344276253354614
-0.017518962162982543
0.031174812250651107
0.01680904944147954
-0.0016177512644162118
-0.02705970201366048
0.029461852531317945
-0.029431696668752005
0.016945883692146224
-0.002081167972789899
-0.024832457727469004
0.023805191606444454
-0.0061876530645867955
0.008683539387785877
-0.010519600042262711
0.001116660264977365
0.026036885379874142
0.01934179010545145
-0.09723696655163927
0.022814309665779686
0.08010441372516852
-0.026410488889554662
0.0003802159106434111
-0.01977202947366896
-0.036007780038263215
0.02638606793272613
0.041733816134788215
-0.012178100539696812
-0.020300754543320254
0.0022812284395944404
-0.009157308672727238
0.03885698589116582
-0.04962134137285634
0.012125233687654613
0.018680122300866242
-0.019810008526708334
-0.008598719185048953
0.042681532204561834
-0.01946573381377492
-0.014087835376240143
0.036923161181721675
-0.03884311128259821
0.006395002754875367
0.038538845984965486
-0.0495868990280981
0.012566267293755429
0.02159936585215172
-0.01998896771142511
0.007184110147631317
0.0015292600508644005
-0.032207829501557095
0.012345484364529757
0.02685077212408382
-0.013401039859871844
0.03321409859210489
-0.012898903969371656
-0.049940069995916936
0.0019112802957272912
0.049128675336482686
0.03202255306441837
-0.06993345413490126
0.016381408910728923
0.004018801408823824
-0.0018427698605838483
-0.01644123045726298
0.008091784580971706
0.025799450905410026
-0.022242892182419594
0.03313384517734408
-0.004797505455145679
-0.04526455488147385
-0.009122473791208563
-0.01268472858518166
0.05316025120244916
0.004532067704476228
-0.03734380912640667
-0.012159183117345984
0.04427172204969343
-0.00020976757303570182
0.01767868501418879
0.027882889791419174
-0.02970551454523518
0.022242499105651237
-0.035833277752823633
-0.051769153736551665
0.030495425016425548
-0.01541402791647739
0.041852802207432926
0.04283658159561021
-0.04969869897828816
0.0006589775935720299
-0.043884768371827754
0.036773541371535656
0.020037002528769277
-0.013701644475648145
0.010933880491085013
0.0018208482090621425
0.0006312162203322425
0.003199031281840403
-0.019178982240382725
0.008626602577700537
-0.02708053043701386
0.03970783641710596
-0.025821412671790833
-0.027842379008061746
0.08771087206625094
-0.05733098257300995
-0.02304891179094204
0.042103745734505815
-0.0008456630797792908
-0.013768685274406556
-0.006229439807044601
0.009575938727575894
-0.013434570038097782
-0.0021184905121571784
0.009465333513280272
-0.0036593227616317225
-0.004326472747408605
0.017067296095826245
0.019992524697837633
-0.010656740690692779
-0.007414533422145819
-0.010903534701215634
-0.005302811134258123
-0.004492152400458638
0.027837478790889714
-0.01591206838642867
-0.007429367710366952
0.05603938825284993
-0.08129639587686266
0.047580100946944204
-0.008517579819844467
0.0031972747785936617
0.0031888700452907814
-0.003521656514578808
-0.004520498681873875
-0.009243015879366157
0.028959694518454815
-0.028138347630967786
0.010386338532492712
0.0002921344958372041
-0.003024123968088377
0.00811867720372661
-0.026772569368356702
0.039911917045829304
-0.028777901665893557
-0.06620761319285395
0.10292624670732986
-0.01967789525013819
-0.004896423327594324
0.01283635997887056
-0.018472638136445507
-0.018357936138861497
0.03667340710636646
-0.02787564366718831
-0.01891102708788517
0.024877266193280123
-0.01581598439124776
0.05341304111650791
-0.009594916006846477
-0.05855350726325592
0.010249549726427665
-0.008908974766789424
0.019199992276467293
-0.018455183309206813
0.04751395425779348
0.04959381028898291
-0.04111748432399165
-0.014515700636073436
-0.00830524682583933
-0.0018458621917156748
-0.015134344162903934
0.03761813423907645
-0.009966962497739429
-0.03039805712032062
-0.016069210930343747
0.022436555805934177
-0.03334239970417574
0.09964728220788555
-0.0019764678785709755
-0.056817844752985014
0.01778591068458002
-0.010430141137167448
-0.0300805298501583
0.01601631730028652
0.02191070616832136
0.0496482751966284
-0.07741373638669158
-0.0015613766281696861
0.03197770830533109
-0.01148556021183822
0.011975512234594587
0.010590412668221472
-0.07428743161710183
0.08338364355176431
-0.05129718978207243
0.00652498865482698
0.05920615789357031
-0.06800949288865366
0.021121424289352486
-0.057801032749957626
0.006315027316850741
0.06875516272401838
0.0084916613908681
0.009866068994050181
-0.010743700528665467
0.003284925640974934
-0.01248488536322001
-0.004994725830614222
-0.009915145014017579
-0.0226149963771356
0.05861307051380593
-0.030910398746745837
-0.08836241135003875
0.08006830582399505
0.06631368313033781
0.029585805480728644
-0.10593663669272102
-0.008333472462660918
0.03735357106126791
-0.0015215359245819293
-7.497720632132499e-5
-0.009806176699931113
0.00454514322837396
-0.001979220881578314
0.02072936018980298
-0.03746486077542799
0.0032906608490871347
0.03404114590870022
-0.024875709570743476
0.015062168980227497
-0.008412206485171048
-0.001345336377689632
-0.002341191992262459
-0.00022624919209413008
-0.004356611781227038
0.024511081763043507
-0.014436995662203689
-0.01136012300855982
0.024732217015765112
-0.04018528677273259
0.026880187570444636
-0.004889831815584111
-0.008330683465552546
0.02873104662437076
-0.01299036013758581
-0.020573655911762412
-0.019737714736011158
-0.03426870786732161
0.030764626193816036
0.043059832870155246
0.07218316098689692
-0.013741862866776478
-0.06090072442417993
0.028857583492198358
-0.02758098610072146
0.007089940674296469
-0.018348852717899433
0.02228998052964204
-0.021582968000420477
-0.007097464561414579
0.03658208714242228
-0.018713767755357713
0.000857098036466386
0.011634963433617251
-0.010743720162270876
-0.0004884234213380356
-0.02619132000552349
0.01713625345020997
0.013704174008111858
-0.05060244235823341
0.0932176855907717
-0.039643430003582836
-0.05360955837353498
0.07197866623329263
-0.02845737973372975
0.013674813532494445
-0.029842160825054753
0.03928145664977534
0.03453922620743177
-0.07122542577892088
0.018155715968231845
-0.02059428243248984
0.037509309112444655
-0.0014646164872746947
-0.013665992629678048
0.004099749557088694
-0.004797505000883051
0.0012594857249770275
0.0025093445893399347
-0.0050251514292305455
0.002546332669267959
-0.022369190756699853
0.02013439528924399
-0.0031803178611768956
0.0032035860132180183
-0.02667277299043236
0.038988228318496354
0.060818466707188934
-0.10334739633609624
-0.009019629747199165
0.010490692013962577
0.0535489642607514
0.04821178184963426
-0.07873872238656632
0.011652110775665747
-0.005571973576644185
-0.0001237093651156318
0.000891471726055193
0.010220576554025529
-0.020693293558975645
-0.01200388835446442
0.03821132535978777
-0.027657106398145226
0.01115908413408273
0.014368522178904497
-0.008146157922379382
-0.010836262440495625
0.01437934548279951
0.013667279970083324
-0.005896188516634648
0.007361588096201466
-0.02055280846328511
0.00560591728289872
-0.002762831304123914
-0.001325421650009817
-0.01837020211447027
-0.013824045207043723
0.0007399385462701913
0.022493382844773424
-0.005078500403621122
0.011225997378618957
0.08598619360682103
-0.049858303210117194
-0.03986100836129469
0.015333176005289273
-0.017871696125383085
0.010197726532521822
0.00038990867962673814
-0.009899676475540131
-0.005703863544100463
0.040554801400170204
-0.0196106331763235
-0.004380017172965545
0.0025834335224448335
0.0024051571461309873
-0.007195920075521389
0.008484200216710813
-0.0023388101705779096
0.004383671526841937
-0.0031247433775491995
-0.020630520063755098
0.0311579611000663
-0.008182697227737012
-0.021893523428282657
0.020978817211408596
-0.010108690044884572
0.01169805636279242
-0.005143545842937858
-0.01058736085284373
-0.0013203845958884575
0.01579852541629545
-0.0027108076020490035
0.00023380141352868922
-0.011742205295104391
0.002799960990310324
0.021317718820805576
-0.023226140556342978
-0.041692991549350245
0.09927340211408964
-0.0057066814421768974
-0.03518811410938105
-0.010417870560677667
0.012243742157450832
-0.029254434101741333
0.0367868262427824
-0.028742995899663226
0.02531761314756964
-0.01107161797725742
-0.00624161388460398
0.03672678070924418
-0.045298636136849035
0.02280316690332196
-0.004759142082623624
-0.007190025526134125
0.009772662172621738
-0.026211557805358554
0.035073484873869964
-0.01512525563835565
-0.031962144468798304
0.025820291925176764
0.0007777004925653141
0.04398552060254424
-0.02011486257217565
-0.02126777549580594
-0.008059795387250546
0.026085054066680824
-0.0289414710089404
0.0027174833562658707
0.046321037543987864
-0.029049089498687453
0.002540020017749667
0.0009643819647763285
0.001061048411944987
-0.009228166087578815
0.006809381377755219
-0.0006796566866906772
-0.0014871463938386231
-0.00558401703859146
0.003677483250719482
0.005283196213847319
-0.004743594585632449
0.0017636294735261515
-8.154729051002008e-5
-0.0009191667397965286
-0.019101687113441956
0.030111482495172703
-0.03553390300618986
-0.00377596140484604
0.07025468670194324
-0.060012452184142084
0.04069045006089056
-0.021307388647060277
0.005768758568282406
-0.01831695658052812
0.012426274318498076
0.009925624334691796
0.0034469753755770327
0.00030646373757448053
-0.018261582393106712
0.009631754924377511
-0.0008171549571134307
-0.004649346162118206
7.299996802878628e-5
-0.004658082933181706
-0.0045968455505320804
0.02032767662265944
-0.006808838151721952
-0.003485445005389609
-0.005925262769887807
-0.018445014563823525
0.0562732739384717
-0.015550625497477322
-0.013003888873465819
-0.0035672631744951833
0.003714064793794325
-0.004967150646755236
-0.003024727405943839
0.018926612996117642
-0.005790682745650644
-0.01051024163613179
0.01643104815202512
-0.055688314281540086
0.07096059706439717
0.007338508262135224
-0.0935704232182426
0.046325066903208256
-0.003647658942062426
-0.016437182376417114
0.0179775935586024
0.08125346650484477
-0.044952564896080016
-0.020912636876651014
-0.012306076437389901
-0.004796707939334954
0.02468083696760881
0.011743212573248618
-0.06162174643782192
0.057905867629399976
0.03198579819149139
-0.05458398156141797
-0.0027729388276420686
0.016293664818903486
-0.029914933382466202
0.04629637906993045
0.01988547160288512
-0.06943424011940924
0.07709796616310627
-0.011608477507792925
-0.08046055332209456
0.05283301496879189
-0.032178489070269656
-0.004765249153235507
0.023439267846903533
0.04839644223043438
-0.017542083114748586
-0.032655165061142855
0.012291233700814863
0.013497221091089417
0.024464084256691
-0.06567507074600187
0.029476761436467602
0.022423612181728725
-0.028622580027813038
0.011762502938029717
-0.00590309656377852
-0.00520079055282574
0.006074578083929971
-0.001575849110524219
-0.02738791150358333
0.022548985770296737
0.03926996705596064
-0.04245799747263823
-0.016871385958989293
0.031042605418977298
-0.01123212604161039
-0.010202424026792611
-0.011341147573422194
0.062252638901332036
0.012174379689211201
-0.06145532867270043
-0.027562088355470582
0.039405945200738035
0.007601370715027089
0.006323359604058387
-0.00724317412696629
0.0016029484047925813
0.0022930692063309888
-0.008429428638886627
0.01242132533294904
-0.007316992722664173
-0.001367570438526755
-0.02054189857362365
0.02825923097314409
0.007160417372432892
-0.03624410135943745
-0.006459264614443239
0.01624859663787359
0.053630065954429096
-0.034474032091674545
-0.007612460491145612
0.0004869153329106757
-0.00046692408824888787
-0.002449641202116215
0.02484286883734821
-0.0446847862193418
0.019864958467563643
0.023646765069666786
-0.032343835614590866
0.011976817221522662
-0.006779416951298911
-0.006044170882402833
-0.007487963318349555
0.005608438476669586
0.07614086014806365
-0.06346768417087145
0.0033363232501926188
-0.00628117427281949
-0.011639423097918877
-0.012539912850767054
0.020503462261689087
0.006608740648359368
-0.04355572340217262
-0.018839561481614142
-0.008074457142768887
0.08400430220848298
-0.02765409436291555
0.034626401705520116
0.03244335319261615
-0.002155452303744365
-0.044961823467317474
-0.014600335136724318
-0.007191261557653039
0.006126617084439512
-0.02901513083344276
0.015079981828612365
0.06231867721828477
-0.024214635940901896
-0.009726590162940862
-0.03433655599825758
0.04483071006698769
-0.014703585845109002
-0.0184941814336661
0.00887800528924032
-0.025450309285773187
0.01328741876525541
0.02026814592001991
-0.023019893525044743
-0.005390139023117246
0.08126385966429261
0.0005027777656919641
-0.08154423634918606
0.04474310347368482
-0.0426483741529291
-0.06095591978444714
0.10526375750365613
0.03358613593920934
-0.034487455843132064
-0.005759007362810209
-0.02042490575962108
-0.027677747142085263
0.05812301993715252
-0.009451826097556015
-0.01596789844433344
0.014481990139986078
-0.03395264412775689
0.018360065952477744
0.02554622690547481
-0.02770945104882938
-0.007324510003317242
0.033875645154348155
-0.030098079883831286
0.048461477674518916
-0.0871858148945368
0.025117088304347224
0.054003626433708485
0.0017876841882371597
-0.016125225684399114
-0.03854784539433509
0.04221538390157209
-0.02326409263308782
0.012492674633699852
-0.01959203683740096
0.003045298307920552
0.04613212426273283
-0.040246233936314546
0.0037177353033666094
0.005001044746016925
-0.0035543000143989367
-0.002092862554683661
-0.004783152850786232
0.022584473549621564
-0.0339982426939216
0.002075950250955083
0.05299835417174459
-0.04919435833742836
0.011779378105560068
0.0033931561667807086
-0.005293962338098757
-0.007025647964900017
0.03557713981780242
-0.010434440575156634
-0.02617668236353632
0.01618202350754272
0.003910249059710491
-0.014506247370815295
-0.003855154953195994
0.011821703656076932
-0.023952023785016374
-0.006175905544799631
0.03149071914939805
-0.014605799500599703
0.0125521897377191
0.03280533828717169
-0.02467780795630925
-0.0062014644182804
-0.024208358807587427
0.07021988206309127
-0.001169631051939568
-0.07591238247677445
0.009051309280684317
0.034126331157322776
-0.011247381622058183
0.007489475722263994
-0.002691646805511816
-0.024351815253899955
0.03179462049664428
-0.04009060187588509
0.023467224154741007
0.021509998792833662
0.006860202455603148
-0.009094306023901266
-0.01062623767611881
-0.00812826458792415
-0.015150265853311584
-0.010774478016836841
0.050805870803466435
-0.0028387931677078537
0.006067816092026113
-0.005724869699494928
-0.025441220956060384
0.00471802851248615
0.001996568218850192
-0.004187309986892318
0.006330227380176967
0.0107970136714588
-0.009615710415832979
0.02124230380400227
-0.04713176135354047
-0.03923769430153379
0.05056381154869549
0.02276377582864364
0.034715225223916346
-0.03066836375615556
-0.017277779250638003
-0.009343929826344688
-0.004680661399831365
0.06995658046749753
-0.019823376719311225
-0.054450542570560145
0.06740570985568917
-0.051360895453659294
0.0154078602726484
-0.002462441121416248
-0.0022654874132426173
-0.0003043277438865566
-0.0018851476838555037
-0.00092877462462293
0.0021491180667986276
-0.002010390149791652
0.009741900029318407
-0.010161211338897136
-0.0053856625262684865
0.014900809869591969
-0.012605292383402356
-0.0015604888989628751
-0.035851479387299934
0.060100741444925165
0.029760577776926422
-0.047443594981435355
0.0034824411039859893
0.003992895700644983
0.00790227060901838
-0.013045025961563317
-0.0004907232050210819
-0.00425530124943907
-0.00016672969412168115
0.026270620915707865
-0.009808898743195904
-0.010606040883208934
0.008318106750519916
-0.016160810742051
-0.0007857579893519873
0.026068199571804285
-0.0124686446494644
-0.007393753343894582
0.005999080757851272
0.0010934143131580143
-0.011992557818758076
0.004862821702956266
0.005340483918648498
0.007503963487132559
-0.0024829430872534974
6.463122759836626e-5
-0.0021295691801346273
-0.010515297725114614
0.015334122710444542
-0.011368572199874194
0.016411036663525835
-0.01742388413520435
-0.009077113026438877
0.009826485201811397
0.00428557597550594
0.007379774495216318
0.0006469303774320201
0.01028996527102466
-0.014556851747210775
-0.027331845980915093
0.010517959493506535
0.02696413679640275
-0.01636360187404562
0.04192218876515619
-0.05141769167260546
-0.016987366914154256
0.06301458313547659
-0.011456451139678858
-0.029833675572325635
0.014160009071268576
-0.004503398205774278
-0.007037160854574731
0.012857232547599295
-0.004096578887903712
-0.03664089795328174
0.005632358186443254
0.08134919617539849
-0.015131848210598431
-0.06202385942737787
0.03845264871915388
-0.023457185440448836
0.015703055355902107
-0.024311452046578585
0.013799012235961583
0.04582832369960699
-0.05170784827051356
0.02754384393513587
-0.015073702952590473
-0.012424765779190272
-0.041191284786394444
0.018304441186949183
0.04607330791925679
0.050494839628631105
-0.033717875443819434
0.007523647002380063
-0.04100667925245993
0.012624053641571265
-0.014460846740740552
0.009999659795953963
-0.01321922782994478
0.005162399105147597
0.025432347655622634
-0.029650828445969335
0.04851074005446088
-0.031979876435668464
-0.02211139710525223
0.03471818308439434
-0.012034848573035273
-0.0009939618397951655
0.00441733538660416
-0.003643136982014017
-0.006807264221726728
-0.014126575087448634
0.028602407955593212
-0.028424721463530478
0.011236081595378589
0.05233794156103433
-0.02508518585530939
-0.040164223086807116
0.004113893183652406
0.010585745047927864
0.04043527974628103
-0.021994246471294998
-0.012268949896911518
-0.016877249118046445
0.017187013792078654
0.01428982007676649
-0.0031973085350607278
-0.031081071162812002
-0.013926998533392743
0.03276146285349435
0.0538570578774088
-0.04604705522107144
-0.024462204484535288
0.05093241410888327
-0.038689311356724154
-0.019138727878831086
-0.0507195056926113
0.08681758498934733
0.00016690824089782286
0.0901759087773154
-0.09371110394839444
-0.07130108078712127
0.04438257834255277
0.004110905740203341
0.023460417228865937
-0.0012759996521964911
0.03375861452517814
-0.015324461894245633
-0.04838945061561639
0.06480659179398962
0.01657045520326661
-0.07240004990613058
0.013690585133650512
-0.004969180367080606
0.006140043671381101
-0.018526304492471057
0.07180227838428899
-0.05648431706992629
-0.01028231028287152
0.047560253433122535
-0.031588218056571415
-0.02396984976469252
0.0526552040029481
0.0013648280003795144
-0.03309648953324018
0.00845290191286463
0.008616224198162215
-0.07694831006561764
0.10719176419579679
-0.009290094741831734
-0.04027766382531861
-0.032947539371940726
-0.02700061452604996
0.08629359735569087
0.05648064952389065
-0.038173249937439646
-0.0391872391864545
0.013857904385199626
-0.012651165709653744
0.0032029384982382725
0.0030976447679565977
0.00030450251412061924
-0.0033476257580842272
-0.004655385236735032
0.041622530864411256
-0.07032551040057777
0.04530147187892963
0.014171448276444232
-0.05750361543632376
0.004607326056891958
0.01793568827213199
-0.03600555477337131
0.030601656544986477
0.07950734955822802
0.00829648582819642
-0.07602926802670762
-0.08167313022413403
0.09066952628861102
0.07730211339322746
-0.05615913767017244
-0.043620476824724363
0.017599900997077644
0.004368280276309422
-0.04212198278631685
0.06331751588864531
0.018464310348422552
-0.05388654278416172
0.02900073015874216
-0.048887166881614874
0.043869346421203215
-0.008195925063386067
0.009537445322441829
-0.016518795826098165
-0.006854114994002458
0.03995107174952284
-0.03258747538475881
0.013636654357726208
-0.0005876722547293323
-0.003975149148824464
-0.0014086436970850436
0.00011787120117889849
0.0024006108621911215
-0.0016976156958812272
-0.004575616209152811
-0.007114243578350443
0.02193338283540691
-0.018511275506773783
0.014454808091091675
-0.019309809002699074
0.006881040606523059
0.03329959988237119
-0.031278893277657094
-0.009141062809012723
0.014060103244172617
0.006995349703695863
-0.013076348235253388
0.013480762990007666
-0.008348956686580644
-0.007045535062246477
-0.017552073134475155
0.02352047928408385
0.010780294647010025
-0.029863762354106704
0.007664892150770264
0.03729511684568776
-0.048835147270369195
0.06121625199486491
-0.020534328157835402
-0.02344495462099183
0.02010213688291318
-0.014997706960405477
-0.014407483328376491
-0.00537717322573128
0.05321606059829953
-0.019696759779694206
-0.0009203612274280015
0.0017373291907143429
0.011313874148013547
-0.011450230986681742
-0.004028316646906838
0.009283344594584908
-0.02044589399687835
0.050415643727257486
-0.01964674984539916
-0.020954259352325977
0.023405441538370764
-0.028442707073383477
0.011907166583979834
-0.0003158688738844617
0.029550067719694595
-0.041372430921932546
-0.06106443066655243
0.05076402473978714
0.05974619385940172
-0.009734949492694822
-0.014730525165326247
-0.006790764398719729
-0.016582964011693013
0.03612336958493678
-0.003384151017054915
-0.0122021323606063
-0.023382460356171197
-0.05602846084397117
0.0468639095820943
0.011525891386392262
-0.002509710151301192
0.015011154003950256
0.04216191670156877
-0.0027387646192931214
-0.03334948085960354
0.03406311804697948
-0.013205359547590723
-0.0181251733903256
-0.0037143431238206848
0.007683404994285659
-0.007364770366771856
0.006923635186353083
-0.014268736901675627
0.006891879570105286
-0.041635550215285644
0.05814315866751252
0.022880182595958143
-0.032446945455185894
-0.01109778852653931
-0.018733979709824933
0.03676166471870457
-0.01600750715649424
0.012603672699756818
-0.030183828117078315
0.03715824229763609
-0.008584565831825763
-0.0774239043307412
0.04404556479469923
0.019724622897270394
0.09883919285792597
-0.08873331367460358
-0.0075216720839605955
0.027707651817248213
-0.017282580382664836
-0.0030955127141043537
-0.023957613245159104
-0.00656341682217465
0.07180174463155398
-0.008078838672165078
-0.08470874258887262
0.05855971858414455
-0.0006801235765039326
-0.014945568228161621
-0.004614736836546562
0.03825553374039847
-0.004325575200330389
-0.039085027048756604
0.026992164291047227
-0.015330724054842815
-5.25213905095967e-5
-0.024942879972752907
0.04288448516648524
0.012942982515659396
-0.02422557104275147
7.562957883788801e-5
0.007224096555552562
0.006742202508431383
-0.05228188135853262
0.03917563243260569
0.0057635618354408
-0.0004104305353234139
-0.0031078689735393183
-0.036061883612816814
0.10205777081934453
-0.04234237763074877
-0.055988946431544395
0.03869209460927059
0.0003744515772095003
-0.01580904777305414
0.019632231026228797
-0.011592367738153753
0.009288721860229443
-0.004598960077227154
-0.006695914617980803
-0.0002874119664257879
-0.02641115781559855
0.000757773890588509
0.04890902089471216
-0.04005942322696887
0.05719991187402196
-0.01046557890731692
-0.04137373178081627
0.03783724550260337
-0.05559675481363824
0.036464162561316904
0.028281776683004578
-0.028015470014552957
0.008681925092515197
-0.009129060426004143
-0.005802413779349536
0.006820318548413473
0.006334528067792666
-0.004778640443221072
0.001763957996274157
-0.03218261136105527
0.024953473203643384
0.0030233122776520682
-0.00393514345360968
0.001843692664532992
-0.02951070666918021
0.007388395442037288
-0.007270377290093277
0.09303053935818661
-0.038701567960927274
-0.04489635107954015
0.04487109108061704
0.0018866525663083777
-0.008918970345023869
-0.017500631777320974
0.005990425322641824
-0.001625651547395801
0.006931618398100858
-0.013483141588560565
0.011738307010567217
-1.4042402522562725e-5
-0.0025436189933314424
-0.019193063087168838
0.035155707643838685
0.010049355772527413
-0.07811564550346284
0.08564148841835506
-0.06297810750172439
0.008290069888843399
0.06107908045035071
-0.042528890340197245
0.010394599697325924
-0.014722616793664711
-0.0007745109837333786
-0.003788988364612944
0.024448614830128168
-0.04007180413038669
-0.013379593670182821
0.05280530416215634
-0.02724185822292302
0.010959474032472438
0.032559147877419314
-0.0022026572821547408
0.011480893748224141
-0.02828531162866943
-0.007598136217439766
-0.005992188612175209
0.003849593011287067
0.007518688345691027
-0.0039080517021912176
-0.00603310185844963
0.02402511997983503
-0.0455563156906833
-0.023069216468186715
0.09198601747754065
-0.030622012876156957
-0.02699459842846963
0.03867905969567709
-0.05732580338894744
0.028194804721977107
0.02519151365078398
-0.022413316148805817
-0.009378688006717928
0.03231565563763439
-0.009942391226815728
0.001322790926938211
-0.01474263119056074
0.0021050413895277176
0.015734233243844375
0.0012726632390900328
-0.017127872328355442
-0.00017894557217412732
0.009449114012160198
-0.004866835004681658
-0.0070643998343002945
0.03607653471676353
-0.04651401875170169
0.0262556026003935
-0.012594602430213486
0.0021961944910292575
-0.00972298740174593
0.00019680100210250906
0.008495269448587361
-0.024967516016747515
0.08345978360485018
-0.031585810598526054
-0.051277388958472114
0.040412569479965965
-0.012007951123765848
0.0032743940227604185
-0.010212842714200532
0.013068051298197658
-0.014470940775733743
-0.034146119787726414
0.02716924500589868
0.01866334820300042
0.03598842133615676
-0.010099148505483102
-0.002093212955582846
-0.051765129299435886
0.0589443704082222
-0.031037917954369387
-0.025532219367383036
0.04879479943912679
-0.029076452936623864
0.007798670266016661
-0.009477872731094017
0.02280996395097845
-0.05429075944647832
0.019016780064213923
0.05300990741157163
-0.01506889375101661
-0.018577474819697848
0.014548336787561178
-0.016121139910733273
0.01274481861876886
-0.010799156650254327
-0.001833164987893543
0.015115414787952752
-0.05438641143421785
0.009712307920349827
0.06612579620132508
6.404810544757833e-5
-0.02150167607691622
-0.024448239609622835
0.02405478803401162
-0.007414173178196259
-0.03440944824196057
-0.03853106693709707
0.031205675990169213
0.038916624885386386
0.039852870156671716
0.010366558345295651
-0.022893762367600212
-0.03513807522761492
0.03529687875685783
-0.019435787307418906
-0.0015929472614035767
-0.006178154371563549
0.026707253558152844
-0.08510492733470909
0.056873428928390535
0.04066848258452527
-0.030935919238244125
-0.0038916115167926257
-0.004695589997761651
0.03423270386328292
-0.05772891940713998
0.032652087281884845
0.005359221347576049
-0.009845024993813345
-0.012648935396487815
0.007445306870442647
-0.003661183898424847
-0.03199290377291453
0.01236610953038042
0.08289152934249766
-0.0430528878819838
-0.04750381828621508
0.05879160805590555
0.0005196482393966528
-0.026251855311462347
-0.023706657010740484
-0.007352462023857198
0.052485247315248285
0.04312305308018205
-0.039929236323348105
-0.01637030607779888
-0.0012554002047904245
-0.0077338985486965495
0.0153527417594842
0.008357284999608194
-0.027281377684096775
0.014011276302617115
-0.0030234435742340082
-0.007878760178877897
-0.02603744644072359
-0.013339844280388258
0.11482014042170663
-0.03378500339093904
-0.045185909662859736
-0.0021281637180432522
0.014917334752695743
0.017917823783047293
-0.04084418932205769
0.03539122698888619
-0.050017079065386216
0.02693264990285338
0.04829632330730105
-0.0250834737943737
-0.006247291007988043
-0.009507590480276384
-0.004525377917336204
0.007759257970435307
-0.008886442806965267
0.013611111459996938
-0.016610523029512825
0.0605897116896017
-0.05494294991051607
-0.021193634422354002
0.05309334191214521
-0.022571082093601813
-0.0038820436681863413
-0.014586025511617029
0.0055554588988246945
-0.0011547785344632189
0.008357207650055876
0.010638939338506681
0.005756361599852489
0.03601469386280298
-0.03133412293028326
-0.03841998778818034
0.022694331867087025
-0.016088401808314057
0.005321409143217881
0.03063733643476696
-0.008916400387162238
0.019520718835316253
-0.03096147151113615
-0.037323140551116074
0.055538003333239216
0.005652381320086275
-0.013400672433262262
-0.034088620463150754
0.026567455843449772
-0.042748110565565156
0.06933136016393393
0.023935409175131817
-0.08941900254953117
0.002206615639237297
0.003913749988466497
0.023667357206782813
-0.015748638601363663
-0.013642574518005546
0.035463855877255646
0.03916517290572774
0.0009510721499002006
-0.03272167947967186
0.09049131955461909
-0.042959258602444095
-0.13028947656783751
0.07316598979045696
0.027459647167330736
0.015471132547756339
-0.03000897880648168
-0.002664458519082036
-0.020992064258953613
0.03233729399555085
0.0020304114951786856
0.007118934955246514
-0.050947395989902944
-0.052217526323579344
0.05704672958751378
0.10641949461088174
-0.017354223560177795
-0.0993100273013714
0.02160858518726283
-0.03258527371913056
0.05362898842993402
0.05169623205060336
-0.0405761723030158
-0.009649484610405379
-0.0092261501838109
0.014271898376223557
-0.019050426305801338
-0.03258875659635674
0.05239718477696742
0.0052548119286891515
-0.019241096132463165
0.014043149319623693
0.005139680999026508
-0.021435299474084513
-0.018520420952513605
-0.0020965574393643216
0.06083401883398498
-0.038292386577492676
-0.005446806218772471
0.008069362691163429
-0.00457033191960865
0.00960639231448368
0.0011520531686980418
-0.002724177190743138
0.00117665131837974
-0.006879234609096008
0.01512153108895653
0.007418036980176734
-0.041315745771223655
0.013422291218427973
0.008258126338077876
0.007014287206926539
0.007178200888103725
-0.009503352215835648
-0.002621230218272874
-0.005859591180944479
-0.005900189823817348
0.005037728733336855
0.04620334494778977
-0.06366872000502855
-0.06082909257716751
0.048871542688049385
0.07622422418929808
-0.0010407202641220525
-0.0005710593960746024
-0.047215850486120425
0.020785491912699294
-0.053633538629879185
0.046397909137096294
0.03280012805677002
-0.04389652591680937
0.0022425865551546353
0.013507707857101758
0.0017163440045274703
-0.013076867160480399
-0.01901719616952824
-0.002315098298508955
0.047098112546328785
0.01276310542549286
-0.034063232165587376
0.004190435653410374
-0.004593876978419953
-0.05521829288411739
0.0531586563950488
-0.00133788597679807
0.011271570798356056
-0.013567417029928919
0.01557798865147264
0.026611770751331698
0.01959693618445446
-0.05396733452484703
-0.018882379606565802
0.024781937420422118
0.016004721959578583
-0.04297960494520048
0.02920963371256846
0.02323466016950848
-0.034549269702712104
0.02800684817248955
-0.06543869491859056
0.030733716631318075
0.037666045941059045
-0.017334019576773052
-0.004651566300885035
-0.007780652055797699
0.03501932039728628
-0.039893669356667605
0.012832248597881457
-0.00456128795039179
-0.010730913545018872
-0.021816376469979692
0.020637774494271954
0.019501544015275596
0.03369312683814629
-0.019852205307844706
-0.023611854739350235
0.009946379027380825
-0.0021944617553393275
0.0010649470388831572
0.003628371147976539
-0.014071608080826525
0.014054955956456894
0.0245636773258483
-0.05186607263257348
0.012976886207219374
0.009925927154527558
0.022780622426537334
-0.08771191550125867
-0.0012975241795556425
0.050434800212421305
0.05394661223835162
0.05988410600540972
-0.07974428144392243
-0.06316009248086729
0.02691439484105118
0.056938715725981415
-0.02468778791143933
-0.008345900063120304
-0.023335416883862425
0.03925276436975611
-0.033762407831009034
-0.041320468492477724
0.09037351167902086
0.007440336317200091
-0.054362085568328444
-0.00923247258028792
0.03584316548858413
-0.015767747354707318
0.011016673921492415
-0.019619272067382232
0.03528970278982679
-0.05803339982381939
-0.001711488788881832
0.04863807284243471
-0.012928249917945944
0.04776807756478685
-0.06097801705375194
0.003702070279532732
0.02260864927522266
-0.009889890859093198
0.000853248194560674
-0.01478213935385897
0.011751933021752814
0.03548059452380692
-0.05723074268925332
-0.009339140437401916
0.036364548290501064
0.017528259774583277
-0.008032682365899824
-0.015595054727667312
-0.000737667139527387
0.0013759348534309046
-0.0027456304789716945
0.004034822044032604
-0.05715806954436231
0.03259654467088502
0.06753686655137892
-0.021797503503971916
0.011950385774668115
-0.05675743593370841
0.033408509334953984
-0.011527041294402185
0.008603294098969094
0.004062185153844489
0.009345352809799645
-0.06851022126526263
0.07344700376091462
-0.006362801439950827
-0.039898685383671584
0.040457769557726064
-0.0050758626929214845
-0.00853490811375579
0.001388315411415153
-0.008299038121237556
0.011227399799493831
-0.02280820396566341
0.006716078333093178
0.027947220103364923
-0.01770054002322996
0.0004104362916496074
-0.00035406562698647726
0.007552585303728487
-0.004824503520595824
-0.010039016877399609
0.005822619590827416
0.008463796629008646
-0.015702592452659703
0.007520483583237758
0.009071936059890984
-0.023610012524601265
0.031221674382993725
-0.013456855674185642
-0.03276437495986273
0.020155333996715985
0.06353451383619035
-0.06443718133492427
0.03054019109546391
-0.05629542667535192
0.04048335737472397
0.011456467090297129
-0.014348250664272255
0.002056762378084276
-0.003831859662150938
0.02265616532606496
-0.005816729023492062
-0.018861536233803378
0.018128201275359856
-0.009644273510108325
-0.009029437992801759
0.004481941357061481
0.011607253143223084
-0.003987220730414132
-0.003755339430060678
-0.005706191917425274
0.012112376394783797
-0.008088698223877477
0.012263388894127147
-0.04127779640923657
0.047788461155457984
-0.016619841766386756
0.007465877424566503
-0.011390411638014797
-0.03218418572006665
0.038631747036549036
0.014387635172620983
-0.005279235133975879
-0.007785235777282962
-0.017672946333372463
0.0030404101408582074
0.05065704010505423
-0.03236357331156969
0.00790523659255804
-0.02500255125420603
-0.005869758382436974
0.012602606713193576
0.0006405585942846903
0.014201674174085244
0.009183387896048001
-0.0035571173301860437
-0.02057214507009797
0.01051955868883514
-0.0031253388155019213
-0.0006341268091043517
-0.006353725214935713
0.003412796425320219
-0.006793052129740351
0.02774179966288104
-0.01934311571356151
-0.03825475952499513
0.03142259436626793
-0.0036747835545309915
0.014244668074425482
0.042598810164075074
-0.011556207390287732
-0.03644377665482068
-0.021816326555500254
0.04087280244740177
-0.011058868130377597
-0.005531054991832596
-0.019792338587292457
0.029566766024052837
0.015160336628832205
-0.019481248934341
-0.004888155323059085
0.008594192202792672
-0.003763137039058728
0.0013217003909856695
-0.007835727889747401
0.01765682459015594
-0.014881958706637555
-0.002546169781353802
0.02891705230976982
-0.04562156697693953
0.028700810885528005
-0.007675907037125285
0.011670456476564839
-0.042217546856915034
-0.05273990305284437
0.04011063160468731
0.04377561054423529
0.042105362294692084
0.04739817943412705
-0.05597770319028883
-0.01477173272611254
-0.050277813974778374
0.026608434391233726
0.03614571129641686
-0.013651916532843922
-0.018468570590031153
-0.03908717772134085
-0.004086682401409414
0.05916096565578144
0.025317902951565108
0.01842246962245575
-0.07017292869797753
0.024125217352290895
0.0016005944688258777
-0.042340817237904727
0.048852063183176364
-0.008274332130028261
-0.008354204130226472
0.003498501420345246
-0.015213403598017372
0.003951211828112311
0.028638797194849963
-0.022755138382080986
0.0017144193409632802
-0.0026481916760676683
0.021478091992239823
-0.017316024976607114
0.00681999665770372
0.00127289215190729
-0.02531141721439356
-0.00278738696039027
0.015828133212837714
0.0026646264764713656
-0.005691882351694932
0.022909435590069416
-0.0035775525798151797
-0.006348921152968812
-0.02476328391456928
0.038204227294208803
0.029620677801785344
-0.06650148809621181
0.01943405019235922
0.0015307807195822365
-0.013959754877813202
0.033031454301854946
-0.004217410449288028
-0.03725093608957075
0.04255856090052257
-0.030846758330476343
0.004996798993873064
0.014651943450029625
-0.006897659467135053
-0.004342177644981682
0.008944299860668359
-0.0027484241873836357
0.004969225904941865
-0.02094146612631409
0.025517631689704223
-0.013293479075990211
-0.019426604194969554
-0.012539120234944079
0.041918460928125345
0.03452317727041454
-0.030956401421007085
-0.05739313142747049
0.08080816815871128
-0.01842178791769644
-0.08021654306297044
0.1300679597059241
-0.0725240242387426
-0.03226461488780141
0.07835339077522674
-0.04824697859831706
0.005219415762683588
-0.00031725083284506184
0.02803291995927848
-0.02034125746574178
0.006239234464065491
0.0005505808181091032
-0.018546849959557354
0.008029368679632998
0.024045882466264712
-0.04226914388402614
-0.00848855239464208
0.02405019661816843
0.01084011033891541
0.014642225306883194
-0.00040225602352084167
-0.01979769225891448
0.006883011232506231
-0.01670846509361179
0.0216085247074167
-0.06426392679910431
0.07763229996802756
0.0014097613938826026
-0.048019788050463585
0.04054482422899519
-0.019046069108768382
-0.016688862662129322
0.0006596490612170713
0.043993458738699975
-0.01990494665486997
0.00020640182637887694
-0.0073045585450917105
0.0027820003522653902
0.00869409949604738
0.0011260031503546042
-0.004313019170459231
-0.0030090484923481764
-0.028832587246437225
0.01296120797770206
-0.02889842483373095
0.008501980893807382
0.058458288321879714
0.031589626060947285
-0.03878513270447925
-0.006361603175079056
-0.008859676788211868
0.0032862029639952883
-0.005163276219597224
0.004878957067711354
-0.00243281316538857
-0.00438340705929785
-0.014684668446225624
0.015497540243425534
-0.022513562144508947
0.047522074858599606
-0.009746921862939129
-0.014297114262756816
-0.0002908407739978802
0.030894097988676705
-0.01441163857639638
-0.014676891947764004
0.010123049841467724
-0.019726748534267147
0.004213124874310581
0.007601682959078704
-0.04518282386626815
0.017603028179964397
-0.004179828438723332
-0.007636107421279181
-0.006480174286413121
0.02822893162814022
-0.013679678030641407
0.0150847101321262
-0.009013828289034631
-0.01790663688297678
0.0032242035033792638
0.017270393440440235
0.01407781758897897
-0.033974978162140124
-0.006850497144076595
0.041009092796084445
-0.07055562369429058
0.044346073634547345
0.046653896807327566
-0.039512969313213464
0.005598818401097216
-0.004250536719324405
0.0006441096163717352
-0.001505621808198132
-0.015146190941182747
0.027116865888748176
-0.015469493167199477
0.006469309789919997
-0.0046548802029571235
0.005132131567813003
-0.00608595079506391
0.00978263947387037
-0.009829671158286146
-0.0006550883629925508
0.003744262889986305
-0.0028569291220721382
0.004221020512660156
0.005050854143601291
-0.007601983180077099
0.006973775295359919
-0.015331432700003589
0.017312201811868433
-0.010821048390866395
0.006728230673489266
-0.018939648758989236
-0.001006415114789272
0.05656637519388197
-0.05476407627122182
0.021749445763056374
-0.02145013055383571
0.008033870837914181
0.03243128658350758
-0.030410670642881943
-0.018224192504012304
0.027577770044896144
0.037385145632449435
-0.050631506121399994
0.021883395706030262
-0.020724682836124275
-0.0018984536537822727
0.006267368086755765
-0.003560483776148038
-0.012426131452774936
0.0024471021620927624
0.01482258407637782
0.01704645433219909
-0.0026175899243898737
0.00020735657432413568
0.024283144909367893
-0.005551418501494432
-0.04477161632804383
-0.018687241601152316
0.038900354306801055
0.018957060060050046
-0.007811524554081961
-0.00528972535186556
-0.0067329045236337315
-0.003782681057844295
0.00038381284271338245
-0.014629137926645441
0.027299895410789587
-0.0022692377081978687
-0.002746726619063722
-0.003005607325125448
-0.003137406719408986
-0.017285290341668702
0.04025878318261267
-0.019940253067808777
-0.008373948946606813
0.008651317344387288
-0.009283392002900959
0.01867708348742536
-0.02296453598958159
0.02052585744106128
-0.013211916892378328
0.013679254974906296
-0.02722402680794289
0.04145599058173677
-0.029714085471443052
-0.0046049348621644
0.03550524908964292
-0.02052650927134758
0.006561567728911477
-0.02192867974136714
-0.0020789648115762116
0.021291672327087063
0.0019894338698995817
0.006697304409568283
-0.010476846765205217
0.025354726672752514
-0.05501736677824676
0.02095703887445588
0.052434424701123694
-0.0942253111018101
0.025532268379979572
0.04452702740211256
-0.008883854869362606
-0.010217421200473975
-0.011899938575232971
-0.017626020468516357
0.03426689959299234
-0.0020800168424188747
0.049837257531984425
-0.06257707972597637
0.0017638466852704093
0.030732300617091313
-0.03884716364990992
0.027747320948321663
-0.01398327200041094
0.0031087955584833127
0.002036348807303079
-0.012893121952590514
0.013274998150406447
0.01495253528120033
-0.0454209597603501
0.03289876423860272
0.00031363809950568644
-0.01107305238104006
0.013444309677794974
0.011673069098551814
-0.05611891440565131
0.03401520100006583
0.005543033485882032
-0.012652841854699837
0.003130981936789845
0.013681114823002605
-0.01553439885391139
-0.0017625210511833522
0.024829836891037127
0.03836402458759791
-0.04770772304755444
-0.011947505321323604
0.021716979241286127
-0.027532362341369465
0.021729872896757985
0.0054287799540458925
0.0013949926612466523
-0.020266285111192994
-0.011978124067421492
0.012220633511252132
0.026981925564394715
-0.008584948523381097
-0.0033617261967462397
-0.020740474557021438
-0.0023731177076147247
0.019612948934907726
0.009581615795437926
0.0011008814368079767
-0.010731506770792931
2.4937351189358026e-5
-0.0110178483510035
0.025956636402960198
-0.01077659398921682
-0.05894753029064281
0.04799995318602368
0.03714056893715234
-0.03444068159333957
-0.003985931233750906
-0.013753577583176524
0.056261413564170026
-0.031678616864729836
0.020771896637365117
-0.03374908597614246
5.156682092910536e-5
0.023963046040507807
-0.007964382180179586
-0.06625140044737576
-0.0023684575224041104
0.0204814214941621
0.052332688099656854
0.0716778827340907
-0.029171222201892277
-0.01824946969407848
-0.03994948802082976
0.01229231482999682
-0.0004486292960677041
-0.007699937638364629
0.01297584566100396
-0.033971050244608225
0.043811659682474025
-0.019942685499443114
-0.006727833706058783
0.02676471927410662
-0.02763726416702217
0.004772664586713771
0.007990647589628863
0.004171396551284401
-0.010133894912745411
0.007630945196448136
-0.037948883484578255
0.03485372420621191
0.01969143355480152
-0.01899473338985702
-0.0012869625977942611
0.007509349532402898
-0.01194074007548429
-0.0007974710212470537
0.0015192593578154945
0.024540394705519497
-0.025326486426404227
0.013325359262828518
-0.01823537734758851
0.017161791267279014
-0.009212140509248234
0.011390744874484438
-0.007729210452199764
0.00019256868425143736
-0.006948552644886696
-0.0113645957701618
0.010591740990014475
-0.01655374978183133
-0.005695379426827518
0.0725169949871649
0.011701783573379698
-0.0868358039258601
0.03709906345732561
0.028221610550622223
-0.0999271256939871
0.07758648198680473
0.0014708914463770206
0.04280330619293804
-0.06938991197035693
-0.011750044517060854
0.07056664268186041
-0.05236300825546647
-0.013240192848214871
0.028775374216112315
-0.0011811987110494915
0.025283879620483396
-0.04484235725146557
0.012385816712074393
0.0011329485272741913
0.007623455702825299
-0.03349421101550587
-0.03561106220045107
0.09057269564821624
-0.0005993564885862224
-0.010499375406881173
0.009072331725004212
-0.006689802967738689
-0.010061261561919776
-0.009536751979005276
-0.007190226145094458
0.01637369165548419
-0.008090430377793556
0.02061457169080161
-0.005758131902567243
-0.05209018325271586
0.06846475601377289
-0.020171479738696707
-0.08782318798250088
0.0628300538313088
0.023844440680526158
0.049445475880432355
-0.01768549770865624
-0.03291136318394394
-0.025660001773128327
0.049444938938974836
-0.04647018638718459
0.026255377464551977
-0.008492942085742472
-0.03624879445879392
0.012862510746105782
-0.010526731963792724
0.05139639885426983
-8.967313260321852e-5
0.03188774847357345
-0.009294815028032755
-0.055305608102517834
-0.029254879428692426
-0.011672894361008712
0.07323893868803799
0.0011919922025666052
0.057539331625876655
-0.06828515428788129
-0.01648741007621557
0.03119540878758731
-0.04268360403662719
0.06295846616839085
-0.04146544360498394
0.01037074829161344
-0.015269921926940322
0.00912057067741534
0.006500324171440308
-0.0069821443687552165
-0.003281361646244152
-0.003251657368755323
0.023525524338844472
-0.017990829271181008
0.006198565647462018
-0.004058706093072129
-0.0070708555484984
0.015382583560327845
-0.011252402757754965
0.00884892165547424
-0.007146148819272113
0.004410393670838619
-0.01210530025345724
-0.043026527756079735
0.12219724198389614
-0.07763396212135287
-0.0036551898361987245
0.024870084658521252
-0.015863309575142592
0.015646930549245486
-0.012347643186470192
0.004589634258092112
-0.002023241348868554
-0.01664098047356788
-0.006127422794175885
0.06569118120829265
-0.06066793110788615
0.009848660026061995
0.006834431464544211
0.014312182709114829
-0.007685296348888926
-0.007378851362692229
8.160535485801645e-6
-0.025420059872053535
0.03185923974841576
0.020310551398656562
-0.04507016169491673
0.017505619781547854
-0.010007751741906601
0.027502865264144583
-0.01667255648445609
0.014187511615058379
0.000266031636834807
-0.013632663690119173
0.016546566605434854
0.008004270435900684
-0.0572875943903679
0.024702776248126446
0.015083387007232774
0.02876502218494681
-0.019642891623180114
-0.04944926779924197
0.02197051782235515
0.044366313294505244
-0.00703573964896842
-0.037525692459714044
0.025843668610853188
-0.010732318005313601
-0.05246448089914191
0.036033759173203395
0.05704557884042827
-0.01682166429055787
-0.02954791871683038
0.020492985999371216
-0.017025843182565836
-0.04328417644556981
0.061864824625769366
0.04538862792769649
-0.09213807480815772
0.03341041230592201
0.0024744608403922674
0.005801270903718625
-0.010687251580617119
-0.016457397218410996
0.056385393383671656
-0.05496845046962262
-0.001070241556041962
0.036029434357175316
-0.04038227055163501
0.0005762899364836205
0.05448758869942949
-0.005735290113607849
-0.019288450051701655
-0.0034131583505458973
-0.020197362799199148
-0.013986222401031867
0.053873753949973624
0.03269573270295001
-0.06669948100138123
-0.010009747250327994
0.0037608610382189323
0.011923787788084783
0.005823326616657187
0.035750598284427504
-0.0010263515078994256
-0.016271911476527956
0.003322697903664351
0.02689153985958226
-0.006815734064766987
-0.014592190947019468
-0.007643772177627017
0.006661231390988398
0.015742366533266106
-0.011628850430709825
-0.018931444057919355
0.06337599406094607
-0.04110036555069274
-0.06584837832877266
0.07088282107117316
-0.012230705434449929
0.007100890717604114
-0.00610855672929711
0.006934664684604019
-1.3123572548456863e-5
0.011088022374789452
0.008153217516789435
0.00434387082349641
0.002966870011031686
-0.041135526995492944
0.033665154407766296
-0.04242627841877189
0.0018390548450474276
0.003601314362179031
0.06249121848040817
-0.08241238758261726
-0.01271589977601284
0.1068421584008542
-0.08260044008291634
-0.005148927061914499
0.03921486693138854
0.038339881666590414
-0.02543497699605468
-0.012084656439661945
-0.014512156003638532
0.020870263811415546
0.02243567538168023
-0.018249692841178833
-0.04579238783881556
0.0637769358712903
-0.049390000218342944
0.018491820299918693
0.006434599121821871
-0.08597883066399215
0.08797437332544922
0.05691945344197391
-0.08231839434188082
0.007230812393343555
-0.0020618489988768474
-0.021798567800286994
0.022986927673911195
0.0215633976546189
-0.0008142255323055902
-0.010799170963054383
-0.005162960441605913
-0.014596923996777367
0.06264281582357756
-0.03592572374132996
-0.001836849742317792
-0.04994319462635044
0.04453115366340443
0.034954205972093644
-0.047628703715788756
-0.011063935133132308
-0.0002629589831526502
0.1060510040505801
-0.07955930252856391
-0.00028863265954748307
0.021535541252562185
-0.016965295982192208
0.014667749212109449
-0.06039612723090415
0.05574611562756959
0.011923139276879158
-0.03278268661879791
0.012360415293976357
-0.008246118574895434
0.025119173643159298
-0.041157939344390604
0.00477789746459345
0.03547851275895775
-0.01986024747101034
0.0043610486836849205
-0.013056907961894737
-0.009536356840565974
0.008796829287900043
0.028535671257535533
-0.030820209659732534
0.019643741558810657
-0.06269937351311117
-0.020039368225073684
0.08143558954766816
0.0051805302695080435
-0.003895942528514551
0.04713013913882336
0.04903299811961159
-0.13125302138540285
0.017010227953031087
0.032610924158765764
-0.020171860103645134
-0.024014621044937456
0.0680893797185338
-0.034321868772172026
-0.01792295670184818
0.013435008755397493
0.0015906292719751747
-0.021102494258758542
-0.046012064005984454
0.046100787525983344
0.04134041938780497
0.027705393055799554
-0.04344063238382634
-0.048523056816395904
0.05159224364418158
-0.011472145796123545
0.007605384039565122
-0.043531427705537196
0.06189845494726354
-0.010659205017961693
-0.012153226312882959
0.011393811596014491
-0.013708689438578281
0.01657606287846447
-0.01694775383609004
-0.0029418666507403657
-0.008950494703238832
0.027461214556709246
-0.020644735271556858
0.002807372030351196
0.0023699102645995396
-0.009610534549749028
-0.018084572004430477
0.03382120859396631
0.05162844358946361
-0.056448711327097056
-0.0030966389139877037
0.011461457413025844
-0.01813727889045791
-0.0023824763231734547
-0.03177175938885379
0.05876836291905285
0.05587364488340696
-0.07552569292898315
0.017672154713778143
-0.00950706268160606
-0.00011763403871545286
0.000671817043450984
-0.015103942874871157
0.02615472492255111
-0.0027495122495859725
-0.009869215025027467
-0.010472995770827609
0.014447177158946722
-0.012808672160190326
0.027562854355830058
-0.05321355068822964
0.052709175480110115
-0.004747402542015333
-0.028873115482486167
0.015784591475014875
-0.008741963565943589
-0.02089282627676803
-0.008892144859369289
0.06046675344877572
-0.02720663968878645
0.016971281655551285
0.08066854470016693
-0.07662842483236698
-0.03731207161789629
0.016251960103621732
0.021073735826745876
-0.009938144595915244
0.014704913508652329
-0.016905768455680592
-0.01272428628114608
0.01923303042316482
-0.00230482980571467
0.014039483604632252
-0.02499778399247532
0.00415731464679292
0.0014989961237452665
-0.006929513888759731
0.009482100067187083
0.014432914817327558
-0.027314384849822515
0.019228920641088165
-0.04851189977290127
0.032566843327274
0.052498212861828764
-0.010093693870656839
-0.025144329557817757
-0.015477411207147185
0.018037585561641478
-0.022971535875108806
0.024623809573713573
-0.03365854810857938
0.0383689716204384
-0.0034434437348807023
-0.019470855269316578
0.021336587235147975
-0.026812836491241443
0.023537814388602696
-0.012567205669124615
0.004655875957670252
0.0025682081891500452
-0.007822894922232093
0.012521544986411448
-0.03429927375981512
0.03363542546350262
-0.005956325949685315
0.04726817729722543
-0.0880810605911233
0.05449506706342433
0.0031875620803099025
-0.03621292464449888
0.026554783622806832
0.01005641996094453
-0.01742832333533051
-0.011515237857360416
0.03211825023357173
-0.04348206109201436
0.04030300756799532
-0.025230868853683974
2.423059969114405e-5
0.015377111141772204
-0.016890490440199857
0.03038384443821185
-0.01835781724296015
-0.0054004128961187
0.0035436862442731476
-0.01139855901201492
0.014368130198564422
-0.008599586117059577
0.010213023496359552
-0.0002659069548822668
-0.015011719358073439
0.04808894496714644
-0.02567879344947066
7.935146019444339e-5
-0.007330251461801884
-0.0044515993169373935
-0.005305087418620014
0.03026842137271546
-0.030507726273043767
-0.011920574700230002
-0.015233555764875728
0.03953604920924192
0.024777961870454446
-0.023424908248842913
0.014496106479692461
-0.010424579602785089
-0.0008545808500501906
-0.0033095543963106433
-0.005921882895107311
0.007435804398229551
-0.02543274318437483
-0.02292817995539198
0.04118339637035817
0.07220192059017783
-0.0735945035397838
-0.0018113184909580582
0.01746864333618192
-0.022623207106358567
0.021418163769371668
-0.013268521580906079
-0.020409641956472768
0.05669561471799611
-0.03860952933641082
0.012702381172288724
-0.029571019829453427
0.022547692869401614
0.009512570573796397
0.0064744548641070265
-0.012087122054990296
-0.0020311012363274372
-0.02696421412645056
0.041945060615623087
0.027590557506248614
-0.06321936329937361
0.022079367914182857
0.002566526900241173
-0.02881062402881529
0.0446940433944748
0.005517564236977246
-0.030289295766548152
0.015733195901312058
-0.022608075560335728
0.0012942272001951194
-0.01851431270973003
0.04167490500541926
0.02842311194091851
-0.03744968791701764
-0.002147344273045304
-0.0001168473900230449
0.03184616335966295
-0.038785864676023074
0.007420885667991373
-0.011334756053529738
0.015397277163650358
0.005243720444275457
0.0009546895562816404
0.005026248989735027
-0.010127363970514836
-0.006326402183224777
0.005502972854874111
0.001778270303207652
-0.0026739232317782857
-0.006288623348973621
0.006074694574659367
-0.010090640248695104
0.002090649813449974
0.025685053693322413
-0.01761310908048741
0.0010283700579846178
-0.010780031827865466
0.019243074156717555
0.00840783847530413
-0.0036718796903909556
-0.046608872686453306
-0.01613824933491892
0.07108977205606615
-0.001662012167182203
0.00021980133593124673
-0.006684275883858115
0.00011403077170113463
-0.02155653053658102
-0.0005385667952273465
-0.018433776773229438
-0.019423257231956148
0.03384784165161003
-0.01583640465402114
0.02742821452977684
0.062359121863908795
-0.041730847469798604
-0.020016404858426595
-0.040231981620613366
0.03598588568425565
0.019790352986938653
0.08261038812338983
-0.043723816973197716
-0.09743172124195931
0.04288290114406168
0.006395874642072696
-0.0037479331661325332
0.01944401820204933
0.019790448223315882
-0.04457931709913443
-0.0034981725072702474
0.014134827053317478
-0.020021626495429823
0.0164016860681927
0.004193027562703677
-0.027362438830416336
-0.045506229326370606
0.06174251523280461
-0.0562101329407938
0.039000410875096425
0.07329056456701355
0.05315840465624744
-0.02848365019412724
-0.07203305574092833
0.02504152619959721
-0.02278538531679075
0.002421106103944526
0.0024051744671937936
-0.004893956091223561
-0.005943257739260632
0.012138361518538865
-0.007840829355528767
-0.011851438127054914
0.01500028883309612
-0.03282483113970702
0.010002407743352038
0.07006206188145103
-0.013998792979572183
-0.03214206433123179
-0.005507496796587352
-0.010447368017259206
0.013862921466751055
0.026399613606189365
-0.03636386745667819
0.011691199651040263
-0.020227743142388954
-0.011732362861669232
0.02057070091814628
0.007193680541936254
0.057370507813711114
-0.01863223585114815
-0.029499033649399653
-0.0004127455378728495
0.005559158073385695
-0.009993965767321589
0.0025847202875147746
0.008401256894875697
-0.014154345088862597
0.009458835305623081
0.05604035763202653
0.008019057376269956
-0.01129613112609329
-0.04272688032952998
-0.014822574441073266
0.07831241484665863
0.0006032817806473911
-0.039243703149036024
0.016998698677029078
-0.009615401186769734
-0.018469501101530117
0.018307224423716795
0.0045773129809878466
0.009576972484116597
-0.03798508964635472
-0.012461570533191635
0.05209714350969619
-0.0002594902905488361
-0.006412979380136186
-0.04852418238645817
0.0422321984997891
0.0059601164325172595
0.017089591556907036
-0.02351701707324083
-0.0024028369175770337
0.0023752847516771425
-0.00768036319695331
0.004702852396104684
-0.0003370023874371686
0.004290749625052381
-0.00556140327036303
0.0013143713114985855
-0.017823135932139467
0.02971996197947102
-0.004819213160650815
-0.01963265877297027
0.014584523910881275
0.0031191903304421675
0.0035540690640532002
-0.009369385255457496
-0.0010836806860412551
-0.005228308524684477
0.015524699883700754
0.003333003823307701
-0.009660631096507277
-0.0058742385297192445
0.004361366573066183
0.01288620594649792
-0.012038019416104273
-0.00526842631776403
-0.003575040767642035
0.03487926954005105
-0.03167222471224762
-0.0043705425592279745
0.03810942622069535
-0.014877919554607377
-0.020187830948928065
0.0008679399480387984
0.031932959190999144
-0.030160627049252042
-0.05506058509366274
-0.01977891750266081
0.057275172419989695
0.004030321223085553
0.04779488956536593
0.006009022723487134
-0.023812000379188847
0.024499626891483217
0.003219973508475138
-0.03504914106821366
0.060852092195718965
-0.03806589574662911
-0.036182362518179634
0.03360775304102748
-0.02580888559059158
-0.0008438937282866377
0.028582038074045024
-0.050706247121229175
-0.02485359153524236
0.11970740343465835
-0.04530628663654146
-0.03221258838428365
0.004096226822313254
0.026002056167040433
-0.013201229492791011
-0.0019058073909172801
-0.0011313706586677519
-0.011466843894693213
0.009871245634605286
-0.03460253464214036
0.018437552824717485
0.031943313358757774
-0.01803813069839144
-0.018209436690799885
0.0744153004984831
0.01053664686724487
-0.10387673041600753
0.0630981812115694
-0.02027733138378851
-0.004965228836904423
0.006441683687482325
-0.005906997695085403
0.01701213718692418
-0.0026093013297119327
-0.0197796238150163
0.028105963878415907
-0.033303747358660374
0.025921939945962258
-0.015839111715868937
-0.02019606000388685
0.02913246258862201
0.011841289066451877
-0.014715221996261851
0.00438504962426689
-0.01628236016619944
-0.00427272745731333
0.011110963481554492
0.04303755162908418
-0.006582053716615022
-0.037549808446477595
-0.0035654787595094106
0.022819554837882228
-0.02458750771427387
0.016966606755872582
0.0072691961987864095
-0.011458716138790459
0.00923469794883136
-0.01881027988891182
0.022193098397106148
-0.020021339562008356
0.005325152438609426
0.02942486399555322
-0.038945528176292266
0.0023904882037804054
-0.0018578670786915108
0.03725758361715337
-0.02457984900868615
-0.031928455375452636
0.07106490355845418
-0.034337447843566515
-0.008032874904766674
0.023302070816805465
-0.022153036374333412
-0.024200700488840488
0.07237012450199987
-0.04995556008049307
0.011699768217163564
-0.007996677689777743
-0.00036764466531469253
0.02480014423992849
-0.053588662368611484
0.04227100811905726
-0.008271686604617745
0.007993514774796151
-0.013306541683858475
0.015503454567910024
-0.029031088684605244
0.01383566162778438
0.013747947084107093
-0.006803729423935367
-0.027371108338832162
0.05248834429454163
-0.012307645801031386
-0.01128940109678167
-0.0039996042752432626
0.010755602614215487
-0.017219806684145356
0.009641177531714451
-0.006512877403473727
-0.019826361115845348
0.038274166807897414
-0.02136283493640656
0.015266370909229443
0.005557111951343452
-0.017865544656648025
-0.007197347480478733
0.03237065731360422
-0.005534630920909223
-0.006156126814957474
-0.010791720747070022
0.0006311066037404389
-0.0005429010506823317
-0.0015832149596857192
0.018898456542143394
-0.016673981370584956
0.02481573074296306
-0.029916009140126043
-0.014989806278904005
0.01998257950069704
-0.005667359209357903
0.03240238764623937
0.021128736013656946
-0.06029318899687519
-0.023486367534671482
0.060172060800253724
-0.01659876599080845
0.0027997863022781733
-0.04094804054895662
0.060321072051241154
-0.0145229543632992
-0.012172532285464666
0.015585784679248982
-0.034470826050983394
0.015555620293408845
0.01652069104772902
0.02155782062792111
-0.028101020281287248
0.01006668232340624
-0.01329078545635487
-0.057320233694899914
0.0686590215355618
0.0045845840130241955
-0.02365060934440888
0.009686855018736562
0.040867932986285105
-0.02920522971700268
-0.004853658086355184
-0.007253767949239043
-0.003113792667466697
0.005186423390587613
-0.015562860963699077
0.01777869824652667
-0.032447860357288416
0.0031351248591420244
0.06239403974565316
-0.014205866861019878
-0.024562189840583004
0.02295046730396988
-0.022512007171884063
0.019032052951848955
-0.03211350754819864
0.017571809831292362
0.010799073677470461
0.0002561229875723825
-0.02987855271806672
0.022554742579003917
0.018019128225364445
-0.08178094812381653
0.0183177515985814
0.06536787309770564
0.026835282408921635
-0.05344923980193306
0.022020777061455887
-0.023718255941191924
0.012368047818250072
-0.001330167419766548
-0.0034430173286106314
-0.0009483303903408125
-0.012051468716596014
0.0004177472199927701
0.009335049252630734
-0.007784467435448361
-0.03104843040605676
0.025269651348338473
0.0330094596586914
0.04394809034630964
-0.05491970812066538
-0.0037450339146840594
0.007451916840770623
-0.029390733960844573
0.023209146319117746
-0.0251824756713781
-0.012833535723448586
0.08523082544551952
-0.016708011244692234
-0.025040544766015582
0.005894671571298193
-0.010768555266284396
-0.0007631719109988389
0.004942702170394053
-0.0135803524103848
0.012436478792527517
0.003063091928100836
-0.008091194526495649
-0.002527574446020031
-0.0028405555950545835
0.01563191673962916
0.003941963130020265
-0.03834139071098841
0.044015070034579495
-0.030153263560477317
-0.0004972566711631821
0.02486870324850443
-0.009271053534412044
-0.0036348857680739144
-0.01912661045582409
0.05395110805287562
-0.05723305482942953
0.02565620801024604
0.040734350704454525
-0.07338201679811895
0.01737126570571057
-0.02167063708251815
0.02698401686323737
0.03281894466512292
0.028622305209418886
-0.02620123842927069
-0.10792771751537567
0.03222480307321807
0.10712451865446948
0.014139497804357526
-0.06726390943499783
-0.020423901809305756
0.023479820103783466
0.012746322643441
-0.021393502671292808
-0.03779498176737084
0.05642395882046325
-0.0172307564509937
0.0006881900814339481
-0.034664155713489686
0.04072180200080444
0.013255157665567618
0.012451128628285013
0.001334963658248034
-0.04349104264129
-0.0010212762695427369
0.02768926297124974
-0.010602596961749144
-0.013215101831843379
0.023212728500110025
-0.02198120764332634
-0.025380568310111373
0.059604090866387294
0.010082504642161982
-0.027138424424776764
-0.07118711395415445
0.10076765304436652
-0.03051094423002243
-0.030604361822289983
0.049593033761087035
-0.05864010620800908
0.017081642525138108
0.06160308740826226
-0.06940217465506993
0.037961418369678035
0.0038064104374466723
0.005387245618007852
-0.012685040697853589
-0.011130840248744
0.012694714457767486
-0.011157936047810901
0.00806868428414853
0.011838009431227703
-0.05001096908209557
0.027151011829308347
0.0189112438018052
-0.0136057302379462
0.014041101279954282
-0.013291406477482726
-0.0012111961472636157
0.000256659262710901
0.008362241736427078
-0.021037668357223538
0.049661063107459436
-0.07027696374059689
0.0290050276020426
0.03749915725921005
-0.0344595775374521
0.0064403124916020404
-0.002516980169690486
-0.01355304687741854
0.007711862122519286
-0.013117107271107376
0.048826096205366154
-0.0029216572255181816
-0.06037596225129738
0.049878385915598344
-0.01598353736105884
0.0070905173595859905
-0.023096020337881162
0.05390905567958182
-0.05168954549090987
-0.024352351133483552
0.07840294149202287
-0.053830004455182046
0.008115861263001345
-0.004664576912312368
0.02925390053429111
-0.022499547714743384
0.00475298576179517
0.0006575800309622792
-0.005201307033626312
-0.03525024062002502
0.06458186845703173
0.0160109818436317
-0.04797654725870082
0.0024376122617693063
-0.006544122501874083
0.027064804758535455
-0.013023381256635824
-0.0005191945637743611
-0.0027364156301559195
-0.016470222379868726
0.018852843607376046
0.01741762198551089
0.0006560244618430966
0.04221705302682399
-0.09864583711555452
0.003188275707230126
-0.005928445778162539
-0.013013613193101126
0.014613459349633207
-0.02112723371592362
0.01880017423600633
0.058994188214407495
-0.06624645370697269
-0.009449655151415604
0.03224300449659345
-0.014215341881913313
0.0027210988056639573
-0.002899861162177775
0.0030711596034548316
0.013746341976473397
-0.05208338920905087
0.0611788253680009
0.01306486119310235
-0.052918978708980324
0.02159888729390036
0.006914253968806294
-0.00231213727899493
-0.005352531769585722
-0.013805962489335633
0.024583480987928952
0.00967815393636362
-0.024532058436135706
-0.00482432443603531
0.021042814390473064
-0.017853294346163784
-0.024120861507467506
-0.007519270856526594
0.02210246318273612
0.02720620126528628
0.06766475109719328
-0.09505552612995283
-0.007827610077547176
0.061274637853473646
-0.04058914423648696
0.003554854251055395
-0.008984856329279589
0.007602495640014251
-0.030014211307875627
0.049156847898938705
-0.004060793502455029
0.0054470938574383565
-0.051749054173764186
0.014179984470057638
0.08721438105806045
-0.08299320551056444
-0.032941405117772105
0.06854498853426816
0.03565768967557004
-0.09047909992314107
0.04158167411184999
-0.0004954169314654866
-0.00016998135811463477
-0.006049282884001084
-0.013778934306212687
0.015031341936357467
-0.007003609115261655
0.033422339849065286
-0.02074363414219005
-0.007996306256874197
0.008351301413059398
-0.04740043123033999
0.013662572322707733
0.044602549850010775
-0.004977384842422161
-0.0034097693165000553
-0.009949169903589627
-0.0023610008763070844
-0.018463989967287597
0.03188275609742863
0.020758814646381185
-0.014349486121592703
0.00018067836716428864
-0.0018010552066893837
-0.015295924067905364
0.005571510868961571
-0.03917147036719215
0.024259019053000874
0.051040561069769064
-0.021826166757529908
-0.01386008922494697
-0.01076514746872248
-0.0007376170200910082
0.028213027003546554
-0.010530944307713286
-0.02593320839476143
0.059922486426674304
-0.046268313067361344
-0.05702100413792932
0.05512973028483936
0.03983273644135632
-0.022314315335508317
-0.008972967409475396
-0.028659294273804425
-0.008619056902881672
0.04226271278334348
0.020953142137069003
0.004406048242957206
-0.020223465652638772
0.008602039666085415
-0.014183412942943452
0.0014494175170971513
-0.026526897300121588
0.026972652957464538
0.03260623761100223
-0.06418215062860422
0.029022784897195786
0.0008230942160387666
-0.005688266710702994
0.028936096327936478
-0.03425606234823397
-0.029140672614069274
0.04416778489045936
-0.039815112007359765
0.079168868739109
-0.024512941916870812
-0.021284112442860437
0.003333199020197797
0.008599590330754192
-0.0036367009623434754
-0.044117501902188216
0.032436861615096624
0.03637887146526697
-0.004403866545543922
-0.04991642607086466
0.021465593741827882
0.012551483453499435
-0.005228915444279059
-0.002886465866238197
0.0001550758119951423
0.0004141173505649576
-0.0017380003460043536
-0.0029267300290027887
-0.021769657796907538
0.008191573207132596
0.04073831012298301
-0.03329206439111143
0.00355699150692379
-0.0455182402948302
0.10150540906116867
-0.03700155190526
-0.005329773295066786
-0.02547854120781312
0.04205511500967296
0.0031278565601789987
-0.03611742647215577
0.02977862270241327
-0.05962333030226441
0.08556208524119635
-0.07136163888321034
-0.008524268907168286
0.059809525167169975
-0.027774462824139423
0.020824663090251105
0.01052664947249038
-0.03538968714322244
0.009296438266578444
-0.003966452253337582
-0.008645884158173578
-0.027721547095570287
-0.012876827821764358
0.09597115077197038
-0.007982918220287072
-0.02349829547666804
-0.014729225512841948
0.02735018830308844
-0.038672419304576655
0.005567959241067566
0.05276066071022012
-0.07590501898877933
0.06466804673108817
-0.04529935679037078
0.02431895148068619
-0.021485266956167814
-0.016069050521771766
0.049282970192404796
-0.019427082222621017
-0.006983192460997323
-0.01864284387913573
0.025310160140471716
-0.01299476579238723
0.016908606623492917
-0.008928373522529398
-0.009760048111810082
-0.02574090483410796
-0.017867895668820966
0.039415392859032394
0.13184184760647055
-0.05876721200983104
-0.04485947855304495
0.007629941960588527
-0.05600427536281738
0.09615808893982813
-0.07734907658812751
-0.051747228745867124
0.09239578562807338
-0.04377251953181838
0.01926636733586551
0.06389136461743294
-0.028499293030926243
-0.011452245308011477
-0.0021460103901354
-0.026719516282083466
0.023903507921752776
-0.01867027589555348
-0.0033904072166981436
0.021543538934658213
-0.014994703891185512
0.004283941590099483
-0.016192376717533596
0.05057973767499635
-0.07128825636471325
-0.05710330400290653
0.09376749359165304
0.0971121517529161
-0.06485997963980239
-0.04749043632065297
0.026138699809750143
0.005305245373522172
-0.05117208331043921
-0.005809963401662621
0.08111736171012007
-0.004940846686730893
-0.0377648541724207
0.013460621619138191
-0.03239028716661352
0.0004109456466205863
0.04142076928068106
-0.012065155912982961
-0.016370219793224505
0.03382804998225997
-0.011299743999760636
-0.00469434072674213
-0.009674249781195687
-0.007130336815789562
-0.009915659318156855
0.01981539781888042
0.02717095108991585
-0.029366090729371574
-0.007491152163092707
-0.044806036669193805
0.023717769935019395
0.05881173490975489
-0.030709109961193137
0.007671122193451896
0.06685616289743523
-0.004792114634782685
-0.12335670449664837
-0.0023692393779424226
0.05131801777292211
-0.020618063284844057
0.0054637005738287225
0.09437122393768071
-0.023323475585220965
-0.005010690164837239
-0.02431490362290778
-0.01559858658981339
0.008244312336806892
-0.004349123588221371
0.007070907692866335
-0.006033325264903633
-0.0019847249903222064
-0.0033437752905109974
0.010524536759729641
-0.015265431914950334
0.00780045629153836
0.003488869568045283
-0.007223766868185599
0.005659844672119108
-7.607396395092891e-5
0.003319219490837244
-0.009698669470473265
-0.0009348332845440233
-0.006380317344365061
0.036270279389127524
-0.03763901497794242
0.0031540562520046
0.007814219817173784
-0.014763555086191316
0.05504529592140228
-0.03827727349919319
-0.0082941056959005
-0.006654671968026049
0.0034895889495909493
0.04667183596132707
-0.017936227628006174
-0.03699353142166939
0.03749228711829067
-0.023921053383960444
-0.01247511851262817
0.05255722771445026
-0.05975402318588796
0.04566843373818297
0.032514966956254776
-0.0582968509420585
0.01387378292105168
-0.01752302465011568
0.0007168638203403077
0.019927721996144454
0.00549745534132462
-0.013053015910865717
0.03067725077549155
-0.07045767574434425
0.012059767370199204
0.02310549379175475
0.03786644004455353
-0.01318440715985969
-0.01844478857604681
0.007811501459661696
-0.00250085046086701
-0.0003550710295281423
0.010169707299503505
-0.010060844211588815
-0.0635806527668874
0.08678681862418047
0.016347558596893186
-0.053477836702310544
0.023107145312102895
-0.02363554045144811
0.021518202410872433
-0.003990899596602926
-0.0114230025824833
0.01386395011197572
-0.005963091954912958
-0.00046487667236183583
-0.0024062860024314237
0.0008063832824031225
-0.009832136592345275
0.004525973480517087
0.011344389284325684
-0.026045145691344418
0.021136501499571247
0.04345217008521873
-0.04204221964200694
-0.008171368026990145
0.00738110017256266
-0.0006355319872299869
-0.00011857764369382906
-0.014959387742878638
-0.006133769077428797
0.022210410673612513
0.03449415052400073
-0.03177443314966122
-0.007449281985465017
0.023731456730916145
0.014836110861213836
-0.08306729152569936
0.04893734893758339
0.026047518585365692
-0.02151269064520589
0.004568505411015389
-0.004356573041515155
0.0008884310281652708
0.002431476377582009
-0.003479128951687338
-0.008508942361449057
-0.011669894737108999
0.024874674705555933
-0.003931860130414355
-0.027602652061092137
0.04548707756223891
-0.010303571951473023
0.02247345654433941
-0.04219542172367241
0.01817622722878809
-0.0018006731847812762
-0.026176520414944005
0.015072201265383778
0.015231813061989397
-0.018947949477964077
0.027456102328338394
-0.03885129051614511
0.03896451147714053
-0.03532340524316213
0.052235207821817786
-0.05210294853613595
-0.004004911196185956
0.034993606861151605
0.020254382212777533
-0.0441801931215684
-0.03687596085737188
0.09152300932421431
-0.039888288329671395
-0.001895534817140554
-0.008024751106542993
-0.030935839242632435
0.041508587980742084
0.030061247772621758
-0.02300129111465199
-0.027085391948695303
0.008996638022310655
0.05768338492769409
-0.04732771037042727
0.004071840448308328
0.01704222959082713
-0.01981918728428811
0.00233934140721781
-0.02046324408279321
0.020782408265997865
0.10025449964180333
-0.028653868064058896
-0.033002055117294704
-0.007072006935697317
0.019360507720091125
-0.005898521280125912
-0.008090654200356706
-0.0036723606789887953
-0.03461511048773369
0.0710130727128464
-0.03629603058704456
-0.027816257471313444
0.07790588541850074
-0.03164916540994156
-0.0032906827333532007
-0.022476609057886954
0.011622549919384606
0.005444071322092792
0.025334989686418785
-0.04543623827005017
-0.035470589268788766
0.08458892439550503
-0.022253377815361297
-0.025446909083647107
0.03297415723740704
-0.009442671941061631
-0.04375401486701991
0.06869480017059615
-0.03524172855646923
-0.023367658952865078
0.03589379134858184
0.0042882937208880145
0.0055539010013849754
-0.03630696516674292
0.022306017959955016
-0.027273564262611183
0.021234991084821297
0.0020362234111233057
0.005523801602742795
0.00956020876855046
-0.008875293838340959
0.0006429667764644709
-0.01264481357341607
-0.011808069927083276
-0.0015238729004951601
0.020154823214959983
0.0033193002315193842
-0.03366759726853652
0.04508741562133445
0.012794693462816698
-0.047975598775848116
0.03777181157957543
0.0338655206379499
-0.12150904593711975
0.04718216581689327
0.07424685833085465
-0.05041670042304025
0.00036608785404856903
-0.006068947131229185
-0.027564954799112806
0.016376950701208037
-0.013858467401747676
0.015475129684915823
0.07083492920198187
0.0038700040362440458
-0.06594029796091094
0.011278327873478489
-0.058926492242637574
0.05715806515816313
-0.0008357038151503016
0.008523009300278162
-0.01225059725892974
0.005733857325715186
0.002912887062641145
0.04533777869770472
-0.011054090285338214
-0.045927843831650605
0.01903450049776778
-0.021828623797572666
-0.012423423760278052
0.005080697420560054
0.010670873983719575
0.02914729046091713
-0.011266630318199633
-0.017424405435039647
-0.031668403716992755
0.06601809581108187
0.013940984103631981
-0.018393203871861052
-0.030865572309103362
0.02387790799737488
-0.048152617757498906
0.001414098770353478
0.07978631019826854
-0.04528031090960161
0.017068479349527044
-0.015204823321097516
0.0010625639068057025
-0.011890111289845962
0.004324301120472773
-0.02844197594694675
0.01508068601877477
-0.034202290859040474
0.06183898087229667
0.05563753576094421
-0.04684514328142808
-0.004537870447987258
-0.019018741506326986
0.039101672717220204
-0.06276178791186071
-0.027292202968697277
0.05878578760813602
0.02872999046738378
-0.006019708555273118
0.002067133854984915
-0.028038915109573237
0.015698742999398885
-0.032060374865064745
0.04377849580789617
-0.021409845377386105
-0.00560132137974545
0.0008454672157779397
0.00023680898799516292
0.002006169709212524
-0.00475531611928548
0.0027329747385792524
-0.0035328882617908786
0.0224602216008728
-0.030094975060973805
0.010626011272983793
0.019804770926134307
-0.0291480488779301
0.00440892698337314
-0.025081124710483182
0.06715315556129597
0.0031789513254196766
-0.04243828469685362
0.01614896715624914
-0.027726362055448872
0.019966562527598875
-0.02101084724683644
0.02320313548657882
0.021803409569523424
-0.0014575583278348958
-0.02867210461974934
-0.047208199168590204
0.09797677030794516
-0.033664051063591494
-0.023245895428377406
0.025352180955808268
-0.027304013953863615
-0.007848153483542397
0.037965212141067184
0.022167599138331773
-0.03539719586551904
-0.025345628204676673
0.024845804712815722
-0.009571213917296095
0.03279156833682484
-0.01192924284685315
-0.024586869521386667
0.02007732836819176
-0.008667418614140221
0.007554816972541012
-0.025844319901154877
-0.004236348270377555
0.03431941150552975
0.023596174383906154
-0.03308502301758498
0.0037779739520423794
-0.02080347827350648
0.00024014110587389226
0.007632389783192028
-0.017992158372989397
0.014764389472191719
0.036677162361718696
0.01822722505692298
-0.016664581989546345
-0.024869740637689652
0.01416949796971645
-0.006995592359044345
-0.0029019262509528687
-0.0068251165715849105
0.010608253651661292
-0.011605592828941358
0.0019843542652528967
-0.008404123015939069
0.025577596786767742
-0.0023225393690109453
-0.009876495778964323
0.008610468010835981
-0.039231176344384
0.04529512331167951
-0.009171034828751923
-0.0068466378325440225
0.00218143727673914
-0.0074749168614873795
0.00559564629327558
0.0017342045403929696
-0.013268578864463976
0.019886247706626836
-0.0008182360034107994
-0.009665726272873432
-0.042182328664183144
0.016743791239693495
0.042376029191960374
0.023316103858585957
0.021245638141481393
-0.058084901003135236
-0.01009351858512697
0.009876404628837543
-0.008540917944796611
0.012568660755069239
0.0025863397609322547
0.014564548420034629
-0.0005336817397805227
-0.023016666332147162
-7.485689110842131e-5
0.012666296105666497
-0.00879522810354083
-0.0035008484216889624
-0.007223252855337314
-0.012651872357723137
0.03555142972669745
-0.014024005308355125
0.03387070106407053
-0.008203248726372792
-0.030099564084774544
0.009371381104145371
-0.027008181759731853
0.010917511898956511
0.014371726196587886
-0.006143556776438075
0.0032321534352581782
0.024769658277194795
0.04288743875378165
-0.07660618353584447
-0.022273897602707482
0.0754985107384828
-0.04863787780732909
0.024000245995315583
-0.03134895432280316
0.0283779423913898
-0.008091329743612041
0.001223417680143335
-0.0040603307589510695
0.00241155686750949
0.024593677892487675
-0.020167516256696993
-0.03970053130229623
0.02466092525096042
0.0027336090863646634
0.002096945537966022
0.0018500773131066017
-0.006863713244780634
0.048807485782381366
-0.029596398103146404
-0.011018236120968972
-0.019192956281732565
0.0447026334553241
-0.0011248018749387967
-0.011666204414082504
-0.011599419140529088
0.009422692654651343
-0.009225217455211654
0.006831956516953341
-0.015294124723991942
-0.009675278973352741
0.020244859314979324
0.038829142029636166
-0.03317522034822562
-0.0035970280022938894
-0.0029240742998493108
0.0032489714249898105
0.014924509716083278
-0.015308233334226706
0.004770624135461254
-0.009497942780557933
0.01121819012220382
-0.015531553934758913
0.02041528771963319
-0.012412306765463343
0.008573283992811764
-0.011835723753404803
0.008544123346963861
-0.035505571424506055
-0.050239717219157765
0.061944442715359815
0.02931807187587565
0.032541808527963734
0.0003609064666150186
-0.028160737930262636
0.03644990501247036
-0.05343766870638178
-0.012991500697044467
0.021750932954301527
-0.024561088361576555
-0.03177862864626446
0.02081924077207309
0.05084131119312163
0.03556850113624921
0.009779061309284853
-0.043732630546211126
-0.027678305543439752
0.013433753278069505
-0.005375530785826532
-0.001809817490584953
-0.0012484183162813078
0.018599970608223715
-0.013518188822708943
-0.01632736786835176
0.019925549435316436
0.0344679912670649
-0.0796537407367488
0.07533394999005794
-0.02862935931127697
-0.029143522783525055
0.03981083373709071
-0.01036619507480907
0.01824640253724019
-0.027508520010626647
-0.0005874660527029896
0.01911702334242449
-0.014828263301115863
-0.005952264298270782
0.0049975584944350615
0.007466488208109356
0.00023227815337789615
-0.01946777554196566
0.023460039448211734
-0.0112446508055144
-0.07154493547493623
0.08663814039986995
0.0042080873775982575
0.016587768481753806
-0.00858717620671312
-0.013405145429777887
-0.002726834831191516
-0.0016264468541766774
-0.0005650596801380914
-0.030469913622503952
0.05238861251636273
-0.027144102699206973
0.011895085204342126
-0.017856875963251362
0.017530738725148987
-0.00528868355152512
-0.007048835218633531
0.008165433042237491
-0.03479835145299304
0.0030669751988113836
0.011260287631625898
0.004043149952056013
-0.033517181101194726
0.08751562746861496
-0.023226837541406642
-0.02262037971348696
-0.04399819570636576
-0.009740031591522813
0.087721099854835
0.016235801837196195
0.03752994388533881
-0.027250691598967425
-0.07506720811801948
-0.02921738696482956
0.054375824905782855
0.039637736108546595
-0.03515767681396742
0.008951529730969687
-0.046389728748561954
0.033063276109567385
0.024417773874159887
-0.052247988026714154
0.028717259915171267
0.016387918048889838
-0.025449834906606128
0.01168237395023497
-0.006873939569248533
-0.0003460845059393147
0.01971418406911396
-0.04134573776168837
-0.0019450594841099456
0.04912693335820606
-0.03156223110041645
0.013536491970222886
-0.013071092760412295
0.010757220372386689
0.041098079437627666
-0.06720221099295798
0.04511434642572032
-0.05175743512688036
-0.03753335198953489
0.08923900392127215
0.010389622002590526
0.016353563269282168
-0.08227286290219138
0.05444430585104021
-0.05378835549170935
-0.04396209867735834
-0.0023205595503261733
0.016485272169274312
0.005065958948322291
-0.011826801090599304
0.0008201537462702024
0.003092865145145285
-0.003223461561305818
-0.004890637842968726
0.002038470768606526
0.0047948791843281935
0.011391216418820682
-0.010132954951646234
-0.006422127116672449
-0.011721400097849832
0.03449901885342421
-0.01805770527958095
-0.0048184228432783804
0.00301411636261828
0.0028286790547702445
-0.0017264419268976372
-0.004268544177078448
0.005811829134374169
0.027167853172470613
-0.04146109924843344
0.013536777734435512
0.004325318004617662
-0.025537154660990158
0.03561529753212889
-0.022248134074221326
0.011809829711566078
-0.00386682220112311
0.021819775712909273
-0.025631826091451426
-0.002038346415257797
-0.011690566648896228
0.016892262989713802
-0.0008072645643524279
0.05106346488675584
-0.04769503084144855
-0.08596893427142516
0.1215408891105958
0.04542778160479288
-0.11013672887705717
0.01126957073528323
0.04038033477964931
-0.020393096978187586
0.0044006722112908125
-0.017209111979613168
0.016194369859001467
0.0027681758270617918
3.373228956560226e-5
9.503636861252218e-5
0.004028848621377312
-0.028517621491967793
0.041452583772466745
-0.04483905702059965
-0.01284912404192684
0.014505998209926485
0.008610248715403834
0.04300859163925852
-0.03643973579446658
0.038844969543487706
0.018429706037618288
-0.07830751532132374
0.05114998657105496
-0.04147807110885693
0.024622037336700098
0.008169897353740962
-0.025713250759553663
0.01331025485255033
-0.016997271700176286
0.01980190354189415
0.0001618967129328741
0.007150327312728466
0.004453869426576773
-0.012873835377229081
-0.0009341537636560204
-0.005687288158742643
0.0015933428972367825
-0.017187333878175393
0.03200215385576921
-0.00886626060366602
-0.0033475721374873757
-0.023604467900563142
0.026975297929621944
0.04487788436331497
-0.049982466341889076
-0.01167758885273007
0.004777671859864774
-0.02038284674846569
0.01612516825556709
0.003989033589472446
0.07371625697662842
-0.03970412673333623
-0.02397537465560995
-0.017412130240683554
-0.01514751838348194
0.04470818433278334
-0.011779819313863849
0.038951904374227686
-0.03009762886656997
-0.005053458469763017
-0.026908728938614734
0.007298173670386987
0.0536085532764734
0.016627905755025152
-0.06445750640690973
0.006881691035944826
0.010610128806640917
-0.0027377210628598547
0.015515451373723899
-0.016338373067068312
-0.04559432994897694
0.016049673317381163
0.021998669405065452
-0.014956230694087802
0.061438320148266
0.014385625179108352
-0.047484189867594395
-0.0014721064561069586
-0.015621172657823479
-7.034983915144011e-5
0.02304910149993178
-0.02950273196418829
-0.015912214574644645
0.034670725883856
0.025089215730961012
0.06338499527508945
-0.10238963014484415
-0.0595556011657945
0.09875378260209366
-0.015088422723707806
0.005522521283866655
-0.00837174365849691
0.016597176955073678
-0.045574761757553706
0.010344649278787865
0.05684182981545349
-0.0584167687225452
0.03020587295248034
-0.003238449486397066
-0.01609230382942428
-0.0035039648945276447
0.01000395219440764
0.018038599407462552
-0.0235322444200472
0.007388895809830265
0.028240377242352066
-0.04342859126885745
0.019581812753541983
-0.0018525772538808827
-0.027900163880818285
-0.020271487576070113
0.08752189360024665
-0.05817211859101401
-0.005566072008948542
0.07065004388937723
-0.04837366386623354
0.008702474884826006
-0.015667465966697325
-0.013088245677487897
0.009788632409385434
0.036298493658162845
-0.02526932930415171
0.006051203047229947
-0.002620488390471465
0.010071149755935815
-0.01606287195889866
0.002112125672694698
-0.01738043695587166
0.029563794642204266
-0.049399729155762184
0.04125593829345464
0.0377797187405039
-0.037366397798280326
0.013294624218586959
-0.031987721500194244
-0.025157010129621682
0.05192027837696922
0.03942284763346515
-0.06804840483545682
0.03135066578547374
-0.0607928405397451
0.05826288245905065
-0.014775491476123115
0.016850882851573323
-0.004847795005455735
-0.007998496833135471
-0.019201235501697056
0.021029897053674307
0.02662927356632938
-0.02097484632915969
0.015738853509743467
0.008567712481806655
-0.03776637147589401
0.00729424089279429
-0.026940410610140963
0.04921044157090815
-0.00613408651384395
-0.03128407874618544
0.03308704203491397
-0.030327635642917183
0.003874242922242921
0.01250340486056778
0.016517729245038804
-0.034561459464468314
-0.011674028072981901
0.06710572950232152
-0.03554382273567569
0.0005261234889329947
-0.0024417004934236264
0.02270242345790585
-0.0355023425922536
0.03405301841525099
-0.029958703992904567
0.025234167120360085
-0.017456772585458413
-0.014507615529606666
0.05792025527658029
-0.08423897543920922
0.060203776803794296
-0.0006914771482577908
-0.03268995428124288
0.025754834665546178
0.0005244971002806853
-0.04183418584674636
0.022160778480961763
-0.002130516904623736
0.07380511321361005
-0.09066487632516029
0.03775774480315519
-0.0016023422751398897
-0.060598661084637184
0.0899012101858454
0.0022131734519689195
-0.030085378883257574
-0.03598083469095603
0.0517970669577853
-0.013982645828980234
-0.007186073262553494
0.002207690232970849
-0.003119758670503625
0.0023091938927161104
-0.0022491454532107547
-0.0003683305720119101
0.0028566582950702024
-0.005334625276824045
0.013180170077476738
-0.026992640077927454
0.02320777474283986
0.01719992257956171
-0.03866411726592234
0.009947140995266057
0.011458764676857025
-0.008245121956892643
-0.025735231082727905
0.08584014278965824
-0.0724955286282114
-0.02178664121248408
-0.002347502285832581
0.005192287255118777
0.10527019369898494
-0.013761564182072972
-0.0585251428286071
-0.0061244848195671775
0.03050314131973031
-0.027416386233066747
-0.0152556760855862
0.025598105936763593
0.02593215947565297
-0.030491547335016023
0.011227102353734808
-0.017733222035242635
0.022107182152852012
-0.027614220392532474
0.026598094657341753
-0.0444415535393099
-0.009296559030161022
0.050767415890326295
0.010254195220742779
0.011647308009019697
-0.02704406678430793
0.008570433635031294
-0.006087005213196051
0.0027379673966064777
-0.004429546645457583
-0.012904051004318351
0.0049884977346542625
0.0035246046886897586
-0.004798118636837545
-0.00799016346648207
0.014610128974994141
-0.009477473112543544
0.03664164819328275
-0.009355247771272168
-0.011663428557816102
-0.012098790437570228
-0.001595184769915159
0.015872659622133023
-0.012432049907930454
-0.006129599490811488
-0.001453217939560103
0.00516070369973709
-0.020020130735988628
0.04088034721964007
0.011109317689922293
-0.027069663642394826
0.04130809501727939
-0.04017820732043953
0.004730991572211574
-0.026660621726315004
0.017680599870972813
-0.0113089717315904
-0.023246564188288854
0.061546055475248274
0.015079235596350826
0.02227452317359646
-0.04164787331239239
-0.07736446037985445
0.049091815754036094
0.0632995326973802
-0.025034534490513405
-0.02033370998924
-0.013677789724489964
-0.014742260312589295
0.05274016503097756
-0.01804286271911959
0.012289480469870773
-0.017840774952734506
-0.044373969460968166
0.029075354655210717
0.05150994783581597
-0.03822166300344465
0.0069083963417699845
-0.02866026465726157
-0.01168683201281473
0.00439974291860723
0.060847522634547624
-0.001814874913523834
-0.00705855822241408
-0.008877303317487817
0.00386374044764648
-0.03072860742187311
-0.011481742822475383
0.04044072863933623
-0.03448827513296604
0.03465503534034653
-0.02119825473757042
0.0038882096230671293
-0.0609942675135271
0.024812682811125475
0.06671858719583679
0.013998596593484236
0.02365815520074732
-0.026706308248041433
-0.05727493876126766
0.028348276420215646
-0.00907149841090904
-0.0003915922411230621
-0.014859121265152098
-0.025269904075744032
0.07695270971302703
-0.024865067180855682
-0.014165570491929236
0.008395305061513425
-0.05437295108321227
0.018203984583954336
0.026962729047341427
0.05439711616095255
-0.013115353396172535
-0.003182547682567094
-0.015009658556224492
-0.007315499249288759
-0.01887431114033533
0.01594938060383988
-0.015429806524294376
0.036453923611322936
-0.0429897795483527
-0.033025714337317824
0.04392874793314583
-0.016494407141746104
0.021604213182591203
0.026495676138746926
0.0032613569638731965
0.03223951499157318
-0.0870834128046063
-0.011331433802764801
0.03884488017845655
-0.024301558338765794
0.0847881385521333
-0.03717073980061225
-0.054268312354335935
0.021707012110088075
0.021529660393932115
0.01508523436875664
-0.023550730161245648
0.0013920332933800017
-0.03313620127287775
0.06729207849877283
0.0012185825286831209
0.035779147875743544
-0.08663524348056817
0.08043459139428066
-0.012391715384727275
-0.015144790806161712
-0.001731413514195923
0.012546337340267777
-0.0029359747648469714
-0.0021061919055627154
-0.003567343569151449
-0.00760282502432541
0.035401743799882146
-0.053929725365031045
0.013465313524026912
0.06405297053270331
-0.06254476502237116
0.014047911734688223
0.015616080875738514
-0.015004415524341619
-0.02790227446291227
0.017601993089951473
0.029315846278432423
0.02027339871872602
-0.08165646956599915
0.06544104241764082
-0.030295818746912895
-0.03110905755907689
0.05490253015180857
-0.01777205020333872
0.04086344736151548
-0.04900171301683898
0.01736803343295401
-0.04079710332326614
0.03844592492878218
0.021931330186563236
-0.04760546897254403
0.03563473146985263
-0.006636934850140275
-0.016303829021019567
-0.006965824227241901
0.02779725531508448
0.006423420618642206
-0.047020288911123975
0.039918145907537506
0.021914914887944947
-0.04156775163458981
0.0492699485954744
-0.06718898514811067
0.05921103394961824
-0.06881427778214344
0.05656877956471684
0.002399842847722322
-0.06322371765852286
0.08190901854234445
-0.05399422700853829
0.029147139082936535
-0.039326612578186815
0.028892789881944103
0.04214049903492956
-0.0745664713021732
0.0005009905669467463
0.021888947788715418
0.018484799266422547
0.024810923448886912
-0.03971371499209986
0.011997884497654265
-0.03006164940542755
0.019833014798099846
-0.007137405905018213
0.007934402980893207
0.023092589137632347
-0.00015696565986078603
-0.016442542294780704
-0.004963669232622259
0.003789569109336033
0.026868670759196966
-0.0751859230841283
0.049506313691874526
0.02110056432605245
-0.017042988350916666
-0.03966841775582619
0.05509401633191069
-0.00521099361495625
-0.0467090364855447
0.04974412300767661
-0.014591512353903768
-0.0032310548429570485
0.0011762886823489804
-0.004174184900483935
0.017125185726642456
-0.047510230661383046
-0.05180770766951359
0.047122973297521464
0.0841928991496882
0.010181387263842656
-0.05600946056638989
0.031360930888530536
-0.016236276076514455
-0.013760898498379248
-0.009162954837260262
-0.003040953126757673
-0.03317876855700308
0.044371394157150856
0.02410904194734964
-0.02558938392169008
0.04175610702828325
-0.0007111064697848946
-0.06029038470234083
0.04301264304927954
-0.035397216112989405
0.02583093212926979
-0.008126411345516393
-0.010974852921576295
0.019905713713887718
-0.01490671128183485
-0.0026680246815833364
0.03307791139489458
-0.06465985988963663
0.045553366152753294
-0.005476956069789596
0.014508130301468691
-0.009827775458457033
-0.0010198208071476866
0.0012134054691442797
-0.005550624816558436
-0.002606238580605158
0.0010138375338928363
-0.018580173931202815
-0.031984040330504504
0.036693320385234984
0.00459156709576225
0.037086137324349955
0.0076892717642147446
0.022673229453589627
-0.05118464583647264
-0.0052403337072775
0.010908570098139836
-0.03855119683253405
0.013981913487544517
0.04016360126439078
-0.014268545717009529
-0.013967895483343762
-0.012148543547620072
0.024428540029587942
0.005977495317967874
-0.010674020182675159
-0.0018949059322272976
-0.024461294681142887
0.07412460611968053
-0.06692752718082295
0.020366850558300342
0.012316218431328907
-0.03709958988238382
0.024418890191096
-0.005718410840036103
0.0032848278480627213
-0.009820633954609637
0.024852074774662003
0.009516311833661972
-0.034116412974504184
0.02464706151204743
-0.020905101194755416
0.01651662400764886
-0.009779008896773744
0.0008131051541577783
0.005233153471484231
-0.003139715962938938
-0.011422086486372995
-0.003170898567719682
0.01609362404774861
0.008170001844241548
-0.012746482026877892
-0.016860105654475266
0.02090200379522289
0.01286938704947549
0.0056042808360076135
-0.054834689686362514
0.08188931680689426
-0.07072766481734627
-0.013461250485895748
0.05285963840267027
0.015272379563327387
-0.06038367891700225
0.021294179606798913
0.05819825608076257
-0.05449808951341706
0.017977883679960116
-0.019573796059728643
0.021748588074813724
-0.03247292304579341
-0.029893700053584604
0.08519744922838479
-0.028053770476840434
-0.0054964986344185895
0.0011400802438876756
0.0038773768579734025
0.006535972499351117
-0.019614664471133247
0.014554997629118827
-0.018073255528226584
0.013454279764120836
-0.05360565474167811
-0.05009214144211449
0.08403692083941994
0.05594192409669174
0.0024584461609782338
-0.06254741276924869
0.029723309257641106
0.022904613449767353
-0.04301750048775932
0.0003164554674226494
0.02762616796411521
0.06767148564488268
-0.07053080352059227
-0.02335652779934172
0.01843480343749415
0.0036003618290842976
-0.010863994659592313
0.0030124543228225997
-0.0018286900018027463
-0.002152614588476487
-0.006159305351578714
0.008366289994560905
-0.044219773178706845
-0.020600628059227466
0.0679738433621202
0.008253917951025924
0.09576848421210682
-0.09180720514722229
-0.09974812995050453
0.08063261438168579
0.04125578360501814
-0.0179031010115136
-0.02283626403159844
0.02065159652063353
0.0018286111932331872
-0.020123915284329774
0.0176084942348832
-0.02785113040849163
0.01829726491305872
0.0006284816406979532
-0.004548118185179417
-0.0018446176333741793
-0.027322929411659702
0.03728151314797823
0.02199194828805273
-0.02825386903451399
0.0016950071911390197
-0.003833770443803397
-0.002779692315184379
0.014535151277536684
-0.007058519494425708
-0.0029066580752676874
-0.004991258929964548
-0.021947332082359106
0.03150508903315141
-0.0005625424625224085
-0.0013456793245605336
0.009457500707536703
-0.006578659080338056
-0.005510868727788276
-0.037604108617923515
0.05483597607431323
0.01354137013372958
-0.05039342889145493
0.05290616053832242
-0.0368557662740745
0.007095829727252978
-0.025626233746982363
-0.03782654880869574
0.03143270208607374
0.04532363275580287
0.051190331117552
-0.03105474887300974
-0.024428233808824196
-0.0028048965174090057
-5.307943872945309e-5
-0.010866894161294383
0.00020513795523169343
0.011949615774182965
-0.006394308069625376
-0.0008925337738794337
-0.0021031777625664105
0.02225020258728827
-0.031151268781267616
0.026133311562581918
-0.021466216323799747
0.008280466916448237
-0.0028673422459051245
0.008954081836593963
-0.0432979406138041
-0.02135020575588875
0.07858273978028585
0.010561252207481053
0.010344153603218942
-0.02867275189955909
-0.056147159343435504
-0.03566030674127085
0.07091237377421322
0.012305706062085697
0.018795616475839716
0.02136037158668458
-0.019956651239112055
-0.012632867006880266
0.008327164066672221
-0.017507287319929343
0.025039720832595536
-0.05953231776661627
0.008026933715349793
0.06580377490554379
-0.039980073472078104
0.028141517775827962
-0.04661445303715461
0.009409429145591397
-0.03148412893638475
0.05291166372658662
0.020542134589533245
-0.0677440799386182
0.05047890660119869
0.033966720474420065
-0.04433978594208132
0.006352392252911621
0.007398227539335722
-0.008029250299708357
-0.033949646785593535
0.029720108774019316
-0.0045018502217115675
-0.00147794310546856
-0.04640110319907831
0.004769981987263083
0.058298020390686545
0.003534814186257784
0.04350538566617246
-0.00394856558737855
-0.10380491112442591
-0.0035207206092746635
0.09239400724487745
0.003215177056172469
-0.03264591333252276
-0.04705345902939562
0.04081665054021655
0.02743899911909997
-0.04282271709964092
0.026588999228387422
-0.03421890077277845
0.02982076070645201
-0.017289439933059425
0.01200235891529533
-0.01175835469400277
0.030491336531752178
-0.031023226653578817
0.00913210362755379
0.013144233927641635
-0.0252592048134892
0.016364245920246545
-0.002641692717496147
-0.0188218846493986
0.0059725148629373725
0.05212045867250292
-0.04967273213080703
0.010534949813908567
-0.0027554278615944394
-0.005230030178101863
-0.0518836550330779
0.0637517062107602
0.038604600196294636
-0.015724517428569396
-0.04194840236347863
0.006760320184194146
0.03622298248559774
-0.04165067890295604
0.014378625817508595
0.0021652834539876986
-0.013445989044419848
0.016758351153029927
-3.6834620023906695e-5
-0.020977388018786236
0.001203685299259849
0.030268294010123653
0.009882127689881837
-0.04133943095468329
0.004049367472324872
0.036133118829268174
-0.009662482213816048
-0.0040006666769818455
-0.002969657584704688
-0.006545613436444553
0.0063960298050677045
-0.007110353747648901
0.0013203329676079179
-0.00024145788298057802
0.0010938960008628484
-0.035809309746091866
0.05121076096500887
0.002707077099254551
-0.019890983203309842
-0.0013357604556565317
0.0046010472999324925
-0.006342439028144575
0.0008696108087750121
0.022948942644794523
-0.014117835315426985
-0.0008995320872766666
0.004243103220740396
-0.01340533961147683
-0.0007204020925439814
0.027166330622621082
-0.007170191750667465
-0.030443636634277738
-0.05229248012546406
0.03978820720953746
-0.0015386128795178422
0.021212645478631886
0.01280922468898249
0.046857301349155445
0.0017488964378975513
0.034473504473983674
-0.08017478783296128
0.012834622370143878
-0.04223793198811587
0.003036260547086167
0.067054021909985
-0.033428075178293826
-0.00622894595716339
-0.00487298324277563
0.0506395545603161
-0.049819228037435215
0.014239426342870232
-0.0345761374824185
0.012752528740213487
0.02581589270220197
-0.027581052567143605
0.012609694883064071
0.013711381715912685
-0.01661982887291491
-0.008693993716802906
-0.007198135278772666
0.03776623053116035
0.03194783915150157
-0.022061488202299806
-0.021077555017759764
-0.012431690093641201
0.01897702391459044
-0.008375969266883665
-0.020500959481307923
0.02545765091559693
0.013258567575996527
-0.03564307882199502
0.033781999973742205
-0.027732796609864163
0.013655878972167912
0.023871390072493948
-0.043227342721159356
0.02677781860212125
-0.014611336816179321
0.01449540580027675
-0.013631189847588043
0.009701475048841002
-0.01726724742385688
0.01450325069276781
-0.031945475224318676
-0.019402320584857247
0.05506261949599078
0.06678371095695224
-0.042327102637051306
-0.03187820159087629
-0.006516782253220832
0.012125630995528436
-0.017372433365191675
0.039231715148427715
-0.021268947326325005
-0.03255536343436294
0.028045209712279195
-0.003876519408321677
-0.0030072184252136758
-0.03091283849835369
0.02232218810851916
0.047799356598903664
-0.023363425302707963
0.06284298347396422
-0.046090821528099735
-0.07198843184501702
0.08516616451443593
-0.05565943190617628
0.026569686615627308
-0.018970212570469602
-0.07349013803999305
0.08809488884065442
0.017666942406646124
0.010809775936779564
-0.012908199249510588
0.02684920512603184
-0.00267916222714204
-0.06314302079973122
-0.0006885236152927021
0.03203153933517011
-0.03565006783281022
0.04316323253505305
0.007970579236707631
-0.03705072967611289
0.04969174109577812
-0.033387062153485525
0.0023879134797215595
0.011260818805528539
-0.04223418215689234
0.018646298495521796
-0.003414115412626373
0.0257635297707558
0.005604429151222057
-0.007374738383394641
-0.005581719609978331
-0.0069590104500176775
-0.005213767401198943
-0.022791247551209093
0.021826976811077592
0.04758535922348939
-0.02769607848062461
-0.015074512114001903
0.012382032539858145
-0.0035955004478436248
-0.002213923335600443
-0.014577333350811017
0.010563353704643341
0.016980855736031142
-0.024180058980378893
-0.002705554623401607
0.0057637731373710865
0.030161471061188383
-0.04651095623227053
0.03370225543388128
0.028896834189903853
-0.07732484735040912
0.08276333981581929
-0.05379365566376082
-0.08035477427010829
0.04801891422456939
-0.000598484157177781
0.027035595081925212
0.023566630605952987
0.08140478077973279
-0.04642952467148098
-0.04151988400945816
0.021980387739081064
-0.00575475182330587
-0.011117578770423853
-0.03465071940319597
0.04032219260265091
0.026403209934237726
-0.05004386687524365
0.045691683375709835
-0.050296073181724577
0.01728560289853054
0.0368628602451444
-0.05936286948891345
0.055784427697138095
-0.03496661580894678
0.00023674167574294636
0.01134403405336848
-0.005891909675403095
-0.0032394141386540287
0.01163773461840023
-0.013013016506305819
-0.003465573507498876
0.017156563163944427
-0.011277303637120095
-0.0025192393173474326
0.00741279223714475
0.0009194806586358961
0.01200322393800135
-0.012519065951148045
-0.010535864019753927
0.014052387282022516
-0.0048767768449127225
0.0020056979006520814
-0.011205195874639973
0.02295414144664376
-0.03166805606646017
0.029198958373170547
-0.020369135524298976
-0.0035906170833714945
0.029767232735439908
-0.023096972125329573
-0.0016912120726344515
-0.05035942048213049
0.07321211291040508
0.007257261407056292
-0.0036988509895847788
-0.02173692828135998
-0.007801193976958665
0.0029415458306173425
0.04038300557087793
-0.02167062425158961
-0.004064915558589233
-0.004286201839251325
-0.04754199505781842
0.08466486631100445
-0.004869860414549176
-0.04621319429198523
0.0328753329198328
-0.01664641116059884
-0.013088748241844028
0.02937476423677421
-0.001404295962903701
-0.05648751776662109
0.010468565993828283
0.0148604554619024
0.05219773079576828
-0.007532172971966622
-0.02257745478296047
-0.006493657361126726
-0.01215203867929704
-0.01862525525752079
0.0880427094377364
-0.08807481043764143
0.016209311344552835
0.06199841357790725
-0.06292877491509596
0.026656412947668073
0.01150186410287346
-0.015799739008445002
-0.00765700596435126
0.019605339728783755
-0.013739090812515231
-0.003577716860320823
-0.010737588706456025
-0.010256083605040489
0.034715398469746694
0.010921969951878219
-0.0038736742369798183
-0.04106881858074063
0.0035476508122618267
0.010826997772240388
0.009483062907620687
0.028713236935907327
-0.027517101553863776
-0.0141987853297032
0.014695391126915092
0.011588280175619858
-0.015433809345581695
-0.005885196220997813
-0.002395804792885814
0.029651696729807053
-0.0355668242275653
0.027176192991190118
0.02037005269681391
-0.026121593143842547
-0.008179378587469976
0.0034582969919637607
0.02083113280693638
-0.0752062122727033
-0.026386069481062036
0.10134814521963853
-0.014911011657671835
-0.014438368985051131
-0.009424221111459241
0.04159397944338017
0.08528777885992256
-0.08432934478244714
-0.05475311542414918
0.04757018273429947
-0.022183903711755493
-0.002157687210005088
0.03848729212833746
-0.04939239294882847
0.008227367471184577
-0.021095755128622606
0.04433149898222988
0.024910519527440056
0.01304146512465465
-0.049394623952851324
-0.006788105534123012
0.010739069998860096
0.0049545865902517194
-0.006345004663906195
0.004243500659284027
-0.023301582272978516
0.061871740990474544
-0.06627547606289719
0.017015877858205575
0.024872807151555487
-0.010990091126752644
-0.003938173717647153
-0.0014909316850493237
-0.0013075864580933683
0.006036120863990746
-0.005881148959932858
-0.0035440808337146024
0.00937110376057837
-0.027044684672353325
0.01699167720861594
0.029468783013665956
-0.020328460975541862
0.0026640006284406326
-0.013456934388528463
0.020640801199104608
0.0021309290022933913
-0.02997919362637269
0.025877184520837204
-0.016995635104575912
-0.0029341564811928844
0.014607846567114668
-0.0028740518789833747
-0.0004959888126909728
-0.004451431527718208
0.0017770653986506346
-0.04224923906398792
-0.02004364314771845
0.09320481822896853
0.009255944284084161
0.008746577746468143
-0.0011539974329923819
-0.07734825011421687
0.013206829898481764
0.04103398565237626
0.010918023338307936
-0.04009997660331677
0.004644160165001909
0.026556501620695006
-0.06685580949089376
0.03751346626297303
0.05931488049202471
-0.06899587452909617
0.02235051681957123
-0.01211676753031865
0.004256925934809308
0.018994158567866348
-0.016368270311507116
0.0083928539938537
-0.005789959099584241
-0.028001974824357623
0.023532012337685537
-0.004430165151085186
0.02408763753499532
-0.011069648200906723
-0.04781472134468667
0.060383671186168164
0.01682975132519926
-0.034141060141571034
0.013114560794040053
-0.006409366406199268
-0.004493973732689893
0.002215726650515615
-0.028624821120315502
-0.006945077366196983
-0.0053167911618288155
0.0025906899544844153
0.05390761650844578
0.009514007458397478
-0.012115601789514763
-0.016702878422814482
0.005935482077577547
0.014073802256046264
-0.0065673863070381255
0.007103174922894917
0.012392492112370479
-0.019964123700775938
-0.013077883157237569
0.005318392502663416
-0.0038370672288536856
0.0036496808109550694
-0.0105190930017105
-0.007860857671526
0.010619641489923337
-0.01095200860068557
0.004011864293114398
0.018478939620722334
-0.02097543155849979
0.059253161673805455
0.015710355738516313
-0.10616645396225888
0.010918806011186
0.011634296633946994
0.028082182621817275
0.037449393199273984
-0.02195514892021455
-0.03790074066125215
0.05554441550675204
-0.012826025094431426
-0.06422935286634068
0.0035796237172643908
0.024441572487659102
0.03959856582769328
-0.044349271965100634
0.05353634143150854
0.05654399859009285
-0.11967663397369876
0.038929563275658996
-0.015490336232963031
0.003505644168129929
0.017411160038840023
-0.007993309157850348
-0.007966716444921307
0.0047962912011890735
0.005287316876321446
-0.006673931576167025
0.001461675070861479
-0.0013440324630442646
0.008175820077977014
-0.017124890883246202
0.031287899240158956
-0.0026105670375384804
-0.08864461549170422
0.11078971238295121
0.025915595301374883
-0.030330864820290238
-0.06942447829022802
0.08818393157974802
-0.021897295431964725
-0.01847298422632404
0.06723702500491413
-0.1316047135920102
0.04913141436195023
0.028608607290985244
-0.013563162604662393
0.03485089882248238
-0.013982566569788801
0.0218821868415513
-0.039809499921712455
-0.06597936212537214
0.03829476713151869
0.056276846570421646
0.020496827409412832
-0.03892377074857034
-0.0165360983169327
0.005694072746630363
0.045902141776109184
-0.036710700598436175
0.0008555843312582079
-0.00939759723451905
-0.01227485436772624
1.6006355273545658e-5
0.020553289622544102
-0.03343305023891041
0.06831448147762775
-0.030647578930375508
0.004743907078197496
-0.05989498281823513
0.08087148274462297
-0.05653382550781183
-0.005163935084380844
0.07872069972925133
-0.031195849380999396
0.001605505851531408
-0.030790494247364686
0.023258517172784265
-0.01475553059106205
-0.034685214386302565
0.05132017577084047
0.027439948532095526
-0.04043373009789164
-0.0044929811317981905
0.016041448673628
-0.006744347900559555
-0.013336147010916122
0.014992783182315561
0.0021844661462772086
-0.008535154374042841
-0.01409909382186414
0.02331831269820217
-0.02033884482087811
0.008892554817096388
0.06303962505046545
-0.08071109609129334
0.023506192164301054
0.014694835057083022
-0.030287868219764924
0.024183760344897554
-0.013080141283339453
0.02028328961345749
-0.008248078126527725
-0.01953734992443512
0.01392261788820437
0.003535144069188201
-0.019531756508055054
-0.008381344890173725
0.03291528484229356
-0.024678410622986258
-0.05182235947430769
0.030256202907785412
0.09415979163339361
-0.006307280026636386
-0.015946269615744635
-0.05372984429985306
0.009442956150025217
0.06951243914072625
-0.08686319491577033
0.039618087174057126
-0.00314557473021404
-0.013518509251552846
0.010823081147722347
-0.056549215089601645
0.009783595527561362
0.05848336306102497
-0.03279529789750768
0.01624066566085558
0.007112551586254234
0.042884366446869104
-0.016052537504136932
-0.021556276592425094
-0.005251709748384847
-0.008584286665052066
-0.02991298806138798
-0.05675985520470084
0.046036629850808475
0.0225463199584508
0.04566848939713597
0.014149353077324456
-0.017611210456395243
0.034561017003582606
-0.02873592401613001
-0.040757304442605724
0.05663617723547043
-0.07545821679586795
0.05113623887944041
-0.038012644547658514
0.027201329243092265
0.041184002198928815
-0.07515075439749963
0.09119717320420351
-0.09515140175789516
-0.0006430182883692126
0.0830293945345173
-0.08073187833970419
0.033512751261104645
0.03179349065774695
-0.08595516659878366
0.08900843309665185
-0.01938896456817174
-0.01238327552703855
0.004621810569577112
-0.012684390494227538
-0.027880895933702687
-0.002645673287094974
0.07050024356892304
-0.018021214831273058
-0.015372806757485868
0.007088634323580645
-0.03744919175571004
0.053648399689229076
-0.01323769765263716
-0.0033713258857082096
-0.011275240484281523
0.004212761665992604
-0.037218683104681016
0.012645423490522778
0.07530586743494316
-0.006698970405628613
-0.07082574273416653
0.018837592746688392
0.04626614716559163
-0.0454023773648764
0.009298750915824439
0.00834226883756084
-0.03441037172885131
0.030940574033123225
0.0014338276860996757
-0.027569293371643155
0.045090754724487536
-0.02380743929460416
-0.018782539688175337
0.02157573649174438
0.012943315598272775
-0.0018298083858048209
-0.00608511266265821
-0.009908722329497577
0.018972602241708714
-0.030491424590962435
0.00701903065887266
0.009969188837354648
-0.0035959839520900427
-0.028402611743375106
0.05245332543597758
0.0012969380905083483
-0.025729881611201266
0.017612071965647846
-0.00980185183884541
-0.022134081463901056
0.023425394569630553
-0.005689979572599757
0.01472413304594089
-0.017814435590434607
0.02113034313930917
-0.032005935790486495
0.016916175477728612
0.0042915532771143905
-0.010978958053022847
-0.012405316642860598
-0.04053957958521548
0.02590166366205282
0.030297027227447537
-0.025912354537627635
0.0013438165922649015
0.10691062300670462
-0.029765180644098832
-0.03143484085542858
0.0026569477320463886
-0.009561369044441381
0.003870447423343304
-0.051004953996413915
0.008340937280248095
0.04299219077983374
-0.03576210106700173
0.039595572491231135
0.04393367252054359
-0.06964569211974037
0.004789089969354343
-0.0016246740071828025
-0.00064200753026733
0.004217868965159077
-0.022306450687344492
-0.007741522829606273
0.010295738819103617
-0.0049083625675800935
0.02172163186746079
0.12257113978036005
-0.07534212793027728
-0.07447600416235756
0.0523513698805117
-0.0025777507493380813
-0.029839399173193337
0.013649108623066009
-0.005414789466555936
0.0017262853814704604
-0.0006285361620921304
0.028251257491088144
-0.02012228714104891
0.0010696714356999149
0.0020228500063259602
-0.006358688577516869
-0.027715335531299345
0.017014820442682876
0.006026979533742427
0.01757033972616462
0.013588234113435127
-0.0016700437455259287
-0.02268364678198065
-0.005957462413133108
-0.002837430031497945
0.018327027686881103
-0.0001633887068723805
-0.006473922562653556
0.0026003635774612954
-0.014250603108847626
-0.006927955614618009
0.01583319626326596
-0.007712919380941319
0.029529223745133004
-0.018376222515987584
-0.00037423839613381915
-0.006156608362322791
0.024384355407762404
-0.019061763408784405
-0.0035487447463635746
0.008981745250164375
0.00479058443035818
-0.02379118836559968
0.026380368598958537
-0.016485809429811482
0.012012146135026547
-0.005795377807724655
0.002870697745362083
-0.00968277695627684
-0.012217239905057076
0.019170084503603357
0.0042939503004868484
0.012286618920439363
-0.02836681291553078
0.0004347149787535809
0.0025057958493638344
0.03779863078430934
-0.03339044235719424
0.012859839344350754
-0.01496124705415669
0.0020183641474832426
-0.02315306805570172
0.013034319989645438
0.06566748706568015
-0.01728314355715521
-0.07010203102734058
0.06564089762150216
-0.0758729279127941
0.036917027693642135
0.05694137044235181
-0.051850666364839926
0.025465405242013572
-0.0191301986782626
0.014033443509907095
-0.017499384211553837
0.00650927500489451
0.0015296726138398498
-0.015714921949600225
-0.01282307370955249
0.031503894519381515
-0.009233308127370998
0.020875572436509837
0.01811029473361303
-0.06474944002751748
-0.006553538653824242
0.07000404852771247
-0.028758576137444924
-0.0031586955813154294
-0.004703746113924989
0.02997534535771884
-0.054279428289763176
0.03924829857713896
-0.00594131200498027
-0.038084266419190715
-0.003811878010079539
0.007556218424937922
0.07976719535197585
-0.00947313788514581
-0.019152584932852657
-0.013669004808162022
-0.016397838837992396
0.01013890666707673
0.0037401421758151976
-0.005041108703986108
-0.017023410075791112
0.02537870898929151
-0.02164214611873816
0.044656008524413315
-0.017780977950810017
-0.016706855210537608
0.011291162772952057
-0.006471901280264314
0.0019763986744478768
-0.009020393369547408
0.014627734441600482
-0.0009536251643607052
-0.02438056310929415
0.012658053744045161
0.01196924417675349
-0.010462714496586978
0.009711658532460588
-0.022620020135386554
0.010045130577988504
0.03369318708465907
-0.024066123441057075
0.004692683729316749
0.02270949202323569
-0.039170173926401874
0.003756337828302092
0.013279258442588704
-0.006014055627737935
-0.0579043197643192
0.06255582755033706
0.019842868989610518
0.010265300445642556
-0.01513839982461418
-0.022076733853762853
0.00868495742254527
-0.01580471238023473
0.02236433528099857
0.005842552459256689
-0.031661953642221796
0.0031177362877276016
0.014260555169061995
0.003083938787245444
0.009049960277319746
-0.014456121322043547
-0.00505603493882667
0.009029573122832035
-0.017600326014126644
0.02725182077874322
-0.016681423650873217
0.0016644990131343684
-0.021074366870946104
0.07168792791426293
-0.04448517407077124
-0.036879418708338774
0.07675690442836347
-0.04494578859383025
-0.004751429293468501
0.021673928276986
-0.03143788007314363
0.032309402123032904
-0.02107854894590666
0.005729605426884166
-0.0411441452695358
0.006953766950767104
0.04990443711344761
-0.002094691195460241
-0.020505107573762116
0.038021256553010585
0.008188542708541968
-0.03378788197570204
0.011287816769150694
-0.012354144351891305
-0.002026168392071259
-0.0018492242270362613
-0.0028924002392296533
-0.0010031352598167675
0.01849203524748977
-0.016922954183277827
0.01602734297517361
-0.022673864244749486
-0.0106178114464055
0.045456232689769505
-0.04939467352795046
0.00950408143672632
0.009378295583863383
-0.040235567029642594
0.045487702120829754
-0.017383009405123717
0.003056011598689845
-0.013971661339679198
0.025620910616387715
-0.04194529142396841
0.02301320363440451
0.0169833547729189
-0.013902259597963651
0.007915571384388698
-0.029584671447204558
-0.02266959311985106
0.10063719674825533
-0.015297128758876344
-0.06039051831381381
-0.0001469004017415898
0.05493654109324475
-0.0309518858218627
0.0013989498793349764
-0.0006167644405887796
-0.009420477272372496
0.0008299835205615169
0.006010747134509775
-0.008831813599144311
0.005692721830305336
0.028083369212894116
-0.031658123845376585
0.013520353220380144
-0.004582277860596395
0.004642999808025738
-0.007330586170015918
0.006231634439822886
-0.02443937325681378
0.01920017147322184
-0.010869128162696473
0.004216633826619187
0.012272640276352553
-0.0003910335574386359
0.0012580303818003902
-0.022686510183296038
0.012397284467103753
0.08438184072151744
-0.08442344816136815
-0.026568780583801077
0.06472641678716484
-0.021732631280258374
-0.016200017810858558
0.003465908360769654
0.015588179262345236
-0.02264727556378121
0.013613131346568275
0.0027795728601023306
-0.0030504333472334277
-0.006054940201167813
0.008993878536456834
-0.03333433182088208
0.04700271344421347
-0.002322068050684134
-0.02279020239335061
0.013467981280212205
-0.026743405620760274
0.01857911914022592
-0.025561287536692623
0.01990225265235601
0.03849264445137757
-0.04291066157649315
0.02729224395149854
0.048805932106863126
-0.11134152383655804
-0.016169376214758557
0.06584282917360562
0.028791947282192254
-0.01965888649298697
-0.03809123162371386
0.009344170326546997
0.06104355224238878
-0.022694877193322416
0.0033293501812435844
-0.017900040049463772
-0.010295733215945457
-0.009901910933281188
0.007230986515001425
0.028611970772331463
0.005307125656358158
0.000940048744560662
-0.03978631893248896
0.023728652465367484
-0.011960202522187435
-0.029246775802000302
0.0713513355175559
-0.04040182909177448
0.015132020890367137
-0.012237846132242103
0.009432696085540093
-0.015951258848848848
0.007029410807153691
-0.009301260604735129
0.016009915055663515
-0.02195132649776732
0.0023971524143651113
0.021890268507504862
-0.025452496416630277
0.01782613282048595
0.01099449407494646
-0.01285383300382592
-0.010796070693147808
0.065897881624841
-0.03528143935890338
-0.027479712406157653
0.023149497781580042
-0.019788694023071818
0.017206073389320897
-0.01087648168121369
0.00736112345854123
-0.022531696167438886
0.026763471110590853
-0.0011597371796008282
-0.03370845919366694
0.031572224058930454
-0.016581003847651488
0.04544613376175888
-0.034474785767643734
-0.006735861935777132
0.008342919030558393
-0.013315575360583365
0.01367909416058477
-0.006011340449985081
-0.029244508781263168
0.03810998865712878
-0.0042868327962171104
0.017157961591201087
0.005154711734360995
-0.009944704344307054
-0.009086230180157084
-0.009158373055014657
0.015260757674160907
-0.000673453662333845
0.0008807163617574609
-0.00941929170144662
0.008815247409840077
-0.021367208363718193
0.021696835099895617
-0.02340783972641014
0.027165447578763713
-0.040952458459734054
-0.003128642313086072
0.10453310763023083
-0.05212643612465451
-0.04293562839961429
-0.004876718675730585
0.0061758974176007175
0.0374119723839208
0.018499221602357396
-0.002185325202193056
-0.021666665176442557
-0.009412363257193856
0.004826995707188031
-0.0016435351782841945
0.0022782325246323287
-0.019446637975020886
0.01189470329305864
0.019423691604397164
-0.021025166507469883
0.018420719901060423
-0.030326949112633228
0.006824642750225651
0.04318791645175146
-0.01358769580767727
-0.10335216945237646
0.052386049296405335
0.053167203905269966
-0.012723683930462748
0.021623075277165005
-0.010777453988480401
-0.013248189932562049
-0.017843991416760963
0.018635575589923237
0.023816858526994
-0.01270108883877219
0.00864756110840037
-0.04134998829845071
0.0007863961292102761
0.011009957874389076
0.04017309897832977
-0.027371817606050675
-0.08066309381002146
0.044175223111362016
0.07335293542695709
0.048703326644497724
-0.13291893050985415
-0.025603382996129742
0.049829988949844806
0.03753975513249164
0.03221543528220838
-0.01834261529781389
-0.033537384668554715
0.003783496299065714
0.0009003264720983672
-0.030618097842025183
0.01978938349706172
-0.04301809995617889
0.04882960504210865
0.03172644537091185
0.04908168684867398
-0.07382687610907501
-0.04359783567629805
0.08816879123848653
-0.05381169854164303
-0.0032034493413715115
0.019400769172625676
-0.010568831224791131
-0.029438541543101104
0.034945291722501715
0.02392034458400194
-0.019994936730698187
-0.017462674836840497
0.017692445206595964
-0.008576204996733727
-0.0025939229766469563
0.004759825640400006
-0.02231924478377234
0.010393389257912777
0.07055624557955831
-0.09771426217666379
0.038781764134019014
0.011236957324743946
-0.01631833318605591
0.014684732163176006
-0.010690249777377758
-0.0014178768556587507
-0.00046719871404032887
0.006768668111702292
-0.011410856731788321
0.03953241587865042
-0.03851230201625122
-0.034817306352437516
0.04766818030255848
-0.0027553604227443795
0.04677957575800018
-0.07054181044970131
-0.049917105326415356
0.06325235514738237
0.0566268320885569
-0.02296742706241628
-0.02275683204836887
0.009258048227020699
0.022202365344034636
-0.08439000540919728
0.02486572941741927
0.0474261277787813
0.019117308138327016
-0.05837053448970453
-0.03131871042911705
0.09091973080516247
-0.02365555574152811
0.025325817202284995
-0.08661605995532384
0.046315453487701275
0.03047860961193316
-0.027237151574302176
-0.005500084336525823
0.008041232540255239
-0.03682493047748481
0.011734074998658306
0.07290328357151199
-0.0539052286645374
0.0005115542415192742
-0.013854969166584796
0.0238733754109397
-0.016551354090289072
-0.038967106285548336
0.07480168828325595
-0.012826393515235512
-0.017934143630107258
-0.00781322294426956
-0.0007299332164911743
0.03684497866312364
-0.0062509592132915515
-0.009802276952773914
-0.0074345281029639665
0.002059233177293729
-0.0025513798343232974
-0.010174577830316611
-0.004856181991361064
0.03169688937089166
-0.017168588186691425
0.01980629675915635
-0.015531411232001524
-0.015503675140636552
0.032029974984451925
-0.03401291177699517
-0.020718490085760433
0.043329708821286395
-0.007915480962607413
-0.013113736068673498
0.0355534461372814
0.018499391440319424
-0.0436606113004403
-0.014205792004116757
0.042188896937643716
-0.02451608210296574
-0.04919096523783262
0.040762107943589476
-0.023689864808393635
0.0889415143280533
-0.0016429421884449624
-0.10068997944340463
0.03608214180859626
0.04176272870656317
-0.02479813192643232
0.002845293350456801
-0.024535708929827038
-0.008631405830384686
0.027587358252981975
-0.005485756625658089
0.008374019856938197
0.009251216496259707
0.0013197691084418928
-0.0176124971352547
0.015048158367840792
-0.03569948547053836
0.02673675237221218
-0.016203869237541246
0.006821292180035132
0.0018736903189018328
0.03848049887882532
-0.014694256766445424
-0.024107231498658566
0.019565733455098044
-0.01107667810366375
-0.0013306493080291748
-0.0016855801764881218
0.016765584871092365
-0.0174346488811552
-0.0005876750608195813
-0.0048442672080259985
0.016224689040799878
-0.014436626826698218
0.005689459570747402
-0.02792283905155335
0.0464434176241183
-0.04525838134129123
-0.035412415046466306
0.06104918328248399
0.052304522292961675
-0.007576471531558715
-0.02287415109638613
-0.00785635853309552
-0.015514378059317213
0.011451274857652738
-0.009447953776732687
-0.003599127878687991
-0.028207528347066635
-0.01516749275509488
0.000949527647223003
0.0559634792088296
0.0266909987841768
0.0309211883874555
-0.030830369563126903
-0.03689965712133003
0.024785430614893023
-0.012432952255368779
-0.047937364519679004
0.05973511215137017
0.008238645792812305
-0.036531078133017925
0.009528525037452495
-0.014782243540052642
0.026090225125129818
-0.007724254712885736
-0.0007816063104815196
-0.010076139626606917
0.025194688142290977
-0.025237271177264375
0.013046995427663854
0.0021780168015155255
-0.0034032768134097946
-0.0031020096093308247
-0.015478339037043432
0.02231574873678599
-0.0554836505284384
0.020650822806709712
0.056016861718409694
-0.02493200379616023
0.01881224422413086
0.040933631997926545
-0.061077636941790026
-0.04775598281949045
0.06554726008160783
-0.0161946142333369
-0.011023985439839734
-0.013564534457239263
0.022104835954299573
0.04818011861588234
-0.0364575874967743
-0.0005421517332713233
-0.013619949330225145
0.04242469849064423
0.00917652908356914
-0.019532667458282527
-0.01688903489760185
-0.00754742930707808
0.009695102397821675
0.034409981473105256
-0.047721935722338404
-0.011241533033312434
0.055754889571037025
-0.03198500564816564
-0.013648223476524057
0.031944262254125166
0.0031120646141823416
-0.0181547203262169
0.011302294438775617
-0.0012979464758904324
-0.015359473118979672
0.006828918266744588
0.032018114034727985
-0.02410714627736632
0.01109213925444219
-0.017602879644278202
-0.008178562429018488
0.016832078870659184
-0.0041029927332914
0.005752265259517331
-0.004374984580813868
-0.00473545656915042
-0.011918272325319945
0.02956990377103841
-0.019564217240645387
0.014086185245646088
0.012036856726535539
-0.034749464111595074
-0.010692126441528726
0.008512213218811904
0.053605601671073755
-0.03241927100199371
0.00028514624701514446
-0.009096913546026153
-0.014536434495116879
-0.014664723538528435
0.023398903208150856
0.012456551878000544
0.008343543106525964
0.01891187166786168
-0.006952747494010314
-0.016211749743830106
0.0022346223991033254
-0.006097889232930642
0.005235995901951784
-0.04589310852856676
-0.008724135152771373
-0.021623639522597937
0.01453048610095553
0.10071091233465823
0.020900423483038555
0.00921867375215557
-0.01823690334586514
-0.10466361077500141
0.01172178597713247
0.012050355753370212
0.041537186689674876
-0.010735690802919695
0.04380570988860977
-0.004131076334594308
-0.0438170760966492
-0.020729849931184763
0.009071627752383904
0.010209441326895718
-0.03587588851982915
0.0024535480000574816
0.07821500091334099
-0.0031891806221384655
-0.005951931856289283
-0.04065135980307022
0.012220197739355565
-0.015163870915610778
0.02333750279513991
-0.005406242518231963
-0.01100132356117367
0.011216380495271627
-0.005066623541116977
0.00322803931471638
-0.0024565888607759323
0.0002551400500060419
0.00440471217972227
-0.029762936163472586
0.029688294894814837
0.012649521790526252
-0.020364413564738504
0.007091454022778554
5.0921978284157454e-5
0.0017289217039787586
-0.01181982126504022
-0.0063821769907290715
0.040173975260632155
-0.05562798345815034
0.001844759895432757
0.04499440573586244
-0.0025247797297942576
-0.005775821537986614
-0.008807519415987564
-0.01785464972832851
0.021850539955752146
0.012946161453002758
-0.045140955255671855
0.052564503856487144
-0.0653353292043144
0.029701716111428356
0.07428523884764238
-0.09022661121231446
0.02793581430068126
-0.011166440284613444
0.015966515549164173
-0.02251389399884407
-0.05521571030828265
0.0710737798437443
0.037371575457549655
0.01809502952919162
-0.047905948582865454
-0.00010861556926422544
-0.0153409757201739
0.017222754351284952
-0.05035003883629985
0.05509456403673951
0.04330200944065632
-0.03758897775613357
0.0007070955715157146
-0.01435022480217163
-0.022492273604221236
-5.174061367085869e-5
0.03226847225715623
-0.03777217903333985
-0.0584654427114657
0.08470093303378534
0.03386982605450861
0.03240981683224731
-0.029492359672882884
-0.01827210281341962
-0.004730908627402108
-0.02120808973240451
0.027619296426769857
-0.07182335918335059
0.07721542106333001
0.0030270316664299246
-0.08161780868414481
0.031407709548165075
0.07716854293443676
-0.010173923550572006
-0.07038759093563529
0.051172530935373106
-0.018286509704070086
-0.03132609857346447
0.04495343453112266
-0.012303346750304422
-0.02708802349161399
-0.001751671785410247
0.03821975062173388
-0.0030467328326939658
-0.018146218996215602
-0.037409093107126035
0.04960071324075177
0.02550675711801287
0.021799509571320264
-0.05626113344755845
0.014210581596500349
-0.009620333704669193
0.0036522720233373995
0.0008432576595688301
-0.0014577720834916263
-0.0033666910931600125
0.0013317667974099834
-0.009979918530290899
0.03132506868253915
-0.04381519497792219
0.013522801483929259
0.052987543039702545
-0.06187024772751282
0.01379625351969238
-0.0008559677965707113
0.014035430566753937
-0.004042071276344483
0.008422325904221095
0.0012032265381529683
-0.026401268763624586
0.02401552434521892
-0.011503707904320315
0.005443315646189828
-0.020994359214341785
0.01994637814792588
0.0010372731385630551
-0.006973749013511554
-0.012400838500989497
0.0047633848482555585
0.07570699608742404
-0.07436783628739341
-0.06404551658409785
0.07816857942884192
0.024872243209296818
-0.016807131473735026
-0.015155875803663621
-0.018825251328862036
-0.02107294810972138
0.07052712407678163
0.03558023017485301
-0.022654918400041746
-0.048395923861634715
-0.027271009495832166
0.031051951257777932
0.028941657057704906
0.005847592715099381
-0.018681602703369826
-0.00845289319374265
0.0007525468545335201
-0.0007674303844695807
0.004553546449721946
-0.021979077535288605
0.03609669343061772
-0.05969277524033045
0.03382483939335357
0.04401275594928422
-0.04674009873349849
0.023579216341967357
-0.0134176235353074
-0.012633840142556751
0.00033434766696816
0.024208085946155422
-0.041637059725897485
-0.0361173326385722
0.06265003313546635
0.1023570802299224
-0.06058255522943856
-0.03677910872593926
-0.002087681010523257
0.01976494338877277
-0.014543221691548203
-0.019318763634658787
0.03237145858816537
-0.021699336261401303
0.00706251964393334
-0.015518455451981605
0.030918015435911106
-0.001216346933786916
-0.013160567961929992
0.003857751355117567
-0.0032217099916767022
0.0020261200105543553
-0.00816544380573192
-0.00356362968968571
0.050640939276213826
-0.0754905272081221
0.024205263551470013
0.044148791766576934
-0.036980924370126456
0.007429233737780594
-0.009830030094613473
0.011059262007803605
-0.023429955639773237
0.0235809012185485
0.006539461720055373
-0.024698881113723425
0.009082622892998327
0.01995620860612557
0.01563664286272315
-0.050184341488416884
0.025932844943183597
0.0052983258848119386
-0.024535932785564984
0.02125427712164696
-0.019881989144783008
0.002901956920992377
0.0431812637118093
-0.05238076149629678
0.017234498319671387
0.005175446178979359
-0.007475413511670359
-0.01154217696715265
0.04020472580250534
-0.01660875265994788
0.0013026419652963916
-0.00569601706618883
-0.0016715820859212194
-0.0025930198026595797
-0.0025121171882309667
0.005453053030966215
-0.0002678262004487397
0.0019002905688503269
0.006362497877450024
0.0009438729377989619
-0.009069182176141277
0.0038351392506214
-0.009012619821028744
0.005325858423485541
-0.003139454738434022
-0.001944488596353322
0.0021028844469805907
-0.0014345703184284186
0.01850450355277289
-0.02296286663095315
0.016955951641490774
-0.017937333266109245
0.017750852739853884
0.025495070470179182
-0.029764381286084607
0.005140042681411328
-0.008525370752001882
-0.00032539243411267016
-0.01178230929805446
0.005168720183351128
-0.0006045418552402815
0.02389497578189481
-0.0034427736286699595
-0.02280268284118181
-0.01636161653000312
0.03966030029415479
-0.010159939589216016
0.004457560869114419
0.023142844655184236
0.0016558962339111583
-0.03365255734490069
0.01710870527179953
-0.011924595067752675
0.0029529794843631274
-0.012015185701243825
0.021659934907380718
-0.010440328149886158
0.010818368604850526
-0.029450339336210885
-0.020163121201914658
0.08903401035012948
-0.04476005944205963
-0.02734962487361292
0.0003204251822815918
0.047340876758503625
0.0023380998361340888
-0.04137555847702257
0.007657394655545713
-0.0024292531141008045
0.010063290634688027
-0.018959903743305695
0.015116752216517315
0.016228025476447083
-0.018501066234423824
-0.01532974207854676
0.05706422166657599
-0.02766258557485779
0.020719771791785635
-0.036171347160141254
-0.06482862115355537
0.13113215807842438
-0.03380684364842268
-0.051655839252252145
0.02915750547274798
-0.017616610727994475
0.04517055286981608
-0.002603829123640544
-0.03868717575150349
0.019658806243330496
-0.004254651841055113
-0.0026949862047809248
0.001923809437595958
-0.005959377708853575
0.002259820919186528
-0.016341925861957707
0.009634732900972831
0.041419991374384235
-0.021467835023975645
-0.015254394190760134
-0.0035384026721947404
-0.007989789074410725
0.0015281103705367949
0.0517381809359474
-0.02914365550244913
0.002821299221985596
-0.025109505631998985
-0.0022114981602774364
0.019185648829420088
0.01557823934411462
-0.010070256447076487
-0.006582994378186768
0.009795307862124236
0.0066750887591411345
-0.017194518747043475
0.008608781452097647
-0.010008216960304628
0.01302798559361984
-0.01144665881937823
-0.0029241103998014495
0.0004410047963234742
0.009935070760404008
0.01128529371707776
-0.030373517497175095
0.01781290707984895
0.006373481043531082
-0.03413664663931493
0.02076551743204469
0.0007437486796888493
-0.018197971582554207
0.06865770725830522
-0.011984575101476658
-0.0026405332900145684
0.010309480800086424
-0.04607373342653931
0.0448387864211065
-0.05932688124469876
-0.004779049421691717
0.087383268631401
-0.013671944695801352
-0.016540420797531485
-0.012025295154163285
0.002523788868486476
-0.010666343030725445
0.02143760443835463
-0.018413663866586605
-0.002646273634569374
0.013754786938372066
-0.013014663446712316
0.014346052348081617
-0.01554432140978923
0.017807793447605524
-0.002900391050633111
-0.01490775811997569
0.013308973643905486
-0.005172009739650152
0.005653919011702202
0.003478962833289967
-0.013680562067283963
0.011267368719504622
-0.007761673896930166
-0.021095327658206653
0.04083723058827182
0.004214079472210752
-0.06601007165602901
0.016306237980644678
0.019851501967955043
0.024351043073068124
-0.0026659866785412323
-0.02095931141007723
0.0010461912192180067
0.040938530059768885
-0.025308860232272634
-0.005460142160001791
-0.013047759493815203
-0.005281569234385275
-0.024014019276317633
0.02043915727236978
0.08514611810028361
0.0025941965939747513
-0.09098095149043184
0.010002171272223137
0.005414499437182196
-0.006167959497614284
0.005596498119407656
0.027881848077647153
-0.00747955874022832
0.015947287715353475
-0.007952152331577977
-0.015115657470407218
-0.019301446074141193
0.019778390501904775
0.010667915632434744
-0.013204225697206695
-0.0028374371662343023
0.007589519150653534
-0.013279608624184425
-0.02111965320602005
-0.0013705727248731758
0.03502391468320598
0.010478688039775141
-0.01664397288672248
0.002390036087053793
-0.004264919743978579
0.05403239434853391
-0.014300940985033428
-0.040730729322309145
0.005154842669797488
-0.007680001975259199
0.004571870049928206
-0.00873967570163936
0.036133268382034456
-0.011842588651674868
-0.010586818571399315
-0.027702441765882213
0.051909395520579715
-0.023886771313700317
-0.03432230244009715
0.07749196417644433
-0.019945891075598965
-0.02484654756801352
-0.06147219246082836
0.06778484705516485
0.03593034285638308
-0.04957370126387395
0.020306234643930887
0.0012812647574277358
-0.05540566947984149
0.05969917163465055
0.031483188331441814
-0.0515485241017688
0.018142662322329306
-0.020913671536531453
-0.010235994755303679
0.036281358814362785
0.001129091184627673
-0.02287032245691223
0.010856966706980442
-0.024161037432562482
0.04843816785972044
-0.03331004383173042
-0.010947414499814734
0.010175695572603782
-0.02376307491361196
0.03734958086024254
0.048455988821618945
-0.07911318238036835
0.009618502586623778
0.049296655412466084
-0.033773328271761605
-0.011705548906610908
0.022547281608977676
-0.014413553005429236
0.009080466361768402
-0.05127658656452683
0.012931232367097922
0.07687960992317677
-0.05452376383069768
0.022108142246201723
-0.004917619531404682
0.01645849068968608
-0.0168491899472758
-0.00842605518488071
-0.0028162149536405945
0.02418399557269324
-0.029179740126869858
0.026691835897584726
-0.03721991517847245
0.03906255544877113
-0.04784260341730917
0.0013449960755242962
0.021901574695823545
0.06091440117975888
-0.046624352712763883
-0.006362265061365502
0.00395790009721797
-0.0104637040645561
0.0033385172448059386
0.030824381267588796
-0.01517065713974941
-0.014904452079396613
0.009830656264578574
-0.027629759207017823
0.026393541632427686
-0.00041401099144589004
0.011367445987456426
-0.006452352658696148
-0.025232482669951928
-0.03617773294551485
0.05338765327689854
0.036072926671432914
-0.05253461315538921
0.039942244838478635
-0.023601720838437146
0.003283762058782891
-0.013366287017438028
-0.05187293348374111
0.07972844562243919
-0.02533319548188806
0.08479256948307268
-0.05565913595983951
-0.020556498025027015
-0.003132791900419152
-0.0004515097421844416
0.018107117202992185
-0.03206146275094057
0.005641458975796598
-0.06915200678552269
0.10179286221302275
0.03347146666034162
-0.02637345555485071
-0.010114265074854245
-0.0033988342024553475
0.01328013752196222
-0.07371708088870932
-0.02268844463042119
0.05782619253485821
0.09292781065151201
-0.04106277190144758
-0.05167496991679421
0.028675335530368162
-0.007925346156824276
-0.025585048198465632
-0.04160213551904701
0.0582349189772563
0.04174103852363453
0.005581161832903692
-0.03735709730901049
0.01334519026907599
-0.05616397482546365
0.05356016164342592
-0.004307217464515345
-0.018928177156183557
0.007110023594887549
-0.0042645176604836355
-0.005481261448830432
0.030810036132453922
0.0010289170548609672
-0.027500636616140772
0.013923575210948003
-0.009112121398836326
-0.004401203112601726
-0.003921877748826574
-0.0036879270102143646
0.031586297689088494
-0.0026683617093423706
-0.00738783353221284
-0.010660264370127903
0.013034553488002976
-0.03247339728120591
-0.03933520300601301
0.10211088827209958
-0.019540690259816307
-0.016814096774983023
0.019948886804375787
-0.012440328072488738
-0.004821729107528094
-0.005318200027496944
-0.0004896198392381201
-0.008529687101126893
0.0010753152236844254
0.0546053843802462
-0.07568365371524144
-0.01935642524152037
0.01455134087393073
-0.0231397164267797
0.05809479928819339
0.017952003383913895
-0.050981729906253825
-0.005912513481775239
0.06799693414128205
0.07004957017857605
-0.03112563310837846
-0.044208006051210225
-0.007226337376990299
-0.00476947117580373
-0.00498438045876215
-0.004731517017279696
0.009745707082766786
-0.01936573260703467
0.010194596581579618
-0.01763554893530217
0.06043143268028328
-0.07950345086227051
0.020098683049156296
0.05020000304513772
-0.045818207979417824
0.019049985115571322
0.007418198289133926
-0.011248045459083311
-0.022546584625590338
0.017499067281811165
0.0239882199393594
-0.012670878610794967
-0.017994884313749182
0.049032119388454976
-0.047134985074322344
0.022502367082967156
-0.010049733022066576
-0.03056530649246736
0.05823322134872
-0.03529608306727883
0.014343056955299915
-0.04257576948680852
0.04543156331358078
0.044802033069377134
-0.09412687286654053
0.03660111337247329
0.015054040445468875
-0.012193607647151827
-0.012488137383347198
0.004026388301212935
0.01937493201430951
-0.02835741188427865
0.03407410299983049
-0.020492717080182965
-0.020955185476270843
0.051909185623849496
-0.022328610767218482
-0.04757155051403683
0.07079852220017535
-0.009196936569633163
-0.04930275368936998
0.06528146524769707
-0.03182435356532687
0.043276297645495676
-0.027779098070500163
-0.06624208646756968
0.07396494132713594
-0.009884725444121223
-0.015639656535027857
0.007270964508627187
-0.018971988563560638
0.023735998246428136
0.019367671291731114
-0.0627121401400812
0.05637947451022918
-0.037147584051350435
-0.011352320873212918
0.05919232602617963
-0.036439996817992704
0.03131211333215045
-0.03456820129408866
0.012283380565097701
0.007748395353125548
-0.022454036294329738
0.014722880842564678
-0.0050581659728621275
-0.010079412508567254
-0.017559976737466787
0.03916328081683962
0.013869565024444808
0.007999541127661547
-0.0398320489774322
-0.026290537344416443
0.04531026606364719
-0.0025785535576976493
0.0003265297967860459
0.016091303649413247
-0.0258028864527704
-0.031317977988532864
0.02932790642927441
-0.019746862701012002
0.03918067559952654
0.05609942033153181
-0.08907587631344227
-0.029044074337162495
0.09040126260070369
-0.024641876771307025
-0.022325189894434994
0.019209817875003643
-0.032970915867748474
0.03500573093410275
-0.0034455762828280445
-0.06008257161322117
0.08708670733617097
-0.026871821480811686
-0.03807124852910926
0.030334098715734337
0.004711245862936808
-0.012503977027836566
-0.012631370991249113
0.028362361653654133
0.015191039755455993
-0.03633795012673535
0.009560900671134576
0.0002761599194575082
0.003981277434497943
-0.0040493735057938185
0.026388568937574353
-0.03748023142823742
0.003027522064008803
0.01614111434130594
-0.011629598332598468
0.011658011628427278
-0.03926469981157643
0.0025929272628740785
0.05879773445879044
-0.029279879197422032
0.00356865590625588
0.057863955545943146
-0.05255561757506766
-0.035985329427403956
0.046581609583911776
-0.028016511148330814
0.0196492349884253
-0.04084935163559167
0.05839002592361486
-0.0014718229405792371
-0.03160480598172266
0.010222555769490826
0.007117719736971173
-0.0061637429825032175
-0.0010920418189497294
-0.0022724641023723624
-0.04054644513733119
0.04221108503572224
-0.005483941639658596
0.01317062240043343
0.01742516852435272
-0.015195603298910676
0.00047957211294547
-0.02623297788303458
0.013916789804268914
-0.03515153051879394
0.0471556145670351
0.03198751175053294
-0.048041857712304736
0.0007109445795955294
-0.03400316328397923
0.02428356364837092
-0.01659252473108097
-0.0006710314128202111
0.005998842592091935
0.0025356223753764118
-0.005388214248309486
-0.02029949750699056
0.056778834987288085
-0.05873767597945623
0.03530404053597447
-0.011434727387636956
-0.030879533979057516
0.04574878263071447
0.0008621823161283348
0.015095510769614573
-0.02185800031334817
-0.015500068819434887
0.009786649196574904
0.011912982777575132
-0.021338121267824084
0.015063264012350808
-0.01533641633859184
-0.038186646158456794
0.04056331422397674
0.017201360532569376
0.04424594191864262
-0.05520220120532038
0.007810781876083972
-0.01376194784163065
-0.0243544652260399
0.07492345307517667
-0.05710891336423485
0.012911305359793679
-0.005000997534734708
-0.025581551678844683
0.07078180895602049
-0.0436236395614642
-0.0008111132717545377
-0.003619454218927398
0.00542435201665703
0.005899784471155689
0.013782707388388382
-0.01141234184829254
-0.0167884669811611
-0.001629590088565669
0.06336638456077526
-0.021435802024242445
-0.021912893295263247
0.0032312686300633997
-0.025833336719235822
0.013455910595437603
0.030113697399084316
-0.024854967123256078
-0.001821572082274736
-0.01815141697106526
0.012222777074849311
0.02376718867919836
0.0016932839410311873
-0.016993810932240283
-0.006020197761846591
0.018179277687248918
0.0008789390770038708
-0.005184478991742791
-0.023864620066249564
0.04820868614586815
-0.01011615893631923
-0.04456435362198574
0.011737792608794928
0.000374167601523534
0.03175315431051795
-0.004793473667039638
-0.027435552103104
0.03217456125843399
-0.02298940921153747
-0.030427464285812
0.024830282768370182
-0.0281486251940124
0.07033947055705203
0.006618720171606918
0.001461154120408148
-0.05919809289109601
-0.015791858247365065
0.06288089393435725
-0.02189491371692509
0.014854561764232277
-0.01028632567030674
-3.112930358883936e-5
0.011881469988274218
-0.031312814238444675
-0.02387502229183136
0.02528258554546392
0.02274227077697899
-0.0072947812895047814
-0.0038131239489269664
0.021467740029353033
-0.020573699478544594
-0.0011055823174634938
-0.04504667341435753
0.054428402344774085
0.0075949315735189815
-0.01333963702654084
-0.041610378171729856
0.009547295270102896
0.07604873518594024
-0.08113347548343075
0.07010777051895123
0.008429309176693156
-0.05188063825620204
0.025799310355923644
-0.013725422233204387
0.010780898142106254
-0.042798232585922635
0.06412290618013883
-0.07829867205582164
-0.039937969771223214
0.12665517493713863
0.051889710080851636
-0.09526283013222114
-0.005443966211822193
0.005786579295214311
0.004661926026397478
-0.003054880424288031
0.017711408948695384
-0.008774200874742455
-0.011553682993212355
0.004690960276723555
-0.015849048727116122
-0.009710296021061549
-0.014172778721253998
0.04265302200568122
0.04524221107432158
-0.03662111761575848
-0.008162330170903731
-0.019286657992140244
0.0017776173294744568
0.025023134274167136
-0.02224649518914945
0.04933736738819905
-0.06361394246685759
0.020013773211293273
0.053834593664525254
-0.08221446117961695
0.07817278317490484
-0.0561555010560868
0.011749670190650319
0.0018071268025886544
-0.007314101194068945
0.005358561767645265
-0.01231012354471539
0.04218010023972374
0.0007725171753537596
-0.037152400250345385
-0.01611561069338996
0.022537722522802728
0.002625186442024474
0.017847071749167664
-0.00824084516614998
0.003095929596088731
-0.005115900568295029
-0.034937493685939014
0.032270361270894776
-0.0022576883074729714
0.03224300522663892
-0.041556795025960325
0.0012179225687670714
0.02210718695011815
-0.01622063741505908
0.0038855484821310737
-0.006718335900613104
-0.010639278757514026
0.0011587912764234876
0.04664834930790873
-0.02561849514526493
-0.013014989720152581
0.004918487521217818
0.005805833535873384
0.0033105876612552487
-0.025664082479776917
0.03772546035808466
0.001911235038330461
-0.08294189004521324
0.04846681206381265
0.04352410594709555
-0.03773115161519747
0.023747808930933867
0.0038783375473970816
-0.01162279833725166
-0.0050494590801120065
0.010766792263392277
0.002636356683442753
-0.04108179521329092
0.0029996236388103448
-0.02392653716889348
-0.010267990600784982
0.062339732212011056
0.00038107151329269673
0.04481243880264085
-0.00479842509388928
-0.024200013815650623
0.0174987912712794
-0.04591566491821131
0.025714579398215864
-0.046361359282968584
0.024837650279287082
0.040362299854800776
-0.01845374178182646
-0.028675390021365432
0.016748066355298463
-0.011874306794895872
0.02566724974821677
-0.026862363810608247
0.0078552471142046
0.016810561474841057
-0.050269268533460254
-0.0054881932047139426
0.020101067702289366
0.04367473923694254
0.03065789614303105
-0.027030072806518035
-0.045378734117773156
0.036778755358541027
-0.01925560872259835
0.00663759326261093
-0.0037509397738695327
0.022549192465927237
-0.04231337379587696
0.020374833029698114
-0.0001825608360550568
-0.007565321604773745
-0.0060745377998048244
0.009050646159128983
-0.04322730413935982
-0.005248436103223009
0.06929773629430569
-0.03557293722375454
0.07974186587387855
0.00926729390991543
-0.0656340093965051
0.02941134118543476
-0.03599975943366518
0.00981493089764307
-0.0059176604800099675
0.03929235719243296
-0.06963009645229312
0.02186579045821435
0.015857821704255204
-0.002912181083686516
-0.001258084622257627
0.015066836522491078
-0.014042810831195851
0.00021649570650950078
-0.011517219856312932
0.0038969209377368585
0.021755584536711225
-0.01056449242173585
-0.006742895749781486
0.01107993494481152
-0.006192474590575481
-0.00032459241121229887
0.006093398154092822
-0.01105645328027216
-0.031605964023625255
-0.004826071788024411
0.09026302417706056
-0.022677960383035822
-0.02569190595888804
0.020421446730700565
-0.03421991499204968
0.017724712079936866
0.014144350093983737
-0.02932912885988115
0.006205420216090274
0.002368854192093761
-0.0039226721848746315
0.033013034994647805
-0.03614286495805463
0.0022579086414623584
0.012944825857475362
0.001934770685028897
-0.0013195932570513325
-0.0023384339556860034
0.0032672501402238874
-0.04517336672224603
0.06490951699406444
-0.03131211979939219
-0.014944037527742093
0.01716659531847531
0.031237084812532956
-0.03130782490914141
-0.031073211432698367
0.09981362110608172
-0.05966697573088475
0.000447381187194118
-0.004569956521920604
0.0003815170572488702
0.0006729435028252073
-0.00725945510459125
-0.01903535496877118
0.006289974870885895
0.00769794019329717
-0.015688466087256492
0.10024366477334445
-0.024283640419790142
-0.08666157320090684
0.030274708247993942
0.03638688326833228
0.0013273243547006208
-0.09015076695925672
0.07635809369278013
-0.00014285806174885174
-0.01696633357465882
-0.004416072710088814
-0.0020240023441171484
0.04330099100645213
-0.007722403621449603
-0.04474689829696055
-0.004789380911731866
0.01858220730937299
0.0230093212734781
0.029557411934054145
-0.10405240628031276
0.02500822476776421
0.0743267174289256
-0.039709937854794486
0.017617933313822665
-0.025849938135463102
-0.017515279401434825
0.0448020342183727
-0.006213933804911864
-0.025018802353627967
0.013185655218385106
-0.002269470537967111
0.004361478148455111
-0.006333314642920307
-0.04784481923054962
0.053021466552173546
0.051901711643585924
-0.05318231969347087
0.015481833557805746
-0.014854487644825776
0.012371062306430147
-0.011577925323699834
-0.022871166742775895
-0.04530372273238892
0.022032164365241802
0.027130754299624416
-0.0015960080765982099
0.053112582252508145
0.010704144694398177
-0.012966026449358292
0.0027850539646647743
-0.027340404245063343
-0.0011953435822076308
-0.022586404559604256
0.051603856777847956
-0.00685939327327012
-0.03086239155416326
-0.003313051782555698
0.014350618330823295
0.0016968176218061792
0.029136257319958725
-0.003775905709923144
-0.06760302947606567
-0.008945191146503495
0.0402647339513057
0.015219738031488683
0.044106089802667725
-0.038979876649974265
-0.013519764197238882
-0.000988159307971026
-0.0028567969590160835
-0.03939043595075287
0.06738767284139557
-0.0028175673193691075
-0.022946370419428153
0.02139734321348774
-0.02733863342191989
-0.05815837692638315
0.08897602125770143
0.03314538540459555
-0.05582993586389828
-0.0029544743918470395
0.017676998815590816
-0.04021981192105195
-0.04828540278310922
0.06958377481900768
0.06684232984214844
-0.011415278530158668
-0.044083331106053114
-0.00738505558862057
0.0031948924640120557
0.004100757936478128
-0.01042518574300022
0.012756523081578486
-0.016057722602326407
0.02127898194892419
-0.009191590861218346
0.008233300815476907
-0.0076650629575425455
-0.013742723512810251
0.018559552210217656
-0.002077764900935586
-0.015018037224644898
0.025316161032928886
-0.016622668390432027
-0.0060374187859806305
0.007214193718028228
-0.0013374133499202134
0.0036964078258123756
-0.01080227652991872
-0.012193204228601262
0.030355186382757138
-0.0021717782972960897
-0.002738774511327202
-0.00952707101761674
0.005224012750660312
-0.019165356304427394
-0.008638316169721216
0.03030195598733887
0.002242236983027057
0.009598468283666839
-7.239817162196793e-5
-0.003431256492944179
-0.07226498499014422
0.08546861853202425
-0.012723679357878215
-0.032300029934259955
0.013376610456069415
0.0022505588415772104
0.02585700646384148
-0.019259685891535705
-0.006604552784740703
0.002807017449097615
0.028658169213942708
-0.04270260276519311
0.03527543430638336
-0.038697572116638934
0.046379679565764054
-0.030930103834670097
-0.053389123043101394
0.06752928869211483
0.027276905689625708
-0.022118648009770814
-0.013999291889813303
0.001127971019628471
0.011809608917389247
-0.040467668635224996
0.04769057470481064
-0.0012450798580552203
-0.08024756105644593
0.10030534474289499
0.007750164376433943
-0.09723901421099868
-0.020451968939695586
0.0660180609076857
0.10305542976772175
-0.05858456178465077
-0.08240742259628098
0.08498003850529035
-0.057784498049058275
-0.03896114210644508
0.05837743629810921
0.045070822887353645
-0.023448601999276786
-0.027977825722618865
0.008070115035704761
-0.011882778019118856
0.010964302931975034
0.015243673977545447
-0.03612762982345341
0.04002259630161431
-0.02926163723636277
0.0225816982778565
-0.0027268370577564482
-0.007504950651729736
0.0066120444868531525
-0.005690715490916709
-0.00826966010620267
0.011693485268310044
-0.012248232303327056
-0.0092810422348939
0.02020619069593066
-0.002427512193606818
0.009225510194036723
-0.008810976268303072
-0.0037043332094139902
0.018015151787474704
-0.016536707538610473
0.006312366689330218
-0.0020824403729791108
-0.0014158996327657825
-0.001686005306791527
-0.0002597421085566154
-0.006989569159327358
0.003038584428231239
0.00745489509672892
-0.0010416098332808321
0.007097281083988438
-0.0006681851847178955
-0.0035760149771457694
-0.0054935947473535585
-0.008743091292088057
-0.046021135321060225
0.0881671579586637
-0.009206802369096545
-0.026538508199071442
0.011924482844443363
-0.00860347548834861
0.02455152373844205
-0.03248572832227814
0.015599178822823578
0.0005012047585933876
-0.03815200865757706
0.008128539067476459
0.08134256842785992
-0.046638002173532644
-0.02967070030041352
0.03782775639813185
-0.026012640772498097
0.011437143519586579
-0.015033386816990513
0.045204880848094264
-0.03262969639109414
-0.013899485480915352
0.027017178500473915
-0.022476835691428887
-0.013081506282679234
0.038130433706375255
-0.0046757833231043655
-0.006158107344074182
0.029122261574090924
-0.0620164565627872
-0.0022910475377702078
0.08879423790168206
-0.049354619199645455
-0.05195971780053532
0.06301634981396298
-0.005275971530226853
-0.020525805747194648
0.022146059865322587
-0.016983095725701558
0.0028866385509168646
0.017587630431212253
-0.05758277028871217
0.008313084082597677
0.061402097610588346
-0.0031719486989136847
-0.013887495499613767
-0.004705428718538629
-0.005567138976571906
0.0069356910281105355
-0.008242734236255433
-0.0016187916105987465
0.0041066244333568536
0.0032138603527707144
0.003173671474048123
-0.01678190734879892
0.0051468893065376164
0.011366918359484224
-0.0003506316209545002
-0.029678706576051095
-0.03336735080755737
0.023277203226479526
0.020391346295915436
0.04514414262027466
0.060193545229278445
-0.09007177628698093
-0.030423417772037276
0.002629124164672425
0.04954050090588069
-0.006070486439327061
-0.026463359654416596
0.002949037446548952
0.025322844729480987
-0.04271609322159664
0.06830486652433931
-0.032176484682334694
-0.09432096182865335
0.08013389472674926
-0.044152113422488704
0.024661088521256924
0.04057081654920758
0.11362134172864213
-0.11858778783532742
-0.03501276981713741
0.08267069243756808
-0.10478378280863043
0.05194281349507124
0.016891623298556868
-0.017757430136402963
-0.00670358039968777
-0.021083360629696957
-0.01544408046641288
-0.058912418329379435
0.0873978705376719
-0.02569905500117642
0.05351527684525503
0.04579943272993281
-0.02056853435210626
-0.044836070915422965
0.09008670574892164
-0.0410601048524315
-0.08493312779624684
0.06359031286680861
-0.011779898933079291
-0.01005927551978636
-0.005881250382993475
-0.004504295663959379
0.0205381589103818
-0.001148782209585697
-0.01791027890052943
0.008967751160223303
-0.004563454667563471
-0.024162186705582123
0.010983749196955994
0.030736381236970756
0.019348631734219635
-0.03354102040077467
0.00911443402671619
0.03367811011733268
-0.07597763319124962
-0.01999698701933106
0.0753203734385175
-0.0022022221435604727
-0.005379932034206947
-0.003503795769618012
0.027992188488994096
-0.04879789138200952
-0.029436703115144125
0.05454341351619574
-0.02619859950299297
-0.008831298037543567
-0.018192358485628723
0.014539343806894478
0.09818913652022743
-0.020887381655653403
-0.03228164012462664
-0.014025211257258308
-0.0003084632093781625
-0.019976191518627395
-0.007132916431909608
0.06545246390492299
-0.036258675585099986
0.0075094687414059
-0.03339027984642429
0.04942228609567345
-0.007508748283564515
-0.03751981492088641
0.02177910441268205
-0.03692743315061331
0.05109840469186455
0.009504840036462237
-0.023631771674225366
-0.0004989831069446282
-0.024677408988403204
-0.010274014381796981
0.03299052782985323
0.08165540636825319
-0.10945870746856601
-0.049253889898021264
0.08891052855255466
0.04927139090055466
-0.056295640813853964
-0.03708022084904039
0.08684601809945158
-0.04941115183155298
0.0022162236427710758
-0.000384067872845284
0.006062385904970546
-0.0011869628308660563
-0.013634077745118711
0.008139781092789011
-0.007715607404223501
-0.011352200873122609
0.01876080284078896
0.007115269646824851
0.0046204131100849866
-0.006113932722939364
-0.007546119257923589
0.0005284577201158935
-0.00027763652023260477
0.021656840998992122
-0.055013692392182234
-0.03769371783295239
0.10929839919846651
-0.012437875169272194
-0.007661944552002975
-0.001215748269438821
-0.008779664895742112
-0.008978931733139017
0.008964390299125213
-0.04748093863910796
-0.03611074123240887
0.09647650429313526
0.08319584111897138
-0.1165582967766341
-0.029801855366405672
0.026723962045419714
0.04520197410721283
0.0009944159978229061
-0.03564488925231002
0.02144857390022681
0.0013090269591337078
-0.029102556495599563
0.04578642241788933
-0.026578628953204175
0.0003380790779409226
0.0024350481195350993
-0.020636478202812336
0.013507527067189495
0.03279535088917418
-0.07666548479548418
-0.012651115675852198
0.10330568536796014
-0.02855867974587567
-0.04146170778591518
0.05995271714252648
-0.017342999089001943
-0.036019484123428036
0.03249623550691172
-0.009166498941198586
-0.008158705222221396
0.015713275002009697
-0.004758393367532587
-0.005009158741224429
-0.009662404824731574
0.007634931839232806
0.0015717870699837322
-0.007972121101627039
0.04977698116150553
-0.07379990929258962
0.017503962917644444
0.03528433554515675
-0.0012735651432245199
-0.011900773917637109
-0.028415033102616283
0.038204394772661354
-0.01130670204043982
-0.004486462961225346
0.0025510669302188926
-0.006631591451764729
0.002288124238464806
-0.0028316468193199107
-0.0025454730866754094
-0.021713782280098348
-0.003820883099556527
0.04509686858663675
0.034551235208523656
-0.0108604308978546
-0.08143395836067024
0.06422313692409887
-0.003272276075603653
-0.05308034358627878
0.06340216878593952
-0.050322245415769684
0.05020821792526864
-0.03014246069786819
-0.010655536212432759
0.05311416175258021
-0.02040251977690022
-0.0066981481412347055
-0.006886252913512081
0.00475023969794286
-0.030873138106177977
0.038809783778472995
0.010827837306081833
-0.07721239014345982
0.04514560489820196
-0.012233368884876805
0.05367904837309656
0.01719508990940588
-0.050504037613946284
0.0007637941010594229
-0.008219125104187652
0.018250469474554998
0.0009269083388574462
-0.02378940826003162
0.03020345607278596
-0.04599686980705964
-0.020177048754364213
0.07986407087141822
-0.027257458924470956
-0.002916049809198684
0.013905264604445189
0.04251992757051415
-0.0929633335693294
-0.008611904886001609
0.02881406376157536
0.07182024050236357
-0.02178116329386226
-0.03170086972534181
0.00798279147150427
-0.009826277501820968
0.0027835498368821154
-0.0003280230275866103
-0.002500322378963471
-0.012433469439995681
0.02299982830862579
-0.02146830924019638
0.007445857496388375
-0.04597686904168219
-0.0006159175093451985
-0.01293699653996061
0.011712702939195796
0.005534781370765018
-0.06330181741275887
0.023742268065387373
0.028376547068565516
0.04707220866775541
-0.025556377337422553
-0.02243186349932924
0.008768791818260513
-0.014592341633068662
-0.022261840616379036
0.061868750298307296
-0.027868933905099924
0.00048325485896938414
-0.01798331852623347
0.020104175482343445
-0.030726788040053687
-0.02432286193335087
0.06021745116389998
0.030484403514089098
-0.017854145892352458
0.011905038303273052
-0.06538753873977998
0.03501792396693337
0.003477609040022256
-0.016121369653241402
0.008511344442143298
0.019958939750728155
-0.015334692341218537
-0.008280398718828685
0.0028633579974872703
0.015237167924511352
-0.020473030205885756
0.014770101686251258
-0.026369117461501945
-0.021404085555508434
0.02474837433314303
0.10204642427680188
-0.13300849327318298
0.026699526301086185
0.054082159516281036
-0.04301294092164154
-0.02701299591329054
0.030083715277961942
0.019148280022803332
0.015506807696474723
-0.015223677657826284
-0.012024717316670541
0.03260573576236803
-0.03379496468411314
-0.00609428627679498
-0.011864891265439326
0.028494467979096272
0.013486002250024276
-0.027259413238515773
0.015391075303602952
-0.011797189260651875
-0.00717159114700161
0.025049951200777798
-0.002703734344721598
-0.016390036859129875
0.0009244830283141603
-0.001656063912953032
-0.004792815887356916
0.02317244449681677
-0.023991569039034877
-0.0016129249084011477
0.036926138655281715
-0.014094496411720447
-0.0020280442572790935
-0.007840150542412827
0.0033632648009824795
-0.011734782140603528
-0.03218856326379527
0.015388226421375939
0.06968238250971193
-0.016813496628055757
-0.013873812268069052
-0.009822157663176956
-0.03470929858499883
0.027547083340660916
0.00787221189484899
0.0005196900862545206
0.04649513962947993
-0.06460027688264924
-0.041352885131904715
0.07821081057439239
0.0010871042913678242
-0.015486733158837307
-0.002186160890339517
-0.027144362686464474
-0.0006756549840758463
0.023090927606615796
0.018148687907080574
0.030010707072543497
-0.049875226173832665
0.011171281410043088
-0.023858728803544338
-0.03387996377043523
0.025442047408568036
0.07994003955953644
-0.037958190049949714
-0.011424637989767783
-0.01922424894146868
-0.009413915081585067
0.02195994624164288
0.02413344746775614
-0.0024355035296734773
0.0022848979151629534
-0.025365387632128922
0.009421272123288471
-0.006929575003343125
-0.008956005244006526
0.01954011381911669
-0.010115506995793222
0.004483231003237442
0.006294320003515597
0.0017187579487140114
-0.010990351606440463
0.010643094892809235
-0.010536692595299213
0.0021149813368738224
0.011320044405448648
-0.028407152796119828
0.022387922586066256
-0.0008116081457096858
-0.0020106613985213517
0.0015070645721785292
-0.020506931609143297
0.004092860667787135
0.04275920241489417
-0.0341889741928918
-0.00637893342287299
0.01693980334375267
-0.01725717538222593
-0.014922757316009783
0.028021179553307518
0.010272040819702677
-0.007487608088910136
0.0007872549267898821
-0.016151374045422662
0.04436062429939214
-0.005065610619149341
-0.061868750485172486
0.0010137935407071863
0.05059916962517952
-0.0005159538754304638
-0.023030711939255655
0.017106241002715183
0.004977396173402759
-0.01852613923404367
0.004397648646692343
0.011317272002589474
-0.04462840971127768
0.058135292156364704
-0.01364201912388796
-0.02956613087633997
0.055326389355020655
-0.0402116003747468
0.011964268737795214
-0.01077377384679079
-0.0018380703283373823
-0.0011245264088795004
-0.004953937523134222
-0.013932401738872668
0.0735599830138135
-0.026797056373542683
-0.05239370888288608
0.016748716405706632
0.007003620695685053
0.0011436993357599734
-0.017694649479951696
0.011804823251597596
0.024462046170923624
-0.013471634482718597
0.044735708418071174
-0.024739190976768688
-0.006847815795482326
-0.01636757546147405
-0.008926839493956562
0.03690045275252429
-0.015469305472968209
-0.01811190719588307
0.0036551282409421626
0.04080018982464684
-0.01287226212650161
-0.030740228430393923
0.03621723391312859
-0.030372649453889178
-0.02103315378771331
0.010477508614590958
0.0050789750365083375
0.018197891895631813
0.0032520973450146373
0.01674293051948572
-0.016541769329244005
-0.004837884169630602
-0.021581151915870178
0.026318255709232963
0.0016644356982615793
0.004693230715230534
-0.009199745474505416
0.003399229809086024
0.005869231673467201
-0.024734719829487162
0.02020916181446253
-0.006026054336320641
-0.0028467672855401194
0.007474184438002407
-0.03130499490736005
0.03300033632075883
-0.018066123090079822
0.010529793756557715
-0.006242559844784612
0.007870660109149719
-0.021851330072779618
0.012013151086614493
0.03481510410768507
0.009302639719754757
-0.025040380830662068
-0.014144059757318583
0.005404911485586306
-0.004102244920872744
-0.01096259443821701
0.014842437014295329
0.024688927545054584
-0.05359884719723507
0.04495658342948672
-0.020020722922336587
0.009256620542432037
-0.012438355867761208
0.029606857480314552
-0.029850827916833245
-0.008662872868264504
0.03403266999395571
-0.0049557469116454644
-0.004073126323762777
-0.0064918998000356165
-0.0050338140413532795
0.009695126334522075
0.0018000389418895146
-0.00980179471641418
0.006921329371334162
0.006324171162336301
-0.017152810887232528
0.006088867521584884
0.0002613380089865336
-0.014504764707242934
0.021234187396589665
-0.01627863321238565
-0.029021464263841557
0.051884131030833336
0.016721300601623468
-0.01374872744538358
-0.007330538352509519
-0.013880693730762506
0.020160122065488117
0.012049032517604807
-0.034054607748154275
0.00831076548897769
0.008570131497489197
-0.00737652562248492
-0.014012950663865764
0.019867842600878594
-0.018307472504210942
0.0307635896625722
0.003688760054785467
-0.059427592121915396
0.08766207327589914
-0.06472013408868182
-0.009625085787138055
0.0541605883674553
-0.025154331010604825
-0.011812635512995495
0.0021938834416740383
0.022154772770431763
-0.017583133438362486
-0.012474135209374237
0.037476944934196066
-0.03303850008410558
0.023276529174132032
-0.016114944051877744
0.002184442254633434
-0.012086547177370122
0.04933623947812049
-0.04702531755593742
0.01077437037939788
-0.0064958636140068915
0.025409984116221307
-0.007829370077607978
-0.014185249611935902
0.022569084311923504
-0.030627849048219025
0.00960338167548247
0.01194658779413027
-0.00456366105521977
-0.0006743294374687014
-0.0017848443475385611
-0.010656578101100544
0.04289976708883403
-0.03820034815213069
-0.014219821906759966
0.015928058323446792
-0.024164540985690763
0.045726556323744894
0.006470186246919862
-0.026213547699294182
0.03090237209559321
-0.029334787756173597
-0.002719208449966759
0.024929158730092493
-0.043257472999503666
-0.006193080033976006
0.048258471789344615
0.024244941909869477
-0.053937553264950644
0.026512187520920882
-0.04071508469842833
0.051362713375965874
-0.03810409491203237
-0.0008823920041147737
0.03972498402677216
-0.027494138986441152
0.010541959419690938
-0.0014305962292060492
0.004468451554459074
-0.016028508130225383
0.006522265437140851
0.0048280074583570975
-0.01604812476793427
-0.004948596817345496
0.02089933420782475
-0.009954945560269213
0.005603993532323437
0.005735083776413741
-0.02516088505954306
0.022183568540044996
0.023751170995524706
-0.029347067076809452
0.015996029300307635
-0.007364450862588523
0.005478806776766931
-0.024340766790705848
-0.020530678858411866
0.0870599058760182
-0.04384976099558813
-0.01730979219295703
0.01819896558457912
-0.005505275666472631
-0.01574803960388982
0.020323790277817166
-0.028165324306121065
0.009699877206371554
0.038790569806933295
-0.0329652706456347
0.007352043874876313
0.010890537637890607
0.0024357901805880378
-0.07845246792763527
0.10453157442882799
-0.0300574176015993
-0.04728225409651676
0.10939028740097412
-0.10929268350465882
0.0414814290749872
-0.0050486093469575
0.012557663352466553
-0.05591262838735234
0.06305916990703109
-0.017169471768542444
-0.011699911614403646
0.055030343727501374
-0.04273972972413187
-0.0014475569537115707
-0.015745927415073302
-0.0069418845907163185
-0.004088660205208372
0.08524348272489024
-0.02863923148245706
-0.026650028135207338
-0.0010526732355098378
0.00783362869991211
-0.004094596817201035
-0.09075604859527231
0.09127217488202988
0.03443876449669303
-0.017564671785285313
0.01284540365335618
-0.032644016678302856
-0.0020378814827568537
0.00803314581580028
-0.025626400633591784
0.021792364824774202
0.0008643826648195851
-0.027337092856290823
0.0029861717715766734
0.07751016347506134
0.020503308088537064
-0.03054651843785572
0.01303684730025334
0.010297360570339142
-0.013755725225341298
-0.008985428056600853
0.012023568210506763
0.012791811865521141
-0.012759745604015382
0.0018929849502777873
-0.008744471431557654
0.005947277820604113
-0.011221772996210966
0.016498230788545842
-0.00817768712729583
0.003049058937793947
-0.0020912506454475732
-0.006729759288630621
0.013363704647336494
-0.0059780561984486
-0.02507479171217941
0.043631946611551786
-0.016302545711136096
0.005728268078357579
-0.0005815456753572867
-0.011741964380820535
-0.026295188283544046
0.03686731013621358
0.011727000599924375
-0.01905918673493545
0.021548434383463433
-0.05535896999432732
0.010584411139545447
0.10508473167018906
-0.12520826642236238
-0.024416376299801534
0.06376488506173894
0.04818337688890573
-0.001634484216073373
-0.036977521679256053
0.000985654743682951
-0.014929875832817796
0.03811644865594155
-0.025074496947807168
0.0019097408627632984
-0.03657606003463054
0.02498575272774517
0.01713837050735223
0.010148599238925304
-0.0023179812168927505
-0.015968444330472398
0.005812623730056532
0.0059080628091254805
-0.008986156164325187
-0.00021766455076943636
-0.000782839736924501
-0.0023713625453209985
0.0007653558552753736
-0.006535971522825479
-0.01962484255404018
0.017082175839961966
-0.0018653255221652287
-0.011935462299196509
0.022712571870641796
0.03362895225157492
0.00721296461120724
0.0007521828838205069
-0.058364528001180416
0.03797532793687142
-0.026805095408125146
-0.007188277073214122
0.03074210845740677
-0.0032864285144922345
-0.01663442461959952
0.014414523667564128
-0.03388970374028055
0.011620592562270327
0.03143917985514166
-0.016215210024672855
0.029226195854696435
-0.04961964508137817
0.015225023282711025
0.005762274669518841
0.002523618017835849
0.00041798725492236954
-0.03208717984043319
-0.004010399756301464
0.0647761913578887
-0.004446399421282443
-0.0022465152677506595
-0.024508283769176575
0.008179829115513959
-0.013176060122794375
0.01193965007421749
-0.004748041226394939
-0.003099631036560524
-0.0036627240619186985
0.01136522098866577
-0.028376832443637756
-0.000261562046278474
0.08322500557284707
-0.06082546577340486
-0.030373974345441868
0.04131262498234567
0.001670780605757316
-0.019657482064873832
0.019522034695206414
-0.02339642617847959
0.009824312120735645
0.003974126845712966
0.005802858714969439
0.0026607432730195724
-0.0033429790665762127
-0.002493493818108483
2.5091156396372938e-5
0.0021931448446548263
-0.002612989815174327
-0.014634421307409884
0.0056375517322609925
0.004175889653382336
0.004208901818965494
0.005675510480635415
0.006986820431754581
-0.014577799690518978
0.010109703590653107
-0.011714120186218757
-0.027810631949900078
0.003145838958459879
-0.02942698181579484
0.08247544006596619
0.014518488218653314
-0.032896769987679875
0.00035174042273455886
0.031912779297320726
-0.012155997193179502
-0.04086784658498277
0.01978741912151394
-0.017471782178642092
0.03292237330759573
-0.040615360683442514
-0.005915963381945888
0.055034762016451855
-0.02504096103067166
0.012941214361065212
-0.009216301045633868
-0.008490116036629747
-0.025129289559708834
0.026376597652437495
0.03589571405323366
-0.03078431472073384
0.0015633008191799913
-0.02510871676525328
-0.011072520272351616
0.09409478194594212
-0.05651529380993647
-0.02664520828416994
0.01684822328634461
-0.010188451780417163
0.003987240389055513
0.013900226049567532
0.014689531130891664
-0.06390800665378449
0.08466282225350041
-0.021978852047802144
-0.021662616153176995
0.040437494319165435
-0.05645299690428773
0.0438245308893489
-0.018768075873778267
-0.0238606759285529
0.045782501752078875
0.007024962958942393
-0.1096009165374574
0.037297726494412986
0.06945706117461248
0.020336600494572088
-0.037904256716118745
0.00466015748326476
-0.011634102111532263
-0.00895392286989205
0.009067286959341447
-0.0005782511841798676
-0.018809098643685518
-0.07851227984767517
0.038576125006849815
0.09521593586794574
0.03753741353943929
0.00865979184617216
-0.12343414627572047
0.0461771293957266
0.03865207332284837
-0.05328463573140163
0.028354223163777004
-0.006959793250568058
-0.01612937474914733
-0.007999761388593152
0.0035807734286203985
0.012786280713042886
0.027317319486442337
-0.021034707341181402
-0.007675456787797463
-0.016701056198830333
0.003031873304029875
0.012259274512332108
-0.030374375479185867
0.034088680032864915
0.019689558022893405
0.010136231900217063
-0.044715092975919246
-0.010164954674408921
0.046759621500666815
-0.005035907109268045
-0.01727605254632314
-0.045068389324389946
0.0879295674407341
-0.01957271271403327
-0.02595529409020747
-0.009582868902533459
-0.007605108020271478
0.009313248430252719
-0.011161853344221262
0.05630678410830403
-0.011982236548782277
-0.01633993339982398
-0.040972691803483174
0.011909784262604473
0.07573777414801885
-0.02292086451428821
-0.04969889412326345
-0.001191582127151758
0.031600380583665544
-0.02702465158654288
0.030531521246666915
0.0031917713750725385
-0.012186443244902145
-0.009424509735049158
0.014169464152737454
-0.031159866700571914
-0.005552976121012021
0.06592402519006879
-0.0026905287044907134
-0.015125189803016248
-0.008385880669871115
-0.007554468647495316
0.001429293427748779
-0.01743417913426537
0.024674438613926486
-0.004428889954516846
-0.007297619261013244
-0.001834904524617098
0.014757849253098088
-0.030469977708271978
-0.00937067964810745
0.0775955416421219
-0.03680203772389934
-0.02162769140303955
0.014133228087936822
0.005030857602360994
-0.014568666112240614
0.014754008869693025
-0.024591663500858285
0.01639652415154136
0.012722931255106817
0.0007922435717846454
-0.008504564303714046
-0.0026518801924126922
0.003564179162647396
-0.015517718244347112
0.01210043246133552
-0.0019586037951400126
-0.018215484109370017
0.021791666525087128
0.01174597060849114
-0.04083074389569452
0.04802912733971243
-0.019971960072419748
-0.0212632316281951
0.038561422220388164
-0.006191257467870637
-0.032054516369997454
-0.0011172122301947862
0.061345413806143445
-0.058744736089048066
0.0104818994837097
0.04567158880369826
-0.030203791445207795
0.03672691704019848
-0.08559903711590122
-0.03830348509412218
0.08010698687428763
-0.010189632733591303
0.03246666338365989
0.029410719540622465
0.009485288784792378
-0.032879173417242225
-0.055923992894318486
0.006799954385542373
0.042736960234195265
0.011043358290844907
-0.032788417995014196
0.008019870334488588
-0.006062918355351998
-0.014637392661480453
0.04135478282780225
-0.03342624073775213
-0.00041060864801378827
0.012745924545632392
0.016825656082331664
-0.012007281434865957
-0.004280493762383264
-0.0015275519513144875
-0.00031611598206238156
-0.003287889408187139
0.008400354417585909
-0.06849772697448842
-0.016027008636994244
0.0857980327968294
0.04748002568750953
-0.01815500958644356
-0.04092611451403494
0.02477064390451289
-0.0018832560449066893
-0.026326712378343053
-0.0009782517640908317
0.023837745941036714
-0.010957293305151383
-0.028580944117495788
0.062479942973541314
-0.011108501982161512
-0.020725957142122775
-3.868266562756517e-5
-0.014623380948846743
0.007934474369958422
0.0086763889190411
-0.023368747908216303
0.03276000517217381
0.0064716555561796785
-0.08532598266570157
0.11597630028368944
-0.02326441056453632
-0.026330101610614554
0.001600774688854778
-0.005615542417930941
0.011469699979927084
-0.02135328425013805
-0.015458148382625048
0.0291335302178668
0.022408376451799383
-0.03602520539463461
-0.009258605476425652
0.027022015975299518
0.026611827846812486
-0.009643666545289475
-0.04390634364113666
0.056730886803857405
-0.028488143044749226
-0.022434579221196627
0.062376934792104266
-0.04954568194506326
0.015372145325242892
-0.014447789604557615
-0.004700523021713865
0.019462533306195073
-0.03901759780929748
0.03761287045950712
-0.015514648983211421
-0.012053785880261847
0.038893124732352624
-0.004241588064097801
-0.0033579722431991144
-0.018764454456994928
0.043458611057170415
-0.020580701683328373
-0.015014335202794937
0.005898110848381433
0.002668536527174581
-0.007963091813274481
-0.008468454413732562
-0.021138155383500834
0.0863123292996496
-0.04871748419375388
-0.029542230031653682
0.04326772577580085
-0.022427630720277758
0.005430607457979519
-0.026386143545756857
0.020710349850075027
-0.006244377636048126
0.03724172819415883
-0.006447897304871608
-0.018367096222016155
6.60197177230204e-5
-0.0022460644940154317
0.016244457203298923
-0.06168291227078093
-0.006918883186153302
0.09018961450225949
-0.008156092512091817
-0.04057713158407994
0.016802944079219895
0.012461155997265383
-0.030211730162753803
0.007922699435765734
-0.05651675433322856
0.07871562586990377
0.004252599664418932
-0.06150230755396735
0.04864921709151948
-0.024817842506611454
0.02646962935306918
0.01705610621521947
-0.053245181788070806
0.03395120825567732
-0.02733856029404791
-0.04357867559456907
0.027917779612073534
0.03714140772668306
0.03220209904930471
-0.029064548884341956
0.005265265680850839
-0.012917852195489798
-0.0033255917422700954
0.007628091240843737
-0.027070739356330975
-0.005963512644790114
-0.02207559482598831
0.0805661841254498
0.014676809764468612
-0.013969269813885798
-0.034206374020528285
0.005354846085780962
-0.0018456756417746245
-0.009601671295475844
0.006315233192073277
0.02519177301878428
-0.05240226848853258
-0.0250249265148077
0.04800474305186386
0.036117755427743314
-0.004929666073737682
-0.0010538656415670644
-0.01545139705034404
-0.008791355805454648
0.0053228800839383306
-0.010868275364727342
0.00038115547133643624
0.01190626361776892
-0.019111813910957842
0.027440617911327236
-0.032002026556975816
0.026835539623189963
0.025836575495581715
-0.06098793754084708
0.04172840684089785
-0.009382557137061598
0.0011373351156873657
-0.025228912753494814
0.03184108260837781
0.010691077475912913
-0.043302166119416174
0.039059822577522496
-0.01094341721078318
-0.006518300702692326
-0.003260823777730071
0.001710055047514536
0.00414301346299728
-0.004775703617977856
-0.026004246513070095
0.05154223182202933
0.005967217471705144
-0.0358039288766383
0.008509731775025786
5.040283381541055e-5
-0.0038176911970155825
-0.012836395862956707
-0.047673921057951985
0.00855563924160041
0.0754422322577234
0.06777109850248841
-0.05592109621422847
-0.03482148674427221
-0.01575701006128205
0.028297195410128984
-0.014135166503200347
-0.013733929972801207
0.030954463160603796
0.0022761688851495876
-0.04039319433358979
0.00430258481153889
0.08957469254414452
-0.049549560183588026
-0.005447776037837748
-0.006394557407784385
-0.006037796034473963
-0.0037920263157331657
0.026168296191434792
-0.04331340972218389
0.04177073812801335
-0.015479068203317459
-0.03505297304303512
0.03120830066744451
0.012563276968681203
0.010448075336278007
-0.01840857747253355
-0.001293168114199883
-0.009160397123223474
-0.0024916785860966684
-0.020839553411186262
0.027214909883666705
0.03765601395243101
-0.045001341553284835
0.042472617437472104
-0.008177702941855047
-0.032840550552053926
0.025096800188025847
-0.012757557354344584
-0.0014784885918390778
-0.00341508996160389
0.008182576258765173
-0.017206181173614832
0.012964270212438955
0.030638699835984773
-0.05154776726402077
0.042187242535303926
-0.06501120449492181
-0.009929139681772448
0.06417724314101891
0.01787427821677412
0.02203120421372684
-0.029633302717813503
-0.015939146367410784
-0.02656894111708219
0.039449786876242454
-0.012915288594277818
0.007537552524901847
-0.007938275619544966
-0.0025120681445545134
0.015068576770978948
-0.019449303587788958
-0.002576117514746734
-0.008874341910324102
0.028263131916420936
-0.0008059862135414431
-0.008222990396419494
-0.02378668852639998
0.02858461166231796
0.022456618394160466
-0.027080759904073437
-0.0003556074689818889
0.00677577668886109
-0.030856788907056343
-0.006562778906478384
0.010776929858782536
0.07794284667838425
-0.009997376079772247
-0.11095344357721082
0.05830748631146143
0.035238546881680266
-0.008098095189441379
-0.02199095031684739
0.004395448529522783
-0.0053778346678612365
0.003130260218370484
0.0016380896466061667
-0.014471717738004486
0.014475730738656156
-0.03426154813395543
0.04632547615699445
0.015893867046058108
-0.044489385828614614
0.01728225880541545
-0.05240826209290117
0.06482556694383912
0.020612454080076503
-0.049410407169670156
0.02755071048756408
-0.0054644000774266566
0.00729147604441327
-0.01891445720731033
-0.005070170951056108
0.020362353487033524
-0.0433461896831242
0.02132371925567267
0.07301016575874053
-0.05413693204914938
-0.014980715949020285
0.018382655689111904
-0.005416068292664944
-0.014675873407130613
0.028310431228318222
-0.01581016818503267
-0.01566120976057106
0.025227137853563675
-0.007433793789884735
-0.0003729600960358237
-0.007526402236994301
0.010289987395029954
-0.011592455859790407
0.0033186478375795136
-0.008245955605321154
0.01635964015155844
0.029292045112822906
-0.05353553467295247
0.0340668144972478
-0.012057827376861896
-0.004987403041476046
-0.0011406345074991275
-0.003145836337617336
0.013071853147388013
0.0069795667919566595
-0.014653968275148088
0.0009684663051394704
0.0010567792380790086
-0.011189004800185032
0.009667986294337294
0.039389422920139805
-0.04186316155227976
-0.006761099970722162
0.035485226117796365
-0.03573422373203505
0.008683139760385261
0.015978569615046956
-0.01418183893999192
0.003513173629071664
0.004256411485957345
0.002447937004564804
0.0015699445448900118
-0.006436565240855119
-0.003288890889859619
0.004254514376335283
-0.022674636051470687
0.01992005063195923
0.024352760005151963
-0.04604612752755077
0.03361651511545782
-0.03140303085479368
0.035504694424046024
0.002742788889163128
-0.019835135085566336
0.010744072503993563
-0.011082795258633427
0.008429640344186473
-0.01668783336653612
-0.05157918655922056
0.09053217664859947
0.03354464307603933
-0.05192066470847756
-0.020352721381891703
0.027580624026278144
-0.02105806362749818
0.011578470390615991
-0.006409163046548594
-0.002014388400840117
0.003289036650532595
0.0005850497609981575
-0.011633742630663413
0.01661310275800909
-0.003633233361908239
0.012165874000289234
-0.007696532308526072
-0.013610065063379473
-0.02603235237834034
0.025631390522978692
0.03425804150474243
-0.00654804553149102
-0.013207422711931205
-0.0006984971721533118
0.00775266633660332
-0.003038907752591413
-0.006974314603294562
-0.011745547193246386
-0.00014476113972428095
0.00855973293865342
0.0061556282174174415
-0.0048814216928700915
-0.03531329495818203
0.014852167015058537
0.05268574019642436
-0.009632279400827004
-0.0003052764447217804
-0.0287099890498812
0.004948821408999549
-0.046461873242809926
0.07607907625678723
0.020250151577880904
-0.049133197356517444
0.019449016701335253
-0.017953993549620906
0.005870259758685381
-0.021093867511096764
0.020671760016717777
0.0035322730228898314
-0.041024192223830136
0.047086185012189974
0.02152089785890321
-0.03573035824866744
0.014287263110114301
-0.016131827184990843
0.019636169498081668
-0.022425926509021643
-0.002876684029206489
-0.029419669210559718
0.09173570483964766
-0.051914265824015704
-0.03638413798616047
0.07830813963613437
-0.03989239220760221
0.0025746067587983923
0.01001537205635139
-0.004533957361185115
-0.012952373286118313
0.008588201759177405
-0.0028975243563704733
-0.01580878942577857
0.03129991188643355
-0.04295620473042372
0.04969712955379124
-0.0025850579657176187
-0.047650065367105476
0.05005157408207006
-0.018974693593647896
-0.01110653140389406
0.019728125525701468
-0.011304960615968529
-0.0041117461965913815
-0.006378780257897176
-0.0010007493682655522
0.022591537982139864
0.009611338164312144
-0.020993148177183008
0.0007959420474413781
0.020086940835163047
-0.016570533697161105
-0.004336739667960998
-0.00813481399412308
-0.024428803477776873
0.00917809912874068
0.058555745891137656
0.01881284158079155
-0.041373782088999445
-0.04665665834314048
0.04990733130946523
-0.02851859894321196
0.003743555704014856
0.004007188653254223
0.04718888502969765
-0.0044800833945828344
-0.03424220635675734
0.012872853832670228
-0.016406932004654706
0.01253704779196363
-0.0030449952666951052
-0.004244789053878151
0.004089082275938183
-0.01628878755649854
0.013857825072622676
-0.0016365826943380846
0.0006124938140612546
-0.023585497489745366
0.004702430509432309
0.015794308175473448
0.039652401619922006
0.006345711431629986
-0.04985308215642004
-0.011165367967959083
0.043274925793675645
-0.030209561977647015
-0.012206773482525746
0.029273339293636735
-0.018122346505188958
-0.010100378262104082
0.009034883114851344
-0.008236643687717038
0.035095335102873326
-0.013383234147874123
-0.022857406900982813
-0.016936152261275206
0.03794839061035937
-0.006308061018480471
0.018020514068655347
0.0057257156017838096
-0.011298277006453583
0.04983853980947872
-0.031069827181690268
-0.04831854517427536
0.04475482222098659
-0.05168712601254288
-0.03574737649379833
0.06073197466007452
-0.021018496017453314
2.3473436006060666e-5
0.04657682900315685
0.050031319401147356
0.013886868631507121
-0.05861291100071764
-0.059053703061564766
0.007789238270855758
0.01952552121165807
0.03224001569395174
-0.008944548581429235
-0.007228159336982953
0.010773165311665056
0.009236993089937862
-0.02043321236082174
0.0008475305740642813
0.008884539876651387
0.020502022218527705
-0.05493179188354991
0.008375054160114526
0.03320430091567672
0.02183224926000693
-0.007615530218245459
-0.06963225469641987
0.0705536166696985
-0.003956671555651381
-0.05031542312961235
0.04857555039813777
-0.014960800224764315
0.005519345908039042
-0.011416714376641712
0.0005602086573603948
-0.0005028252570413727
0.0018214631152901894
-0.00797135528100723
0.0434595485026088
-0.026984109542455226
-0.04245315998694976
0.05155120782071654
0.010674026765710942
-0.04765585615496959
0.019580823502447386
0.008363611537376525
0.0032845921188484617
-0.009599727746967046
-0.008723700189779082
0.010727835410665798
0.014938760512070215
-0.012501289545711503
-0.008244045298555491
0.015735147734598165
-0.009058602928894155
-0.004120768041413925
0.003499186480572347
0.00018010210569319174
-0.0005817606120557262
0.0033120941270533555
-0.044637166149904095
0.09608272802649442
-0.04457459519718143
-0.0101065316247404
0.012093385815563629
-0.016995600199799066
0.009603522441259171
0.003232554109737218
-0.0033120253599889793
-0.004866996884789199
-0.006237824132812708
0.02721825051869864
-0.013734934816256983
-0.04419148791229288
0.030775284137776082
0.011105513045301163
0.02348952523633685
-0.012524016254423787
-0.009295542569679016
0.0021132558130996237
0.00412363778449254
0.0024601303676504704
-0.026574817082521074
0.0298901886731181
-0.026006026817613215
-0.0413994077687827
0.058196211408671705
-0.0067337861798941745
0.040923913249289456
-0.026067462739048475
-0.01162047691985224
-0.01280602122124841
-0.0005023541049460345
0.008775779680270102
0.016759680378171105
-0.028676803915706373
0.018704417284847508
0.018391369035215988
0.001527984142992933
-0.004811756974883563
-0.01717750297529541
0.010513654971878394
-0.01863709881950748
0.018234978564014126
-0.011647186439775581
0.007573309334691469
-0.0005146899592214371
-0.002886610008738355
-0.0177311056850753
0.04129801746188311
-0.02340332956160074
-0.008727515020835908
0.020083605381153724
-0.009406229029797153
-0.012671653161116847
0.011627101477800328
0.00492532924662592
-0.020867978745839677
-0.017205561771597155
0.04922319692930355
-0.049194827736323665
-0.0027437997430421746
0.06900482486666193
-0.013109236420713266
-0.00382741510619522
-0.0010867327766967971
0.010472780212061883
-0.00227345173967497
-0.007862797370831398
-0.020746399846732544
-0.028614555659153718
-0.018395705783582406
0.09047940602590165
5.69006434193442e-5
-0.031295440261371876
0.013963049264920757
-0.014925194744135561
0.0015037272759077513
-0.015334441730650683
0.012631980867112036
0.012713530141043261
-0.016272658664787887
-0.001348609343690521
0.011503451496471584
0.002902803230928286
-0.06312493759730309
0.025671114213536406
0.026543954516330293
0.05096312275759718
-0.029601571519918046
-0.026208566458921112
0.021583298227215497
-0.01642170654830588
-0.0045214331307026345
0.03475937504807858
-0.036349694301959445
-0.04250146888993256
0.02180544906583448
0.07970396527347523
-0.02538110860809084
-0.006573568905297034
-0.025603738074845284
-0.015217201231690458
0.03911661322996329
-0.005992400870479253
-0.006470739973851503
-0.016486709897198137
0.02387197009910802
-0.016925731602529304
-0.00012570229865205285
0.026367058745286664
-0.016591124597442164
-0.004512161833503114
0.01321910930607817
-0.005994039054340039
-0.0009989889131210017
-0.01286473318655812
0.007938075278585033
-0.01674063379149815
0.002059676015280454
0.05097164487636374
-0.051511080431744016
0.0393289561003457
-0.00766683816776581
-0.02596035696044363
0.020754378516643635
-0.007838925735309754
0.005580206540747312
-0.0066541100334578385
-0.006464523899876173
-0.00847636335516011
0.023367613925369568
0.01257715037926932
-0.0024248047617316804
-0.04748231040676898
0.058444982976244564
-0.03455732568874037
-0.05065152949911478
0.07707740956367548
-0.025367343140180187
0.03846865326347271
-0.018096347872473828
-0.02093433240626741
0.013463022366369204
-0.03219163593812202
0.03577960354983989
-0.04017568289748841
-0.01287429768643178
0.07445735691472344
0.006632182717602575
-0.03521295938640434
-0.004889365909938048
-0.0641963835412982
0.05409789029806933
0.00220906880620364
0.03483067683238428
-0.016013726958264085
0.049910144277905966
-0.015451907340597648
-0.04491574135060672
0.029712584539378528
-0.01994711459410614
-0.0016242121283347455
0.0010779960758651175
-0.003018648279475844
0.00024535228289523925
-0.0009496905142127865
-0.0009937947493650068
0.0024226866317716977
-0.00040946672710018284
-0.0028088299418087548
-0.0206867283674963
0.01700444048477323
0.01457804235615301
-0.00675443006679366
0.028128345853567716
-0.03653028639593425
0.02135999836183078
-0.019620392885889792
0.016870284099379185
-0.010189329911195921
-0.00032392454859175857
-0.015806852986439024
-0.0016009947549007197
0.04658705214768921
-0.02408980853497944
0.001404439804133517
-0.010748214165847703
0.007991279637117432
0.012432839135909202
-0.02614931011844157
0.01759024216401195
-0.00421004441277395
0.0047647668569460455
-0.021171959038045696
0.008253462341527462
0.014847639034808013
-0.020749954831684736
0.03763658515080892
-0.04411358990842951
0.011148335796327125
0.029068071627390002
-0.022667948930903847
-0.005642784943943324
0.017109189143305614
-0.011011707305672358
-0.001981517491337348
0.04385798415924447
-0.04146517617771872
-0.03708912961997024
0.02456797755699669
0.06494713814189346
-0.03055965916717951
-0.04484419240359827
0.03585800800015837
0.019981620320011495
-0.09127220203106545
0.03496051520199117
0.05255816593641871
0.005074846196070459
0.009281357966585135
-0.08574405285022824
0.030993117238862777
0.031084601200153883
-0.019844741513068254
0.021346420641589314
0.011067235252591123
-0.03685375669944091
0.008838601794832868
0.008785006876222745
-0.027417974665441713
0.04425579083545539
-0.006748533472447971
-0.06873985011882722
0.04906480517835676
0.0006610660371181298
-0.007327711424478078
-0.014579853201662996
0.014934061373058527
-0.023411722379999444
0.037479736356871185
0.044074427263314675
0.008446405309370353
-0.039768305225385436
-0.009577222659935103
-0.014916832090888787
0.00313196473694044
-0.006885569258750168
-0.014857689674812269
-0.006416267200098691
0.054396479305060086
-0.025616545347641795
0.004608208506860723
0.0828737394186061
-0.07044205683351179
-0.04656527857007564
0.05218969724438827
-0.02705285773337085
0.0008104198153335851
0.02631776807864772
-0.005131086752202529
0.024224588054771345
-0.04490774436455114
-0.017374777617930937
0.07510650555321241
-0.06791649958326573
0.03512829052829469
-0.031197525053586528
-0.01983775912273167
0.052340122009741474
0.00944027978646389
-0.009659490618559863
-0.020364554969941384
0.0030521082490391205
-0.0553116786143657
0.01141872159894508
0.10453640667896336
0.004566049392256244
-0.04513159895989571
-0.015631425283800127
0.01134654419273895
-0.024484489475758542
0.01752583365721172
-0.0033993593926766597
0.0030685398374584727
-0.021867608774401637
-0.0014073175327931065
0.03964819854276147
-0.01744862708133188
-0.0030133845840643048
-0.015491523449999045
0.02783574403672362
-0.004955420056234727
0.01510387763806631
-0.005474201049568528
-0.020294404458412352
0.013348026994608353
-0.03815588122845859
0.028162219152603307
-0.00289908916876791
-0.004850768134970762
-0.0037727799105373716
0.010044932832936615
-0.027441783800714825
0.025512136410283714
0.017727382208642894
0.05635771481741714
-0.039953558542025425
-0.021573163550759
0.005592454004272218
0.001018777168119822
-0.016748622865099705
0.017468944359102734
-0.018272793770046425
-0.01074598688892392
0.02909257810307797
-0.005646838526165432
-0.01723047277857681
0.028788581725739948
-0.03653811097294901
-0.061711733994085805
0.058135809958780205
0.021144916258038826
0.044668358936625574
-0.02092759777489528
0.062112568269109714
-0.09170439945743891
-0.03758566214741066
0.05173442748483903
0.03233859392020055
-0.003509250329941427
-0.08630234362254874
0.06965088358234317
-0.03397035498456136
-0.00597053126393976
0.05610874896608942
-0.014821678358722723
-0.0028602624760900586
-0.03696256256274055
0.06328005981398366
-0.05089776684014469
0.0009479372546850051
0.043009454565837935
-0.045226669073295644
0.027482565449236662
-0.016282218466271647
-3.163691758079068e-5
0.012649753030615662
-0.017536010139356906
0.013366965331378933
-0.013984626433272362
0.0032570221270761257
0.014231911524794416
-0.007375723660293598
0.008545150770432386
0.06600118219121243
-0.06432050804864975
-0.0704969343922226
0.07441811865363057
-0.0009571660359455336
0.016180290608359793
-0.008206201743400587
-0.02496386723662769
0.005925062563908012
-0.004802667300001673
0.018818806488401174
-0.0389876190275118
-0.006768988445836621
0.04808098674409722
-0.02786098331432174
0.031460419297159925
-0.0015781140114077274
-0.009918274671455674
-0.004724268836409307
-0.0021614809576107064
-0.0053060445934942635
-0.005107436349534256
-0.03127327232043009
0.10440189536294664
-0.043532704675280476
-0.04143953302655068
0.003152291072398228
0.007202594110285121
-0.014757194777874627
0.03974655770345492
0.0468183103758526
-0.04429218975292337
-0.013464310460203022
-0.012328277535692322
0.036580496714648914
-0.03834151592161894
-0.07418327528838109
0.09012436538154811
0.0062099306437853885
0.04239649914670662
-0.00944430544506969
-0.03707340189676178
0.0023954387255614717
-0.006697603049378831
0.003947270494371269
-0.004511470017777963
0.01036607153711211
-0.0017950311099927951
-0.027060822189899802
0.04895655228723883
-0.030186972689269398
-0.0022729676702699653
0.016588637571213538
-0.01252638157880992
-0.015203834636771552
0.013396918435340077
0.04166074531081854
-0.04832217678926076
-0.01265998760897058
0.03328029141835631
-0.006719096860545504
-0.0005720928318087015
-0.0009247135067032008
-0.013865643117545234
0.04206538806290494
-0.02920847182939501
-0.01733698780327142
-0.003117083047373903
0.017500024785395918
-0.007519447267383184
-0.006860285675373445
0.007804792242186109
0.0019097491819067836
0.07050410385394212
-0.020622274728110845
-0.05456767488325154
0.02807227129627965
-0.015976748016857556
0.010336127128384165
-0.017300184600795854
0.015241867162523293
-0.03613542765616029
0.054962027848484474
-0.022563867263615256
-0.0169468468541063
0.017443542908886722
0.01366614468079097
-0.03359003513647996
-0.026527330017441342
0.029950905229041536
0.07468673152569971
-0.023312733234335914
-0.034729903339860035
0.00746160698378584
-0.021921333322056702
0.010564229410711334
-0.01270861561635317
0.03638684918065649
-0.009972816971987708
-0.0019841187499225477
-0.01776236723474911
0.027454063610159007
-0.029041255457943338
-0.011368176401541641
0.06152129539314222
-0.04150122076848484
0.015408278350528715
0.00011630088848135767
-0.010530037002235204
-0.02674622100164581
0.017645263460853156
0.017317997882174585
-0.040326646853042325
0.05635969875355562
-0.015074701320873185
-0.004002755393119228
-0.008827665087745462
-0.002223052616839194
0.040388545136801124
-0.021036148075229244
-0.024833486532684246
0.011033171483095683
0.01390353742897621
-0.005697360736966139
-0.02138079823877237
0.02963195436103505
-0.004681508692737202
-0.02864394064645759
0.029295816773583172
-0.012919226753169033
0.01363741523541373
-0.023096737951914692
0.02030396817390534
-0.019857268220262903
-0.005284534215494352
0.035057091873950896
-0.0073300893663255096
-0.004007434067486049
-0.007759277977631651
0.010907296496567076
0.006058326802620195
-0.0033996301953274077
-0.0045049731927928605
-0.012823705420862419
0.014711942420512436
-0.0005535225353412443
-0.024653993678692254
0.026399192591059717
0.00029078833959950146
-0.015465243533465456
0.009386170583496667
0.0012514993495464921
-0.05983980227362595
0.06460473646518472
0.024834229253880458
-0.038777705914252
0.018236727438346367
-0.007064773440636385
-0.0013746043604785374
-0.012310233481165334
0.026632112026393484
-0.004692116108562239
-0.018214436564974346
0.022355989285246847
-0.014837865708400066
-0.0006346589066887898
-0.023721385423921992
0.05430592557837488
-0.051963867881895
-0.058489734108180924
0.053003782841498426
0.0367713046384982
0.07476405144165343
-0.06513382600811113
-0.008089912400077504
-0.014951828071517292
0.0026486164489927244
0.011748175582901643
-0.007430354110403048
-0.003308035416197841
-0.013630227689913177
0.005704533361945319
0.07132344231428078
-0.06140815524566645
-0.0065292518827928525
0.026460519300378627
-0.03711225368550908
0.026824101113270937
-0.0005455816043180572
-0.007166833920492888
-0.0010033073474260412
0.0005388926886400469
-0.004253980584728145
0.0027911219767647877
-0.037456720705291824
0.037575801261963804
0.027674967660365812
-0.01566861968969424
-0.015040688353115117
-0.0017466743096803405
0.0027352462334571115
0.03935948527207189
-0.03499752456012417
-0.026028951815940227
0.04370337367262611
-0.01534385390505677
-0.021404417955142474
0.028128216304657006
0.053081349056552485
-0.0961214474973564
0.03642258428882217
0.011413445249825238
-0.014301342808027417
-0.015996007562005143
0.0023908203472277068
-0.02616579172884359
0.05446726594801643
-0.02913430044236387
0.1005097082869798
-0.05870595428277703
-0.029826775498022595
0.011371642298564022
-0.0007355219281177661
-0.039799925678632775
0.06058328220197917
-0.004537806862560556
-0.07578388791960333
0.09517601054795655
-0.03534661845332132
0.006758793586319256
-0.011126756051375919
-0.008249882327860725
0.012515067435620142
-0.007149253381486975
0.029284439947916407
-0.030113601202887752
0.0009222207408545735
0.0208029067391583
-0.026429468533896827
0.025562552788441106
-0.014779634045052559
-0.026271928926421717
0.05362108042883362
-0.07020367898722779
0.06954723113958272
-0.004266342819176039
-0.04138159481628523
0.022327190241935857
-0.020018893978881902
0.05576550317977602
-0.02267446992716926
0.0005333425540688941
-0.017815531563279308
-0.0004520285108677857
0.003023267894704529
-0.0012912476795681194
-0.009201556826617718
0.022038341825159513
-0.0008976400797504613
0.0038609548532654303
-0.016827386762358287
0.011946998025305411
-0.0016320811596890472
-0.008661397330988585
0.006136025195182304
-0.0004333721325697759
0.0006068248595290093
-0.006049423785895236
-0.009864108891086909
0.02061189362487259
0.018196880875294807
-0.04289880361838372
0.008510818931582564
0.032561548673873064
-0.03463206226007842
0.023932660827885366
-0.04455659979998261
0.0006211853299934456
0.09974406280892156
-0.06823645832251701
-0.030021647074015778
0.04992213459183514
-0.03166625913408039
0.03446006776490296
-0.042376429611707955
0.02033933582645331
0.03251216859153738
-0.030105105922011433
0.008114144933722534
-0.010037845240241872
-0.00302507792936213
0.009981060656091056
-0.020591699091645488
0.02256979236677803
-0.005798784621830588
-0.004078462192522503
0.013551558675668929
-0.007429594488344682
-0.0010601943967292193
0.005635643407531199
-0.04032695928225172
0.057875839338694446
-0.008576087566105617
-0.031259348903301065
0.021687285344513918
-0.012961750026653451
-0.00402107325210066
0.031149712037431554
-0.016670516983126937
0.0062475775135799605
-0.006314905328479892
0.007038991392123717
-0.013434905060908608
-0.012071146806616584
-0.010305981558417443
0.05401660244245576
0.006467740069807215
-0.05940285422436209
0.02651954242730692
0.0020529735065853982
0.01359250531925027
-0.024607908917068544
0.013282093384635152
-0.017514457885375645
0.02904799561662974
-0.02821294835432342
5.1062871251672526e-5
0.0012057566351311166
0.04711510611523706
-0.024921688864134817
-0.01668143288476509
0.013816055916427428
-0.0067082299457432715
-0.005439358152752982
0.016391434946597228
-0.017743746088279222
0.004091677956664985
0.03561056663680562
-0.035913855309429144
-0.0652784179610888
0.06345251307956268
0.06499746594901379
-0.049808172044117915
-0.03022859754448559
0.050530644557734594
-0.03766532930229882
0.02115792818725204
0.010264629830213146
-0.039177010605149
0.03949709460861306
-0.03304742570204455
0.015158218245392319
-0.012482108472780196
-0.0079403143962824
0.007199154989866341
0.02957287789270513
-0.007931747005579748
-0.03094911253129462
0.021347369808002226
-0.03911360932708918
0.03283831698354622
0.03915804044074456
-0.029711453537114352
0.0012462049380367324
-0.02363483435508873
0.0929601835902144
-0.10079830126352962
-0.07481325356984758
0.11954802501753592
0.021794861085503325
0.0076350821026759386
-0.0446010043873486
0.0012405769302417102
-0.015082319581667392
0.018396974418213752
-0.0060067941442885076
0.014365227194704788
0.009343572078459594
-0.05048594047857646
0.01510440275716074
0.028127457560294
0.013344060671137137
-0.05528341075024357
0.01613998285858287
0.028364674686920388
-0.032180983233192295
0.03804711001835548
-0.0349513411650868
0.019897108717613077
-0.0020076315278232393
-0.0028530817007890175
-0.008854862762456728
0.007343683281619606
0.0065495425785129235
-0.010572268153848485
0.0066787475479569425
-0.003744499200521334
-0.06914240970103513
0.06962582271897821
-0.0024032734859014138
0.0011078769868250182
0.06562669321096193
0.019285353009200534
0.025272648709170453
-0.028482203202736978
-0.012043618512220577
-0.005336912634676505
-0.00973225954744561
-0.006355923169181876
0.0074125167265826075
-0.016467312818517543
-0.007304925985805344
0.0426880483793276
-0.021895219525425613
-0.0060564957079400905
0.004678061144440693
-0.027969484356406005
0.07853520028165928
-0.023874264181415583
-0.026939333492099093
0.009956581452497337
-0.024153525870446613
0.039137659578510786
-0.04465532789717774
-0.019316993952052552
0.09384020983559238
-0.04937748978121581
0.010044618742803157
-0.03337731671483102
-0.0020164582439889944
0.025056862644536326
0.03922142912090154
-0.03842860619796529
0.011798905812318239
-0.029286587392875152
-0.00651086127301248
0.05289179454451709
-0.025570814169731948
0.004651175177177391
-0.009988500607358564
0.014508879045193823
-0.0022126636787378473
-0.010275183446723846
0.01926132145860271
-0.04699023393357393
-0.012055079285334225
0.08279074169013334
-0.013534619354147237
-0.04576482899245771
0.034469848113789614
-0.020906974578014603
0.0022199621969671846
-0.05582893307116499
0.07203099435266525
0.020123327681378478
-0.01942665110125641
-0.009187726967727405
0.002526853169667387
-0.0043702323130161425
0.011029796387947877
-0.005338447943067148
-0.06959842343422884
0.032720922926251284
0.0348222198867032
-0.021903218032911065
0.005598983529720103
0.08825560904148122
-0.04167391207303717
-0.030877720243277285
0.008594500884672174
-0.009377091078013544
-0.009533860331631283
0.004481998927454711
0.006275565057681454
-0.0028945003796825297
-0.002078325244020185
-0.01403173565506699
0.016235549291994777
-0.026819300362316945
0.017076829536052274
0.021916923767291707
-0.010561032222764721
0.04102989610721064
-0.027495482395931914
-0.03476250987662466
0.04567134443355947
-0.031338534992499056
-0.010615666684556269
-0.02668747579560482
0.05186297175229182
-0.016290089928671314
-0.0014394250900080507
0.022993484146437315
0.007505351298707441
-0.014528788751673405
-3.953339196627326e-5
0.029646869760967642
-0.020086979694717177
-0.017702760320662758
0.01622897331254225
-0.02049217078597132
0.020623472807249965
-0.05334210957152785
0.003316530540667606
0.07530855970846628
-0.010178182432912797
-0.025654722373198657
-0.005613906379131395
-0.013312192594335581
-0.0062085821350037484
0.012833876488853035
0.04020530420095214
0.011377974399190749
-0.015177243282129549
-0.021020273631444875
0.0018541863981718087
-0.0060891972976404585
0.0006076841059866611
0.007618080269095828
-0.014743085112862042
0.026918924413935952
-0.040586634606601724
0.01895966363637014
0.026851352247192928
-0.03666064399446234
0.03154005854903463
-0.02284063150906035
-0.0017900058807458485
0.02198878644303981
-0.02530054448071084
-0.005304465542987913
0.05768864102850291
-0.040074829691411074
0.006431946598570826
-0.009911587217436013
-0.004083000399093928
0.011005131080989772
-0.021948852689253506
-0.02166986949428118
0.10396513120759343
-0.06380923992389564
0.0061279208890565595
-0.007500209135990588
-0.008443548893216857
0.040918854607147725
-0.07336495713980629
0.05510016682974528
-0.02450867747821306
0.0033642819251301637
0.06330692658796633
-0.0663932355276835
0.031907741493887865
-0.02146958506475638
0.005887236900893766
-0.017275820248938256
0.02656156152575806
-0.02817259942138306
0.019632229612726815
0.014811164669563337
-0.019757131598161726
0.010469660276708592
0.01837464657771659
-0.03973839042191818
0.023006128464197695
-0.003451717504743934
-0.032553587496838565
0.028110003066742384
0.03398370277875884
-0.057972130608615835
0.03556105433458645
-0.003840205919988904
-0.013548776957756248
-0.05828261143053304
0.04917653072336692
0.040868354569592924
0.021842679006888854
-0.026083319995051424
-0.01499727919387528
-0.002105676138619783
-0.0015224530886965848
-0.00019414847936571888
-0.0019664777565571168
0.007690369188524171
-0.011615667231743565
-0.009494089540938333
0.0012663032479562908
0.009554023124413336
-0.022972107925795626
0.06121464858940939
0.01164747117519338
-0.0777204081708418
-0.025093894184395227
0.0364172318728202
0.04111942031552884
-0.0065602858349147475
0.025139482214922904
-0.025176688479677356
-0.01301620403049042
0.00047465373602484373
0.008609418390513768
-0.012661594569607137
0.0024390614167637548
0.03594799524685832
-0.030806345534113433
-0.017201017615630976
0.01818880328829442
-0.012031900654727368
0.01444188047620043
-0.02588686767574866
0.024176858906461374
0.021765092915111417
-0.04179668035413009
0.03391744714526679
0.00821143305200056
-0.05488119074399034
0.02175515858228816
-0.0017405244212083115
0.055006457518834706
-0.02722668610516621
-0.026666812802228268
-0.005106689218579152
0.03665955453190317
-0.025735729100671456
0.007793897763035296
-0.007567431372990763
0.02283167178430412
-0.05398677459161094
0.000754331417870957
0.04558755133512982
-0.02118671382998194
0.023938897784323343
0.0196296165340758
-0.016292752616588135
-0.0058308821592159
-0.009694281368854085
-0.0026198700501476324
-0.02002690950439212
0.05695742758403044
-0.041953062258023976
0.004012824335395293
-0.014885384025867143
-0.03221184857081916
0.13453343828676256
-0.06330247774514319
-0.04323998429143949
0.017517554999714968
0.012983178204877266
-0.001452331232312254
0.005706566047777861
-0.0034449747987532753
-0.005497583341035783
0.0003801536316652143
-0.011431561261770806
0.031231564312799942
-0.020642267871707087
0.0008671794761692109
0.006248320064076496
-0.006467407575278417
0.0025404751907239786
-0.009103641447657296
0.005184524059988593
0.005955858852909057
-0.0028344085946594433
0.00227145348222646
-0.007644680674770532
0.01722419039378631
-0.03391299361823563
0.02066308680948381
0.0061834165158920484
-0.0023450894799736943
-0.03373153569242793
0.041967049192627726
0.040281616566237854
-0.07004099696501198
0.03045435713250677
-0.02515786969823597
0.02750289116704774
-0.01730874881016531
0.01015250681036639
-0.003106598507381486
-0.058557602204534875
0.07834446804031281
0.007730146932340531
-0.01713061938216187
-0.0018062625455648185
-0.00350434977220182
-0.0006786582817437381
-0.02933508895487824
0.025193574639591154
-0.025206564712332957
0.055344305003805716
-0.0213214952672498
-0.011341915085842702
-0.003659866082180052
-0.0017498699656874894
0.018702893004514887
0.0016628422714062285
-0.039767341793173205
0.013065414186974267
0.054328795844160505
-0.04142527219660441
-0.003614615930876086
-0.023062244768176532
0.007875465998706699
0.07379755144366229
-0.032987401082579026
-0.010042699246950892
-0.007549015227805267
-0.0031262963391089915
-0.0043182444781939555
0.016396909190744435
-0.02313616434141741
0.04317732899408644
-0.033549447147607214
-0.02829249544376533
0.07397584208917962
-0.035953113907972734
-0.0038360639048284906
0.002813087502052003
-0.0031300597540215858
-0.002613460302772763
0.0008081650825084719
-0.00482378109444892
0.023853267071722195
-0.02080074283488953
-0.0003295717021576383
-0.008293230761121873
0.015369372428155503
0.0035628596032255544
-0.0032380996586356403
0.005479230256622447
-0.010651158662076554
-0.01970263627531965
0.023465668830190634
0.009206697204671266
-0.03850971342465459
0.017013065015175743
0.0467272903237439
-0.04681520638477554
-0.01987013549428407
0.030718118768022107
0.05345618401672869
-0.032094012923883364
-0.009419626958522498
-0.012731583793653245
-0.0021684884476269595
0.023772884173958175
-0.01903451018763902
-0.004905026399406376
0.02006802914698036
-0.012282154419606561
0.014138783405061472
-0.02470395159670713
-0.011112170024966339
0.011881729926168094
0.03358640849733863
0.0009984252745638411
-0.03800454316245072
-0.019309133366222753
0.07530010703480228
-0.053525276367089036
-0.04987429155427625
0.10352396147536047
-0.04132344620814221
0.04410364736338257
-0.04224190817964257
-0.0756440529817497
0.04964650266705106
0.03864953990126907
0.03720448151059319
-0.03398253226124659
-0.028899045473404383
0.017705108604482156
0.0010214452231376292
0.0010069218422196213
-0.01094495352127467
0.002495402733687868
-0.031670296437495304
0.009949170527286388
0.04841552173063446
-0.035641434574712916
0.02171304639777827
0.0381789250021356
-0.03666742345028884
-0.008573414663306744
-0.012692623889364318
0.005765039435081998
-0.007987104385949628
-0.0011101518045586456
0.02369208057535166
-0.008823290893703373
0.012192475602857855
-0.007110324375340538
-0.014320078258810431
-0.00965671874273677
0.004440975064645469
0.07184992857978223
-0.04461693393199839
-0.06261531345470628
0.0656763591829973
-0.06133589220413849
-0.0011595303316154215
0.0107193932899049
0.0017304594730881417
0.0027761364391696297
-0.006362135679394809
0.004071518234318394
-0.006093690438887078
0.027730517508616548
-0.01472977010880272
-0.025749463552483087
0.030790315962706982
-0.009615876697705028
0.0015569535299274628
-0.01804578353210884
0.024035916250401024
-0.007769268429173248
-0.06628781027315767
0.11351270380733325
-0.02590306744141979
-0.03523857679288045
-0.005941545201586962
0.0033462316242698353
0.03298958954245501
0.00594941327043208
-0.019495006588921004
0.005163426664495652
-0.02334026449384785
-0.0069304987265899065
0.056073159979762144
-0.01335827355199859
-0.06652367851492524
0.001482477072686228
0.06053981157095767
0.039061968139883274
-0.02290846115993639
-0.07877531016388462
0.04820735807097076
0.021738314123352365
-0.020089259599875176
0.008132983778541214
-0.02651058985224286
-0.05350172372322026
0.034313766922622446
0.02097397407272439
0.027502796151671283
0.08234757451600516
-0.06418651085930782
-0.030516308498975908
0.00935860868963534
-0.007521182105248769
-0.013615162772846245
0.04289331025747278
-0.02251287842502392
-0.11597248341604138
0.06861599302520804
0.042661534847893035
-0.005442281714113539
0.015816982718804717
0.06553690497216591
-0.05603495638585665
-0.01630830805333283
0.006553588584915948
-0.0195898041832665
0.05701991661729178
-0.07284939031071547
0.028909312895419093
0.003639903598731231
-0.028008908973633728
0.003214863557485126
-0.015551704332425809
0.08091129601575597
0.02391197773025755
-0.10951215870659015
0.024880034318679467
0.035400419606292366
-0.008487546309541516
-0.011745760573438346
-0.03349392020961384
0.029034472441345605
0.013421715568524228
0.007889104010622261
0.0015195367590320474
-0.03157196268046536
0.002700510786459609
-0.03988617664110872
0.023596685236278447
0.08923440924974568
-0.021046391933071007
-0.0275499770927341
-0.01008340331877533
0.008523295164064693
-0.0077786950687608325
-0.01627929640383652
0.022704040252725877
-0.004583585682685243
-0.010457926110679416
0.008758415959577714
0.002217202814639996
-0.02149577061392871
0.023887192457200945
0.008938932695899737
-0.012099795388849977
-0.0028312336121616433
0.008777675124156725
-0.01353672646476145
-0.006825017912899911
0.036893512743178425
-0.05785559720507294
0.03702306786891618
-0.05499899746191006
0.08990984691975468
-0.03064546833482429
-0.007016933369139888
0.020253379612590328
-0.02345951812049929
0.02124695233722318
-0.01475632871440724
0.0029690544829480414
-0.005771948355702827
-0.003621854664569435
0.012025220322053887
-0.022221730292936615
0.014906727180449608
0.009101147021207567
-0.013847206698913928
0.02474872389795091
-0.040410685448275085
-0.0464665496500849
0.07084329668326539
0.03856712663137529
-0.003473629917916332
-0.02883543135010913
-0.047488973295768844
0.028117625918734124
0.04136537921352934
-0.0527916824160406
0.045797945938734985
-0.011195630412708768
-0.0024491872177063723
-0.025220504232096985
-0.019560592329714854
0.03733860236323194
0.057809183059511104
-0.06642843607261972
-0.009243741646090653
-0.0002694460003478394
0.031795000554103336
-0.0013667595735027405
-0.009393946820209997
0.010085297729316323
-0.020283368220899822
0.006844313194327656
0.006558730897217591
-0.016515288249216553
0.003811283736042559
0.029217825097250127
-0.013601922185286108
0.001687386407091207
-0.010848336282651916
-0.00359361334794972
0.00221670078660563
-0.022336625408530653
-0.002273264330922231
0.09250352305394371
-0.07986582125222519
-0.003153272873359647
0.0412812009799568
-0.01896792976136763
-0.01766462108232769
-0.019533112117494644
0.05186497118918454
0.006283123398230672
0.018162214857683878
-0.07624450143211448
0.04480829179661683
-0.017214095889715564
0.003166524095980505
0.0162307786685163
-0.008775017666439622
-0.014668211567947953
0.005374206096045442
0.03783907337837744
-0.03029066393331159
-0.016556099634176258
0.03190405041636979
-0.018463968153282106
-0.015867267114734185
0.02635224144619419
0.0036969918349279984
-0.005780562369830378
-0.010678425920598755
-0.00010217207952289975
-0.02396884182006609
0.05349732825481113
0.006485277249226873
-0.05483155912204141
0.019276847270671915
0.04317726740907457
-0.03748960237314436
-0.057252773615863006
0.08844988445021018
-0.019496743196288246
4.473229359136521e-5
0.015067200436883477
-0.0529114166037612
-0.015328077673347762
0.018936090208554357
0.04700172112174483
0.046896789280987394
-0.07616365813997783
0.0010785029059539042
0.017554697078055237
-0.027112089193154665
0.03510678075372731
-0.03334006793296784
0.034728197761440316
-0.024798253767269962
-0.038010985212143966
0.057738786066648284
0.03203786261211872
-0.04723658846657863
-0.0049711780750685275
0.013407597179254327
-0.0017235827759363165
-0.00861265139491163
0.008753568104633791
-0.01687581417147932
0.004574623930842403
0.006898069077702851
0.02025526417973167
-0.0029866625698813376
-0.017867064117053966
-0.00010610916644160362
-0.0007473784687963558
0.008446988372273312
-0.002934062458684883
-0.054004234764158277
0.017856329445155028
0.05464673075967463
0.020544618001170467
0.004603220463640478
-0.07302056870900286
0.008079746413001354
-0.009939534987140064
0.014356369699043747
0.07135231535775743
-0.027369066744309167
-0.016083927633739892
-0.015752037304742394
-0.02159566360955356
-0.003313976177936828
0.0495483415533321
0.0033948297186798815
-0.033658604214037435
0.03931554975367513
-0.022363069297986593
-0.013957508245927785
0.016287818069839255
-0.0172179079248993
-0.00894308133296784
0.028494706467972697
-0.007792723921364653
0.03508730669929827
-0.04004378020626298
-0.018916378660140065
0.024315321551939828
-0.006008791402097424
0.015519783901243422
-0.0021637147797926026
-0.010501377388478339
0.02748355373632827
-0.0514226178227668
-0.0012459798260491262
0.06362289562032963
-0.026036872664856325
-0.014722802195879181
0.01792241031012387
-0.07085475256748941
0.09686904072269076
-0.019450243520890975
-0.04022892734658612
0.04366374464244305
-0.019487762001926034
0.00281452428235085
-0.005357204825478412
0.012220351441602384
-0.05364719787719863
0.006324978686118254
0.05449523872584772
-0.0049904854941627
0.017556041824369872
-0.019783602627267305
-0.018463800561969945
0.016480277409015254
-0.00016269705523463962
0.0011596409836531762
-0.01946223189532259
0.01826995799264064
-0.010119013953619804
0.006350238958682808
-0.01941261715070719
0.023814584109275505
-0.0012480096530866902
-0.00398826381587547
-0.012411963334382659
0.009919694488717545
0.012031855720816331
-0.013525395365179271
0.0048491139140235395
0.0016924170201411126
-0.0059287271047197
-0.009451741190620089
-0.011249583151495823
0.07301678384239174
-0.0538705772464827
0.0019652768547974153
0.014078404825050295
-0.015624907406844857
0.029948402316813616
-0.08994644271678776
0.07552632928513459
0.012768474744225933
-0.05075735895746569
0.057589439512752305
-0.009857870046503958
-0.09092936254321704
0.1165819903078299
-0.036755850187141004
-0.01586390938554838
0.018985603422327135
-0.0053989856347120835
-0.011952087560798574
-0.01770318929550907
0.015237194246967678
0.004070778180323531
0.006503658459297346
0.009578173247132948
0.03692458600158377
-0.01610968189994577
-0.0582784845317863
0.03317175990909216
0.012989754306158674
-0.015098488279785771
-0.046260633873514756
0.022417148113035745
0.027268040561791995
0.035811235700888844
-0.010210687259549323
-0.05918759140470775
0.049906574551218275
-0.026401004600191014
-0.005995170424536234
0.03984160840200257
-0.057533816275350036
0.03061762331962159
0.0029896612141789847
-0.005098178064240955
-0.003171549353368608
-0.046169321804153896
0.05716162716561757
0.007067165722915103
-0.017711863267428463
0.013741243790360791
0.053844503527925136
-0.07814269946499453
-0.0009310302439700102
0.005443377395821458
0.026616525860062912
0.009933569604753556
-0.020190461657945358
-0.0051467283968817945
0.0005984734224335764
0.004767446394927766
-0.0072223163758020625
0.0017765934195811406
-0.021444775992855547
-0.018288791508859426
0.044815642826162794
0.05817730697668999
-0.05744619946897678
-0.014763239853184285
0.03625621786944755
-0.0381132638781283
0.024978776432768024
-0.013634075369539644
-0.024971827501614197
0.03267830472271682
-0.017955729272916665
0.04044020981413077
-0.005609071459150128
-0.062238145370600906
0.07642281483891356
-0.030388009072164213
-0.016620615195202193
0.023664247259051807
-0.011468269372316486
-0.022266342460280253
0.008417135471377457
0.03758330059314796
-0.02881548952774482
0.007686350739263381
-0.004992067159455216
-0.017137831781894652
0.033782481150578914
-0.0022568320535463204
-0.006767563690437628
-0.028069717192761967
0.025042931493672205
0.013752339152850124
0.003188957493434952
-0.05430583258674937
0.0109979879797788
0.06315982816620869
-0.03769739037974795
0.010256125694984464
-0.010284950283255379
-0.005468948547352248
-0.041238632690156596
0.013617737264306484
0.010251113020839364
0.020224507356775723
-0.007976709664932802
0.06496077708441028
0.007637596965168858
-0.03915270745603339
-0.017953785842547143
0.0030717736727128298
-0.01563607222548624
-0.01008893604503358
0.02957910338123948
-0.010603176167620854
-0.01561634937775791
0.06981367251847348
-0.057071207292983095
-0.03202383799170705
0.06012940750555262
-0.035726273771378825
-0.02784671841828268
0.044870858825105
0.04301864472225281
-0.04573957086780833
0.013140649377751168
-0.022122886414413845
0.015745598797643923
-0.0012246495107521849
-0.002528615582619187
-0.0018123447936455594
-0.00851445272820639
0.010576672067379
0.0019308869272687268
-0.0031020541038722094
0.0046576272712454125
-0.026696633678717108
0.0315114172332398
-0.008591039978425252
-0.008313652212420308
-0.0010343733173669989
0.020597237296540172
-0.0319094949394827
0.026976867934967452
0.018604515270146615
-0.02935070392077388
0.007328046856670989
-0.012295197358266785
0.014997538439524893
-0.0032282825006144655
0.006783054952869794
-0.015683857242930532
0.02507647264132218
-0.04016499459335865
0.015278050753815164
0.03604579585757217
-0.048804929225246596
0.040545530417566145
-0.025087331158139436
0.00300249924372864
0.004670151707632075
-0.022129992835610235
0.018289574034201617
0.015287693182446271
-0.011242158157427795
-0.008261045878264595
-0.011603406087648427
0.03611656636030525
-0.0015249476423124797
-0.0021640573806864793
-0.04842368280741849
0.024592294333882103
0.03685945911233357
-0.016711011467138936
-0.011763497191019878
0.004074269820325549
-0.0060216651472355665
-0.011040145027569892
0.015141485729555537
-0.006917389510229244
-0.014953067510896423
0.04245191056259212
-0.001007012505545024
-0.024635095363664705
0.019110167063061234
-0.011159243701693411
0.008997395413956721
-0.010929616541095921
0.00825784496610571
-0.014799445720020676
0.010690748342314094
-0.004900804615247667
0.0018501722114521169
0.0033033160668408668
-0.0014254370610919942
0.0013775562833608923
2.000848610428374e-5
-0.007202383940497992
-0.024565522473808166
0.04329151223027261
-0.03519840787206441
0.009677843040265532
0.043867824200574
-0.023651614168195056
0.0036682369474838605
0.00461368744499302
-0.01403604545687931
-0.030614589666300374
-0.01600220324894197
0.02776963592684145
0.013372384221706057
0.08776644020451141
-0.07050858680753147
-0.06175778121142761
0.051850830500658085
0.015349617534413218
0.001908037906311555
-0.037165457374255695
0.037372186346895875
-0.010372840015881568
-0.007954517038179842
0.004944497450058205
-0.003732720495673636
-0.008895049879397154
0.02713316029822488
-0.023925746980304696
-0.026491631702402874
0.046922173903069964
-0.017426343946615575
0.0021704280992100866
-0.048168919372471475
0.03596158553068951
0.03679356815729051
-0.043575069973139646
0.08037146822598895
-0.048293151590274475
-0.01666192376988973
0.018307746525435653
-0.02240111320061855
0.019766101665127822
-0.024485169279034658
0.02007076461686541
-0.0009273730606511599
-0.014604188098340964
0.015583595997602062
-0.0032635941597629614
0.012188242082289191
-0.038220172412679165
0.02658371096975709
0.004606626121514745
-0.009881867495735719
0.004425671552661603
0.008201913599023891
-0.0017179820780062194
0.011923069536372677
-0.022419065265677496
-0.033333753819146716
0.004136505376103772
0.04562805916507606
0.007439726856812601
0.005349065375983786
-0.011646089416424532
-0.012252510998591815
-0.01717750654467065
0.029120004895806573
-0.026944857308943027
0.037621076550489185
-0.010924745560840554
-0.023901487270277633
0.020011736677465697
-0.010239135389151777
0.004156654338421495
-0.02339489477405854
0.04342532655639186
-0.022788051054863034
-0.03845775371289073
0.10684349897403744
-0.09262535739401012
0.008237136764792652
0.05126457207845836
-0.05628582215562328
0.039105544337337816
-0.01316414928825993
-0.02811314589233338
0.027082053536070738
0.022899772563670928
-0.015884855292001898
-0.02908780753749829
0.0003992255329202665
0.05919981615942982
-0.02697485136179889
-0.0018609184020075276
-0.010720040402814934
0.0030425661223636435
-0.007031349011394239
0.015171463758246628
-0.02235932584375666
0.01181013679660059
-0.0031786529231070393
0.01963771023444183
0.024141319282026896
-0.05393332269349105
0.013322380954435387
0.03188232218667375
-0.07267669224654894
0.051379811800232655
-0.010236161444279634
0.02580039006837942
-0.0016475121918086977
-0.022545226941755425
0.007236003498732768
-0.016397535231402083
0.013992065452590574
0.003169897988191228
-0.0009171560226353126
-0.029318368128183447
0.01947484019243717
-0.00968540122607231
-0.01718550025976051
0.046310222428822656
-0.009749353044018472
0.0733528964943333
-0.08205377853561235
-0.04819157028538146
0.09996750893310025
-0.0306797776841079
-0.0017323168621998786
-0.01760163805161863
0.01004166446803556
-0.0257274066195472
0.021315605236877366
0.0048075025775036195
-0.0007820748506441877
-0.007022135397714679
0.00568139286196212
-0.002048695887783225
-0.017525196491780193
0.006558788680096073
0.013358922340860446
0.0002612227196139294
0.005070837797470862
0.001345619587300173
-0.021502780900583884
0.057262892225232065
-0.03988616503158582
-0.013248307681488214
0.019311345703787675
0.00035872967488426166
-0.0056554179955563555
0.0038382396155010046
-0.01984498024342707
0.029524839685589055
-0.028055428829715012
-0.00801452708474315
0.03704747449551904
-0.047012628188794814
0.060345755621761255
-0.027237901221643046
-0.07812031797451402
0.10808751015792217
-0.02777128542066909
0.040489220125320635
-0.05220714981842289
0.010394050849992897
2.8889089389805278e-5
-0.005104722444158938
0.009014645204518112
-0.012487231877789773
-0.023362297353252792
0.04788609763764351
-0.015088926750860931
0.010987744080305895
-0.0200702588635695
0.033549057322296405
-0.037464578902611345
-0.010767801230483265
0.03583133908873726
0.01985202385130158
-0.06087051207748373
0.004700105228809814
0.06865080191708584
-0.041495646794395435
-0.014940815891515413
-0.0239860368658964
0.006155407216840603
0.058311318232531884
0.03348044826527341
-0.10191534388476842
0.03377731867772049
0.022482088096727026
-0.01870585001929248
0.017511795945821085
-0.042347515586063755
-0.005193863844847879
0.07617238068762033
-0.016040410349774215
-0.025024913570371288
0.002396150625841753
-0.008614048205996427
-0.0051835508007596065
0.013112843645621042
0.005843256525983165
-0.007154254338927579
-0.004261235079089376
0.02521836586157422
-0.04149060495560852
-0.0035872495760500556
0.030040617446881468
-0.008439671298355877
0.033553462110551546
-0.055117826141289905
0.009582568660370328
0.056300505479725316
-0.04715165669607235
-0.01352786449749277
0.029636008397414315
0.02952247191261481
-0.0688006151051126
0.04370923341411981
-0.021327621904726035
0.011733375397153578
-0.02408621592539495
0.036009771510602806
-0.0588763068839433
-0.03298881200805304
0.10041931981833108
0.005926506360356187
-0.014709823083709939
0.013295737573120303
-0.012909845079137838
-0.015876855523666134
-0.011622557889966023
-0.003291488401935272
0.025640745665168052
0.006095090842054618
-0.013121553608138381
0.004356901718107764
0.02758020172429465
-0.01952259560931613
-0.01286867832848837
-0.008324091806694467
-0.012888731019406796
0.013969802631735417
-0.04083718862897667
0.058456227832842655
0.057890845264657265
-0.04444360884733922
-0.03761544363165581
0.007478445580812787
0.03232397764124495
-0.031261878420743905
-0.006323127598545808
0.0234581303647865
-0.006379930737070438
-0.004120672898734412
0.00365231532456467
-0.008998264214035379
0.00927307477935968
-0.03504677915678567
0.054693573530739226
-0.01089431521981754
-0.09348577428271865
0.049729076014186524
0.04273635714014401
0.0588493150667988
-0.0174479353984196
-0.062257157753176084
0.014764315918697535
-0.0027796252193075244
-0.01175395066413798
-0.003815099214192763
0.028111873215103667
-0.05558711333159061
0.054729772678889566
0.04586172138932043
-0.07052783915617455
0.02567330153928482
-0.029133020544408916
-0.0053224859713509876
0.07964816712780032
-0.06787337056655307
-0.0012551306448398414
0.014212323194476517
0.02896804619396709
-0.03397837113479185
0.018995712038546553
-0.025495848974161683
-0.03270384407706439
-0.009170179896659247
0.015296760346679705
0.02953359961086377
0.05559553957373098
-0.017004605548062823
0.029034579347998468
-0.0415391094169657
-0.022370318288086777
0.024419002855196714
-0.0256089399878745
0.02513444464720993
-0.034035245678315285
-0.014643424874259292
0.03235979203577832
0.024301737283740965
0.019968098879134755
-0.058272671519702834
-0.021478110066829315
0.024110953665107293
0.03819991240271969
-0.020087913098613575
0.016820811969536442
-0.027614472281133784
0.002815922799922488
0.008747273704942216
-0.010472764288492087
0.020257577079782152
-0.02785577925287064
0.028067950056187785
-0.025940467418454904
-0.011554456726652784
0.05159034011218111
-0.02925197284331582
-0.010339229188664367
0.01821192359171464
-0.005942633953472942
-0.015733398738135618
-0.021182427949693716
0.06655816204488585
-0.02403060168434834
-0.00030797379328983965
-0.009114201139523326
-0.008492554894090176
0.03473722828113879
-0.02094010527782464
0.0021744484353739546
-0.0261094732686038
0.012192729619674991
0.04838179225223038
-0.03769407693294302
-0.019928160734489664
0.035819797422720345
-0.029579094480568946
0.012575133910937564
0.04116726422401884
-0.055026314604165405
0.026668676462886287
-0.008524370777665657
-0.0063883102986261875
0.01387551274816834
-0.03657422544605882
0.024476178124659964
0.017113216407062537
-0.008196004727625494
0.004113729210393768
-0.01647922863606288
-0.009775090941919862
0.04015828645014963
-0.013165183857000162
-0.01624361503927685
0.010979412808027389
-0.00838320827746264
-0.022446344287834208
0.025392373367800425
0.03332030460218771
-0.0333382818450636
-0.0038425203115164397
0.036131591080531544
-0.026205912963827016
0.00015225130893603556
-0.005009110536111638
-0.0012556229706470745
0.009999959141193338
-0.009280164796404922
0.0032912197297199075
-0.004261044637311473
0.006823638984520541
0.008333911650250547
-0.01727091546552595
0.011886542973188918
-0.02303787235939092
0.024295780022558944
-0.0033609227365161143
-0.008394349051922934
-0.017182383220422093
0.051637471965610526
-0.030913726339491854
0.024887749536562476
-0.03405288135993656
0.026500985038898417
-0.029674621450438643
0.01203495143907618
0.011800187917780813
0.015016640313397112
-0.03306938653323632
-0.05624341646998876
0.09318584373687178
0.014713923997588751
-0.03760756278731692
-0.0167335263453674
0.015458401510951125
-0.005627251383601095
0.004204234088521774
-0.02367040267915632
0.02437649038056844
0.01918956609436795
0.025765397246575006
-0.06804628443186567
0.03929865827680523
-0.015401554855870359
0.0008060358201971152
0.00581335698272567
-0.024129453024497538
0.02914024284554617
0.00905930196980953
-0.06207270015432864
0.054882335220947764
0.015024575496664805
-0.05188989638412189
0.021200759887382126
-0.0005244036478520009
0.011442894943401227
0.0009394256806298795
-0.015052417312880761
0.024636323994004505
-0.03326925947745818
0.0030739755588768958
0.06390075432700415
-0.08500971686590186
0.04022255542042652
-0.000983880163647477
-0.0022326555382321533
-0.013374048934953864
0.0015591498761172717
0.020736746792631044
-0.06615545579205317
0.07760948554729796
0.005648935666827559
-0.07191155065837185
0.087142149072435
-0.02292452943467005
-0.005526027077026097
-0.017117662884049256
-0.010398562626835695
0.012905829843671612
-0.007940113873833976
0.012008555935653753
0.022819554749849424
-0.014379214316202482
-0.018174008524703966
-0.022085628407318536
-0.011783950561720324
0.09528045545091601
-0.03748123440745332
-0.01585021922660812
-0.013775460134969553
0.016559144261094283
0.009886354896351146
-0.0159551928511259
0.005730797656231745
0.016073985768665477
-0.02824337520925546
0.0438839351877236
-0.05629722491943534
0.003274259532233037
0.02099268765311213
-0.026540534908254365
0.0036266199328400806
0.011031118555181574
0.03211159178124645
0.0073293266684127945
-0.012157384981320796
0.00011545924932876428
0.009769132073896403
-0.010270024422654345
-0.017558670283864597
-0.017508449607075427
0.03146074512720809
0.02868950420954275
-0.09344165929807247
0.022364297770930075
0.11039343364293697
-0.08994881571339874
-0.01634053805652469
0.042019725640835226
-0.02018792710225581
0.016366044119746292
0.015382644050520144
-0.01768940447025713
-0.008006664729803159
0.006553634006017273
-0.04355230615871242
0.004786453283842862
0.0441982290540921
0.01724600948810795
-0.019105005432074496
0.010874486920786741
-0.012701695608806185
0.017526438921070753
-0.0254926149641288
0.009162357648076047
-0.0015906629394080163
-0.025418512822980466
0.04245943711364042
-0.02259983411453148
0.00867711885409217
-0.019459106663104686
0.038492206344914015
-0.047891435011653494
0.025114201290860727
0.011759546749098071
-0.0205004841306069
0.02089312965750778
-0.029023935508508902
0.014551538631776384
0.005450620612286294
-0.0026874111510684084
-0.007828175863637377
-0.007147292953789686
-0.0501116304167859
0.09775271272281305
0.023021493110659597
-0.03343864827630316
-0.09366744602841459
-0.012451612984904159
0.060572413662371316
0.07885018390367304
-0.004716519679709652
-0.03633188366347606
0.007738795452153946
-0.010966986461810713
0.00841860352130075
-0.016680764045434948
-0.013933194942616689
0.020332815257821046
-0.00014380910037603556
-0.04177906872229853
0.05761159516987491
0.001479430199587739
-0.035771284539466874
-0.004516031981803614
0.0243777491380337
0.004174746215245273
-0.009401402105323253
-0.015581593326793985
-0.00793434675500948
0.023153931792987192
0.007531397363820025
0.017626732631918163
-0.008013707931711522
-0.03725981331969308
0.0068364653275482246
0.008152473176702313
0.04386969975164601
-0.06463722599105703
0.0072737778601345005
0.03124903757070907
-0.023127880369228082
0.017445503193953993
0.009736937866021367
-0.015973661597806776
0.021276705470340218
-0.03254647376167963
-0.010983826651230988
0.050076319910519085
-0.01991932310730271
-0.01825431644051445
0.0061853450553096545
0.018550981442934433
-0.012862036462021997
-0.013497706163824619
-0.035738229117400655
0.0803889547879515
-0.023031718170387627
-0.0261999492763354
0.031133990122264144
0.014256187705439571
-0.025395513116651225
0.003714688253431686
-0.020816311768105056
0.009537939133378415
0.0013382746319607897
0.03372121517798321
-0.025896790975386885
-0.01983682627693084
0.015863344879188834
0.008205974544107653
-0.01700094472883551
0.02087323944470154
-0.002742717197239841
0.008296947248515707
-0.03633643864351521
0.044593407966808885
-0.014098827732940133
-0.01615253617072132
0.003387045718831083
0.002101901653613125
0.008755090459788062
-0.007405744533459435
0.0005550248940491276
0.02350056414074131
-0.06184361440861963
0.0003033052894302335
0.06127302663005518
-0.05484066547672106
0.03821677910582877
0.057447556237369524
-0.04352710481833322
-0.046463797474838975
0.030261848626048526
0.005716539227132111
0.006663940019887793
-0.007148341189254781
-0.012542002057211565
0.02442283833999148
-0.02567000420916976
-0.014544640954145871
0.04547911618660905
-0.030568746334481034
0.004628716081126694
-0.005267966190966034
-0.027181843308365927
-0.008620111497367633
0.0358722324555103
0.029874043553291263
0.03983015516494004
-0.06435256257857191
-0.0003051951460157909
0.037929343990616315
-0.031007443036169757
0.009721088689356394
-0.011414495438639927
-0.0005142152012638235
0.005628645287480083
-0.002452689053058954
-0.023157361640349983
0.02442042240325004
-0.0017610922642443683
-9.221348249188743e-5
-0.022324141200020353
0.02777326036635519
0.009045612584651419
-0.023039093193470972
0.010183441125161119
-0.003798082854705287
0.04011161510486749
-0.08012879815163032
0.028247960265694205
0.03831772575810699
-0.002447469059246643
-0.02058445607395365
-0.00709279782976191
0.005655497989968006
-0.0031695018439481526
0.014193442302316561
-0.003238632296086008
-0.008827762155623198
0.005559549841782974
-0.0033449369420084363
0.0013737769433311842
-0.007578989809099879
0.01898650134419322
-0.024233326398337862
-0.03662943965005572
0.04210041215582472
0.025439419051005774
-0.006810814172235835
-0.023856632807659928
-0.03827985706030357
0.03729695786084364
0.05207211584650717
0.016650763839270333
-0.023392600942585773
-0.030345599941610013
-0.0043618120983695
0.011666849134250201
-0.014431064982136421
0.0174038862733783
-0.008405811675898267
-0.007494137326496952
-0.0015725760547624645
0.012830160127568657
-0.014771439850828072
-0.003370962477749817
0.0036348186162880047
-0.005040500758750399
0.006247982195243806
-0.018561159913820457
0.0021394657573220455
0.0315950090885152
0.001099738955441576
-0.028328583181755018
-0.0008839775575673059
0.013414115457513143
0.02167858796495714
-0.006246290718552094
-0.01345205541053307
-0.01814770500144469
0.013722004101669127
0.007982781071512957
0.002560529313139548
-0.046631150100015395
0.0396692241729788
0.04614430639602962
-0.057671887425495116
0.03188777026179246
-0.005993383550611853
-0.04847519866104477
0.0688543275769643
-0.04408808550797216
-0.01173977236503898
0.047874867076648786
-0.029052207254929296
-0.007454286260571541
0.0071484381204847125
-0.03132695347201575
0.050849593152372696
0.013331486217825428
-0.008657299585041578
-0.029011841855303144
0.007644460278067311
0.013797257344777325
-0.01236234022200522
0.009629885261553173
-0.005083903904206766
-0.013477094773415299
0.005691730479179258
0.01706043928951173
-0.013588017896316806
-0.01582168404397377
0.06122055922201952
-0.04796736863252593
0.011231903232271967
-0.006224519566726983
0.0022367464627659484
-0.006689924452834672
0.01496865788640045
-0.019360610956681734
-0.0022693631038879225
0.01871808206495107
-0.004637701488581447
-0.00785950213582054
0.00434677527531202
-0.012123982644826059
0.03247076487858569
-0.03223555091761643
-0.010512353868881608
0.056153734877120165
-0.03187026402195525
0.011557442287444264
-0.0013440934385768877
0.011332887727005803
-0.04121511274046297
0.007799313285626774
0.020378630854788304
-0.019456290679801702
-0.0204408362166717
0.03682318047829136
0.018342904911245683
-0.01710610063909268
-0.007986099373595623
-0.02878717918708351
0.011758658262346233
0.041156776022000185
0.03439567027183854
-0.010748043133176566
-0.05291871530069492
0.01400565354293204
-0.009405303286099453
0.014618895420956957
-0.007308811921629577
-0.01490278901577291
0.024473632058708672
-0.007772983625704999
0.011733224177856272
-0.03536197977307243
-0.015358792887405714
0.03974756750079378
0.03963681652128437
-0.060193390162419425
0.008061176174781415
0.029156350388458208
-0.019677513419001924
0.005157500551145611
-0.015300181185968986
0.05373088494518874
-0.05802112467003395
0.020377922695587913
0.008788407894372519
-0.06300563071347032
0.02839090889210638
0.04071837792424948
0.022318117083352518
-0.02670635586437964
-0.03962389761939544
-0.04088409899429912
0.02556304877478155
0.015366940312345867
0.061371487401295055
0.06374746571080947
-0.09966630983529035
0.004704163479026691
-0.009004012332095135
0.01290422070220032
-0.0075026036706817845
0.003877977155581802
0.00664740231493699
-0.0036008736871113722
-0.0250370198321479
0.032064339102342965
0.0003048962393145116
-0.023094257921612016
-0.0074187868788111455
0.01644026509451546
0.018309954621580915
-0.004335803759791368
-0.027337335969038534
0.002641349002096227
0.04509398494105743
-0.06365191307937068
0.055868245100890945
0.0020607379574399953
-0.03628488802506369
0.04114470831136552
-0.04447074001979012
0.00042996518557703034
0.026521014354280115
-0.01442709702573608
0.001725658715234779
-0.009827130798207184
0.03930976967166799
-0.02793776598978459
-0.0017193804179311822
0.00804170916219904
-0.04150554227301573
0.007595593565870806
0.05038289555344344
-0.01311951214526208
-0.002372160894230868
-0.02653898282108469
0.024125774885484286
0.0456888452037596
-0.06438768494449398
0.032861394582617165
-0.052966054700942955
0.06663338071548175
-0.052044028155129984
0.0059646864736282446
0.048451604824574
-0.053221485691107295
0.048002433200422634
-0.025280000159225713
0.003570614434251551
-0.0057996433109333
-0.0014564107355332645
-0.002330738510389452
-0.040210146702172045
0.07059394637356653
-0.010117532374449345
-0.030394531780524314
0.037218039913481826
-0.022099392691226738
0.015493099944419497
-0.021504466711147918
0.015344742887286489
-0.019039251880667907
0.03487391926101424
-0.04696000526290267
0.022335528212688804
0.005050385062392748
-0.003996208705079551
-0.010459870459304188
0.01141235411567032
-0.003538637810312828
0.0016459859914111918
-0.009194386540363642
0.019589442175487082
-0.004927614358696042
-0.018006870790001628
0.05748903071369038
-0.03891805442363605
0.003688214836077175
-0.006955618864671997
-0.0021876252253463235
0.009741827115328228
-0.021777784101101982
-0.026179622957374304
0.07712210389139817
-0.012978467653830705
-0.04348136840627337
0.008670080261522606
0.006744960258340149
0.05926849576135018
-0.05380820992903801
-0.03955266234645394
0.04017674111452674
0.006019274541914643
-0.007730558285497402
0.002210670869501441
-0.000420984782844247
0.022911990075539457
0.003626884412635367
-0.04472229949518658
0.024065690722667177
0.006808251749745087
-0.022538088964041414
0.003510305426793092
-0.004186171222895885
0.0004161083296360113
0.06459358108058266
-0.07171254568568419
-0.01819377620946705
0.08591069586680078
-0.053991059231411676
0.000726561798080283
0.015093235984929732
-0.0399417832370943
0.03341648560291588
0.007109814018884886
-0.006544316548043438
-0.010927485864093534
0.002161010023158716
0.008444017756189637
0.01627915732650098
0.009452718971848628
-0.031709626933833945
0.005214340257707395
0.004487202504689369
-0.00912615761088853
0.005858015012563
-0.009285085522933167
0.013563256998446405
-0.015714762566470197
0.01680955867420786
-0.011136616329721738
0.008232479776718593
-0.04090786421867221
-0.034007588337372274
0.060059030540257186
0.06424025105937603
1.2047307704987631e-5
-0.04485438071034342
0.0029588084067563303
0.007357015354635954
-0.009671814379338839
-0.0046367973303580445
-0.011236920682208718
0.013194407973681987
0.005636413406623464
-0.010989533666430296
0.005923685511247889
-0.007142680459115702
0.008184262276306198
-0.005759813567385974
-0.01142401700000617
0.017682017872894473
-0.015798941295851243
0.031538133751121356
-0.015849834923551187
-0.0017527312890330826
-0.0011481958751580201
-0.0015927572018643588
-0.0003691061342443458
0.005829210569923138
-0.05667351247160801
-0.029480909947351863
0.07876825016043376
0.044337267097941724
-0.027785630058452915
0.04055357919367053
-0.04406537842588665
-0.03161757186998382
0.035621535402251436
0.0007265293339734358
-0.005971734804664619
-0.006615639090362224
-0.026253858888238835
0.03605741073591184
-0.008578485038926775
-0.025133735150216774
-0.01543193603058124
0.05309920205610852
-0.027446399123446152
0.014309396319357237
0.019051190637391247
-0.006623202068997802
0.031353321940949974
-0.014741356724097043
-0.030895813019786278
0.008547481796512768
-0.02965470169109241
0.007884617165034524
-0.0175420520428633
0.07240656427359715
-0.017797905735711606
-0.017244423942674114
-0.006019786010773576
0.037596418484129424
-0.05253443903435695
-0.006400988969426313
0.006403683281837047
0.018398915425427487
-0.0273127279042098
0.1015604803240937
-0.0630927013765008
-0.09505899768750958
0.11755756501280024
-0.0012658700486523067
-0.007209333847398414
-0.009038574057606663
-0.018787560573306994
0.013219283981211083
-0.021127422133544904
0.024973710919163228
-0.032590632868009006
-0.040303732579255014
0.06857302960689515
0.017931796582198456
0.025523184319393377
-0.03547826535257026
-0.07022449315069568
-0.016772395393129802
0.06054264469866333
0.08962351781679834
-0.04163278964522288
-0.03281578922404971
0.0014830755130703643
-0.03166722056838567
0.03492536459814133
0.04482625859341771
-0.0596898456392605
0.010364950470618806
-0.0001219784622330522
0.0006336976628132929
-0.017221262420014316
-0.013290290751049039
0.0415915820188868
-0.002408143556472009
-0.02115340142998412
0.02891070162867404
0.01608738413508415
-0.050601464816676156
0.012879159724734968
-0.00949429017662573
0.010005734192074622
0.004689274168316104
-0.015840233301424478
-0.013280703776266556
0.037586099002532736
0.001484929042845362
-0.014216578646514044
-0.017560033098765082
-0.009478902958079738
0.032647290394417494
0.016336988954996134
-0.011584852168815107
0.04759879206281448
-0.0036570402200737373
-0.05142913678295846
0.01818267035790999
-0.031932899040449936
0.0280041829472093
-0.02713652120001142
0.02270651591363748
-0.031245927071560375
-0.0060529629682859465
0.03760041441330786
-0.029023619013206936
0.023930371827023067
0.03630822182656823
0.020630732186169953
-0.04038284046528928
-0.019606969526298812
-0.00044026075988878866
0.0022725103760198317
-0.013729950949521674
0.02361993741018842
-0.03920854575503774
0.033398092855067896
0.05178854824236623
-0.0516569791378203
0.00232530410321774
-0.002700626508622017
-0.0037888329016244615
-0.019951365178519254
-0.012403790816183369
0.04361608190663668
-0.023298392689402814
-0.026581612122729803
0.05164306871859514
-0.04357216424592414
0.03061242567932798
-0.04822423275167109
0.06477354702602012
-0.03148936281852599
-0.007730928552589056
0.06683091457069679
-0.12175999994663411
0.09338176725950342
0.0038289800166401156
-0.1070451020009986
0.025006393975064545
0.03533434623772258
0.04468124335070467
0.0222597687098558
0.005183592279748628
-0.05191923515687957
-0.041995871008330354
-0.007191119062339935
0.004154638270844946
0.10603004243458236
-0.03663263902725111
-0.018602755924995273
-0.0023617938324165255
0.0039381500782886825
0.008064939694907292
-0.025198390264792314
0.010416939967528127
-0.01679399013473981
0.005329698332626975
-0.002813789853375326
0.029292777133553383
0.0016509794623223994
-0.0024093411562260414
-0.03996635081148203
0.03727711407152068
-0.0154178613504381
-0.010030114635515286
0.005544218925264688
0.004191305761094166
-0.008396702857510485
0.0687380148389849
-0.07283760779207005
0.020401181869346363
0.007508846973963146
-0.033358240463990496
0.04162982896645584
-0.021663121814640363
0.009259364399855752
0.009490054664243908
-0.03014451216864411
-0.0012002341439816266
0.029023355625160674
-0.021628995955533137
0.00779349437622634
0.04594401027728923
-0.06813395355479002
-0.00013564369178253877
0.02830747531669553
0.004138529426649162
-0.005171164804487427
-0.0002294541415865936
-0.006430138800463725
0.02770669198152953
-0.02920351630905116
0.019551786124394455
-0.04346779488578645
0.05644527095397467
-0.03881303814583248
0.011600919906712082
0.01272783505494568
-0.017722422270573857
-0.0029459528336073237
-0.023311316061342735
0.05126195878358364
-0.04074142518484436
-0.014605552523047516
0.02814039218499187
0.0477211439927101
-0.010737934146644701
-0.00945429808567022
0.007140063774731642
-0.021151155621349282
-0.001347262472495947
-0.02361602522859818
0.010069971324931148
0.033789359990796464
-0.01766078421837225
0.011240475473711098
-0.020830002886627508
0.007266250531052898
0.005101067552221061
0.002643897755150837
-0.004802244654326104
0.00022355016749808776
-0.010447840717873413
-0.01514710661887353
-0.004229012197150439
0.0289046420098944
0.010794451054062515
-0.009422469625306462
0.027149765262805547
-0.014606828547733208
-0.022358472930446904
0.011146016694430827
-0.001418109444472293
0.007718367658413383
-0.018575992646536088
-0.0036584982192131577
0.038285852816070665
-0.032118864564280036
-0.005038436096751475
0.02409087788901665
-0.009947245589386533
-0.00018114703802663001
-0.0038555511797464526
0.0015155424489011748
-0.0098012463008601
0.006096495846084848
-0.02896710473550046
0.04241958220979469
0.026129685311349404
-0.030792466611959002
-0.008909334968242089
0.015223500487819286
-0.053922494781278196
0.100658628758861
-0.0759147711206507
-0.10334923396693396
0.08259484657545424
0.0992035991249115
-0.0011205207461102429
-0.05337618894950524
0.0044958042724819736
0.015882953201431182
-0.019429276415659835
-0.01653586389660111
-0.03629351014648874
0.05286553192220289
0.02564445413674643
-0.022357425005284037
0.0507394671469511
-0.05142379416422305
-0.001176055923057806
-0.0005438518514031543
-0.020837995299526124
0.019930941650213474
0.03460883695420869
-0.03188830752632055
-0.03857065283414163
0.04446516855848237
-0.00029910457382809064
0.0004422318578123363
-0.014370256361378786
-0.006103924756816648
0.015364980403997475
0.0005425336918524204
0.009203583273515226
-0.04084595222960008
0.014891061409177175
0.0404919739919104
-0.026748146204001566
-0.004137228643656732
0.02031902150894216
0.015353916514920463
-0.06283061670331436
0.012688542563676464
-0.014394140864234517
0.09123075961341942
-0.04233867505329281
-0.03464432005100315
0.042417228685548314
-0.0208273895281339
-0.03592862157009291
0.04652728620797497
0.0018194581887983619
-0.01853365874710744
0.006103808578527659
0.03113987416978492
-0.06191851567412665
0.020814588322434213
0.020164664945649058
-0.004143659995787363
-0.013423187404904446
0.0024123633247017384
0.02078001772806437
-0.016473034910092554
0.011319718084211394
-0.03365291269160564
0.030195535133223816
-0.021483368025146277
0.03334004506770605
-0.0030148704201828913
-0.027861511801658523
0.03351661777543802
-0.021365028477996928
0.006980967422106188
-0.005164698727796235
-0.01938603241723924
-0.020340505998245995
0.07464861609791795
0.011409990032433814
-0.078975410433618
-0.0025252254939904795
-0.028312862502969827
0.015540536578649178
0.06130935814253469
0.03702802188549181
-0.024128790299642544
-0.009618791665925164
-0.02184613138737057
0.040488187244322904
-0.004686323064789111
-0.026683513547261173
0.0035140580989162506
0.0014126923368066313
0.007127197711226163
-0.010828739793565134
-0.0028141276493811596
-0.009443127808900886
0.011274806179554564
-0.0011244755648396332
0.010260769833430827
-0.007708701895285275
-0.007547354827993846
-0.0068751897805658935
-0.06040235689555584
0.0760842005826533
0.003925925891893778
0.01746440808881422
-0.004794594210325798
-0.019826781239307367
-0.004201900024200622
0.0037002949337738844
-0.0007363137478242354
0.041774853457926864
-0.026031286074642335
-0.0013494558210482843
-0.010355833314352303
0.0030314255917384125
-0.0011550087654397245
-0.005719560527667644
0.022481896382193778
-0.05706492087752002
0.027045945672225513
0.04431402081833491
-0.006677192046465441
-0.03258539615710254
-0.010184599075222733
0.039918656613008086
-0.03007902438643706
0.015831627287950623
-0.017064980352296644
-0.051555248070780824
0.018745431271960933
0.09913976179668227
-0.0016272806932382533
-0.0587482394796115
0.014129559732705466
-0.019253552530209994
0.017646998253981194
-0.020320459609382446
-0.009697014929648917
0.010228760172931617
0.04906602772363744
-0.020554562850373603
-0.0121918702080277
0.006830627299215242
-0.017522216225190235
0.0035303425977015745
-0.011228632064888888
0.015390442382351321
0.02312627414516899
-0.02303507494917123
0.006843355506591209
-0.0551694334262407
0.061888362263393115
0.017342701154188456
0.002795231564563627
-0.050016840888490455
0.03133718401246777
-0.007615251081959373
0.001771684806430307
-0.006005976205810448
-0.00011847986595725502
0.0007962981773447231
-0.013642557115679965
-0.004208078177971641
-0.0012652566023498846
0.03058187152154279
0.00794753849334462
0.003360252204288927
-0.021504282775519856
-0.004964353992803039
0.011731173243650028
-0.018071558904083407
0.020448193744762144
-0.021135975816524377
-0.016370247448178388
0.03690453130244464
0.02387284973128523
-0.04789815987243573
0.008384126229644018
0.023763571401199557
-0.018316705849640735
0.0025397397339801397
0.009505947827362471
-0.008558345779787535
-0.016143443497131704
0.038985356872282995
-0.04830495366474974
0.026397864671209526
-0.01067349998300271
0.013575989947019473
-0.021018805939523544
-0.036627445358439426
0.015552652623095575
0.020425362190568563
0.09025854699163904
-0.01952385198226958
-0.02333111192763071
-0.06695593114780274
0.01945584370237019
0.040625515853324856
-0.03330641863832606
-0.018172705750253426
0.018444370756407036
0.0013920081203246948
0.039912896756362115
0.009926091777062718
0.0032777874852318867
-0.04573595130064856
0.013155272043558486
-0.01217585086546924
-0.0269460075281982
0.056623986826368156
-0.007415158329751259
-0.029199255372485355
0.011916305195105004
0.000713799927401948
0.006740857566831737
-0.0070383466872736555
-0.0001295309748965412
-0.0021243185634169937
0.009897864142607071
-0.007602960604336628
0.00037084006397736236
-0.0015029372916608441
0.003363244533369114
-0.007802625996569779
-0.015177914205926957
-0.008096893349724299
0.01266031352164676
0.05552437778306418
-0.032990193941240475
-0.02403198920771632
0.029265055719863264
0.021063326697661977
-0.025471667562567024
-0.025423113783012985
-0.005290760923883253
0.055253146149986554
-0.015281880244116808
-0.009936074707667997
-0.002571922376770175
-0.008946547951573791
0.01690708722106582
-0.02365930203021316
0.027216309789855675
-0.016443519578129395
-0.0720715425839964
0.11607056841324348
-0.02789025631770725
-0.046993349122307126
0.07119323611447348
-0.00174096275741209
-0.03129472196369498
0.012989349797167371
-0.02361982265488649
0.01331938174709002
-0.0010360004903984255
-0.003267004634620152
-0.004643294820135813
-0.0035867153876996127
0.012455506355360635
0.00855850342486919
-0.007526557652382637
-0.003164557971035764
-0.0028442137156943215
0.002297019280759982
0.0021497547028291875
-0.0007757800093930456
-0.007919881270073148
0.020350196351623828
-0.033475435138158094
-0.0007742569899227281
0.03688199392891789
-0.022308776146355846
0.0015000929405786234
-0.0003631886317876365
0.007408377472094885
-0.004664907168553389
-0.003661555902898961
0.00680789597348308
-0.0017733657901168876
-0.00577294366732195
-0.014488198114656736
0.003520650231159328
-0.04729958704263115
0.05685606623478345
0.06730313131032672
-0.027454329494924545
-0.018952462599676645
-0.01698457281196397
0.0008135836057646673
0.00433892075041542
-0.02147541877461534
0.03012825200413538
-0.037312611321059785
0.06398145988448922
-0.028594417859776344
-0.06057817712288194
0.08488822624545411
-0.020309654833036594
-0.010094483108989971
-0.00666466555332712
0.010892748309275224
-0.0007134088208617939
-0.009139561052039946
-0.0021226452743923208
0.020165742609772663
-0.01897097414494997
-0.05302828884433586
0.032600055828318486
-0.006063821671442371
0.057240682398403075
0.02692753046210561
-0.02845543899490477
-0.014838608484893268
-0.014886032654590542
0.0076686903895411
0.011329499171452095
-0.0015723750202676356
-0.014639025777539949
0.004995996921304813
-0.027781012878909328
0.06160512156319842
-0.028495772885740234
-0.001220317706081886
0.0036823900573764723
-0.0017611454015171724
-0.01816547922687395
0.021621827830757723
-0.00535069524460563
-0.0002055159255680561
4.359652240459866e-5
-0.00798647694646637
0.012075023280279096
-0.008828076190754874
0.0014637235356912415
0.014075213796727715
-0.040876000916982624
0.033923026562163505
0.011497732365676527
-0.04039399216595441
0.035686923480824695
-0.011660638512397181
0.004312438183517786
-0.027057998325203725
0.047818569496444696
-0.05081290479409106
0.03247389691977087
0.008355348145697494
-0.017884316824803514
0.014089819680054627
-0.007858396271058332
0.011275216545365119
-0.010816470873008521
0.00016590966192475687
-0.004005582975500799
-0.001378149167624132
-0.004712674342972845
0.015845608598100247
-0.01335887603041086
-0.03098813693823055
0.046847320988848584
-0.027805932371823827
0.02124202567750133
0.0434423175390225
-0.060146802260903964
0.020451523698859386
-0.0652169442131143
0.013515084981895686
0.11993718842586187
-0.031308595541053474
-0.048485750179389386
0.01416261604165725
-0.01591516790899794
0.02140277751718267
-0.01896151113258937
0.023299026596692474
-0.04961705033635533
0.04101079641077798
0.009445864604123555
-0.0059442044335842326
-0.01861191555170505
0.014203595288909576
0.017296590229108566
-0.026017536219424375
-0.03100998697642643
0.055646639146417876
-0.019576652745299183
-0.021588000484628056
0.039187530725712794
-0.017738230797063492
-0.05089073188101212
0.09283871037810676
-0.033500706880812414
-0.03017149928475016
-0.01639012452887334
0.03163205835758842
0.060048482318239116
-0.04877131230384557
0.02494826588795429
-0.04283826599453322
-0.03831258966938278
0.018978657801010823
0.050213922176861714
0.017942436902437464
-0.01741221977675278
-0.017194870523501438
0.02277352012721967
0.005710893309258336
-0.061846826662194765
0.03870345903668393
0.012802449557790974
-0.02424796523351591
0.0016377524263698762
-0.036076280721678344
-0.029042195718361086
0.07917543476702615
-0.009690692202212636
0.07608014358533921
-0.05032608666089011
-0.020566551536322253
-0.004559802012624736
-0.019839431649665062
0.06858044589213108
-0.04678425933090935
0.00907201359569354
-0.013494138676847012
0.0036027627879622326
-0.021609862675309843
0.04187405189571303
-0.013748716573964925
-0.01734324731807879
0.013991310079309316
0.014398018468072982
-0.006451182340260209
-0.011914370291973286
0.012483330473642695
-0.00768087672747364
-0.009922851362618168
0.015312456651388584
-0.008423131503598302
-0.003917846777762524
-0.004831912873684008
-0.009224169800284399
0.03475376706277167
-0.01567428453688402
0.01448926225503644
-0.009986056926690967
-0.011774482107414164
-0.019053395098735937
0.028876317407582675
-0.034301647949237735
0.103518142062475
-0.043167355495492554
-0.03731485660938327
0.02278003201743839
-0.008979350862502233
-0.02544195571375374
0.01711027842335988
0.030830460436537366
-0.017636847863803817
-0.010315477705605813
0.00814701145831287
0.012052342319330167
-0.01731869313638268
0.006661433589913113
-0.01040931798494138
-0.029365194597861022
0.04914729703627607
-0.00899719341914218
-0.00038781306536161964
-0.0011676229625869894
-0.002807455098310596
0.022341272853348415
-0.017721477883982484
-0.007431852038834119
-0.003790563437054306
-0.0028907132546216463
0.02729342698012127
-0.017324807129343256
0.006071767112997617
-0.0011704694370906488
-0.0043194232943535305
-0.005883956684417324
0.023824952654496467
-0.03237399333734148
0.030654010411907073
-0.03483108955673342
-0.0013184758419344522
0.028831319026783042
-0.022244033527099694
0.0010178418292764446
0.03541465882274386
0.0022689948705553187
-0.019961980449180183
0.03640969458792376
-0.0383756716435002
-0.04709369328742197
0.051103430580147546
0.006055631260971084
0.012917845032675457
-0.0008265179016802016
-0.03354942100802516
-0.025784135771730332
0.04063015248030888
0.009538933719234532
-0.0016357837004583597
-0.005396129110571524
-0.0009684990173921548
-0.009901837140617653
0.021264630340540047
-0.006696951744626034
-0.004033701922197874
-0.004110173568508291
0.009077946295228845
-0.03615369615556663
0.018039061386691535
0.033534779979086715
-0.017096745255009704
0.0009366438086714224
-0.007125568133183213
-0.0026271328954476925
-0.000560817733317398
0.0165020063689838
-0.008499836810764272
-0.0046939906414127375
0.0015022641985990015
-0.008093913321573831
-0.007943193855202813
0.02390119878299224
-0.023849157084016692
0.001989262541010617
0.06380312151993539
-0.045008351291891735
-0.035623373889714705
0.021045067064767053
0.028825475583637683
-0.08027425324650372
0.03552110685732601
0.10703930477673451
-0.07415843787151544
0.02461667345176166
-0.02407118183678647
-0.012431998876816897
0.005554863646217378
-0.010880569349743352
0.0037774079533553495
0.023513993739510464
-0.014718924797876065
-0.016054288744557388
0.008514855615640027
0.034912917641481744
-0.02941296515902203
0.01578281648043789
0.003589115673146348
-0.021341992349463546
-0.032409906844136804
0.08880991067472621
-0.05258880850793668
0.002068628819412166
-0.007658889582322415
0.0017027013061867713
0.0029465528199768
0.021347026266790747
-0.01737297999561771
0.002758313003336066
0.007783697310117854
-0.04709681777911845
0.06988474381948395
-0.03462727962369794
0.005260635827026849
-0.023467905341548523
-0.02105213823373009
0.026649945357091642
0.028236729669100624
0.004344072058551696
0.033229570573945155
-0.04244629352102569
-3.0739249437417016e-5
-0.03240786755014713
0.05035522597297337
-0.022486249930959712
-0.04652838550425176
0.050056104622944186
0.0480990817597825
-0.0725341736900702
-0.02435187112920656
0.04888300354080699
0.017032105361325267
0.0006953413909958073
-0.009894858147527996
-0.012430738611551417
-0.005638780479522154
0.005329719912569364
0.016820977484385824
-0.030895480892354277
-0.003732874766405825
0.015226845786159515
0.006639716116703331
0.021649930677908436
-0.02278373120307453
0.00340674481467651
-0.015952831406466306
0.01151152267436828
0.010340294363881397
-0.0041444479421890446
-0.0006810939489756418
-0.005344945829762082
0.0006160320066398439
-0.007006491215280519
0.006846234622361336
0.0040038369591302025
-0.008228666780868865
0.00151606729959064
0.022543446360315578
-0.021033299215195367
0.00461137913629972
-0.01841561364570743
-0.013116777242938804
0.03482103241916812
-0.015557163684583042
0.009115754024366485
0.002366889349220691
0.01910485417003116
0.008143427629800915
-0.00018385051784153283
-0.04323786216343395
0.013714083009592315
0.007768855716193124
-0.006432681068503365
-0.007169681192200628
-0.02073382630561804
0.0498010554504299
-0.0029570418795845654
-0.018722751682818783
-0.007099300923105956
0.0151671368979579
-0.0014145149168829363
-0.0068934049202142855
0.03974824533753174
-0.04456160771807194
-0.08414851186848415
0.03299436102478437
0.01767312866213333
0.0824935201484216
0.06623840890013066
-0.0542158688447123
-0.04887212278751196
-0.009097485996849786
0.02321126421226727
-0.027673368486389904
-0.04395262432247837
0.06665378663222266
0.02056634598177265
0.000282124449425436
-0.037100237489247956
0.004754724089743867
0.006201114443924571
-0.013633991201165152
0.0010770872554332067
-0.021462193763938986
0.032956366637883594
0.010992404686612667
0.0015843408432310024
-0.005415657420936748
-0.00015525929041904085
-0.004474486396940813
0.00020610234083950907
-0.021538128727156103
0.0351051230452728
-0.005579520802302174
0.032172104980910055
-0.014005118210324907
-0.03849916384651686
0.07681044901125356
-0.08286905825647728
0.04072405092085851
0.04030750551623974
-0.09891967287629733
0.03455335245617275
0.07472982558870656
0.02303430308161636
-0.10093228911258834
0.031749615403222076
-0.00803835537580655
0.00705126206565454
0.0043166926672112416
-0.0005557701275002991
-0.002685407021246533
0.01756106675169755
-0.018946453029328847
-0.02556466020188819
0.05898942919702521
-0.059251646806331104
0.04473921119241575
-0.06817596392486847
-0.03115494156803056
0.06449722205522768
0.024357826929946258
-0.004674037915679774
0.03894600686859251
0.030494237603402863
-0.052634764745089546
-0.009169788388928346
-0.0040072644884374675
-0.0015351294533083593
-0.004037668919039561
-0.00438217902992899
-0.028852965973503952
0.07001898219682445
-0.03558010421701696
0.004520175254581038
-0.017011631618656597
0.00129611448369793
0.0062935028111955615
0.017884469149288984
-0.010181507492493136
0.04600287522114033
-0.07177923564522604
-0.005408170694759296
0.05213575022448169
0.0010706466763623634
-0.013334960393849737
-0.05499855641950746
0.046209340663947995
0.01085575008062667
0.006774295649164985
-0.02381526269827572
0.001579941638875093
0.012521556844766302
-0.006181024599422047
0.002487130386892189
0.005422959434207009
-0.016379231289015195
0.016306030662683657
-0.004145018657232047
-0.006132620776909237
-0.0019763710729050477
0.022715198035848982
-0.055133724925340744
0.03796545515830341
0.04516842789680775
-0.08814237642839728
0.06947876348893167
-0.06590915394192609
-0.022625311968106354
0.10703203235586023
-0.07445190719080719
0.02336417861452922
0.0342565817385565
-0.03527564278781159
0.041327054984097944
-0.0028889372014790915
-0.043285577826220445
0.036043344878982975
-0.022450266575826827
-0.0076002110217472385
0.015500070067279714
-0.0008359435913407598
-0.005656394831538014
0.00542425358553833
-0.013761145656346896
0.009929312645947763
-0.006987154770822013
-0.011589570479664912
-0.0013353596485967678
0.04322275291815958
0.0026211931497112095
-0.032276837332934294
0.0013617650476823728
-0.02346382753666343
0.020843071530309065
0.013956693585059132
0.013242923250441074
-0.009065756898785526
-0.0010087826226541363
-0.011667228369383276
-0.005240532356291405
0.00820979000887101
-0.0035437900795327604
-0.007598274615223222
-0.006700865043744786
0.036442039058411035
-0.0016336672288066456
-0.019777071387304446
0.008656933103024067
0.00016887925632902423
-0.0012579939114341077
-0.011746823804303919
0.0021737512107964374
-0.002605824411244795
0.028324481290522452
-0.03617007699830821
0.03513385145957537
-0.052969017799660234
0.057987394434310446
-0.009455036322206567
-0.023712544190624074
0.03429489272064379
-0.03075495257001659
0.013076055318418711
-0.011630016208582061
-0.014151520595028666
0.010881317872644458
0.020827501578556618
-0.05570775936124339
0.07659084965336194
-0.003400428012776402
-0.04877743154330916
0.025035625359344227
-0.0013102184693982721
0.004950720807852083
-0.002316436307109093
-0.004448606010750922
-0.004849723165343489
0.012742742207134117
-0.019347126181581187
0.013752339558870674
0.002936843250589627
-0.010573425601054565
0.02172657563538527
-0.004865712703334468
-0.03084709199444924
0.021916273337665104
-0.015299932265804062
0.015643144470100956
0.00958428599532235
-0.01857529275550407
0.018048581849402945
0.0014513982862224273
0.003977837176978638
-0.017600849865784474
-0.029022134092772323
0.05325179686456438
-0.002328771618610226
-0.027461579249050905
-0.0016808691270726595
0.015671847384855053
-0.003572780130811637
0.006320346952940481
-0.016900092114134235
0.008950838872707867
0.0035313990974602527
-0.007533185262200037
-0.0015300952739494278
0.01564375969649945
-0.004156057679351122
-0.0011529339800351313
0.014681798471217866
-0.0429440966175223
-0.005485359123794664
0.03007125476525585
-0.005482246597527496
-0.004502657252010822
0.05449432040175384
0.00041847895776592203
-0.08768814876003583
0.044224955702024116
0.013697971604748393
-0.01706840620414507
-0.003803063015445307
0.01739880673620131
-0.00020743063148076502
0.0008579242881882054
-0.0018615808634265818
-0.0619862458807785
0.04602195273857679
0.029709492879121502
-0.0017565625908115834
-0.012624049741009946
-0.0058983586983059055
0.0011626989364664775
-0.03503554491264804
0.0548623717541421
-0.014102081975513991
0.0038633037436046624
-0.006006344547410336
-0.005251629841420691
0.003309972785822346
0.0007494572142651146
0.0019288432579630532
-0.0034106759082161986
-0.0004532071528293713
-0.00017643107120601798
0.00010772409249670822
-0.0018823809892800636
0.0008656016684649437
-0.026754211185151755
0.021908560523193787
0.001908061784866022
0.029534502754808734
-0.015411912603280786
-0.006554447702298738
-0.006377324898536152
0.009263579768518548
0.0030508734704671747
-0.05231529877398544
0.01279253576820838
0.027208992779835905
0.0010601001118635267
0.06391247734557548
-0.03424708865777015
-0.029174019773707593
0.013521399169496795
-0.010606018523083627
0.002854242392168249
-0.0055065139755159365
0.019017258183016694
-0.04699890234167814
0.0109731681593358
0.0421609983678054
-0.02134652221848965
0.004604261574302604
-0.00015437025005637928
0.021719559052437498
-0.01562652502332429
-0.055143352796509504
0.017299394156255365
0.0373006992206657
0.027213248368955556
-0.030899032774906132
-0.0028708040942317936
-0.020981208519375905
0.04025596179667024
-0.01521481120916679
-0.01088455015540335
0.002746808370948428
0.04997587321117669
-0.08448546583180305
0.04531353796713922
0.006554991170812929
-0.01706222629666243
-0.0033124358729061942
0.016672634986128254
-0.010126237955813133
0.02117787950384309
-0.029061244235296435
0.006877102632208643
0.0040517691211806595
0.0007527661688864207
-0.018282933991091266
0.022512609133682915
0.01315388196079137
-0.02584187366263091
0.011694568263655336
-0.033990535372731445
0.050374619607480464
-0.008183747591339996
-0.02656665686213655
0.03439693560768908
-0.02450351022311459
0.0034263569544504824
-0.011365566846327946
-0.0038561356965556293
0.03739272422031881
-0.010854572977016863
-0.02122834998162282
0.036631879262265854
-0.0653116010473207
0.023804534488734874
0.06185045089774299
-0.045757818092756475
0.006938053164648794
0.023160469334452483
-0.040647754933277325
0.012273427367760492
0.008039425694126412
-0.02107464800026504
0.024479742308446073
-0.048778096431839835
0.0037781762866256896
0.06820131443875865
-0.01021791311638709
-0.008309969941442397
-0.009972926493415413
-0.0023329012009998262
-0.018114765298586688
0.03227178706324885
-0.041134359911209284
0.006826593241050061
0.029833311001664642
-0.03650662335055954
0.08009475742290528
-0.06733730859331466
0.024583170042537517
-0.018936719744913066
-0.045799104812988434
0.05805691418995651
0.05530691726496206
-0.03574489168079453
-0.018866895906878067
0.0007350188913666234
-0.00484844924484662
-0.008189162526394123
-0.0026393096688135387
-0.0069121052614671274
0.02086833983636982
0.021940273408553868
-0.010593218958979689
-0.009095807495955732
-0.002694840669614784
-0.004750761980822027
0.0064176986968805805
-0.0007153135214841289
-0.023684471068111224
0.04923119739627346
-0.01813161440780564
-0.0270196174751971
0.0455376573588222
-0.0686975928812732
0.031529389879113245
0.022931800977900707
-0.011881501801417338
-0.025778615863924825
0.016406827868671203
0.05317090618215592
-0.027985551030955014
0.0007127497444335829
-0.03346772349989324
0.021061518424980274
0.017292669448869757
-0.03461015776055132
-0.010030008486820785
0.014301010538884107
-0.002257611554518313
0.015301563281631791
-0.007733370189519251
0.0017812607634286604
-0.013762057882328982
0.059491466485703914
-0.017578772745603377
-0.02011836968885028
-0.005441595694711809
0.01259337672867289
-0.0015650024192073175
-0.011890672870629171
0.010558495753583697
-0.004651773639928303
-0.01845219287044597
0.014035482814898081
-0.0004250537360730444
-0.012326119759774823
-0.007708614619204246
0.020540880862621957
-0.009924172839630208
0.004806697661108528
0.005444632384474568
-0.00531239378590409
-0.027030608905716624
0.004590696707234443
0.0413766060327575
0.06055199457939808
0.027272235197368655
-0.10565625212379604
-0.02007935446987097
0.019495394139070643
0.02962186906178632
-0.01175093449001463
0.0005691554414877231
0.008000468606476074
-0.08258491902487508
0.0032882330264891735
0.06592328632594624
0.030139845278478128
0.009001472782104725
-0.030946556561683103
0.005769185060123694
-0.013692227854285921
0.012223692317034462
-0.022986925134206304
-0.03130069013506631
-0.024703469697696878
0.030628946195726092
0.07727570108134485
-0.09176647930339321
0.008402229915986936
0.04050721560928017
-0.020585232061447467
-0.011116743466740298
0.020363036668544443
-0.007744643344500535
0.012700817313879065
-0.03319585998575736
-0.00975277054565904
0.055957457082935314
-0.023788893369444786
-0.0024110082375803366
0.003351762664430935
-0.007445297823138075
-0.0057007890892066815
-0.008631515972649106
-0.003432904209569543
0.03480303078648861
-0.014999162656065934
-0.003969732553196881
0.0379663503275991
-0.009501926414694273
-0.04709336295735911
0.02507205592612194
-0.002105418655591551
-0.014177888952861872
-0.02096070065813138
0.0968572025879747
-0.03414925401410396
-0.08687412988601517
0.013304500912583839
0.027203393696930367
0.06750592791258059
-0.01624609795229537
-0.025721821686286672
-0.008458731780778272
0.012527487743441368
0.03395519966623606
-0.05436047831272539
0.02903676636075536
-0.04416522432586856
0.025221931366832706
0.03167818692734903
-0.037957692859801995
0.023302501426812672
-0.01227129724221343
0.0028956588754391888
-0.00649560882274236
0.0012843100093432591
-0.003104337214439923
-0.014311393413884543
0.023299651387639675
0.0046455649890850825
-0.007061290040387469
-0.0048464977924518315
0.018044305332829857
-0.01399180235895825
0.0070951705511974605
-0.015563339604543591
-0.0009199171343174939
0.018528845172257946
-0.012785891821152306
0.0177388197096241
-0.00039777354308601076
-0.012616953133185893
0.0012168096969554787
-0.009806424802595304
0.03586079291589361
-0.06433047302082362
-0.006132050835386593
0.06601636633544083
-0.02958376912799765
0.027965119053347087
-0.005572042103816344
0.009851082025613356
-0.0264925397562088
-0.0018225578456778635
-0.0007150487533291727
0.017325518085106406
-0.021818146193286037
-0.0001712489931788852
0.015300067233974923
0.014500105908531014
-0.011134358358944496
-0.012093484474569483
-0.0012159432700979966
-0.001921877154979601
0.041632663159224426
-0.050800829107090495
0.014417541636833286
0.0003588298388562672
-0.011010124905746155
-0.008631420206006046
0.054410423482132875
-0.017373089198029934
-0.002369222858928488
-0.058669731530540226
0.034872734610562395
-0.03063618194676887
0.06211882291460802
0.022317570470350878
-0.02896410067230404
0.004988326876569804
0.006822170939242311
-0.025200681988426066
-0.0024366179117210063
-0.006407476031634829
0.02379088900392856
-0.022203813972162312
0.0014195916671339015
0.021664109952220123
-0.022776513431567835
-0.022886035118479864
0.03153368523943456
0.007664839997453932
0.016909256396116623
0.018109124327794768
-0.021804898206888357
-0.0623434210024465
0.07537914271421575
-0.01066223159988744
-0.059732465579829475
0.05041244128150235
-0.015007487302009181
0.005946265093245695
-0.01201874321614782
0.05501309015986022
-0.06434889892636808
0.012470648429206976
0.05012867333029658
-0.08574407955777685
0.028288526098523614
0.047660631603348214
-0.01912832560705202
-0.030022946073623213
0.024356544296206595
-0.01827640487122939
-0.0057081943806536195
0.021620979687903774
0.0016136592972076924
-0.0006760834069905464
-0.010920679810218159
-0.040594442817752485
0.040536174560093174
0.0100432504580249
0.053433431652140095
-0.03279316736506055
-0.03615167671848907
0.03333068701618469
-0.01925703833004122
0.006856933640552398
-0.02422575325667453
0.020681090483820608
0.007323814435524545
-0.008230085608897708
-0.005508809293966799
0.0007273137202306046
-0.008858776579336869
0.02777182124450961
-0.012373567024178689
-0.014212951713577393
0.016199497173187583
0.02195124129443249
-0.03200523218597273
0.01582764855371077
-0.008581445909488616
-0.006534277712324288
0.020270074355069
-0.0515235582078688
-0.020681590663661265
0.08113602990287061
-0.018050190772897823
-0.013347307222148386
-0.015941415241177204
0.03475970504702819
-0.0033588326671909474
0.0005713687088794162
-0.001065644241107666
0.04954795072576601
-0.0352282856722721
-0.058413312079879987
0.05694840099735399
-0.01145239719050184
-0.002403568192718142
-0.03126905620882092
0.04702676746831991
-0.033961686386426715
0.0012908335111968539
0.04080399529233891
-0.015358465781356356
0.003246208754232649
-0.01915071825847736
0.009529709767029826
-0.010034737329012389
-0.004899675742318088
0.03374169700635854
-0.03341651103018206
0.013498664225611412
-0.019144912882828713
0.028979790418767637
-0.009729245921564766
-0.0044081721383817385
-0.00042475834175714766
0.023183692793822597
-0.07259421381366793
0.0058117494757345955
0.14143052670128586
-0.10713120637627949
-0.10651873480906437
0.12752534978746688
0.03082855876357693
-0.008859592707839647
-0.026077581503441527
-0.030737791916540136
-0.011304421217493976
0.07211274577432403
-0.04059883428536426
0.044614285668196474
0.02481636551189692
-0.06459996886348929
0.009235540924505181
-0.007586559616256094
-0.006768262096240152
-0.0006660195299474925
-0.02496199734063298
0.058217949494218435
-0.002920425470412047
-0.065464944514247
0.08662531359425363
-0.0255119705154514
-0.009643352188555943
0.0002585417087548336
0.0032677519402366517
-0.007841394109615374
-0.003843407539466215
0.005493018503113012
0.002707645163624983
-0.006656641187980039
-0.00044942998960495473
0.0033922090627153123
0.0024560309959653637
-0.0044096355770961715
-0.0007142723704824938
-0.008559168265516393
0.001498838982634143
0.001795268169576536
0.01930251709277242
-0.011794465482505734
-0.011076359979060868
-0.02813807154275727
0.055027516810704835
-0.01199436852271285
0.015465034943886846
-0.03417017935951017
0.06472527477903911
-0.042506137657218
-0.0072091271943206525
0.009371923346374378
-0.004272615654572931
-0.007978000099330806
-0.034527775920710546
0.025458481060954385
0.05478997227213889
-0.039696529237763345
-0.010163790733462408
0.047590939027644885
-0.03583730647377159
0.009217440686825618
-0.009571799016668159
0.006784526990979867
-0.011230141397460924
-0.027144507934166784
0.022462267997839014
-0.0011317608716285843
0.03522036078227209
-0.008329661245290554
0.004302065994362558
-0.02416811052429413
0.012826710032678768
-0.03880553150971333
0.05169223068354334
-0.02042406739266278
-0.054472187584830634
0.06759259013767194
-0.014241858943256691
0.024028881059563023
-0.009613452484694696
-0.0015674215414487325
0.011387549189718849
-0.07908749549586314
-0.01480487571385436
0.09597593474466704
-0.005350895200724626
-0.009599042864206764
0.009164617193562652
0.0015125520001171289
-0.03041382986060115
0.03877379459543129
-0.012963996921036225
-0.010355017675287348
-0.004238258272626139
0.003609154895926503
-0.0019249207105738186
0.004890772499998364
-0.0014612042722297325
-0.00031771602048813463
-0.004397875467320178
0.003620954454060521
-0.005647870609822636
-0.004071634241428201
0.03409641423349452
-0.08486317642418784
0.08656386267823857
-0.01826720806486759
-0.0489572610872977
0.06687676238789098
-0.045133920147026885
0.05917512760913812
-0.05224510937106941
-0.015061938914584738
0.03571239792018255
0.014679300710578214
-0.007633720431869495
-0.04831979663181807
-0.018604168133672827
-0.02718749297037104
0.0666437784077073
0.05817478296228906
0.06847803721489198
-0.14278573970216457
0.03418820972025727
0.026974181127100816
-0.0561818994022798
0.05047200705345811
-0.02592512785881529
0.00019302334124682297
-0.012917925925444607
0.035714314029701266
-0.0052957061560059415
-0.015150777359338008
-0.0157929139666122
5.763473301545474e-5
0.015713723256806533
-0.011474620102772448
0.011216258423811132
0.004945359833610552
-0.0006281833931753855
0.006343919096460593
0.028797833448368948
-0.0791136118029494
-0.009504422030254922
0.06553935304559988
-0.026591477426824994
0.03683455773248412
0.04810992635098632
-0.1196213248310598
0.0314614643829737
0.04437473503860989
-0.01200475575044968
-0.02431593556189604
0.00467977481719728
0.0063752250992771264
-0.003178920353082315
-6.7147158278269e-5
-0.005578755278256242
0.007589678530948163
0.028696989206246748
-0.0856980441209283
0.0017754504671073645
0.08300042215083625
-0.0014161941761623442
0.0014698559655553778
-0.031384161673613686
0.008760998439663825
-0.03309206246909868
0.004021091048844294
0.0626554925738666
-0.019834987476942567
-0.021023790320783275
-0.000339210738663942
0.006438050077309243
-0.0029896240056874746
-0.006558709656222739
-0.0018185193369053554
-0.009098764188922193
0.03449275350402603
-0.002550451353491967
-0.009882680352335305
-0.010528320655463608
0.006897138357723209
0.03283290860793542
-0.05094352308452388
0.033763975846251904
-0.025224547802284114
0.025833055547526906
-0.006809030860120302
0.004599584405505008
0.02204134335461183
0.010709891467696409
-0.006853555294736635
-0.03165452509938449
0.018465663287699496
-0.007705031343568702
0.0005557118862037358
-0.003044787928138115
0.0033508146040893694
-0.01656978232450923
0.0342550130753011
-0.024799901821166426
-0.0014336211621786
0.019932605736443842
-0.01280992874102882
0.006987392242196799
-0.0038089154933598213
0.0015274590718579173
-0.02264949098121627
0.030153418939323773
-0.0133340991350277
-0.07460077719864366
0.09350559535554714
-0.014403376570871318
0.058143889339891675
-0.04894236915715933
-0.008121744844124423
-0.011418113082950265
-0.0009578739824511739
0.00712167082718973
0.007865630969405735
0.017024707726471466
-0.01511733606389698
0.003345307217267779
-0.005106746464963674
-0.007632659556386923
0.010264301276238008
-0.02105986462146303
0.004956538817205591
-0.032408293894975904
0.05484342086174809
0.024300267515687812
-0.02197494517971177
-0.0019494779962228037
-0.04708989740804714
0.02958674005328199
0.052248689337415666
-0.04424001456741489
-0.04861357836638458
0.02943655043902127
0.029014369073889767
-0.004469347685809755
-0.021608326902184283
0.050153858903831505
-0.0003062992567042233
-0.05349466259196611
0.017616573015639014
-0.005596779033417265
0.012201200806539858
-0.02505779521949103
0.02458147385444942
0.03058977956903486
-0.01926439609179731
-0.05286694367635403
-0.00977881127448188
0.0318366329454467
0.07577083621864744
-0.02348670212480264
-0.045199208181739836
0.018691595511613257
-0.06294116611351441
0.018681363899529346
0.048669000065316936
-0.0035658309427917256
0.046769927553581336
-0.02659118378202585
-0.023685179085554564
-0.004961367108483161
-0.0055625913967083385
0.009931251748753867
-0.007905874825840487
0.0031233128162003743
-0.04321467909921206
0.046217395602324296
0.024890787356238064
-0.006339093767911752
-0.01708356944270273
-0.002349940368803205
-0.002659646570619456
0.035653249582254354
-0.06590513273665799
-0.008501348216738203
0.030273179202214062
0.029823101004605612
-0.007219671993411225
-0.04403088717912551
0.017826740436232114
0.06718975440136621
-0.055837831023419326
0.0342531431476939
-0.004575100810694233
-0.022325386359219435
-0.0015323395277928586
-0.009299765359332524
0.012829297037020515
-0.001007002679965785
-0.008537864430239406
0.013188465951789019
-0.020197488316305634
0.011871410292137452
0.024800506301878467
-0.0263349543414948
0.015240643995226955
-0.03858742966522399
0.02890077110053635
0.02051724527892984
-0.03691565291841026
0.03303417852492474
-0.016801757366550207
-0.00042507574968508877
0.011576212983304912
-0.016787758490132587
0.01273862299685291
-0.05982563275156472
0.08458799044024923
-0.009322711801520445
-0.021494798969582174
-0.007780503965245655
-0.004179389806677758
0.011900654392723808
0.006728801495130665
-0.004294188680397326
-0.02900109960975028
0.05215975026706299
-0.040495727684196625
-0.038206225707338115
0.08222337551845726
-0.025246343928217785
0.030796570945875734
-0.007540090157005297
-0.024727286686181182
0.008928835910956612
-0.019110050400959144
-0.002446428206150042
0.023474346768280308
-0.01289574408962224
0.010260877242564415
-0.001220099146754583
-0.0030973511704444068
-0.008640915661230153
-0.004741221413653296
0.03363413769319201
-0.028853444648224924
0.011535292332878422
-0.009926156272308972
-0.01994815840190678
0.04504433987104817
-0.02217587809888677
0.01319247600139517
-0.01729530661146006
0.002652920216978938
0.019689321749088773
-0.01855296593855349
0.009612761436254336
-0.009732298761216507
0.009590808362524683
-0.014736050019496405
-0.00016014396777852546
0.023716588408432382
-0.0012853188728765286
-0.022914976350220995
0.003001054360975308
-0.012612429102067946
0.037918278561254626
-0.017114872906073275
0.007165194646924777
-0.014640514426067064
0.001979405958459246
0.024396866856952526
-0.0230475046362546
0.01835207666273375
-0.005899554282367436
-0.025171382152683996
0.024684465202501116
0.005531390904288558
-0.01739457647694498
-0.018846881412804883
0.01663107440375089
0.00789364231824341
0.021260901318410075
-0.010880276295871072
-0.015678051205449073
0.006759851157733143
0.0075572149837366265
-0.02579785426895409
0.030690628921671403
-0.03192290897309036
-0.009020698723916531
0.04986142047867459
-0.039851834653942486
0.009957278584888929
0.026383530060484772
-0.006442884617493094
0.00028370302664115776
0.017972664742523015
-0.030832067534040775
-0.0067797340735547
0.014678591331233393
-0.007233416232651058
-0.0018428191919186432
0.007058825159642734
0.009957737413485379
-0.02063265335673181
0.011719362626026242
-0.01063826583323113
0.014456291869933247
-0.018096998918133655
-0.002065108248713754
0.018019351589730892
0.0038966969264274676
-0.01607030241831331
0.018943087291428573
0.0028125779460699274
-0.01969747454290216
0.004595023067776038
-0.032288124744844104
0.02296245817669129
0.046618516677319866
-0.022886573994802317
-0.005837155791115878
-0.003907523280816783
0.007032759984891168
-0.01647259650861277
0.018979014030860664
-0.051068328407202435
0.02325087622228572
0.03964981336445472
-0.027837958429712595
0.02923991664010417
0.0034146736105654663
-0.05583634320370723
0.019660203118805897
0.04555835877543035
-0.05353464328447899
-0.008439940353740294
0.0482167417486048
-0.0147235544118407
-0.0021288350126720257
-0.0005849869628642423
-0.006582127326011822
-0.009899827031780273
-0.018825843714015633
0.0068308675628966364
0.07562038960085848
-0.029091792222852186
-0.03068196207773144
0.018981077309649264
-0.03251281865270528
0.039228770433808235
-0.01776587931086193
0.0026049993101794344
-0.00854927556313334
0.005276733814812973
0.011076559634299099
-0.01163321284594443
0.0023629556538450336
0.006280314336565285
-0.02546574455687156
0.01802377281287504
0.028243767563063127
-0.030954179782137325
0.03082054108262211
-0.008332728738676076
-0.029009523911878388
0.004440512371639449
-0.040603975992955066
0.05679106456221694
0.02094320848185438
-0.019720251756207174
0.0204456502355852
-0.022504878229262948
-0.008083632807627028
0.0041812451324449995
0.006413238975551128
-0.016296965575114175
0.006272613541855154
-0.014226876849473102
0.012389132393445745
0.011296653442265159
-0.00452092150769734
-0.005639955952593034
0.014781381105741564
-0.006513205225807228
-0.01168571013513775
-0.014829464749534171
-0.029150877161936872
0.04585703172538469
0.05123797290021592
-0.04002244708227831
0.0546720718593402
-0.03771837516695231
-0.07779954284375545
0.08220545253151301
-0.02120478023345229
0.010553610797088497
-0.03643630950687826
0.037864118753783926
-0.025870869439689637
-0.0034141254925847964
0.03055915529537112
0.01174611560538752
-0.0339431059405475
-0.0047902356056743756
0.020515081958162096
-0.023472682328636196
0.007251880556943591
0.022474231586075644
-0.01858815714684514
-0.016319691911064416
-0.027404920661170395
0.06761007765052551
-0.04177245265308538
0.025823692505696494
0.015272095519266116
-0.010900485733146947
0.021682303018257576
-0.021388784556458207
-0.0068919458081586615
-0.03755196368774394
0.10999904536959393
-0.07284567594598057
-0.03748455258099814
0.05999074273958682
-0.02382408622651333
-0.001191484518384689
0.027675474151253265
-0.012417428231078498
-0.025171875464893523
0.030406755618507475
-0.03896687081020578
0.03522812611183779
0.0036196316431227338
-0.0689877962617873
0.06896565772002372
-0.02562837644001248
0.0023858611268648966
0.016345735315101417
0.02268493943163641
-0.007128702851745494
-0.021781903847150952
0.0013286548613957727
-0.013383544920316348
-0.005621674514844299
-0.006002503500076362
0.01539586632074974
0.019147028222559426
0.005068805458301129
0.008385430025789287
-0.005583786142035363
-0.016596965953771692
-0.056848478361327226
0.03469877781390329
0.04973340936333159
-0.013494247323244002
-0.012853532124599942
0.009932584340629158
-0.0057205457049820385
-0.007172028102008676
-0.02285752676162267
-0.011352607197632647
0.07984072171689593
-0.03558885312906557
-0.013267737321215556
0.006936197221329543
0.012244097789645747
0.01110975052858676
-0.04299038023252333
0.025285343856260134
0.0003159396784028212
-0.01646074034535827
0.03787008628673727
-0.057553780063809734
0.044533717628025604
-0.0023029233532601
-0.04506929564101836
0.02301221556234756
0.023756024549081323
-0.02961207994578574
-0.01856149299529619
-0.012271868196081614
0.013687381207471705
0.06849141284414373
-0.024701355715505136
0.011194473851465658
-0.01758068124123313
0.018964561896621546
-0.0003437685285956338
-0.02136526183553955
-0.0005855014696929395
0.029263450553974724
-0.03545681889706431
0.0047107443532663495
-0.036371273039563556
0.008412256307392396
0.09365542825315887
-0.028510619394494174
-0.033539585269332095
0.020655084084074793
-0.011040244413204503
0.014780310385883566
-0.015820165612558057
-0.0006113003868772893
-0.013156608899135946
0.007125288112845629
0.00233530078102151
-0.0031612684547328573
-0.028607857927376967
0.010953259610134491
0.03724901360959998
-0.014184482189412373
-0.007639472837684735
-0.0266404699527909
-0.009377170402173673
0.05982531149012649
0.05423624164664864
-0.023491201296973907
-0.08587041177375254
0.03525896664182193
0.01964217268674684
-0.02106157568528122
-0.002758585477354636
0.004972765528407863
0.02270453134258732
0.002405830904974038
-0.04798455064367935
0.006425691961102098
0.051671747093206766
-0.036265923195621275
0.013281429417926316
-0.008079145767796003
0.002018091871523686
-0.005736037325787535
0.004958201981510979
0.0010130306791217292
-0.00399254758904477
0.006664801670167364
-0.012698326272473137
-0.011408083683885906
0.007808647383334311
0.02743193111420461
-0.025576811132914434
0.008479995727677103
-0.020310993065292937
0.023123218154903036
0.046996652099800085
-0.03707628023236875
-0.019759481493043962
0.020610372473951144
-0.008278954565517305
0.0015049528830103354
-0.0023038180240519956
-0.0006925512799638156
-0.003495878447986156
-0.003144374059188104
0.010317262348441991
0.006038903461128342
-0.026059115996694526
0.021131594416016197
0.00231743464569234
-0.010447269855142105
0.01578485084998682
-0.03812828907250165
0.006277107284735295
0.015641011940571437
0.01810375165293787
0.01997562511647888
-0.04348544510653585
0.012790203095896735
0.0013686505938235172
-0.008938904135547432
0.031511772113813175
-0.03592383705017088
0.02117443589681378
-0.013664974446651046
-0.011586465914120714
0.013666470046600376
0.008290310031363268
-0.014611268021492263
0.02103753654113394
-0.008998004848719265
-0.0023716228938279738
-0.009782916754304205
0.013746963019124148
0.0008078608171216972
-0.0069888617746418635
0.0038906520938379874
-0.003775818573490186
0.0031926551909352563
-0.0004460028236656921
-0.007833348950460284
0.009388212440216925
-0.026053878643046202
0.030733954517953133
0.011795876785985926
-0.002195131184236976
-0.02961430074731264
-0.0032356805613242834
-0.024298598359739465
-0.03611147489430033
0.09982945658346054
0.04824669640049406
-0.016919503641004807
-0.04678654610274258
-0.003780089040082313
0.0003124073060255528
0.0016363949825427548
-0.005495943907289913
0.0026563311684488777
-0.027331788816265412
0.029212904732232925
0.013150197303955835
-0.011549421447506703
0.007688508114404247
-0.020305933052187086
0.01727892838575329
-0.006688828424842974
-0.012332128939462228
0.03305907196988145
-0.009663680105791217
-0.007806437079653117
-0.004173487393954067
-0.003603930029211666
-0.0023438908825701432
0.022722394628502895
-0.017279877514986275
-0.003638013682146335
0.0065598055565703195
0.00021654482097732686
0.009405224965901016
-0.017611372081305143
0.014130451697368929
-0.042465309690250974
0.03453563764406831
0.04209267086467883
-0.043437716257894055
0.013543366567789983
-0.021443579331722473
0.015596762713696477
-0.004434986834528587
-0.0011070936315391577
-0.017056141529809388
0.002632053226758857
0.05722325590013
-0.021664969235584364
-0.020978288110882648
4.823372218965005e-5
0.00647806646988125
-0.0006015270100174774
-0.006269817932079702
0.006621602506430624
0.007336028474707157
-0.052056799095077544
0.03677509703487469
0.020759550739590127
-0.015944839448339687
0.007262650648577673
0.01016184678685228
-0.004927784260858603
0.0019739208679752096
-0.045777212490336616
0.05045845252719616
0.010756701828051218
-0.06451282947750125
0.018362605338345883
0.00518916801725311
0.07731921340970493
-0.0744771152794943
-0.0038840993659858825
0.04708677242753789
-0.04040977151436165
0.013805133113949819
-0.004406569064606458
-0.002417409444021912
-0.001618394057523398
-0.021488527510921562
0.04792490484483747
-0.019371125958503876
-0.023100274337776838
0.033398785279916354
-0.034357398263338945
-0.017502427253031527
0.07018202141794738
-0.037157964345509775
0.06901012653746963
-0.07799349282744172
0.006374392682291785
0.036315980152840766
-0.04002438447247081
0.034750356696361506
-0.062424608167693574
0.06164941682506564
-0.01022696405036383
-0.04488894057959869
0.044668570451337986
-0.026966744146432742
0.013708454925328462
0.010909939089348009
0.003947127006918794
-0.0010755890130884627
0.02082138955409152
-0.005367182090696865
-0.06758717133607162
0.011053818638499413
0.01433619245454898
0.021832038070291104
-0.004921241615032823
0.03882926105862472
-0.01863535078425227
-0.01278018091614519
-0.020855094479281133
0.039485979715017105
0.011861458215636111
-0.05347690939807781
0.012997005504309378
-0.014991356446139914
0.04233575030515724
-0.013440497909074534
-0.01489831327375124
0.005833525258600369
0.010067910414108483
-0.01955032558641845
-0.0013486253026218087
0.06409725546985079
-0.057025745316889864
-0.020002223755419823
0.05793416687358488
-0.05290322574408002
0.0234661729173552
-0.0146261090123887
0.01095129887147861
0.014147538539589388
-0.018612794358128015
-0.02383299614774259
0.0545889088672733
-0.003889489006122737
-0.006209869728250883
-0.0035187296430612136
-0.00992125853344028
0.005635717038342758
-0.021609349410772305
0.035234866517405594
-0.05271655014727794
0.032939937271175834
0.01694031669098417
-0.033206077627012665
0.03892315487387188
-0.0060319114205966695
-0.005236088574644304
-0.010570636958837865
0.004812276096780588
-0.014839589620107008
0.01812228120990611
-0.01045782085432334
0.028653350906920783
-0.024242981709973854
-0.030493910215935394
0.04896631302649601
-0.01358495771090995
-0.013528925631804745
0.013613349416469633
0.013393741914737411
-0.028323170914454243
0.0026813437337861457
0.01122085174032994
-0.011976520836700866
-0.007239084244858862
0.016765152215549972
0.01170608397610906
-0.002750691777298142
-0.010999415554785674
-0.02946329519629698
-0.01249209485900149
0.0446713436196966
0.03737388112019002
-0.0015929898279751775
-0.03668049490916636
0.01772176627927613
0.02461912345022388
-0.03170669774190582
-0.01031455483559407
0.022568632305260183
-0.052950212672372654
0.054436861009096615
-0.013202966389142645
-0.012342523792911564
-0.011634229050760947
0.0375938893460247
-0.02093546055769968
-0.06435741670774453
0.047723812073701355
0.023615992246037276
-0.004200361930057461
-0.001246753259054545
0.031229120229382623
0.031664116465885295
-0.07174968577532703
-0.014402994577020989
0.020210418846456024
0.010358127406033146
-0.0017724856402507871
-0.01896419725915699
0.040197285788184156
-0.03245203676703001
-0.04272415276962138
0.05537695321385727
-0.019026137014024558
0.06629216289164774
-0.0029919643719920064
-0.07578351487157664
-0.0005840835151755819
0.029054824662521517
0.04804424191339274
-0.05268791103595327
-0.018497700578898435
0.04222959394134673
-0.014651376139109829
-0.008374977153735585
-0.03099917571911992
0.03262927735069987
0.03658820734673318
-0.03898533631977452
0.0029732629070230443
-0.0020191206489488245
0.009815668886297813
-0.013119784215758878
0.007826998888691539
0.00489960001223444
-0.04958053431864351
0.042960048228922076
0.050941131256180494
-0.04711050200610045
0.011212281135660862
0.0032825430967644564
-0.01963304250522535
0.008264952067708164
-0.008225149962244327
0.002472591848830308
-0.009939076366996202
0.002437588074252539
-0.03762763314087403
0.0765811292600489
-0.008852981550495853
-0.03234750502359285
0.034945144244252324
-0.011761213631813261
-0.02238120205606009
0.005359146546476068
0.026568476012935105
-0.009427220264026204
-0.025263894486807992
0.02302076450951518
0.0012049679102617006
-0.029350520892099885
0.03567078978989602
-0.002285722412229463
-0.0035161770388965063
0.00020073148142440989
-0.020544963992586096
0.005118073112901911
0.018992302348027845
-0.006398387402689831
-0.00023711371710111173
-0.002663817497900123
-0.0005032693957023326
-0.0027835379406830896
-6.076840584445797e-5
0.002982622322748485
0.0011414127850900568
-0.0016955843705088736
0.016511559592150005
-0.03595322443896953
0.01793158660741656
0.008844102173453328
-0.01231919223733069
0.007088644458026483
-0.01120437577111666
0.015370712865391822
-0.0005871090590368055
-0.031662265809116796
0.036352191971597336
0.006352339226253778
0.00256467645264824
-0.019328207772250527
0.0013019821891463446
-0.027026851652209416
0.0022455791693617444
0.016841679482287097
0.007634415226016489
0.021527763620291407
-0.006679491199685916
0.0009179958067935257
-0.005990335585082551
0.004656062605628231
0.003820784533764221
-0.0028772070263543004
-0.0037795093145627234
-0.0014730872923944816
-0.043754445196110714
0.055633571989184394
0.013443044375271551
-0.021882748201499602
0.01930433170244894
0.0011598832534842618
-0.007304917986333148
-0.025604623261089143
0.013987570787429626
0.00952993266047153
-0.007945575523284232
-0.005862254082248608
0.023749795204954238
-0.03963176667000612
0.03430523259597418
0.0005124828722794517
-0.041520605271097244
0.03438992446164646
-0.015357415211835646
0.008727474592650997
0.0018507366030817707
0.03172458164709202
-0.02613412797556136
-0.11134916663557926
0.09308904506190108
0.0596690121117327
-0.00768035719422433
-0.010014653653330097
-0.024645415818645544
-0.006059310762112968
0.0012972804108790648
0.006663859510814829
-0.02073991309829637
-0.0038848014820935806
0.07023834188875555
-0.04432468341575979
-0.03021453113023065
0.05194685031759472
-0.05035414582079367
0.03579783631686784
-0.012830811763852479
-0.006915494443204606
0.03152618241443861
-0.03744425440252508
0.0016766284161926492
0.010859856866642037
-0.036268163074964166
0.03923367233174224
0.015617974013824587
-0.01924253980758328
-0.020111149825916774
-0.012046385042289165
0.10111061355766315
-0.003582697856143513
-0.10237870167433272
0.043165683553048506
0.014483898630967773
-0.013449970761965968
-0.007691589238176144
0.002238792337840856
0.0038104081609315887
0.012233346029788206
-0.006938067154886429
-0.010437929631638143
0.0022430455825098727
-0.023261450440178022
0.039798526878538576
-0.03049062301896832
-0.0003504142251951059
0.016072081709488928
0.0038353405115897354
0.001956446520510746
-0.010236840524148194
-0.0007122199055753509
-0.027960181197818734
0.0031973914799161562
0.04839442248595793
0.015169731130867836
0.05284494687710939
-0.08428176451192493
-0.005766738243176528
0.0009494534195476634
0.025085955664938098
-0.013702194006708579
-0.012517627015536048
0.037037780893957595
-0.06872240948739217
0.0051783871031920725
0.04731597461101644
0.001177937565719378
0.017542628453470765
-0.038796925778353364
0.0066931009262423125
0.008991092197383366
-0.025251697317204336
0.009700838066280748
0.032061264032653636
-0.04954959203979881
0.04388229895054285
0.023062478026810163
-0.0867841926593036
0.03132739315590172
0.057954845408570654
-0.03804478373442155
0.003692131305663815
-0.0026752175083795127
-0.007054455571698703
0.004023898935631598
0.0018398020488490374
-0.006688919254929093
0.006889800323441886
-0.029458099712049268
0.050730572356128545
-0.024550852309442872
-0.012032705469332994
0.02137252513767851
-0.01383152274749544
-0.01789685934149432
-0.0005553714043109448
0.026978422149514736
0.05811195425445104
-0.056823838447966235
-0.016950194252672413
0.014078905927256136
0.015774148356726414
-0.015869792213565326
-0.03083404381184085
0.07560161138630661
-0.06528084830085601
-0.0019560257869535302
0.036626868587804284
-0.017339329634410205
0.003605041923026575
0.015202305491229362
-0.023531131587813947
0.0024521303368360003
-0.00848410806267208
-0.06636428708050879
0.07693774026223421
0.024619655100730276
-0.017460306337791387
-0.03804428124544312
-0.0015234298432884597
0.06327547958983937
-0.014776450836711419
0.010485116727158683
0.04257083337864531
-0.01038134924986256
-0.04868892241647482
0.008881256404114857
-0.01679764866338207
0.013583761147835549
-0.007895320385787663
0.011522940121078906
-0.024941765893392365
-0.05003439108733532
0.10593690730916883
-0.01576895193885286
-0.027460477801515726
-0.01177795285377714
-0.0189065822582426
0.03398288845041064
-0.03384006062988543
0.02351945169781411
0.039981173960591754
0.017691382320398685
-0.03213250928723621
-0.011745882670855634
-0.02479377470368216
0.04657226989144403
-0.03894723558686497
0.01122815445781844
0.010094068585919547
-0.01967710232625519
0.022239913912641462
-0.005834329115406822
-0.01879472274213323
-0.002304010209416507
0.02074392185445806
0.005488857887016252
-0.011817191904345492
-0.04909649600069743
0.0952502578010842
0.014701474128532399
-0.07280962033395344
0.030665483944076977
-0.02362964445772242
0.011866571482322064
0.0017074109432455575
-0.008492582755671885
-0.03193293010773912
0.020723082629548695
0.04380708965104474
-0.0027837011264624234
-0.012336726636234197
-0.055284878703366624
0.036154035844442545
0.06145516398103912
-0.062291669581390874
-0.035255321436508114
0.04944861973133996
-0.02119625927941904
0.05015783156648135
-0.009299142186222742
-0.016608146628665166
-0.010469217673447329
0.006270563524099382
-0.016859790473757963
0.03394510841569265
-0.022352304952443225
-0.04836245797844896
0.03569722629481298
0.009213088961756988
0.016508154327682045
0.003955397691323914
-0.03436826534203141
0.07456731181818632
-0.022083134806132776
-0.06704791530224141
0.05227006722909033
-0.017052474433495446
-0.004165442158216903
0.0051821961944454875
0.012076539745610848
-0.012760999478880874
0.016133365783430054
-0.01755462419272269
-0.03941754817416676
0.055403395358584184
0.0043728324907788
-0.01536442919687353
0.0013800721283000472
-0.016979779219670865
0.03469437844194123
-0.008899187106014672
-0.029031273403487212
-0.0007390685828716492
0.0018354230121163662
-0.003702959607861045
0.036032332869114225
0.0414661316774485
-0.05956616114396751
-0.0020190125575738627
0.022120007407657516
-0.018191364390994558
0.0075003413112740835
-0.0018657518496929537
-0.006407470601971221
0.008581851925619
-0.009497632281512125
0.008132958380325794
-0.003986092944255892
-0.031269716955507176
0.04243925532506132
0.010899512704772518
-0.020827644905313525
0.005903957431901197
-0.008101530433536563
0.0028241832828692637
-0.0016401471550353541
-0.0017969634817034397
-0.04503365284893479
-0.023682336701777773
0.059019593248035074
0.038906464519923856
0.050447203691801334
-0.057322598144759596
-0.012260459017389591
-0.006287811415470523
0.005985541250145721
-0.007608136407219357
0.020323310875544287
-0.02735403113122281
0.02102161303453609
-0.02612335829432344
0.015598148894925945
0.034033489571461906
-0.056594166180147454
0.015703510490570283
0.019694872627560422
-0.018361344785496447
-0.005570121871332878
0.02640537884656302
-0.029734492077917674
-0.021607906295415313
0.12215714478628326
-0.10852383267093835
-0.04600162796640772
0.12196471940771103
-0.02966526020470317
-0.02765520019522194
0.013727966489142762
-0.005835744363484885
-0.009892523505923512
-0.0014888469351101996
0.016866179405901405
-0.0023148157359476063
-0.006977157871584705
0.022654032679208402
-0.03465079373877478
-0.020840023457633583
0.07882958324524059
-0.03385609755889463
-0.029500794055409063
-0.009895255104958256
0.01629871332285171
-0.012300097384883246
0.0406389397051794
0.021315234261519045
-0.005844457144535742
-0.016333767480350092
-0.01316212794176952
-0.005538618174700138
0.008935079314909333
0.0256969464448088
-0.0786232742597548
-0.026259414807963344
0.05865551420151505
0.05897558559086302
0.022853242436158272
-0.055193324727507154
0.002748482079606429
-0.015133288088311714
-0.020430734643008153
0.02163769783262015
0.019066348549273804
0.045876224673763843
-0.08724470721622901
-0.049013656346333256
0.0893949919021606
0.0261542705786445
-0.020218044080238196
0.007496609558053424
-0.020867921744163853
-0.005592831683156829
-0.011276551147409997
0.02450488642222859
-0.015845538122847058
0.013020241850794756
-0.007967425603731204
-0.008525557311497511
0.0227109319281541
-0.022562050618633478
0.017024410613502572
-0.006103697937531294
0.0018505484617888923
-0.013020779781931724
-0.002831819470275443
0.05047885111931705
-0.04884077203698611
-0.008026405554120597
0.04693324521621012
-0.027557692066604744
-0.038801046880652335
0.006950753959204081
0.04877685636258855
0.010698682884390243
-0.013022587672052888
-0.027510792749735558
0.033634167306396234
-0.026307944848099396
0.02277789814225728
-0.0053249234497452225
-0.014880973669055386
0.004756550772041734
0.004848197101480323
-0.0036391358560223797
0.00010596940245521935
0.005077993380340984
-0.011704929544186227
0.006631251535212712
-0.026441046771471077
0.04595317681517441
-0.012337848353909386
-0.005172517391523357
0.0039300653947647035
-0.004994262549654849
-0.0006011802991432447
-0.006588307286881756
-0.005857956345048931
0.0031182491505367116
-0.037335860020567324
0.028044819486908068
0.07337230221675028
-0.05094556343623746
0.025903553424200254
0.003536808394119517
-0.07858359761203815
0.05824204483756057
0.022596075532575477
-0.04696165661449769
0.01282728021504187
-0.005316817857367484
-0.007736479301315269
-0.010995954203754987
0.01959049354331943
-0.046423177580322994
0.0810030930477238
-0.03937891028060592
-0.07541552675307939
0.03280626237055917
0.0632932720391074
0.0357599587834031
-0.02880533077132652
-0.019218950762945886
-0.016807225668875825
0.007442326856368586
0.009080759546050587
-0.003947016032494144
-0.0023994192374685586
-0.0037747357940669524
0.0017934670506698502
-0.000974223260491236
0.0035132581518280137
-0.007766365938093767
0.008153527805402905
-0.0012110282206361234
-0.01577202704769043
0.020366521343892496
-0.007916112830278932
0.024133897694212814
-0.026835113460407012
-0.0007564005016482689
0.028278574999111905
-0.052874474160866436
0.04200917292863182
0.006512329014263796
-0.034218179281608085
0.03112415189802442
-0.02556823250057283
-0.028683836514934002
-0.0263027442410817
0.07191543996776584
0.04589924824099001
0.00923307217671665
-0.056780552925520755
-0.018997211102734113
0.052920439213828385
-0.07289581803384948
0.011255480139059748
0.05077859425448927
-0.027738537542820074
-0.006618292424133365
-0.020907188548076272
0.04752653571547605
0.01428467863027616
0.005340068206317494
-0.05119850118839331
0.02261659966943763
-0.002966169984203404
-0.009592317140809214
-0.002082092518929324
0.008628184657039184
0.0030083788385608656
-0.009493581120178618
0.008690695314899077
0.0017822889963867716
-0.010648529565016496
0.01253729633755063
-0.04116005861861405
0.04104993158778225
0.033490027104521536
-0.034489293409393884
0.004493775513197074
-0.010718370508125297
0.011409592664236357
-0.04845496243473013
0.024300594523800956
0.01746209521452502
-0.02275058081128667
-0.004359449717932229
0.031770819396892636
0.043695949523198774
-0.04501689007965526
0.0006615521875494856
-0.07457605201794482
0.057508953417182096
0.0639959376690804
-0.007632553191163183
-0.022575248127820302
-0.005065497097504812
-0.012441864143217796
0.0011935777621435717
-0.009675327899005826
-0.01607213834208987
0.03884440877442885
-0.020102247580361166
-0.02992886655307747
0.048748511655899884
0.015032116562764819
-0.04011439136640216
0.0445957299297538
-0.04525646312623466
-0.03302192933360937
0.06194425653380509
-0.006874025488337265
0.001352955083810281
-0.013376331284940202
0.008993770705498116
-0.013161028720660273
-0.014155073468474999
0.03244876409546804
-0.0025475746479748373
-0.002160555087685756
-0.016392846726690724
0.001516074402376777
0.034701911897268345
-0.01453106149086647
-0.006971625832316919
-0.020372262734214663
0.03280067086095095
-0.049857586451506286
0.03274042282002265
0.02199087191942306
-0.016552484467749595
-0.026945460882822347
0.007299181747682404
0.027295774600684775
0.001330687792902685
0.04209587890218369
-0.06882128424835088
0.02481297368388835
-0.013263670828858487
0.00687518574727608
0.006729289899687463
-0.06278115125102257
0.06771284844128611
-0.0027463234721001317
-0.0011303234576105492
-0.012597158397462449
-0.0003380328273911992
0.0016207784222954658
0.022619927532596562
-0.011656000930365007
0.0003380857349642996
-0.03191497568674562
0.03750553754210628
-0.006265770055691178
-0.00784451518486895
4.865095622297311e-5
-0.005046494583060834
-0.017216054817515314
0.004495136104252562
0.03678255796178542
0.026706376051343184
-0.05715340777326827
-0.0034892374173822738
0.030992525897760914
-0.006862914330897807
-0.010160444339827324
-0.0005498003843515953
-0.004837642994076852
-0.0005931351569876675
-0.004852823272503581
0.0186021790111921
0.029654549853385448
-0.0346570659397365
-0.030433216565042498
0.0030848097163548305
0.023826444878587427
-0.03562958525592519
-0.011910692739435458
0.09186327570982977
-0.007122967939306335
-0.017611329160442724
0.012930354608997052
-0.004281854350466352
-0.00451769932663848
-0.010568518809425775
0.004624266940417843
-0.028422853575804652
-0.009533103170122237
-0.011872366159299874
0.032250439900165406
0.04532696393351987
-0.03975699030227697
0.003936477258023929
-0.05991718657727607
0.00018400209229185727
0.09338024469780815
0.023923415618055666
-0.0344531292497372
-0.03338909646897292
0.02002946951282636
0.009578648772464726
-0.011308295439697025
0.00010360737055992164
-0.013761801163496568
0.022573849337783614
-0.017099105308940876
-0.0017420736201099185
0.0027631823529806754
-0.00500445136322325
0.00606005839871504
-0.028707224582166235
0.008235075808610604
0.004092534474248177
0.043072301310635774
-0.0022850732447443622
-0.02075518590921832
0.0016742545131036568
0.010122646645116529
-0.008253935330081674
-0.01491125767858148
0.007179299202467626
0.0027449826017690304
-0.00797530256871215
0.009782362202619299
0.013213914247806824
-0.033117581235793336
0.027062782592225054
-0.03094620338775589
-0.013101519007999718
0.025896384776432746
0.017375918865995765
-0.020481169084619832
0.0636574132509985
-0.03222242059406977
-0.03453401276178858
0.009742543809087012
-0.005486398797051928
0.051268926907328205
-0.03924029469927803
0.0015406557243348162
-0.001764312485454722
-0.021844660668050464
0.05585637086470574
-0.05433006820493658
-0.0009678121508822635
0.03652235952239136
-0.033638104350102616
0.009176774314511693
0.013692435853108975
0.032694414972421204
-0.007713429029338581
-0.051109170111679925
0.02854456636681002
0.0018102240722031038
0.003414184467997239
-0.00475847847518307
-0.038743642217865304
0.0735048890528367
-0.062301032286313784
-0.0073386252641767236
0.0699547779765588
-0.02837965449507429
-0.023863677800319394
0.02880963500320255
-0.03146220352753115
-0.019359199825691453
0.08101382024637205
-0.035212444245603436
-0.027913614194919667
0.04841574028599871
-0.057957096347796444
0.002613688834997796
0.06657457178880921
-0.05278222547069311
0.018877459635173732
-0.013007677556599706
0.02488487883902213
-0.016476455080864705
-0.02271441691180076
0.029786720710837766
0.009117590345710136
-0.03647847848881036
0.015430201632804508
-0.003463995909894768
-0.01451397559261225
0.01093347733611838
0.012553038897830215
0.03126018938289399
-0.007486054914764173
-0.02963261234593717
0.00914955988259214
-0.03189763669245105
0.04198157695230775
-0.01659171493741396
-0.028248438364185224
0.01822782631168085
0.013148240214282736
0.022090196482399516
-0.03852569250574445
0.05152346114336692
-0.011619902718804864
-0.03582270260708653
0.026430923638219306
-0.004601191421268247
-0.02820809598313745
0.01795237075392142
0.05050835868146941
-0.0612356038120494
0.025011630735015333
-0.015199152475580346
-0.0038045446233752056
0.0243150526759065
-0.029800960219333428
0.0008430307144565719
0.011167458058581103
0.0044770100866726725
0.004505638182745408
-0.0024332411043783697
0.01386440479513873
-0.005976449878566159
-0.06626322938669005
0.03480249874981445
0.07103881788033084
-0.03696455828853584
-0.032764232121882175
0.03417624699075317
-0.03923927304133268
-0.06003116943524023
0.13285852723502156
0.012055025455937063
-0.03952322358290994
-0.05103816285331986
0.04900677770751871
-0.019156062528670192
-0.004355457572554178
0.008080229598418698
0.011864822493029226
-0.015614311354909427
-0.008077431586397177
0.017954595829343667
-0.005442870137304379
-0.030462588372732524
0.02800331282201962
0.019776962443515567
-0.013801878462296191
-0.010440194976767625
-0.003262765985834415
0.034017079670702
-0.022372579819055716
-0.0026896627756161084
-0.005931508500221394
0.0104429417514883
0.007667560900079251
-0.010666429199083005
-0.0024814946491928946
-0.000628280420237326
-0.0023991918225412245
0.020992650124182832
-0.0013555770780584453
-0.020897305080344486
-0.008355840812882764
0.012070571785402051
0.010508785482309935
0.00288618790247841
0.0006162661769189004
-0.00500384390238251
-0.04723715822512564
0.03212660234089093
0.02814915710774568
-0.022179051201691946
-0.000550275806418199
-0.00998956167528764
0.019851702750611655
0.0321935690913
-0.02463988489489788
0.011218238523865498
-0.028191979693304114
-0.02160149394531241
0.006884642196199997
0.04981180132185248
-0.02382309597804433
-0.004609607217422651
-0.017800228007603502
0.02044790168700117
0.008092604486537924
0.017920548792842106
-0.018593395144816505
-0.022495261878930473
0.026630947143420847
-0.030855216474577007
0.02346848847156635
-0.01072308614019768
0.0016111584325669837
0.011636401265569751
-0.030861903837328564
0.03885694373098958
-0.023610589558892947
-0.0071028797955963174
0.07887461688636777
-0.07820991205901029
0.009885593195040121
0.005919365758025874
0.006741012339561037
-0.0037293134526303895
-0.010039585110266591
0.002543442514240879
0.005502352739948924


==> anc/fig11.csv <==
w,gamma_L_100,gamma_L_200,gamma_L_400
2.0,0.1670288854638362,0.1707748093094469,0.18293492832803637
2.1,0.10091625896355338,0.12758737428620479,0.13909494197744976
2.2,0.1515840452095949,0.15929771577369062,0.16091562342472746
2.3,0.13637835788717476,0.1489481179380031,0.1589267752304362
2.4,0.2163317777799701,0.15012603874627786,0.14455301415155045
2.5,0.18804856572958303,0.13629871633768287,0.14879721552298783
2.6,0.11898941109329303,0.1280383931412665,0.12186887502838736
2.7,0.16931775662876175,0.13784433710407845,0.12345384021792655
2.8,0.07915473510198737,0.1228110399761939,0.12639041585824365
2.9,0.11416126611004118,0.10520038813227839,0.12495876391347202
3.0,0.18746128364690973,-0.16871647291472977,6.270891584426864e-7
3.05,-0.3822640285276935,-0.833344940242545,0.7263763259220096
3.1,2.620617977085636,2.294771561613188,1.3717126483823263
3.15,4.322679472622107,4.449845383221886,4.564490043832279
3.2,2.7959886018378586,2.2480158623170996,3.390008692470769
3.3,2.0562230273194073,2.1541241789006884,2.305328541810198
3.4,2.393886885200646,2.981410535699253,2.0673340505754694
3.6,1.4381830156820152,1.1104888414221752,2.3101036753502835
3.8,1.1728016363116132,1.5841882870829922,1.8034562042576925
4.2,0.6371130702117258,0.7834336602553598,1.1100862121632789


==> anc/fig12.csv <==
w,mean_L100,dev_L100,mean_L200,dev_L200,mean_L400,dev_L400
0.0,0.9980306676184292,6.74619937968357e-16,0.9995013916354787,0.0,0.9998699064275649,1.124366563280595e-16
0.2,0.9980285118939074,3.453594598365447e-7,0.999500850645418,6.665688035497561e-8,0.999869772224264,1.2484285849673089e-8
0.4,0.9980225811637509,1.3787117880386129e-6,0.9994993511164151,2.445875630506052e-7,0.999869378000473,4.661874934665267e-8
0.6,0.9980112312184828,3.275350312434541e-6,0.9994965406065914,6.179225944744174e-7,0.9998686598114956,1.0016668309378455e-7
0.8,0.9979972222703577,5.001373095256901e-6,0.9994925097315582,1.1163577676984323e-6,0.999867671613446,1.9779129317249183e-7
1.0,0.9979729890949941,1.2746098735112833e-5,0.9994875661232412,1.9606508232535904e-6,0.9998663567549073,4.2414982421368227e-7
1.2,0.9979476041093602,1.5357219433667155e-5,0.9994807733148415,2.6173280847019533e-6,0.9998645432446379,4.59629823604006e-7
1.4,0.997917773624878,1.9716986482322603e-5,0.9994725692384979,3.101312544693811e-6,0.9998625137692152,6.702709891298014e-7
1.6,0.9978778457519266,2.6271651906069393e-5,0.9994624414596868,6.003820652967337e-6,0.9998599539775832,1.0944065274577543e-6
1.8,0.997823491552648,4.089201237668515e-5,0.9994482885544473,6.886827949706967e-6,0.9998563538199658,1.3984206145988663e-6
2.0,0.9977643307548366,6.088249595522958e-5,0.9994347282709983,9.470236575444392e-6,0.9998528066804525,1.6353934189670938e-6
2.2,0.9977101062644049,7.102724133637457e-5,0.9994175935253523,1.3075335490464215e-5,0.9998480721129724,2.2365735896791406e-6
2.4,0.9976025348056187,0.00010173978807040977,0.9993945078698779,1.8554716472919356e-5,0.999842588948572,3.5092658411856155e-6
2.6,0.9974968735251292,0.00012136946020983923,0.9993634733966865,1.7724436530764087e-5,0.9998344577425682,3.436452671208521e-6
2.8,0.9971885818269319,0.0012897316657017178,0.9992342339550077,0.0006570777471481007,0.9997342946619038,0.0004233255386331651
3.0,0.9969866198128445,0.0012190044428201905,0.9988570919914728,0.001609184542817618,0.9992847854046887,0.0018266381839429455
3.2,0.9936511069721453,0.015077346266780152,0.9909990110566534,0.018234800847004635,0.9914164322018353,0.010622425706089287
3.4,0.9809727864663809,0.03821257923135562,0.9815246250321521,0.03824997139426657,0.9682943547749787,0.026976941149697408
3.6,0.9433039236996854,0.05948367528865568,0.9419380532152583,0.050645977104241444,0.9522883022289323,0.037185521069104256
3.8,0.9107280559735598,0.10023742090570176,0.8944970551089612,0.07129867967353717,0.9025296987971063,0.0510347729543882
4.0,0.8512945484695514,0.14887488286783035,0.8653980542057651,0.09108911446205262,0.8681477720711284,0.05227224119759808
4.2,0.8058554616503906,0.1371106375082875,0.7929783668326074,0.08952672962974696,0.7962803932185447,0.05754798543061154
4.4,0.7597359866923746,0.1792926797230428,0.7664884562023697,0.09563575277405335,0.7598766117107149,0.07278294439158785
4.6,0.7114203843998811,0.1390473706594418,0.7103543223793064,0.12081534939586207,0.7130474125177086,0.057881163920147506
4.8,0.6950151365023617,0.1651230752707571,0.6797880009424877,0.10764610930823772,0.64407742971356,0.0860405302796206
5.0,0.6405688783968131,0.14637876410862077,0.6049225389820126,0.14632315176595143,0.5947201099190431,0.061754094189977626
5.2,0.6024327902757945,0.16518926200607176,0.5304903713736095,0.08137952784140837,0.5541409797249054,0.08231563310868914
5.4,0.5244308446899918,0.1687515467890483,0.5294393383255259,0.09825444106752323,0.5250967204431359,0.0646443401099204
5.6,0.48128589040880315,0.18839390013479101,0.4819076702079578,0.124315650443939,0.4733963418681305,0.07877728928484133
5.8,0.43765148787487074,0.15204538373672774,0.41973094172049835,0.11219971581697699,0.4446376163433633,0.07251462441465906
6.0,0.4464793856542203,0.18091749784384614,0.37875762128804963,0.10695579235984885,0.39564431721884763,0.054298817726017065
6.2,0.3565828501665002,0.21421717636370977,0.3849826602131583,0.10953260702468623,0.3851424922016014,0.05683221231171619
6.4,0.33053385463195045,0.16572474826431718,0.35122201242899576,0.10257257573344437,0.36308915366971045,0.06501245402689527
6.6,0.3488105893328431,0.12546309788866503,0.33805552691255736,0.10149289125792327,0.34138003180666826,0.05312822891432814
6.8,0.26464317159874623,0.1447694297019172,0.3206172879322592,0.0702152395001863,0.3046692690058544,0.06489215815319604
7.0,0.31635787226759193,0.15575158884651624,0.3324063930195563,0.10041213200616442,0.3023497561172554,0.06336662490612838


==> anc/fig12_insets.csv <==
w,mean_L100,dev_L100,mean_L200,dev_L200,mean_L400,dev_L400
3.0,0.9970388364004279,0.001436435537817448,0.9970388364004279,0.001436435537817448,0.999126799699639,0.002821680970032683
3.05,0.9968789229868883,0.004867795155855509,0.9968789229868883,0.004867795155855509,0.9981283839956201,0.004105775917004422
3.1,0.9953440068692507,0.012337425762385399,0.9953440068692507,0.012337425762385399,0.997302772264289,0.006401570765298385
3.15,0.9940226376064728,0.01588179860373023,0.9940226376064728,0.01588179860373023,0.9942905294250935,0.01026436846293256
3.2,0.9934934347834482,0.01766314974971465,0.9934934347834482,0.01766314974971465,0.9929270211776166,0.012699883226350815
3.3,0.9899744796984918,0.027422404362205152,0.9899744796984918,0.027422404362205152,0.985277611932357,0.018320012937499904
3.4,0.9790499425723834,0.04902383481355076,0.9790499425723834,0.04902383481355076,0.973491906169317,0.02427002570078728
3.6,0.9549980426416711,0.0815458698868394,0.9549980426416711,0.0815458698868394,0.9453988709538039,0.036813758704132914
3.8,0.9161846090553538,0.1058148238704202,0.9161846090553538,0.1058148238704202,0.90323872153038,0.04293179873361955
4.2,0.8144062028257412,0.15314333684921372,0.8144062028257412,0.15314333684921372,0.8079916686150371,0.05861479470720266


==> anc/fig13_w=3.0.csv <==
C,deltaepsilon
0.9961670146613487,3.6736864946105945e-5
0.9950848248008047,1.01188395948415e-5
0.9997865430179034,0.09532713242888491
0.9998156974243494,0.056660967611008584
0.9998163844715263,0.06879154656857223
0.9915870928114061,0.038957351453806854
0.9999765743671374,0.01354691761836424
0.9998112052605922,0.0035345957934707073
0.9998250157968318,0.1791247682126822
0.9998224500344616,0.16219070586017192
0.9998159535689098,0.02235852561659568
0.9998145601686133,0.16211724614709766
0.9979505676799965,7.0730751770622935e-6
0.9998144176963019,0.09813585700024152
0.9998293067164454,0.09511218174553537
0.9998170713156501,0.0623042823207407
0.9998263911896139,0.11069394598516658
0.9998177329217574,0.06868161970252773
0.9998018354659914,0.044965097028367484
0.9998161737440818,0.14046412135779596
0.9998145477540701,0.2661579131985774
0.9998177259315556,0.015896568320414417
0.9991158189753486,4.289660024663598e-6
0.9998142517943626,0.10985228145778292
0.9998059285368452,0.1163713161863944
0.998299625065574,2.5684635464144623e-5
0.9998098079926292,0.13062808987622754
0.9998208372318649,0.21572297877184177
0.9998162383632088,0.1220339869443472
0.9910349655685484,3.711601502539219e-5
0.9998083008569824,0.05864561253517575
0.9998176924730121,0.12699306855601966
0.9998189482490498,0.13217562212236933
0.9998083083170144,0.07568736331524217
0.9998078849712848,0.14363445340568637
0.9998137946802464,0.1587717629244363
0.9998069203106577,0.04682681197267602
0.999809710217717,0.09929107891722655
0.9998139144292674,0.03632386680540689
0.9937519050691342,3.595427203269795e-5


==> anc/fig13_w=3.1.csv <==
C,deltaepsilon
0.9925249784854449,2.326820475326936e-5
0.9913256085312995,8.863289179122935e-6
0.9997502829367516,0.024479802639420623
0.9985914954404957,9.087289573134205e-6
0.997754583428694,2.7475693884157493e-5
0.9984452724597861,3.336727450422086e-5
0.9997785063969665,0.011079427552463272
0.9956971351466126,4.0120375596745805e-5
0.9998200284600243,0.09820783934084565
0.9998164137207046,0.08398374749324677
0.9969115410907342,4.6365847803507554e-5
0.999805794715197,0.08887313739861291
0.9955782427218429,7.898533870516478e-6
0.9998081339108058,0.019741379051945174
0.9998245354620112,0.017293287603502794
0.9977171727443969,3.0866938636263386e-5
0.9998221137379343,0.029224718114873927
0.9974571964044145,3.7714265834903893e-6
0.99449165584606,5.156041882201784e-6
0.9998089825061348,0.05544828629639387
0.9998083787929922,0.1916543775311781
0.9842462260097885,1.1542183418616903e-5
0.9958520112437756,3.0432461607571987e-5
0.9998069607068949,0.031248662740434252
0.9997969707553218,0.036514510203128125
1.005902023911809,1.3582880664254893e-5
0.9998020009210948,0.053663211926862964
0.9998154800174978,0.1397767957599183
0.99357452690468,0.048324671567534505
0.983593302630894,6.963394330033144e-5
0.9982814996940587,1.2238894221063001e-5
0.9998111201561227,0.04950782110782859
0.999811359225653,0.0605150988262011
0.9983141698649458,1.4188068729402425e-5
0.9998001417228737,0.06669678878460017
0.9998063230614314,0.08955341852857446
0.995264709653755,1.4705007286357555e-5
0.9998000298859648,0.01695944497735713
0.9964755817087785,3.564247901614165e-5
0.9985986664899449,1.569747840270662e-5


==> anc/fig13_w=3.2.csv <==
C,deltaepsilon
0.9731822628897522,2.005549110214999e-6
0.9864352227890122,2.7751111473274526e-6
0.987607360776025,3.4520909546888884e-5
0.9987969369338211,1.1922156742394385e-5
0.9961900920389513,4.234590494887891e-5
0.9901570972907543,2.377385138996324e-5
0.9996837183567396,0.010098139804174622
0.9885736258845997,6.93256147540032e-6
0.9998156744101218,0.017388996521158884
0.9998091952431681,0.005515555671230743
0.9918605948764058,2.3283822314874858e-5
0.9997942116739205,0.015811591681349046
0.9927810075895042,7.189260519006868e-6
1.004384901627397,1.4724535655867566e-8
0.9966888995384096,2.498465182395812e-5
0.9958317278148104,3.121891114078734e-5
0.9965126315284003,3.070636264076998e-7
0.9896225343442173,1.773875511680567e-5
0.9875995938424195,4.530655948267043e-6
0.9980657338290306,1.1106272545871598e-6
0.9998015663634311,0.11724343025252981
0.978110970753478,8.408903391404982e-6
0.9937296554722477,1.0432095824694856e-6
0.9965332959021085,1.8485348773175647e-5
0.9981921458377346,2.8236880630638783e-5
0.9722558931508946,3.03246595006329e-6
0.9970114872473707,1.4108721916417793e-5
0.9998116555906372,0.06760982923833625
0.9909839529485316,2.8843552511079174e-6
0.9788148492316576,3.791317549089318e-5
0.9935320892564518,3.1974038194118592e-6
0.9938269392985223,5.89097514506684e-6
0.9975209552182615,4.974891601613324e-6
0.9923488327842926,2.9542142575250674e-5
0.9955343880399049,3.7159781800799596e-6
0.9997974451810446,0.02293214622780626
0.9920904339053566,1.426853860663456e-5
0.9963744899433759,4.567255030567957e-5
0.9932111931090148,1.4304849361840982e-5
0.996128125041169,1.7039587893112607e-5


==> anc/fig13_w=3.6.csv <==
C,deltaepsilon
0.817600790660654,1.1359025550945756e-5
0.9483184757752973,9.098110580543772e-7
0.904090778172148,7.365367277312792e-6
0.9683765783598043,5.768150138224515e-7
0.9578532719570884,2.237629077903036e-6
0.9857653185493902,3.6814643982335804e-6
0.8927795074531468,3.704483020394722e-6
0.9975498613468192,6.525106642944756e-6
1.0046215013684718,2.1873181403035333e-5
0.9070386503303115,5.240190349836693e-7
0.9202958111336482,6.158989995490999e-6
0.9456848354459961,5.910908977557749e-7
0.9601003462188695,1.7823507829778373e-6
0.8809393211996202,1.1685426168396573e-6
1.0051657174946738,6.8964325434794915e-6
0.9627726348042417,3.7462483533506896e-6
0.9186533622448604,5.307373504584434e-6
0.9517139989499623,1.5946481472378649e-6
0.9730586268548831,2.57280738921728e-7
0.9484714281311835,2.4744954024652835e-6
0.9617657056609225,2.1235861517865384e-6
0.929344679710435,1.4932973441544872e-6
0.9853857552662617,6.7197090803244874e-6
0.966461376122352,8.27063902805042e-6
0.8973129172765194,2.3290122182512835e-6
0.9245947329762586,2.5835637392293553e-6
0.9339014750742122,2.662021349455904e-6
0.963245702151671,2.5659250940772427e-6
0.961292107173254,1.1522479883008252e-6
0.8923495332440604,6.521748838680952e-7
0.9374541427614003,3.982926820203514e-6
0.9681493585607859,6.455942340791165e-7
0.9313182463285491,1.467941493041823e-5
0.9703446810048039,6.633784628146122e-6
0.9381486845591617,6.819606667915479e-6
0.9556084446620278,3.508867719414707e-6
0.972278985040999,1.9503380445963503e-5
0.9224436800788207,3.453039834275251e-8
0.9514056958174006,3.916119143826391e-6
0.9337530955368178,9.391304654889077e-6


==> anc/fig2.csv <==
d_theta,deltaClcm_w2_3,deltaClcm_w0,deltaClcm_w3
0.0005,0.0030177218592796207,0.00014742894934771655,0.00012470848057322126
0.0008,0.0030293942665138296,0.00015052449885344377,0.00012750873153355435
0.001,0.003032131475085964,0.00015337342633314766,0.00013009357243543018
0.003,0.0009187931400570504,-0.0022160053873900853,-0.0025973483742101067
0.005,0.003411204231560716,0.0003422543653003318,0.0003024027445981403
0.007,0.0025526721599549163,-0.0006852194571156378,-0.0009173067723469153
0.009,-0.004978689287681748,-0.008939092450400477,-0.010425675674107682
0.01,0.004171307976375882,0.0009314648694652705,0.000840696858198875
0.02,0.007053882369770559,0.0032839577560029865,0.0029912708828752077
0.03,-0.010093573985451965,-0.016954346559757916,-0.02104948467007839
0.04,0.018554531290703946,0.012640089695750922,0.011552202400116007
0.05,0.027484980141229687,0.01960292233380645,0.017929901480237653
0.06,0.015317846240223698,0.004322740027560279,-0.0013769288846641192
0.07,-0.0058532341698107615,-0.0204638450029464,-0.03166314623902977
0.08,0.018494264756102385,0.00281667936049812,-0.007642154804810231
0.09,-0.005906468978607693,-0.028406094256654413,-0.04511670484185437
0.1,0.0917380898236273,0.07589712793774861,0.06969395047548521


==> anc/fig3_1_w0.csv <==
theta,color,Lambda_1_1,Lambda_1_2,Lambda_1_3,Lambda_1_4,Lambda_1_5,Lambda_1_6
-3.141592653589793,-1,4.926240689973772,14.749384677592587,24.572449264426833,24.572528667493124,34.39559325432737,34.39567265733886
-3.078760800517997,-1,5.0315168736662965,14.85457032087876,24.677370434584844,24.677623783227745,34.50042389693383,34.500677247241654
-3.015928947446201,-1,5.136732636732448,14.959517340173152,24.782279525731294,24.78230203908253,34.60506422464067,34.60508673703678
-2.9530970943744057,-1,5.241763237313209,15.064109194442453,24.88645516766727,24.886466812869198,34.70880114111109,34.708812786094015
-2.8902652413026098,-1,5.3464944421351674,15.168244911507019,24.989995395382525,24.990228467998847,34.811745880422606,34.81197895187435
-2.827433388230814,-1,5.4508252116718685,15.271840785989554,25.0925016726099,25.092856328495,34.91351721511534,34.91387187193271
-2.764601535159018,-1,5.554669779242085,15.374831361073852,25.194992932671955,25.195105235235953,35.015154504178,35.015266806834056
-2.701769682087222,-1,5.657959087794096,15.477170113973695,25.29626230635233,25.296381130479613,35.11547332285824,35.11559214785427
-2.6389378290154264,-1,5.760641600355667,15.57882887343619,25.396983438806988,25.39701614629775,35.21517071166855,35.21520341816209
-2.5761059759436304,-1,5.8626835414074465,15.679797257155652,25.49691097027512,25.496985820798404,35.314024684274706,35.31409953391787
-2.5132741228718345,-1,5.964068655072022,15.780081542540943,25.596094413683243,25.597280783500132,35.41210728472121,35.41329365464243
-2.450442269800039,-1,6.064797580792579,15.879703380850055,25.694609197021723,25.69484232906746,35.509515013153475,35.50974814523913
-2.387610416728243,-1,6.164886950409822,15.978698710672713,25.792050570487824,25.792510433262123,35.60586229307723,35.606322156391016
-2.324778563656447,-1,6.264368304790288,16.077115933409818,25.889642825425554,25.889863555793063,35.702390447808796,35.70261117871716
-2.261946710584651,-1,6.36328691635666,16.175015273357264,25.986743587667476,25.98716266530894,35.79847190189512,35.79889097961915
-2.199114857512855,-1,6.461700589039662,16.272466944782785,26.083233342118135,26.083624857631094,35.893999739267564,35.894391254966436
-2.1362830044410592,-1,6.559678491396999,16.369550902955286,26.178851065666787,26.179423297652676,35.988723460364184,35.98929569282958
-2.0734511513692633,-1,6.657300063361826,16.466354957683695,26.27496234709845,26.275409894913924,36.08401728432869,36.08446483158937
-2.0106192982974678,-1,6.754654023515931,16.562974988743328,26.37129596784518,26.371312076655553,36.17961694754082,36.17963305575741
-1.9477874452256716,-1,6.851837492218896,16.659513526666682,26.467189551180013,26.467810168910848,36.27486557569883,36.27548619342418
-1.8849555921538756,-1,6.948955236256914,16.75607967373553,26.562501667000394,26.563204022775718,36.36962601604058,36.37032837164969
-1.8221237390820797,-1,7.0461190332143,16.852788245983287,26.65903646203282,26.659457450124965,36.4657056661745,36.466126654297845
-1.7592918860102837,-1,7.143447147728459,16.94976013157199,26.75597597594807,26.75607312869742,36.5622889730735,36.5623861255785
-1.6964600329384878,-1,7.241063907088346,17.04712137057638,26.853178812351697,26.853700322343467,36.65923625396455,36.65975776411878
-1.6336281798666918,-1,7.3390993598836305,17.145002817291076,26.950906494240648,26.953648403546406,36.75681017117452,36.75955208049598
-1.5707963267948961,-1,7.43768899815321,17.243541500817212,27.04939385257819,27.050029864912677,36.855246204227704,36.85588221667366
-1.5079644737231004,-1,7.536973520734238,17.342877224005154,27.148780900941127,27.14954296982917,36.95468457855677,36.95544664676514
-1.4451326206513044,-1,7.637098612021661,17.443156016343476,27.24921345811532,27.249260059622767,37.05527089984931,37.05531750139461
-1.3823007675795085,-1,7.7382147081271615,17.544527738841676,27.350840735967296,27.35129983129734,37.157153732998374,37.15761282842296
-1.3194689145077125,-1,7.84047671828287,17.64714586542433,27.4536575011849,27.453815069561223,37.26032670532179,37.26048427382691
-1.2566370614359166,-1,7.944043666235826,17.751168055317905,27.558292404355758,27.558876515030725,37.36541675303494,37.366000864068575
-1.1938052083641206,-1,8.049078212355338,17.856754309142108,27.664430333651424,27.665012406840635,37.472106358157454,37.47268843134995
-1.130973355292325,-1,8.155746013816179,17.964067003591087,27.77215280562001,27.772387982687064,37.58047378471599,37.58070896152459
-1.068141502220529,-1,8.264214876836967,18.073269796379293,27.88232473360263,27.883633421283,37.69137967077445,37.69268835850634
-1.005309649148733,-1,8.374653653374361,18.18452609751677,27.992227969068136,27.99439849221628,37.80210036376765,37.804270886704934
-0.942477796076937,-1,8.487230834789704,18.29799727806742,28.10846847304816,28.108763675413833,37.91923487039457,37.91953007260838
-0.8796459430051411,-1,8.60211279863486,18.413841291014958,28.225533875470035,28.225569605336,38.03726218979107,38.03729791986681
-0.8168140899333451,-1,8.719461672897356,18.532209243828458,28.344516428102207,28.344956866221207,38.157264050494945,38.15770448851705
-0.7539822368615492,-1,8.83943279611206,18.65324368765388,28.453891225462712,28.467055410193577,38.2677029480024,38.28086713280254
-0.6911503837897532,-1,8.962171774002694,18.777077639049292,28.591983455221317,28.593913293899146,38.406889271394995,38.40881911007117
-0.6283185307179573,-1,9.087811161585979,18.903824180004133,28.71983705114299,28.722751707249795,38.53584992223675,38.53876457838865
-0.5654866776461613,-1,9.2164668408702,19.03358050011274,28.847042127140384,28.850694213226994,38.66415584025464,38.667807926382935
-0.5026548245743654,-1,9.348234205477745,19.166421191620216,28.97838621047283,28.98460846452592,38.79657348337853,38.802795737462034
-0.4398229715025699,-1,9.483184314863065,19.302395669692636,29.095115308131945,29.12160668617706,38.91432632461637,38.94081770263185
-0.37699111843077393,-1,9.621360227775492,19.44152211674875,29.228291560668275,29.261683688395404,39.048453132314926,39.08184526000139
-0.314159265358978,-1,9.762773759703814,19.583789003706364,29.398722237195283,29.404804546201063,39.219737779689986,39.22582008867044
-0.25132741228718203,-1,9.907402936288456,19.729153566598633,29.550904050432468,29.555475638450297,39.37265453426281,39.37722612228413
-0.18849555921538608,-1,10.05519040424532,19.877536777114816,29.699882750284555,29.706177210020048,39.52222872354904,39.52852318318979
-0.12566370614359013,-1,10.20604303347437,20.028827137896638,29.85161183685415,29.851670890037457,39.674396535798174,39.67445558899497
-0.06283185307179417,-1,10.35983287376852,20.18288496970453,29.967264061249523,30.005938432079976,39.79031752362497,39.82899189446562
1.3322676295501878e-15,-1,0.6932555494268676,10.516399539434293,20.339543529306475,20.339545462926683,30.07761501886021,30.16268752427582
0.06283185307179728,-1,10.67555397771438,20.498608390097807,30.321661852447015,40.14471531480035,49.96776880611222,59.79095642371032
0.12566370614359323,-1,10.837083467647552,20.659868525154195,30.482653224050186,40.30543792298778,50.12822236426143,59.955595798642534
0.18849555921538919,-1,11.000757583840103,20.82310520395785,30.645451177135325,40.467797150385756,50.29014291709535,60.114702317760155
0.25132741228718514,-1,11.166334790199814,20.98808369103287,30.809834174987735,40.63158465884175,50.45333514040931,60.27006605658163
0.3141592653589811,-1,11.33356928140435,21.1545844289683,30.975599971378983,40.7966155138737,50.61763100325255,60.43338098487466
0.37699111843077704,-1,11.502217698006675,21.322379444873317,31.142541016486945,40.96270258808338,50.78286415579094,60.60269778663751
0.439822971502573,-1,11.672045368780742,21.491251721463883,31.310462738202293,41.12967375472416,50.94888467539637,60.77051609145006
0.5026548245743689,-1,11.842831813491486,21.661015874402196,31.479203147474106,41.29739042032301,51.11557768366167,60.93201537155325
0.5654866776461644,-1,12.014375315162988,21.83148866742518,31.648602380669093,41.46571609378737,51.28282979713512,61.099791181714416
0.6283185307179604,-1,12.186496461121914,22.002508774549646,31.81852164576914,41.63453451692322,51.45054728317344,61.267039007773946
0.6911503837897564,-1,12.359040637791267,22.17394762113649,31.988853437310166,41.803759253482845,51.61866505858393,61.433523836985195
0.7539822368615523,-1,12.531879530925352,22.34569373033934,32.15950545287879,41.97331717547899,51.78712879326187,61.601365178749795
0.8168140899333483,-1,12.704911732295844,22.51766318548306,32.33041080757981,42.143158429972594,51.95590599109296,61.76839231639154
0.8796459430051442,-1,12.878062588123738,22.68978669283438,32.501515007230346,42.31324332153291,52.1249716361887,61.9366643983866
0.9424777960769406,-1,13.051283430150587,22.862049461945634,32.67281585943669,42.48358225677691,52.29434871617653,62.104966748702154
1.005309649148736,-1,13.224550344349078,23.03442343697424,32.84429583164621,42.654168226338065,52.46404062661343,62.274137434083556
1.0681415022205316,-1,13.397862604087603,23.20691580517267,33.01597074356362,42.82502568078764,52.63408060697088,62.44190599941865
1.130973355292328,-1,13.571240878898392,23.37956031181831,33.18788129118373,42.996202270286375,52.804523254017425,62.61282860105261
1.1938052083641235,-1,13.744725339125786,23.552396587175895,33.360072611830084,43.16774863633912,52.97542466173191,62.78408235140534
1.25663706143592,-1,13.918373689536136,23.725494536861262,33.53261888565862,43.339743234697586,53.146867593783576,62.95403112434983
1.3194689145077154,-1,14.092259221028458,23.89893212567605,33.705601329844505,43.51227053398647,53.31893971299677,63.12611274725071
1.3823007675795118,-1,14.266468886682981,24.072781692228816,33.87909468917112,43.685407686298575,53.49172068796422,63.297739683960614
1.4451326206513073,-1,14.441101435395844,24.247157816078044,34.053215257909315,43.8592726996818,53.6653301607515,63.471365506035724
1.5079644737231037,-1,14.616265587770956,24.422184055989696,34.22808773238982,44.033991409326916,53.83989508844344,63.645809449493676
1.5707963267948992,-1,14.792078262051946,24.597932038872973,34.403784390709426,44.2096367424767,54.015489078300504,63.82117802040438
1.6336281798666956,-1,14.968662807624026,24.77456406078188,34.5804677376389,44.38637141457705,54.19227507879565,63.99805101582329
1.6964600329384911,-1,15.146147247112111,24.952180764932287,34.75823820738778,44.5642956491596,54.370353094304164,64.17640884039503
1.7592918860102875,-1,15.32466246486414,25.13097742204323,34.93729041935543,44.743603416480845,54.549916412283196,64.35634927271977
1.822123739082083,-1,15.504340336674689,25.311004703434115,35.11767390753939,44.92434311168048,54.73101230480903,64.53753779567516
1.8849555921538785,-1,15.685311736515677,25.492433475352378,35.29955782463436,45.10668217367029,54.91380652355285,64.7212047256792
1.947787445225675,-1,15.867704402124422,25.675379049951847,35.48305507422619,45.29073109873695,55.098407102318674,64.90607661956271
2.0106192982974704,-1,16.0516406282636,25.859961044295645,35.668282024304595,45.476603003404065,55.28492398684459,65.09341159320964
2.073451151369267,-1,16.23723474325671,26.046277473726185,35.855332411090906,45.66438734832023,55.47344227734364,65.2824064563256
2.1362830044410623,-1,16.424590393624996,26.23443842105042,36.04431081693173,45.8541832116295,55.6640556080707,65.47395631137674
2.1991148575128587,-1,16.613797589638022,26.424569796751776,36.23533619390114,46.04610259123524,55.85686898075744,65.66757068665675
2.2619467105846542,-1,16.80492959759962,26.616665371848253,36.428393685352184,46.24012199966108,56.05185031682892,65.86360309512568
2.3247785636564506,-1,16.998039679721884,26.81079991143797,36.62354753487024,46.43629515725495,56.2490427786304,66.06183422815484
2.387610416728246,-1,17.19315779392783,27.0069782145027,36.8207899315386,46.63460165412869,56.44841337867561,66.2622463573398
2.4504422698000425,-1,17.390287442109145,27.20517935366644,37.02008517068431,46.834990986854,56.649896806534635,66.46494202466491
2.513274122871838,-1,17.589402661149194,27.405435575517387,37.221448445477,47.03746131662047,56.853474188614925,66.6695102088502
2.5761059759436344,-1,17.790445639432267,27.60751382544842,37.42462754107623,47.24174125419626,57.05885496433589,66.87594065028206
2.63893782901543,-1,17.993324901405103,27.811502619180832,37.62968989164661,47.44787716450825,57.26606443441562,67.08424231189619
2.7017696820872255,-1,18.197914560026017,28.017146222424696,37.83635724006633,47.65556825657282,57.47477926954932,67.29393478430067
2.764601535159022,-1,18.404054670871915,28.22420576425328,38.04436734034885,47.86452891194638,57.68469048132865,67.50485936152087
2.8274333882308174,-1,18.611553004911244,28.4324027396959,38.25341828346232,48.07443382597099,57.8954493707757,67.71651567425037
2.8902652413026138,-1,18.820188310756258,28.642048422059705,38.463798902535565,48.28554938640941,58.10729987099716,67.92902634386552
2.9530970943744093,-1,19.029715016564225,28.85206252623,38.674408498457026,48.49675447168109,58.3191004451958,68.14143696612784
3.0159289474462057,-1,19.239869248778867,29.062667795410917,38.885452492237484,48.70823719114653,58.53102188600434,68.35379674903837
3.078760800518001,-1,19.45037596388104,29.273489069469246,39.096542532481266,48.919595994830544,58.742649456884884,68.56571772339491


==> anc/fig3_2_w0.csv <==
theta,color,Lambda_2_1,Lambda_2_2,Lambda_2_3,Lambda_2_4,Lambda_2_5,Lambda_2_6,Lambda_2_7,Lambda_2_8,Lambda_2_9,Lambda_2_10,Lambda_2_11,Lambda_2_12,Lambda_2_13,Lambda_2_14,Lambda_2_15
-3.141592653589793,0,0.014668695023510318,9.837812684924051,19.660956672542866,19.66095667476978,29.484021259377112,29.484100662388595,29.484103456506407,39.30716524922284,39.307244652289135,39.30724744412522,49.130309239123385,49.130312030959466,49.13039143402576,58.9534532267422,58.95345602086001
-3.078760800517997,0,0.01474977450136352,9.837803236850352,19.66085668406281,19.660856700864255,29.483656797768898,29.48391014807672,29.483960558392077,39.306710261782804,39.306963610425704,39.30701400560454,49.12976372413179,49.12981411931062,49.13006746795353,58.95281717134426,58.95286758165961
-3.015928947446201,0,0.014993475865823452,9.837778174775202,19.660562872729447,19.660562878215906,29.48332506377405,29.483336462945857,29.48334757617015,39.30610976172829,39.30612116638656,39.30613227507953,49.1288833519447,49.128894460637675,49.12890586529594,58.95166805085408,58.95167916407838
-2.9530970943744057,0,0.015401190838264895,9.837747164063078,19.66009312119232,19.6600931375069,29.482439094636145,29.482448128241163,29.482450739619065,39.30478506786096,39.3047940853704,39.3047967130629,49.127140058595224,49.127142686287705,49.12715170379715,58.94948603203904,58.94948864341694
-2.8902652413026098,0,0.015975248933467,9.837725732808973,19.659476202180823,19.659476217849054,29.481226687220904,29.48125219270274,29.481459758672653,39.30297717109641,39.30300266207459,39.30321024371273,49.124753145950095,49.124960727588245,49.12498621856643,58.94650363099018,58.94671119696009
-2.827433388230814,0,0.01671893315919441,9.837734475664638,19.658750019102357,19.65875004998232,29.47941093660267,29.47976559342004,29.47979348402988,39.30042648004039,39.30078113592548,39.30080905834757,49.12144202254583,49.12146994496791,49.12182460085301,58.94245759686351,58.94248548747336
-2.764601535159018,0,0.01763650335486744,9.83779807495297,19.657959646459013,19.657959656784737,29.47811891686821,29.478121228290785,29.478233530946838,39.298280498699974,39.29828279988888,39.298395102452886,49.11844207029807,49.11855437286208,49.118556674050986,58.93860364180412,58.93871594446018
-2.701769682087222,0,0.01873322832034496,9.837944244826266,19.657155262200927,19.657155271005866,29.4762474633845,29.476366288380525,29.476386924866425,39.29545848075916,39.29557730488645,39.29559795104603,49.114669497265076,49.11469014342466,49.114808967551944,58.93388052344468,58.93390115993058
-2.6389378290154264,0,0.020015427975815858,9.838202700837375,19.65638997270171,19.656389973917896,29.474544539288697,29.474569900293783,29.474577245782235,39.29273181115303,39.292757173374305,39.29276451864379,49.1109117387451,49.11091908401459,49.11094444623586,58.92909901160666,58.929106357095115
-2.5761059759436304,0,0.021490526793403304,9.838604239912868,19.655717953912458,19.655717955661075,29.47283166966066,29.472849866773828,29.472906519303827,39.289945382780125,39.289963582522034,39.290020233303416,49.107077295641496,49.10713394642288,49.107152146164786,58.924191009641085,58.924247662171084
-2.5132741228718345,0,0.02316711968303907,9.839179990825338,19.65519286186331,19.655192878294258,29.47120574933223,29.471209606350794,29.472392119253445,39.287218620474526,39.28722249381971,39.28840499029142,49.10323536496201,49.10441786143372,49.1044217347789,58.91924823599998,58.920430748902646
-2.450442269800039,0,0.02505505144434593,9.839960867616012,19.654866667673488,19.65486668374777,29.46977157241876,29.469772483805247,29.47000561589089,39.28467737247623,39.28467829997691,39.28491143202265,49.099583188647905,49.09981632069364,49.09981724819431,58.91448900477966,58.91472213686531
-2.387610416728243,0,0.0271655108441058,9.840977233433515,19.65478895656241,19.654788993696403,29.468140853511514,29.4686007168253,29.46860204184239,39.28195257664041,39.282412439414706,39.28241380210528,49.09576429922982,49.095765661920396,49.09622552469469,58.90957605949271,58.90957738450981
-2.324778563656447,0,0.029511140367912057,9.842258762751156,19.655006385675264,19.655006391370687,29.467533283386423,29.467754014294794,29.467762640140474,39.28028090631052,39.28050163667803,39.280510268760004,49.09302852869377,49.09303716077574,49.09325789114325,58.905776157313305,58.90578478315899
-2.261946710584651,0,0.03210616272952915,9.843834477039742,19.655562791267382,19.655562834040346,29.467291148267986,29.467292562409355,29.46771022599202,39.279019462578205,39.27902091940996,39.279438540219665,49.09074923372017,49.09116685452988,49.091168311361635,58.90247754794782,58.90289521153048
-2.199114857512855,0,0.034966525299054294,9.845732922634403,19.656499278377524,19.65649931978383,29.467263911385217,29.46726567552695,29.467657191225832,39.278030267128344,39.2780320728623,39.27842358837526,49.088796664463686,49.08918817997665,49.08918998571061,58.89956306161312,58.899954577311995
-2.1362830044410592,0,0.0381100637143005,9.84798245841169,19.657854853588592,19.657854869969977,29.46715503268148,29.467727265146884,29.467727552572235,39.277027427858386,39.27759965984427,39.27759996413052,49.08689982255578,49.086900126842025,49.08747235882791,58.89677223411406,58.89677252153942
-2.0734511513692633,0,0.04155668605172022,9.850611623281953,19.65966651760382,19.6596665599574,29.468273907018578,29.46872145427927,29.468724522228126,39.27732884369402,39.2777763915095,39.27777941654999,49.08638378092425,49.08638680596475,49.086834353780226,58.89543867524613,58.895441743194986
-2.0106192982974678,0,0.0453285790275464,9.8536495581294,19.6619705233568,19.66197053782504,29.47029150305244,29.47029176828627,29.47030761126902,39.2786124821543,39.27861273351367,39.278628590964665,49.08693371261552,49.086949570066515,49.08694982142589,58.89525469231117,58.89527053529391
-1.9477874452256716,0,0.049450437753711364,9.857126462267043,19.664802486785856,19.66480249671483,29.472478521233644,29.47247861504308,29.473099138958997,39.280154545746974,39.28015464949087,39.280775163477806,49.0878306740042,49.08845118799114,49.08845129173503,58.89550669852302,58.89612722243893
-1.8849555921538756,0,0.053949720555696225,9.86107406959588,19.668198418469856,19.668198507074496,29.474620500339363,29.475320831445334,29.475322855948473,39.28174484921333,39.28244526892395,39.28244720498866,49.08886726218881,49.088869198253526,49.08956961796414,58.89599161122899,58.89599363573214
-1.8221237390820797,0,0.0588569302382086,9.865526134379886,19.67219533855277,19.672195347148875,29.478443563198407,29.47886399986409,29.47886455132176,39.285112767371295,39.28553321263308,39.28553375546343,49.09178142868261,49.09178197151297,49.09220241677476,58.898450632824286,58.89845118428195
-1.7592918860102837,0,0.06420592291925675,9.870518920044688,19.676831903888218,19.676831916925764,29.483047748264298,29.483141843470662,29.483144900769293,39.28936074514537,39.289454827314195,39.28945789789473,49.09567067169028,49.09567374227081,49.09576782443962,58.9019836688157,58.90198672611434
-1.6964600329384878,0,0.07003424509423961,9.876091686869556,19.682149128482408,19.68214915035759,29.488204559262833,29.488206591970442,29.488728102124675,39.29426202275087,39.294264033745755,39.294785543737525,49.10031946452619,49.10084097451795,49.10084298551284,58.90637690613904,58.90689841629327
-1.6336281798666918,0,0.076383498878374,9.88228717582795,19.688190633235394,19.688190852761817,29.494094310169263,29.49409535896273,29.496836219490724,39.29999798711884,39.29999881637018,39.3027398964246,49.10590249331975,49.10864357337417,49.10864440262551,58.91180617025363,58.91454703078162
-1.5707963267948961,0,0.08329973433329516,9.889152086094276,19.695004437743783,19.695004588758277,29.500854399136724,29.500856940407786,29.50149295285374,39.30670690180073,39.30670929216877,39.30734530450325,49.112559253561706,49.11319526589619,49.113197656264234,58.91841160521121,58.91904761765717
-1.5079644737231004,0,0.0908338663224648,9.896737543258435,19.702641220874085,19.70264124652935,29.50854460062363,29.508544924145003,29.509306992353363,39.314448303894544,39.314448601080976,39.31521066996902,49.12035198083052,49.121114049718564,49.12111434690499,58.926255658446166,58.92701772665453
-1.4451326206513044,0,0.09904211135472674,9.905099553126574,19.71115695744839,19.711156994860563,29.517214081719363,29.517214399182382,29.51726100072768,39.32327148604118,39.32327184095423,39.32331844246167,49.12932892781303,49.12937552932047,49.12937588423352,58.93538636954702,58.93543297109231
-1.3823007675795085,0,0.10798643724791719,9.914299434373536,19.720612431404618,19.720612465088053,29.52692362585762,29.52692546211913,29.527384557543716,39.33323665657214,39.333238459244754,39.3336975545748,49.139549653697756,49.1400087490278,49.14001055170041,58.94586265072884,58.94632174615342
-1.3194689145077125,0,0.11773501505062191,9.924404219187512,19.731073366328975,19.7310734234532,29.537585002089543,29.53774250541804,29.537742570594663,39.34425420635523,39.3444116525595,39.34441177473155,49.15092328832007,49.15092341049212,49.15108085669639,58.95759249245696,58.95759255763358
-1.2566370614359166,0,0.12836265837823724,9.935487007416091,19.74261135609527,19.742611396498166,29.549734350044016,29.54973574517735,29.55031985621099,39.35685873912609,39.35686009421521,39.35744420489017,49.163983088163945,49.16456719883892,49.16456855392803,58.971107436843134,58.971691547876766
-1.1938052083641206,0,0.13995123005453386,9.94762725456385,19.75530327906989,19.75530335135062,29.56297937585666,29.562979422888645,29.563561449049146,39.37065540036597,39.37065551967541,39.37123747355518,49.17833154418473,49.178913498064496,49.178913617373944,58.98600756869076,58.98658959485127
-1.130973355292325,0,0.15258998965778084,9.960910968753762,19.76923194759129,19.769231958528668,29.577317760557595,29.57755115779396,29.5775529373662,39.38563873939513,39.38587214756887,39.38587391646218,49.193957949597795,49.19395971849111,49.19419312666485,59.00227892869378,59.002280708266014
-1.068141502220529,0,0.16637584830800092,9.975430785531337,19.784485705073664,19.784485722703156,29.59353933205759,29.593540642245483,29.594849329977368,39.40259425159991,39.402595579468816,39.403904267149194,49.211649188823245,49.21295787650362,49.21295920437253,59.02070412599507,59.02201281372696
-1.005309649148733,0,0.1814134890089472,9.991285883708457,19.80115827819711,19.801158327850864,29.608860199402233,29.611029701860684,29.611030722339517,39.41873259389088,39.420902146003094,39.420903117039025,49.22860401755447,49.2286049885904,49.23077454070261,59.03847641225397,59.0384774327328
-0.942477796076937,0,0.19781530251537063,10.008581699861784,19.819348097056327,19.8193481431395,29.629819338120235,29.630113453519915,29.63011454033404,39.44058573531478,39.44087989679763,39.440880937680454,49.251351091778375,49.25135213266119,49.251646294144045,59.06211748912478,59.06211857593891
-0.8796459430051411,0,0.21570108078511152,10.027429395106152,19.839157709636964,19.83915788748625,29.650850471941325,29.65088565761034,29.650886202017062,39.462578786472136,39.462614149990436,39.46261451633811,49.27430673444551,49.27430710079317,49.274342464311474,59.08603504876655,59.08603559317328
-0.8168140899333451,0,0.23519740373608392,10.047945026128831,19.860692597059934,19.860692648424674,29.67299978133368,29.67343920727547,29.673440219355776,39.485747403629524,39.48618677820657,39.48618784174852,49.29849396248032,49.298495026022266,49.298934400599315,59.11124158487306,59.111242596953375
-0.7539822368615492,0,0.2564366518435499,10.070248374383246,19.884059265925064,19.88406009699221,29.684706803733896,29.697870988534035,29.69787188160239,39.49851852634286,39.511682711073725,39.51168277314421,49.31233024888256,49.312330310953044,49.325494495683905,59.12614114042438,59.126142033492734
-0.6911503837897532,0,0.27955557909297557,10.094461395264998,19.909367211438678,19.909367260311598,29.724273040596064,29.724273076485275,29.726202915161448,39.539178892657304,39.539178905642665,39.54110873133513,49.35408472181469,49.35601454750716,49.35601456049252,59.168990537988364,59.17092037666454
-0.6283185307179573,0,0.3046933902655498,10.120706261404408,19.93671913249817,19.93671927982256,29.752731550781643,29.752732150916323,29.755646807068228,39.568744569199794,39.568745022055175,39.571659678161986,49.38475744033865,49.387672096445456,49.387672549300845,59.200770311432414,59.203684967584316
-0.5654866776461613,0,0.33198928581031734,10.149102998924569,19.966216658167113,19.96621671208051,29.779678285194755,29.78332958969122,29.78333037132305,39.59679199835069,39.60044324893376,39.6004440844373,49.4139048759614,49.41390571146494,49.41755696204801,59.23101858907565,59.231019370707486
-0.5026548245743654,0,0.3615794685212053,10.179766741426908,19.997953727569378,19.997954014363025,29.80991874642199,29.816140827473454,29.816141000505496,39.628106019358114,39.634327813615926,39.6343282734112,49.44629283246854,49.44629329226382,49.45251508652163,59.26448010537424,59.26448027840628
-0.4398229715025699,0,0.39359364959985227,10.212804666084272,20.032015682539065,20.032016020913844,29.824735659353152,29.851226549547853,29.851227037368634,39.64394667580794,39.67043790437742,39.670438053853054,49.46315754281673,49.46315769229236,49.489648920861846,59.282368559301155,59.28236904712193
-0.37699111843077393,0,0.4281511462169111,10.248312717863563,20.068474289469542,20.06847460683682,29.855244050756344,29.888635825239334,29.888636178442795,39.67540562236233,39.708797714212594,39.708797750089445,49.49556715813212,49.49556719400898,49.528959285859244,59.31572872977877,59.31572908298223
-0.314159265358978,0,0.4653567244706231,10.286372266965321,20.10738751096787,20.1073878094347,29.922320744456794,29.928403053437254,29.92840327477502,39.74333628692617,39.74941851877757,39.74941859593196,49.56435175226649,49.56435182942087,49.57043406127227,59.385367073423424,59.38536729476119
-0.25132741228718203,0,0.5052964037180571,10.32704688755189,20.148797371382233,20.148797517862068,29.970547706715767,29.970548001692414,29.97511958971373,39.79229833702595,39.79229848552625,39.79687007354408,49.614048820859786,49.618620408877604,49.618620557377916,59.435799304690114,59.44037089271144
-0.18849555921538608,0,0.5480334909379252,10.370379464107666,20.192725437372143,20.19272583697716,30.01507114280122,30.01507181024164,30.021366269882396,39.837417515670715,39.83741778341138,39.84371224314687,49.659763488840454,49.66605794857595,49.666058216316614,59.48210946210494,59.488403921745686
-0.12566370614359013,0,0.5936051459284252,10.416389844885936,20.239173949308203,20.239174543829964,30.06195864825223,30.061958995015264,30.062017701449022,39.884743099437536,39.884743347209735,39.88480240039305,49.70752779839505,49.707586851578355,49.707587099350555,59.53031249733907,59.53037120377282
-0.06283185307179417,0,0.6420197793837698,10.465073241759212,20.288125337695224,20.28812670414486,30.07250442924022,30.111178800080868,30.11117994032332,39.89555789162586,39.93423203625933,39.93423226245631,49.71861112780433,49.71861135400131,49.75728549863478,59.54166344993731,59.54166459017977
1.3322676295501878e-15,0,0.693255549426864,10.516399539299046,20.33954352930647,20.33954353426839,30.162687524275817,30.16268945279886,39.90075900873239,39.985831514148,39.9858334477682,49.72390300370173,49.80897743764039,59.547046993573915,59.63212142764782,69.37019098358134,79.19333690707373
0.06283185307179728,0,0.7472601473744624,10.570313609723666,20.393367072076998,20.393368022107097,30.216420563388866,30.216421484460426,40.039474946809634,40.03947497577229,40.039608180986974,49.8625284381215,49.8626625933704,59.68558190047484,59.6857160557196,69.50876951807294,79.3318230093848
0.12566370614359323,0,0.8039519573399926,10.626736656235984,20.449521355173577,20.44952171374263,30.27230579644723,30.27230641268022,40.09509085395388,40.09509111157622,40.099679230828336,49.917875552849864,49.92246428833498,59.74066025178746,59.745248987230966,69.56803368616856,79.39081812744222
0.18849555921538919,0,0.863222550800274,10.685568523977746,20.507914497228178,20.507916144095496,30.330260263937767,30.330262117345924,40.15260788405552,40.1526080905234,40.15481966460258,49.974953857233,49.977167284720316,59.79729983048343,59.79951325789779,69.62185923114822,79.44420499785781
0.25132741228718514,0,0.9249403549815005,10.746690838936365,20.56843973976942,20.568441322790388,30.390190223623446,30.390191804357936,40.206922720530265,40.21194070519099,40.21194070757831,50.02867162136332,50.033691189145856,59.85042210531819,59.85544167299987,69.67217258917219,79.49392307073977
0.3141592653589811,0,0.9889552317321432,10.809970774142824,20.630985921706774,20.63098631663754,30.45200146420149,30.452001806016394,40.26775178763851,40.27301695358034,40.27301700661217,50.08876693520246,50.09403249599102,59.90978247761314,59.915048038485736,69.73079802010785,79.5518135094867
0.37699111843077704,0,1.0551036363049766,10.875265207918606,20.695426779515042,20.695426954785248,30.515588347222597,30.515588526381684,40.33542197806917,40.335750094089235,40.33575009799531,50.155583724935816,50.15591166570287,59.97574529654944,59.9760732372993,69.79590686814588,79.61606843585344
0.439822971502573,0,1.1232140008210787,10.94242501755949,20.76163137024263,20.761636034081352,30.58084238676449,30.580846954753564,40.40005330743671,40.4000534035029,40.40247837080726,50.21926432417511,50.221684723490405,60.038475340696976,60.04089574022881,69.86010675675067,79.67931767742289
0.5026548245743689,0,1.1931120044703896,11.011299277542298,20.82948333845301,20.829486550391202,30.647670611301912,30.647673813729856,40.464111501621446,40.46585787464057,40.465857884373825,50.282295562532155,50.284045147712476,60.10048283560407,60.10223242056138,69.91867010845297,79.73685737179163
0.5654866776461644,0,1.2646254438646916,11.081739157108606,20.898852509370794,20.898852870226882,30.71596622248907,30.715966573574633,40.532927958153934,40.53307992583682,40.53307993573298,50.350041310416124,50.350193639080736,60.16715502366004,60.16730735219902,69.98426873677832,79.80138244012606
0.6283185307179604,0,1.3375884900839827,11.153601361303478,20.96961367473121,20.969614232457555,30.785626545885293,30.78562699870778,40.60163931213551,40.601639417104785,40.60211872330828,50.41765218335501,50.418131036736014,60.23366505450908,60.234143907955506,70.05015677910959,79.86616954535981
0.6911503837897564,0,1.4118452003552842,11.226751016528956,21.041656832701637,21.041657999874182,30.856562637802718,30.85656381604687,40.67142141620398,40.67146962114794,40.671469632220536,50.48632839954921,50.48637543732161,60.30123421572288,60.301281253494295,70.11614003189555,79.93104583699665
0.7539822368615523,0,1.487252230114711,11.301063952654163,21.11487567525436,21.11487815206815,30.928687293037243,30.928689874668347,40.74250149245124,40.7425015972078,40.742923678525166,50.55631321499069,50.556737877939156,60.37012493759089,60.370549600478604,70.18436132307882,79.99817294086168
0.8168140899333483,0,1.5636807569675812,11.37642837906434,21.189176001457117,21.189179832251554,31.00192356257749,31.00192745464433,40.81440988787605,40.8146750157647,40.81467507674109,50.62716134106327,50.62742263786146,60.43990896316003,60.440170260254234,70.25265658555281,80.06540414667317
0.8796459430051442,0,1.6410176772564462,11.452745991652408,21.26447009636305,21.264474305954973,31.07619841066561,31.07620262061076,40.887895382808665,40.887926725061575,40.887926725321414,50.69961948751931,50.69965503971737,60.51134780191527,60.51138335401993,70.32307611621782,80.13480443087361
0.9424777960769406,0,1.7191661675874508,11.529932565078504,21.34069859687355,21.34069896241873,31.151464994213782,31.151465421818344,40.96208345434396,40.962231391704826,40.96223145361339,50.77284948613901,50.77299785110444,60.58361588363007,60.583764248444666,70.39438228097029,80.2051487403699
1.005309649148736,0,1.7980457193430306,11.607918114014995,21.417790508706858,21.417791206640157,31.22766290898222,31.22766360133202,41.03753599600399,41.037536001607386,41.03775971645234,50.84740839627935,50.84763280907751,60.65728079097121,60.657505203749466,70.46737759844133,80.2772499987167
1.0681415022205316,0,1.8775917570023255,11.686646695393275,21.49569989647834,21.495701632617298,31.30475483370237,31.304756558800538,41.11258195124831,41.113809759885605,41.11380977209332,50.92163515233338,50.922864698276555,60.73069009072433,60.731919635500574,70.53974502794834,80.3487999541316
1.130973355292328,0,1.95775494459537,11.766075923960793,21.57439535688071,21.574396903063437,31.38271633598335,31.382717886794484,41.191023233829675,41.19103731534877,41.191037319714404,50.999342666749584,50.99935829907982,60.80766364611501,60.80767927818246,70.61598462521766,80.4243056089487
1.1938052083641235,0,2.038500272263066,11.846176296917253,21.653847544967363,21.65385232142629,31.461523569476398,31.46152834681908,41.26919959413059,41.26919959486919,41.270186036492504,51.07687561952338,51.07785728454262,60.884551644032406,60.8855333091968,70.69320933370584,80.50088535909863
1.25663706143592,0,2.1198059995585075,11.926930348355866,21.734051195680994,21.734054697394825,31.54117554471995,31.54117905648082,41.348299893517314,41.348299903805945,41.34834258704707,51.155424252603304,51.1554634343722,60.96254860164227,60.962587783169546,70.76971213220851,80.57683649129451
1.3194689145077154,0,2.201662515955309,12.008331720123758,21.815000924265725,21.81500462477135,31.621670103276028,31.62167382891332,41.42834300792362,41.42834303308177,41.42884313752997,51.23501221209207,51.235516042177565,61.04168141623404,61.042185246346016,70.84885445048798,80.65552362949828
1.3823007675795118,0,2.2840711634942967,12.090384160436601,21.896696965982436,21.896697157564056,31.70300996310989,31.7030101592297,41.50902915522611,41.509322960052195,41.509322964775535,51.31534196077194,51.31563596171783,61.12165495771424,61.121948958845294,70.9279679548417,80.73428095650733
1.4451326206513073,0,2.3670430524596453,12.173100494290923,21.97915687497312,21.979157936063405,31.785214316745602,31.785215397133104,41.59125074241733,41.59127175857688,41.59127177781531,51.39730712309953,51.39732921964658,61.2033645649308,61.20338666141907,71.00942200670329,80.81547946777299
1.5079644737231037,0,2.450597888846652,12.256501565246772,22.06240524218387,22.06242003346551,31.868308921300397,31.86832371040261,41.67422328235063,41.67422738680273,41.67422738951913,51.48013106591925,51.48014175056937,61.28603474285636,61.286045426969494,71.09194910390659,80.89785278302311
1.5707963267948992,0,2.5347628222743936,12.340615174110846,22.146467525878116,22.146468950931872,31.952319861701923,31.952321302699144,41.75800880380581,41.75817363852295,41.7581736545356,51.56386258062685,51.564025990359404,61.36971493246329,61.36987834212667,71.17556728423055,80.98141962005437
1.6336281798666956,0,2.6195713148226942,12.425474991679716,22.23137624483757,22.231378668617868,32.03727992177572,32.03728233283647,41.843058269864095,41.84318358599432,41.84318359863274,51.64895952302195,51.64908726285134,61.454863199878965,61.45499093978949,71.26076687681713,81.06667054103572
1.6964600329384911,0,2.7050620248754345,12.511119467330921,22.317152985151097,22.317176909102745,32.12321042692292,32.12323435424731,41.92926786937841,41.92926787206749,41.92929010033817,51.735323618158354,51.735325314522974,61.54138106061384,61.5413827562948,71.34743850238566,81.15349594753023
1.7592918860102875,0,2.7912776952355918,12.597590692547795,22.40390368967321,22.40390564972688,32.21021668547556,32.2102186468523,42.01653164265464,42.0165316441645,42.01664954591212,51.822844639966846,51.82296450309121,61.62915763709226,61.62927750040342,71.43559049752884,81.24190349333118
1.822123739082083,0,2.8782640314038095,12.68493323550909,22.491597602268513,22.49160243965018,32.29826680640961,32.29827163277873,42.10479712364486,42.10493599953816,42.10493601051488,51.91146149040428,51.91160520364343,61.71813069450956,61.71827440778452,71.52479989865064,81.3314690917792
1.8849555921538785,0,2.966068553894695,12.773192903176682,22.58031464201338,22.580317252212613,32.387438991049315,32.387441602095166,42.1945633403313,42.19456334093187,42.19483980422152,52.00168769021386,52.00196154305822,61.80881203924979,61.80908589234021,71.61621024137614,81.4233345912587
1.947787445225675,0,3.0547394078018963,12.862415432076245,22.670090079903666,22.670091456587006,32.47776610441443,32.47776746016873,42.28543697741278,42.28544210799615,42.28544212868877,52.0931116252402,52.09311813227049,61.90078764951454,61.90079415678126,71.7084636740253,81.51613967760703
2.0106192982974704,0,3.144324113641095,12.952645093650046,22.760965509682094,22.760966072749518,32.569286488781565,32.56928705619004,42.377607468790515,42.37760747222209,42.37777466255509,52.18592845223103,52.18609507858714,61.99424943133051,61.99441605859609,71.80273703769556,81.61105802113609
2.073451151369267,0,3.234868245971856,13.043923183336572,22.85296591380605,22.852978120565904,32.66202085103538,32.66203304958932,42.47099722857128,42.47107578005879,42.4710757884001,52.28003995904075,52.28013071742351,62.08909489640548,62.08918565465283,71.89814983363479,81.70720476265821
2.1362830044410623,0,3.326414030728994,13.1362864266103,22.94613445403573,22.94615882130807,32.7560068487335,32.75603121774927,42.5658792446148,42.565879245174685,42.56593192105531,52.375751641056,52.37577994848074,62.18562403575376,62.18565234436205,71.9955247390598,81.80539713550101
2.1991148575128587,0,3.418998858893854,13.22976525604322,23.04053165337732,23.040537463156973,32.851298042899515,32.85130386049108,42.66199974879882,42.662070250013265,42.662070257640444,52.47277195591257,52.47283664716264,62.283538353061935,62.283603044496736,72.09430475039603,81.90507113991823
2.2619467105846542,0,3.512653723412612,13.324382036916548,23.136110351225437,23.136117811165178,32.94783866839328,32.947846125474065,42.759574438978,42.75957444264191,42.75959144669005,52.57130275614585,52.57132722093868,62.383031070454734,62.38305553444262,72.19478384875151,82.00651216591936
2.3247785636564506,0,3.607401598328763,13.420149221761031,23.232896844145742,23.232909453477117,33.04564446552119,33.04565707586183,42.858404697237276,42.85840469929409,42.85843591504562,52.67115232066955,52.67119614676171,62.48389994305426,62.483943770193974,72.29669139257868,82.10943901395413
2.387610416728246,0,3.7032557938680184,13.517067510903921,23.330879233494013,23.330887931478788,33.14469095804093,33.14469965406888,42.958511371104784,42.958511378615796,42.95852393670512,52.77232309565171,52.772344357279984,62.586134818241796,62.58615607431589,72.39996779690597,82.21377952145289
2.4504422698000425,0,3.800218338267812,13.615124155285683,23.430016066842978,23.430029971455365,33.244921883012665,33.244935791136,43.05982770003053,43.059827702693305,43.059981009266295,52.87473351971117,52.874872920823584,62.689639335880855,62.68977873784145,72.50468455401115,82.31959037369178
2.513274122871838,0,3.8982784554363157,13.714291325395928,23.530304196539408,23.53032423976412,33.34631706853386,33.3463371109076,43.16234998086721,43.16234998290205,43.162353088769116,52.97836285286165,52.97838600313732,62.794375724005135,62.794398873096924,72.61041174424041,82.42642461623485
2.5761059759436344,0,3.99741122529893,13.81452494092674,23.631593126942892,23.63163865404677,33.448706840062925,33.448752364186404,43.265820550202555,43.26582055569074,43.265838050132565,53.08290623614872,53.08293426583036,62.90001995177653,62.900047978950404,72.71713366489655,82.53424737503619
2.63893782901543,0,4.09757652845757,13.915763800923347,23.733941518699076,23.73395107378499,33.55212879156072,33.552138343692356,43.370316061468074,43.3703160640265,43.37031622117292,53.18849393894865,53.18850333393386,63.00668121141443,63.006690606795495,72.82486848427607,82.64305575418344
2.7017696820872255,0,4.198718385352367,14.017929402993996,23.83714041950049,23.837161065392674,33.65635143247699,33.65637208189917,43.475506947228354,43.475583094875674,43.4755830995408,53.29473860962704,53.2947941125173,63.11394962726866,63.114005129023795,72.93316064377515,82.75237165675166
2.764601535159022,0,4.300764799065608,14.120926375161178,23.941077468542545,23.941087946758703,33.761239040140076,33.76124951614098,43.58140060952234,43.58140061623565,43.5814183963332,53.40156218561791,53.40156948971456,63.22172375721544,63.221731065810125,73.04189263740766,82.86205420678994
2.8274333882308174,0,4.4036281971520035,14.224643740918426,24.045493475703083,24.045659283427096,33.86650901821176,33.8666748282318,43.68752456197818,43.68752456301646,43.68774113170648,53.50854010678288,53.50859086649113,63.32955564929156,63.32960641025756,73.15062195276623,82.97163749757094
2.8902652413026138,0,4.507206539606938,14.328957020082795,24.15070750395664,24.150817131386248,33.97245798854439,33.97256761526009,43.794184461412755,43.794318095735946,43.79431809984784,53.616044572716206,53.6160685803237,63.43779505319206,63.43781906419754,73.2595455370659,83.08129602165367
2.9530970943744093,0,4.611385117587733,14.433731089814758,24.25607706303883,24.256078599480535,34.07842303655354,34.078424572704606,43.900759557485586,43.90077054493164,43.90077054621931,53.72310706715136,53.72311651844634,63.54545303937839,63.54546249167041,73.36779901260245,83.19014498611716
3.0159289474462057,0,4.716039013909064,14.538823710735628,24.361608409644678,24.361622257367678,34.18439310450249,34.184406956276725,44.0071679675365,44.00719165113454,44.00719165310329,53.82996651416856,53.8299763479611,63.65275121099513,63.652761046870154,73.47553590990417,83.29832060476198
3.078760800518001,0,4.821036137685185,14.644089600697207,24.467143063046482,24.467202706285413,34.29019652510083,34.29025616863469,44.11326479161085,44.11330963068904,44.11330963164671,53.93636309370106,53.93637789719906,63.759416556050326,63.75943136021108,73.58248482256035,83.4055382846147


==> anc/fig3_3_w0.csv <==
theta,color,Lambda_3_1,Lambda_3_2,Lambda_3_3,Lambda_3_4,Lambda_3_5,Lambda_3_6
-3.141592653589793,1,4.926240689973787,14.749384679819517,24.57252866972006,24.572531461556146,34.39567265733888,34.39567545145668
-3.078760800517997,1,4.821036137685417,14.64408960169932,24.467143064048308,24.467193459227143,34.290196511260774,34.29024692157613
-3.015928947446201,1,4.716039013908577,14.538823711862822,24.361597302079232,24.361608410772202,34.18438200098861,34.1843931142129
-2.9530970943744057,1,4.611385117588134,14.433731091031959,24.256077064256772,24.25608608176622,34.078423021386016,34.07843205499103
-2.8902652413026098,1,4.507206539607272,14.328957024647353,24.150707508522856,24.150732999501038,33.97245797789471,33.97248348337655
-2.827433388230814,1,4.4036281971519635,14.224643740589682,24.045659283095123,24.045687205517208,33.86667485741281,33.86670274802265
-2.764601535159018,1,4.300764799065752,14.120926370571796,23.94108564098099,23.9410879421699,33.76124721257909,33.76124952400167
-2.701769682087222,1,4.198718385352516,14.017929402727177,23.837140419233098,23.837161065392674,33.656351445412696,33.65637208189859
-2.6389378290154264,1,4.097576528457524,13.91576380032186,23.733943727913932,23.73395107318342,33.55213100077549,33.552138346263945
-2.5761059759436304,1,3.9974112252988245,13.814524939298414,23.631638652417877,23.631656852159782,33.44875236816608,33.44877056527925
-2.5132741228718345,1,3.898278455436356,13.714291326474326,23.530304197616623,23.530308070961812,33.34631708508555,33.34632094210411
-2.450442269800039,1,3.8002183382677797,13.615124154399538,23.43002904307053,23.430029970571205,33.24493485924219,33.24493577062868
-2.387610416728243,1,3.703255793867799,13.517067516996692,23.3308792395861,23.33088060227668,33.144690999849,33.14469232486609
-2.324778563656447,1,3.6074015983287797,13.420149221252887,23.232896843636127,23.2329054757181,33.04564447225566,33.04565309810135
-2.261946710584651,1,3.5126537234126105,13.324382037640252,23.136110351950464,23.13611180878222,32.947838708951075,32.94784012309243
-2.199114857512855,1,3.4189988588937954,13.229765256043223,23.04052984764461,23.040531653378572,32.851296244979956,32.85129800912169
-2.1362830044410592,1,3.326414030728992,13.136286425905897,22.946158820603287,22.94615912488954,32.756031232161575,32.756031519586934
-2.0734511513692633,1,3.234868245971847,13.043923182647294,22.852978119877523,22.85298114491802,32.662033014199395,32.66203608214825
-2.0106192982974678,1,3.144324113641015,12.95264509333666,22.760966072438514,22.760966323797888,32.56928703766591,32.569287302899745
-1.9477874452256716,1,3.054739407801858,12.862415432320674,22.670091456834005,22.670091560577898,32.47776749128179,32.47776758509123
-1.8849555921538756,1,2.9660685538946616,12.773192902768637,22.580315315744112,22.58031725180882,32.3874396647843,32.387441689287435
-1.8221237390820797,1,2.8782640314037957,12.684933235576677,22.491601896888,22.491602439718356,32.29827110102967,32.298271652487344
-1.7592918860102837,1,2.791277695235487,12.597590692116563,22.40390061866146,22.403903689241996,32.21021361578689,32.210216673085526
-1.6964600329384878,1,2.7050620248754482,12.5111194664883,22.31717489726873,22.317176908263615,32.123232339044044,32.12323437175165
-1.6336281798666918,1,2.6195713148226933,12.425474991756564,22.23137866870614,22.231379497957477,32.03728212611359,32.03728317490705
-1.5707963267948961,1,2.5347628222743617,12.34061517392387,22.14646513531681,22.14646752568485,31.952317487077792,31.952320028348854
-1.5079644737231004,1,2.4505978888466613,12.256501566462315,22.062404946211856,22.062405243398285,31.86830862314783,31.868308946669202
-1.4451326206513044,1,2.3670430524596404,12.173100494193632,21.97915758105243,21.97915793596548,31.785215022824275,31.785215340287294
-1.3823007675795085,1,2.2840711634942905,12.090384160525373,21.896695354978377,21.896697157650994,31.703008352103996,31.70301018836551
-1.3194689145077125,1,2.201662515955263,12.008331720220953,21.815000802185793,21.815000924357843,31.621670006322685,31.621670071499306
-1.2566370614359166,1,2.1198059995585012,11.926930348237683,21.734053342186428,21.73405469727554,31.54117769122428,31.541179086357612
-1.1938052083641206,1,2.038500272263045,11.846176296769086,21.6538523212784,21.65385244058784,31.46152841806517,31.461528465097157
-1.130973355292325,1,1.957754944595364,11.766075923432894,21.574395133635562,21.574396902528875,31.382716112731543,31.382717892303784
-1.068141502220529,1,1.8775917570023697,11.68664669417419,21.495700303528622,21.495701631397527,31.304755240751955,31.30475655093985
-1.005309649148733,1,1.7980457193430428,11.607918113831696,21.417789537495274,21.417790508531205,31.22766193219478,31.22766295267361
-0.942477796076937,1,1.71916616758745,11.529932564781992,21.34069792124558,21.340698962128407,31.151464318591994,31.15146540540612
-0.8796459430051411,1,1.641017677256403,11.452745991787216,21.264473939760588,21.264474306108255,31.07620225408163,31.076202798488353
-0.8168140899333451,1,1.563680756967558,11.376428379263402,21.1891749381142,21.189176001656147,31.001922560506944,31.001923572587252
-0.7539822368615492,1,1.4872522301147342,11.301063952723702,21.114875675263395,21.114875737333875,30.928686566805215,30.928687459873572
-0.6911503837897532,1,1.4118452003552793,11.226751016528958,21.04165683270098,21.041656845686344,30.856562661858366,30.85656269774758
-0.6283185307179573,1,1.3375884900839778,11.15360136117774,20.969613779461213,20.969614232316598,30.78562665060007,30.785627250734752
-0.5654866776461613,1,1.2646254438646862,11.081739157020625,20.898852034631332,20.898852870134874,30.715965747745585,30.71596652937742
-0.5026548245743654,1,1.1931120044703676,11.011299277406488,20.829486090516912,20.82948655031219,30.647673363422616,30.647673536454658
-0.4398229715025699,1,1.1232140008210603,10.942425017275852,20.76163588428464,20.761636033760272,30.58084690076906,30.58084738858984
-0.37699111843077393,1,1.0551036363049817,10.875265207910958,20.695426743680752,20.69542677955761,30.515588315327403,30.51558866853087
-0.314159265358978,1,0.9889552317321321,10.809970774201512,20.63098623954183,20.63098631669621,30.452001560698765,30.45200178203653
-0.25132741228718203,1,0.924940354981493,10.746690838811837,20.56844117414537,20.568441322645672,30.390191657979205,30.39019195295585
-0.18849555921538608,1,0.8632225508002712,10.685568524064749,20.507914229493824,20.507914497234488,30.330260202663563,30.330260870103988
-0.12566370614359013,1,0.8039519573399923,10.626736656284018,20.449521107469323,20.449521355241526,30.272305459663794,30.272305806426832
-0.06283185307179417,1,0.7472601473744632,10.57031360976011,20.393366845938573,20.393367072135554,30.21641916807156,30.216420308314014
1.3322676295501878e-15,1,10.516399539299043,20.339543534268387,30.16268752414057,39.985831514147996,49.80897743764038,59.547046993573915
0.06283185307179728,1,0.6420197793837485,10.465073241737079,20.288126704086284,20.288126733048948,30.111180195398152,30.111181116469712
0.12566370614359323,1,0.5936051459284247,10.416389844866018,20.239174286139672,20.23917454376201,30.061958985035663,30.061959601268654
0.18849555921538919,1,0.5480334909379174,10.370379464188348,20.19272523089794,20.192725437365823,30.015071204075415,30.015073057483573
0.25132741228718514,1,0.5052964037180515,10.327046887572077,20.148797369139622,20.14879737152694,29.96552828531195,29.97054627236
0.3141592653589811,1,0.4653567244706181,10.286372266965333,20.107387756344185,20.107387809376014,29.9231377379663,29.928402956939962
0.37699111843077704,1,0.42815114621690803,10.248312717813343,20.0684742855209,20.068474289426973,29.888307916367477,29.888635857134528
0.439822971502573,1,0.3935936495998251,10.212804666121688,20.0320155867939,20.032015682860102,29.851222035543238,29.851226603532307
0.5026548245743689,1,0.36157946852120143,10.179766741370104,19.997954004708756,19.997954014442012,29.81439169260035,29.816138075352722
0.5654866776461644,1,0.3319892858103085,10.149102998928583,19.966216702276338,19.966216712172496,29.78317808685564,29.783330064434686
0.6283185307179604,1,0.3046933902655461,10.120706261419626,19.936719027669845,19.93671913263912,29.752731446066853,29.75273189888934
0.6911503837897564,1,0.2795555790929744,10.094461395265657,19.909367200366734,19.90936721143933,29.724225978767993,29.72427301654041
0.7539822368615523,1,0.2564366518435212,10.070248374443718,19.884059992226604,19.88406009698317,29.697871714766055,29.69787429639716
0.8168140899333483,1,0.23519740373607648,10.047945026128854,19.860692587249222,19.860692648225612,29.673178912547797,29.67344020934598
0.8796459430051442,1,0.2157010807851148,10.027429395087678,19.83915770948364,19.83915770974347,29.650850471941368,29.650881814194282
0.9424777960769406,1,0.19781530251536705,10.008581699855593,19.819348097346648,19.81934815925521,29.62996619178083,29.630114129141692
1.005309649148736,1,0.18141348900894697,9.99128588370081,19.801158278372778,19.80115828397617,29.611030678648138,29.61103137099794
1.0681415022205316,1,0.1663758483079972,9.975430785532021,19.784485711715263,19.784485723922973,29.592311104163034,29.593538925008037
1.130973355292328,1,0.1525899896577714,9.960910968760412,19.769231948125835,19.769231952491463,29.57753729952665,29.577551381045755
1.1938052083641235,1,0.13995123005453317,9.947627254563567,19.755303279217756,19.75530327995636,29.562974527267865,29.56297930461055
1.25663706143592,1,0.12836265837823735,9.935487007417198,19.742611356214557,19.74261136650319,29.549732203539683,29.54973571530055
1.3194689145077154,1,0.117735015050611,9.92440421919258,19.73107339820288,19.73107342336103,29.537742602371328,29.537746328008623
1.3823007675795118,1,0.10798643724791757,9.914299434375373,19.720612431317676,19.720612436041012,29.52663143203742,29.526925236863512
1.4451326206513073,1,0.09904211135472378,9.905099553127206,19.711156994958483,19.71115701419691,29.517192359481136,29.51721337564068
1.5079644737231037,1,0.09083386632246947,9.896737543259567,19.702641219659686,19.70264122237609,29.50854489877621,29.50855558342633
1.5707963267948992,1,0.08329973433329405,9.889152086100564,19.695004421924374,19.695004437937015,29.500693364028262,29.500856773760827
1.6336281798666956,1,0.07638349887838172,9.882287175816533,19.688190840035134,19.688190852673554,29.493966777062763,29.49409210583141
1.6964600329384911,1,0.07003424509424715,9.876091686866069,19.68214912932156,19.68214913201064,29.488182647141734,29.4882048781015
1.7592918860102875,1,0.0642059229192461,9.870518920044661,19.67683191584701,19.676831917356864,29.48314491315921,29.48314687453595
1.822123739082083,1,0.058856930238209676,9.865526134379298,19.67219532750785,19.67219533848458,29.478720818373976,29.478859705244002
1.8849555921538785,1,0.05394972055569982,9.86107406959163,19.668198418873615,19.668198419474187,29.475320157710318,29.475322768756175
1.947787445225675,1,0.04945043775371763,9.857126462264477,19.664802465846197,19.664802486538825,29.472471983090248,29.472477134366244
2.0106192982974704,1,0.045328579027543364,9.853649558127016,19.661970538135968,19.661970541567534,29.47029095416801,29.470291521576485
2.073451151369267,1,0.04155668605171732,9.850611623281049,19.65966655230446,19.659666560645764,29.46863073128642,29.46870929111524
2.1362830044410623,1,0.03811006371429972,9.847982458412071,19.657854854293376,19.65785485485326,29.467702881718807,29.467727250734566
2.1991148575128587,1,0.0349665252990529,9.845732922633154,19.65649931215535,19.656499319782522,29.467201018054652,29.46726570930472
2.2619467105846542,1,0.032106162729538375,9.843834477038428,19.655562790542366,19.655562794206272,29.467291107710206,29.467298564790994
2.3247785636564506,1,0.029511140367907616,9.842258762752618,19.655006384128068,19.655006386184883,29.467754007560337,29.467766617900974
2.387610416728246,1,0.027165510844108443,9.840977233434199,19.654788950470103,19.65478895798112,29.468600675017026,29.468609371044966
2.4504422698000425,1,0.025055051444347925,9.839960867614032,19.6548666846319,19.65486668729467,29.469758596189198,29.469772504312544
2.513274122871838,1,0.023167119683048406,9.83917999082653,19.65519286078614,19.65519286282098,29.471205732780586,29.471225775154334
2.5761059759436344,1,0.021490526793403707,9.838604239913435,19.655717950053067,19.655717955541242,29.472786141557396,29.472803635999227
2.63893782901543,1,0.020015427975814844,9.838202700837455,19.65638997074482,19.656389973303234,29.474567691078963,29.47456784822539
2.7017696820872255,1,0.018733228320346317,9.837944244826842,19.657155257803343,19.657155262468468,29.476310772554704,29.47636627544497
2.764601535159022,1,0.01763650335487191,9.837798074952401,19.65795964433467,19.657959651047967,29.478110744429337,29.47812122043024
2.8274333882308174,1,0.016718933159188678,9.837734475667858,19.658750019434283,19.658750020472564,29.47959975421894,29.47976556423899
2.8902652413026138,1,0.01597524893347684,9.837725732807316,19.659476213283174,19.659476217395074,29.481202690263437,29.48122669787093
2.9530970943744093,1,0.015401190838267166,9.83774716406234,19.66009313628937,19.660093137577046,29.482429658509098,29.482439109804073
3.0159289474462057,1,0.014993475865826326,9.83777817477488,19.660562869632685,19.66056287160144,29.48333773266671,29.48334756645925
3.078760800518001,1,0.014749774501351634,9.837803236850627,19.660856698904976,19.660856699862645,29.483910161917,29.483924965415


==> anc/fig3_4_w0.csv <==
theta,color,Lambda_4_1
-3.141592653589793,2,19.660956674769793
-3.078760800517997,2,19.450375964883374
-3.015928947446201,2,19.239869249905574
-2.9530970943744057,2,19.029715017781825
-2.8902652413026098,2,18.820188315321158
-2.827433388230814,2,18.61155300458245
-2.764601535159018,2,18.404054666282683
-2.701769682087222,2,18.197914559759347
-2.6389378290154264,2,17.993324900803568
-2.5761059759436304,2,17.790445637803835
-2.5132741228718345,2,17.58940266222764
-2.450442269800039,2,17.39028744122297
-2.387610416728243,2,17.193157800020387
-2.324778563656447,2,16.998039679213754
-2.261946710584651,2,16.804929598323334
-2.199114857512855,2,16.61379758963796
-2.1362830044410592,2,16.424590392920585
-2.0734511513692633,2,16.23723474256742
-2.0106192982974678,2,16.05164062795013
-1.9477874452256716,2,15.867704402368819
-1.8849555921538756,2,15.685311736107602
-1.8221237390820797,2,15.504340336742265
-1.7592918860102837,2,15.324662464432794
-1.6964600329384878,2,15.146147246269509
-1.6336281798666918,2,14.968662807700884
-1.5707963267948961,2,14.792078261864937
-1.5079644737231004,2,14.616265588986511
-1.4451326206513044,2,14.441101435298544
-1.3823007675795085,2,14.266468886771747
-1.3194689145077125,2,14.092259221125595
-1.2566370614359166,2,13.918373689417946
-1.1938052083641206,2,13.744725338977597
-1.130973355292325,2,13.571240878370476
-1.068141502220529,2,13.397862602868557
-1.005309649148733,2,13.224550344165792
-0.942477796076937,2,13.05128342985407
-0.8796459430051411,2,12.878062588258507
-0.8168140899333451,2,12.704911732494876
-0.7539822368615492,2,12.531879530994885
-0.6911503837897532,2,12.359040637791262
-0.6283185307179573,2,12.18649646099617
-0.5654866776461613,2,12.014375315074993
-0.5026548245743654,2,11.84283181335565
-0.4398229715025699,2,11.67204536849706
-0.37699111843077393,2,11.502217697999031
-0.314159265358978,2,11.33356928146302
-0.25132741228718203,2,11.166334790075274
-0.18849555921538608,2,11.000757583927093
-0.12566370614359013,2,10.837083467695583
-0.06283185307179417,2,10.675553977750804
1.3322676295501878e-15,2,30.162687524140566
0.06283185307179728,2,10.359832873746365
0.12566370614359323,2,10.20604303345445
0.18849555921538919,2,10.055190404325993
0.25132741228718514,2,9.907402936308628
0.3141592653589811,2,9.762773759703808
0.37699111843077704,2,9.621360227725274
0.439822971502573,2,9.483184314900434
0.5026548245743689,2,9.348234205420916
0.5654866776461644,2,9.216466840874201
0.6283185307179604,2,9.087811161601188
0.6911503837897564,2,8.962171774003348
0.7539822368615523,2,8.83943279617253
0.8168140899333483,2,8.71946167289735
0.8796459430051442,2,8.602112798616348
0.9424777960769406,2,8.48723083478351
1.005309649148736,2,8.374653653366728
1.0681415022205316,2,8.264214876837695
1.130973355292328,2,8.155746013822815
1.1938052083641235,2,8.049078212355036
1.25663706143592,2,7.944043666236928
1.3194689145077154,2,7.84047671828788
1.3823007675795118,2,7.738214708128993
1.4451326206513073,2,7.637098612022284
1.5079644737231037,2,7.536973520735384
1.5707963267948992,2,7.437688998159465
1.6336281798666956,2,7.339099359872221
1.6964600329384911,2,7.241063907084882
1.7592918860102875,2,7.143447147728316
1.822123739082083,2,7.046119033213699
1.8849555921538785,2,6.948955236252634
1.947787445225675,2,6.851837492216298
2.0106192982974704,2,6.754654023513464
2.073451151369267,2,6.657300063360909
2.1362830044410623,2,6.559678491397377
2.1991148575128587,2,6.461700589038353
2.2619467105846542,2,6.363286916355355
2.3247785636564506,2,6.264368304791763
2.387610416728246,2,6.164886950410289
2.4504422698000425,2,6.064797580790568
2.513274122871838,2,5.964068655073262
2.5761059759436344,2,5.862683541407908
2.63893782901543,2,5.760641600355701
2.7017696820872255,2,5.657959087794821
2.764601535159022,2,5.554669779241663
2.8274333882308174,2,5.450825211675044
2.8902652413026138,2,5.346494442133857
2.9530970943744093,2,5.241763237312876
3.0159289474462057,2,5.136732636731641
3.078760800518001,2,5.031516873666793


==> anc/fig3_disorder_pots_w=1.0w.csv <==
disorder_pot
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0
0.0


==> anc/fig4_bottom_band_t=0.125.csv <==
-2.1589928207384115,-2.1622152632635143,-2.1685105332251204,-2.1762589204388667,-2.1849325961722372,-2.1942985001996935,-2.205102925009708,-2.2166231212853456,-2.2287188128966084,-2.2413135212894337,-2.2543418431534277,-2.2677481201263046,-2.281485286764823,-2.2955137235215455,-2.309800143402684,-2.324316567542486,-2.3390394240211765,-2.353948780159935,-2.3690277024083337,-2.384261729805509,-2.3996384442713263,-2.415147121283564,-2.430778446209064,-2.4465242837436034,-2.4623774900932878,-2.4783317594840533,-2.4943814982443744,-2.5105217210700963,-2.5267479651804265,-2.543056218951599,-2.559442862309902,-2.575904616714917,-2.5924385029970325,-2.609041805655415,-2.626839564550304,-2.6454253865554342,-2.664099566892698,-2.6828575448476526,-2.701695091888831,-2.720608282216963,-2.7395934663120336,-2.7586472471455643,-2.777766458767509,-2.796948147016977,-2.81618955214892,-2.8354880932303406,-2.8548413542967723,-2.8742470727396543,-2.8937031329872456,-2.9132075953831054,-2.932865683492694,-2.9547546329350385,-2.9767194094902107,-2.9987526068728267,-3.0208511065412953,-3.043012011652414,-3.0652326017266214,-3.0875103155392796,-3.1098427386143066,-3.1322275924911542,-3.154662725112106,-3.177146102089041,-3.199675798720329,-3.2222499926687713,-3.2448669572306104,-3.2675250551369124,-3.290222732836616,-3.3129585152166245,-3.3357310007194414,-3.3585388568230767,-3.381380815851676,-3.4042556710885186,-3.427162273165891,-3.4500995267088044,-3.473066387211789,-3.496061858129894,-3.519084988166851,-3.5421348687448693,-3.565210631641957,-3.588311446783917,-3.6114365201793097,-3.634585091986629,-3.657756434703962,-3.6809498514721226,-3.7041646744830636,-3.727400263486027,-3.750656004384508,-3.7739313079176657,-3.7972256084203178,-3.8205383626561287,-3.8438690487190224,-3.8672171649981943,-3.8905822292025354,-3.9139637774404616,-3.937361363351623,-3.960774557287059,-3.984202945534694,-4.007646129587326,-4.031103725450394,-4.054575362987006,-4.07806068529804,-4.10155934813499,-4.1250710193436895,-4.148595378337008,-4.172132115594764,-4.195680932189274,-4.219241539334982,-4.242813657960804,-4.2663970183038495,-4.289991359523281,-4.3135964293331615,-4.337211983653272,-4.360837786276778,-4.384473608553913,-4.408119229090726,-4.431774433462096,-4.455439013938219,-4.479112769223837,-4.502795504209561,-4.526487029734592,-4.5501871623602455,-4.573895724153768,-4.597612542481817,-4.621337449813187,-4.6450702835302415,-4.668810885748666,-4.692559103145077,-4.716314786792063,-4.74007779200042,-4.763847978168029,-4.787625208635201,-4.811409350546116,-4.835200274716062,-4.8589978555041755,-4.88280197069147,-4.906612501363831,-4.930429331799821,-4.954252349362979,-4.978081444398521,-5.00191651013407,-5.025757442584406
-2.158792829485968,-2.1621010272868766,-2.1681669965552928,-2.1754851347952253,-2.1841686065996844,-2.194248163609462,-2.204196384870612,-2.2145139641945217,-2.2251721522152725,-2.2361144531560373,-2.2472996588248493,-2.2586969969650372,-2.2702829396326276,-2.2820390908186816,-2.2939507682727256,-2.30600603411778,-2.3181950193393086,-2.331379473204128,-2.347198564917353,-2.363289602562766,-2.379631707629057,-2.3962060848913826,-2.4129957635919372,-2.4299853821824624,-2.447161005800875,-2.4645099693137444,-2.482020740977773,-2.4996828031574463,-2.517486547424861,-2.53542318195865,-2.553484649567494,-2.571663554957772,-2.589953100085307,-2.6083470266025794,-2.6257120424930984,-2.6424469386803215,-2.6592444045077923,-2.6761025162275756,-2.6930194994882832,-2.7099937149587547,-2.7270236458051156,-2.7441078867432784,-2.761245134435513,-2.7819385904821976,-2.803218328988744,-2.8245997603355386,-2.8460776490494983,-2.867647116711864,-2.889303605684561,-2.9110428118710865,-2.932753662809386,-2.952353437581527,-2.9719920204199766,-2.9916719772945877,-3.0113918728237863,-3.0311503151477495,-3.05094598197583,-3.070777620096733,-3.090644041802037,-3.1105441208991516,-3.1304767888313214,-3.1504410310255637,-3.1704358834912894,-3.190460429663893,-3.210513797478792,-3.2305951566591746,-3.2507037162007117,-3.2708387220373605,-3.2909994548735337,-3.3111852281691116,-3.3313953862649015,-3.3516293026372592,-3.3718863782715927,-3.3921660401453386,-3.4124677398118735,-3.432790952077522,-3.453135173764579,-3.473499922553782,-3.4938847359003136,-3.5142891700178507,-3.534712798925704,-3.5551552135544195,-3.5756160209056946,-3.5960948432626925,-3.616591317447258,-3.6371050941207343,-3.657635837125401,-3.678183222863729,-3.69874693971295,-3.7193266874725257,-3.7399221768423803,-3.760533128929858,-3.7811592747835547,-3.801800354952293,-3.8224561190676414,-3.8431263254484946,-3.863810740726352,-3.8845091394899827,-3.9052213039483403,-3.925947023610556,-3.946686094982069,-3.967438321275856,-3.98820351213789,-4.008981483386064,-4.029772056761675,-4.050575059692881,-4.071390325069341,-4.092217691027491,-4.113057000745813,-4.133908102249551,-4.154770848224366,-4.1756450958384805,-4.19653070657274,-4.217427546058321,-4.238335483921562,-4.259254393635589,-4.280184152378406,-4.301124640897049,-4.322075743377568,-4.343037347320503,-4.364009343421545,-4.384991625457207,-4.4059840901752,-4.426986637189251,-4.447999168878248,-4.469021590289394,-4.490053809045253,-4.511095735254484,-4.5321472814260435,-4.5532083623867665,-4.57427889520213,-4.595358799100058,-4.6164479953976025,-4.637546407430435,-4.658653960484965,-4.679770581732977,-4.700896200168707,-4.722030746548205,-4.74317415333093,-4.765238649896674,-4.787665349581822
-2.1587928294859675,-2.1612146938231107,-2.167033309602027,-2.175013188407323,-2.1834665953778276,-2.1918952918152512,-2.2006838436601694,-2.209789175794734,-2.2191881737073134,-2.2288684999055817,-2.2388244572064058,-2.249054899869518,-2.259562106288195,-2.271333807983877,-2.285801278406888,-2.3006530624839483,-2.315855608598203,-2.330509443872478,-2.3429422691930544,-2.355487442282302,-2.3681397037090433,-2.3808944414617965,-2.393747577950584,-2.4066954814252797,-2.419734895628486,-2.432862883254518,-2.446076779999362,-2.4616813335519594,-2.480137144093673,-2.498870932203858,-2.517863607765922,-2.53709752168813,-2.556556417284749,-2.5762253548520704,-2.5960906216963107,-2.6161396362603364,-2.636360852129184,-2.656743665547706,-2.6772783285493986,-2.6979558687429757,-2.7187680161097867,-2.7397071367286747,-2.7607661730854893,-2.778434179037662,-2.7956738967347263,-2.8129632431281113,-2.830301247358964,-2.847687006869528,-2.865119682718967,-2.8825984953822643,-2.900122720970923,-2.9176916878227273,-2.9353047734149778,-2.9529614015616605,-2.9706610398601514,-2.9884031973573753,-3.0061874224090586,-3.0240133007088565,-3.0418804534668604,-3.059788535719254,-3.0777372347529663,-3.095726268630782,-3.1143457644942267,-3.134406350037798,-3.1545194868401167,-3.174684155805676,-3.1948993733104767,-3.2151641891622673,-3.2354776847194944,-3.2558389711542706,-3.2762471878462023,-3.2967015008952623,-3.3172011017431178,-3.3377452058933876,-3.3583330517222265,-3.3789638993715205,-3.3996370297177014,-3.4203517434098565,-3.4411073599714483,-3.4619032169604442,-3.48273866918318,-3.503613087957693,-3.5245258604226435,-3.5454763888883125,-3.5664640902264435,-3.5874883952960417,-3.6085487484024066,-3.6296446067869788,-3.6507754401457833,-3.671940730174387,-3.693139970137529,-3.7143726644616666,-3.735638328348891,-3.7569364874107483,-3.7782666773206235,-3.7996284434834378,-3.8210213407215754,-3.842444932975959,-3.8638987930213062,-3.8853825021946733,-3.9068956501364616,-3.928437834543172,-3.950008660931111,-3.9716077424104235,-3.993234699468922,-4.014889159764974,-4.0365707579291445,-4.058279135373878,-4.080013940110944,-4.101774826576126,-4.123561455460756,-4.145373493549779,-4.167210613565982,-4.189072494020021,-4.210958819066011,-4.232869278362354,-4.254803566937555,-4.276761385060775,-4.2987424381169115,-4.320746436485906,-4.342773095426232,-4.364822134962187,-4.386893279774944,-4.408986259097138,-4.431100806610811,-4.453236660348622,-4.47539356259811,-4.497571259808943,-4.519769502502969,-4.5419880451869785,-4.564226646268076,-4.5864850679715214,-4.608763076260969,-4.631060440760978,-4.653376934681741,-4.675712334745915,-4.698066421117493,-4.720438977332618,-4.742829790232239,-4.7643263546234325,-4.785487286125094
-2.1581929419654484,-2.1608439469696052,-2.1662696144204676,-2.172572733109637,-2.1798590068239267,-2.187949865662504,-2.19670713499831,-2.2060194490341574,-2.2157963293700425,-2.2259646646623183,-2.236465746433118,-2.24725257822033,-2.2582875225691117,-2.2703511510597902,-2.2814295410066268,-2.292806957073062,-2.3044949526242324,-2.3165064346426707,-2.328854733843682,-2.341552109891143,-2.3546077076769083,-2.36802529561877,-2.381801442734788,-2.395924851081831,-2.410377178073487,-2.425687179077474,-2.443524037093084,-2.4593741568375376,-2.4753040813222205,-2.4923878249488007,-2.5096259514313015,-2.527010386143884,-2.5445337938993453,-2.5621894927605755,-2.5799713792696717,-2.5978738634474006,-2.6158918121706396,-2.634020499746215,-2.652255564676798,-2.670592971764044,-2.689028978820547,-2.707560107368963,-2.7261831167970887,-2.7448949815141828,-2.7636928707187263,-2.7825741304428466,-2.8015362675854227,-2.8205769356856445,-2.8396939222227666,-2.858885137256666,-2.8781486032486074,-2.8974824459227495,-2.9168848860471255,-2.9363542320283833,-2.95588887322809,-2.975487273919873,-2.995147967816749,-3.014869553106633,-3.034650687941465,-3.054490086332,-3.074386514405829,-3.0943387869913135,-3.113755384803961,-3.131824358800629,-3.149932992979395,-3.168081115338593,-3.18626857837244,-3.204495257966202,-3.222761052323094,-3.241065880916349,-3.2594096834603854,-3.2777924188956242,-3.2962140643819158,-3.3146746142960852,-3.333174079229535,-3.3517124849822744,-3.370289871550229,-3.3889062921030817,-3.4075618119503748,-3.4262565074940197,-3.444990465165866,-3.463763780349372,-3.482576556284994,-3.5014289029592964,-3.520320935978342,-3.539252775426406,-3.5582245447115306,-3.5772363693999605,-3.596288376041998,-3.615380690992239,-3.6345134392277245,-3.6536867431678215,-3.67290072150021,-3.6921554880176415,-3.711451150470418,-3.730787809439911,-3.7501655572386063,-3.769584476842244,-3.7890446408598057,-3.8085461105470326,-3.828088934869119,-3.8476731496180117,-3.867298776589603,-3.8869658228257187,-3.906674279925409,-3.9264241234296557,-3.946215312283046,-3.966047788375322,-3.985921476165223,-4.00583628238822,-4.025792095849132,-4.045788787299904,-4.065826209402052,-4.08590419677259,-4.1060225661116405,-4.126181116409117,-4.146379629227391,-4.166617869056193,-4.186895583735551,-4.20721250494202,-4.2275683487332145,-4.247962816145208,-4.2683955938372256,-4.288866354777821,-4.309374758966735,-4.32992045418653,-4.35050307677814,-4.37112225243469,-4.391777597007977,-4.4124687173223345,-4.4331952119907685,-4.453956672228637,-4.4747526826604105,-4.4955828221154155,-4.5164466644088845,-4.537343779104914,-4.558273732258436,-4.5792360871334905,-4.600230404895768,-4.62125624527741,-4.642313167212664
-2.158192941965448,-2.1601569185813347,-2.164212087370048,-2.1685550573547,-2.1732012189756844,-2.178169076805947,-2.1855348178131724,-2.1954769516348063,-2.206433776024778,-2.218205026862465,-2.230662424640314,-2.2437138209485323,-2.257289420928206,-2.2695403388171433,-2.2809866032131842,-2.292606464766479,-2.3043836775513804,-2.316304852234965,-2.328358877767379,-2.3405364737428496,-2.352829842701489,-2.365232399970197,-2.37773859173522,-2.3925494335337825,-2.4087063321484625,-2.4251351290196803,-2.441636352022418,-2.4583836342046452,-2.472752788766526,-2.4867075053837784,-2.502617614932775,-2.5186951894357446,-2.5349247426999457,-2.5512928376088224,-2.5677878045443903,-2.5843994780149915,-2.601118964543217,-2.617938444669541,-2.634851007059516,-2.6518505107788766,-2.668931471375337,-2.6860889666682453,-2.7033185586723922,-2.720616228661625,-2.7379783229182055,-2.7554015071814133,-2.7728827281970796,-2.7904191810853116,-2.808008281496541,-2.8256476417275582,-2.8433350501291996,-2.861068453264331,-2.878845940375778,-2.8966657298042944,-2.914526157060944,-2.9324256643099855,-2.95036279105986,-2.968336165893718,-2.986344499098174,-3.0043865760715462,-3.0224612514110945,-3.0405674435940524,-3.0587041301797533,-3.0768703434706817,-3.0950651665789484,-3.113287729852188,-3.131537207618887,-3.149812815218572,-3.1681138062866667,-3.1864394702676244,-3.2047891301332947,-3.223162140286203,-3.241557884629917,-3.2599757747907616,-3.2784152484769957,-3.296875767963211,-3.3153568186891027,-3.333857907963087,-3.352378563762422,-3.3709183336224697,-3.3894767836089192,-3.408053497367539,-3.426648075247244,-3.4452601334931114,-3.463889303507215,-3.482535231176399,-3.501516281706738,-3.5211289070945155,-3.540754407582651,-3.5603923978009306,-3.580042508126696,-3.5997043838949097,-3.6193776846549217,-3.639062083470798,-3.6587572662622225,-3.6784629311833816,-3.698178788037242,-3.7179045577229357,-3.7376399717142004,-3.757384771569699,-3.777692134272284,-3.7981726696542553,-3.8186657686944256,-3.839171182251208,-3.8596886704410722,-3.880218002195105,-3.9007589548420567,-3.9213113137157602,-3.941874871785169,-3.962449429305503,-3.983034793489146,-4.003630778194686,-4.024237203633356,-4.044853896091249,-4.065480687666598,-4.086117416021142,-4.106763924144464,-4.127420060130735,-4.148085676966995,-4.1687606323321615,-4.189444788406364,-4.210138011689674,-4.230840172829967,-4.251551146459156,-4.272270811037398,-4.292999048704877,-4.313735745140526,-4.33448078942757,-4.355234073925288,-4.375995494146708,-4.396764948641985,-4.417542338887015,-4.438327569177218,-4.45912054652582,-4.479921180566959,-4.5007293834627085,-4.52154506981456,-4.542368156578244,-4.563198562982663,-4.584036210451911,-4.604881022530823
-2.157193416932147,-2.1575080737339283,-2.1596037606751,-2.163593666143002,-2.1693029166201274,-2.176583041743599,-2.1831489775711947,-2.189429722533169,-2.197401375441208,-2.205684581546382,-2.214258093244549,-2.223230159916145,-2.234849194210046,-2.247087195905131,-2.259875589357054,-2.2731580175440547,-2.2868863771045005,-2.3010189754131614,-2.31551943634415,-2.3303558998406197,-2.345500377645639,-2.3609282139243284,-2.3766175980563125,-2.3910684245410803,-2.408193925327341,-2.425073098943044,-2.44017253153107,-2.4554633998029227,-2.4709826637693046,-2.4862106286945305,-2.4997457854638676,-2.5133565052354094,-2.527041155632702,-2.5407982121746397,-2.554626246624293,-2.5685239169571816,-2.5824899587106707,-2.5965231775218327,-2.610622442696977,-2.6247866816845873,-2.6390148753463163,-2.6533060539392737,-2.667659293738138,-2.6820737142384568,-2.698881829796929,-2.717145632061362,-2.735480299323311,-2.753882117146779,-2.77234762068564,-2.790873574734474,-2.8094569555922084,-2.828094934557671,-2.846784862895362,-2.8655242581268823,-2.884310791518704,-2.9031422766505317,-2.9220166589606165,-2.9409320061750543,-2.9598864995377747,-2.9788784257664123,-2.9979061696668383,-3.0169682073459834,-3.036063099968555,-3.0551894880087307,-3.074346085952661,-3.0935316774120394,-3.1127451106127513,-3.131985294226111,-3.1512511935133634,-3.170541826756795,-3.1898562619533646,-3.2091936137490014,-3.228553040593704,-3.247933742099428,-3.2673349565843255,-3.286755958788456,-3.3061960577473273,-3.325654594810862,-3.3451309417965245,-3.364624499266209,-3.3841346949174658,-3.4036609820804316,-3.4232028383125166,-3.4427597640836205,-3.4623312815452154,-3.481916933377173,-3.5011975762677623,-3.519876011894596,-3.538570224058258,-3.5572799112751965,-3.5760047843035823,-3.594744565991789,-3.614333498197087,-3.6347032735724616,-3.6550880025981165,-3.675487342221502,-3.695900963419745,-3.7163285504566836,-3.736769800188454,-3.757224421410988,-3.7771387084471417,-3.7969015427113852,-3.8166730434619884,-3.8364529881722276,-3.8562411623075876,-3.8760373589726638,-3.895841378576342,-3.9156530285141673,-3.935472122867311,-3.9552984821166226,-3.9751319328713093,-3.9949723076112233,-4.014819444441945,-4.0346731868619745,-4.054533383541408,-4.074399888111249,-4.094272558963046,-4.114151259057968,-4.134035855745066,-4.153926220588104,-4.173822229200397,-4.193723761087438,-4.21363069949673,-4.2335429312744965,-4.2534603467288505,-4.273382839499276,-4.293310306431794,-4.314316508430316,-4.335728698472211,-4.357166363687589,-4.378629113086898,-4.400116565211764,-4.421628347513616,-4.443164095848295,-4.464723454055133,-4.486306073598744,-4.507911613258199,-4.529539738852697,-4.551190122995786,-4.572862444872333,-4.59455639003387
-2.1571934169321465,-2.156967110051991,-2.157906287200692,-2.161787436476915,-2.167798091657543,-2.1745571636967065,-2.181799241044964,-2.188570643914586,-2.1941894548708363,-2.202185980708453,-2.2123160006338627,-2.223105655055082,-2.233253994490365,-2.2449926426865394,-2.257281007380574,-2.270114611702378,-2.2834871904764835,-2.297389970751393,-2.3118111566550215,-2.3267357179020904,-2.3421455128228685,-2.358019709448901,-2.374335417861017,-2.3903434688949905,-2.403043226011461,-2.415834247193764,-2.4287135610375774,-2.4416786141489966,-2.4547272230108925,-2.4678575275889805,-2.481067952348099,-2.49435717363121,-2.5077240922079427,-2.5211678099867894,-2.534687610071046,-2.5482829394916333,-2.5629613241814075,-2.578420890116232,-2.5940202336129325,-2.609757506379489,-2.6266195899371367,-2.6445569784011833,-2.662583059983338,-2.680692878520412,-2.6965484758935236,-2.7110827783475364,-2.7256758591386068,-2.740347245160335,-2.757220463572331,-2.774207487882625,-2.7913058854576525,-2.8085132626714944,-2.8258272685788217,-2.8432455975793447,-2.8607659912809202,-2.8783862397256383,-2.896104182109514,-2.9152972481014565,-2.934703329078246,-2.954160247654675,-2.973665404838271,-2.993216411772868,-3.0128110666584025,-3.032447334897872,-3.052123331927563,-3.0718373082922663,-3.091587636610026,-3.1113728001361274,-3.1311913826880553,-3.151042059734525,-3.1709235904850135,-3.190834810843169,-3.2107746271094313,-3.230742010335961,-3.250735991251891,-3.27075565568888,-3.2908001404472027,-3.3108686295509506,-3.330960350847978,-3.351074572916251,-3.371210602243199,-3.3913677806490243,-3.4115454829284926,-3.431743114688908,-3.4519601103646123,-3.4721959313907007,-3.4924500645205687,-3.512722020273749,-3.533011331501878,-3.55331755206206,-3.5736402555879585,-3.593979034350018,-3.6134989912824995,-3.6322678074240953,-3.6510507744690344,-3.6698476661845474,-3.6886582715770695,-3.7074823973630755,-3.726319871953632,-3.745170551957629,-3.7640343330642967,-3.7829111689356036,-3.8018011056515855,-3.820704348626304,-3.839621403729951,-3.8585534089722584,-3.877503038727029,-3.8964775601378205,-3.915503311439426,-3.934739519418593,-3.9548691889032446,-3.9756315121487233,-3.9965299670371284,-4.017486846811756,-4.038485752361538,-4.059521069619444,-4.080590177120659,-4.101691547296639,-4.122824132109689,-4.143987123404409,-4.165179846137509,-4.186401705805368,-4.207652160441612,-4.2289307047160145,-4.250236860406307,-4.2715701704169655,-4.292930194866522,-4.313242647459793,-4.333179765490038,-4.353121566293762,-4.373067958402416,-4.3930188530079155,-4.41297416386732,-4.432933807211351,-4.452897701656961,-4.472865768123475,-4.492837929752247,-4.512814111829756,-4.532794241713654,-4.552778248762099,-4.572766064265697
-2.155794685794625,-2.1558319415802862,-2.1576903641870593,-2.1611901127099244,-2.16544269317731,-2.1707184319811192,-2.1770599105886133,-2.184461717612822,-2.192861817325809,-2.201437004485606,-2.211551713509756,-2.2221470615679437,-2.233173559759177,-2.2446167672553945,-2.2564516838567816,-2.2686450729209655,-2.281158542285818,-2.293950545059746,-2.3069784327029432,-2.3202008729732655,-2.3335805850705706,-2.3470870499022944,-2.3606985704401984,-2.374403018672226,-2.388196988835496,-2.4020836967855974,-2.416070385812007,-2.4301659737852743,-2.4443793449811393,-2.4587183419291656,-2.4731893133651783,-2.487797023951706,-2.502544761882956,-2.5174345332507992,-2.532467278223711,-2.547643075943926,-2.5619533940718404,-2.5756987049758884,-2.591032675712172,-2.608776235285483,-2.6256306309153303,-2.6416373629588525,-2.6577753406741245,-2.674042123280413,-2.69043522132267,-2.7069521203424554,-2.7235902993446173,-2.740326992863137,-2.7550354908433192,-2.7698007016045656,-2.7846220154738686,-2.8001084154184626,-2.819138927268751,-2.8382422888577516,-2.857413773945692,-2.8766492122888523,-2.895944840840482,-2.9139177070999107,-2.9318247528338848,-2.9498233066640904,-2.9679114047057142,-2.9860871312274977,-3.0043486179214955,-3.0226940430796,-3.0411216306994593,-3.0596296495381337,-3.0782164121283206,-3.096880273769177,-3.1156196315014513,-3.1344329230748174,-3.1533186259136863,-3.1722752560866065,-3.191301367283233,-3.2103955498020507,-3.2295564295512578,-3.2487826670646305,-3.2680729565336035,-3.287426024856401,-3.3068406307045275,-3.326315563606598,-3.3458496430489904,-3.3654417175924407,-3.3850906640031337,-3.4047953863962928,-3.424554815389553,-3.4443679072624054,-3.4642336431167817,-3.484151028032111,-3.5041190902057187,-3.5241368800660338,-3.5442034693409052,-3.564317950055973,-3.584479433426412,-3.604687048588039,-3.6249399410854797,-3.6452372709899103,-3.66557821044285,-3.6859619402913477,-3.7063876452453695,-3.7268545065507084,-3.7473616903151283,-3.7679083278556345,-3.7884934805223365,-3.8091160720798225,-3.8297747469092345,-3.8504675376746667,-3.8711909604729096,-3.891936957825336,-3.912678419776386,-3.933255365874088,-3.9529840551424806,-3.972124576176541,-3.9911727484426613,-4.010205592061917,-4.029238835060404,-4.048277435522086,-4.067323373597477,-4.086377549791576,-4.105440398925686,-4.124512129396217,-4.143592829568425,-4.162682519985115,-4.181781181017638,-4.200888768427237,-4.220005222564877,-4.239130474034862,-4.25906386842265,-4.280789066540801,-4.302533783725426,-4.32429773049464,-4.346080623759465,-4.367882186621451,-4.389702148178749,-4.41154024334057,-4.433396212649263,-4.455269802109736,-4.4771607630259345,-4.499068851843817,-4.520993830000643,-4.542935463780257,-4.564893524173907
-2.1557946857946235,-2.15548069341521,-2.155657150934734,-2.1578543622731585,-2.1622294659953853,-2.1678723304720466,-2.1745855572013792,-2.182920786626327,-2.1918607604003855,-2.201369442372991,-2.211439282021673,-2.222068518952421,-2.2322145453902316,-2.2415748170752043,-2.251178826303394,-2.2610209037143583,-2.27109711257725,-2.2814050724227695,-2.2919438396477823,-2.302713842642586,-2.314858454788127,-2.327714388327209,-2.3407819548668343,-2.3540528867360075,-2.3675193142877693,-2.3811737579296084,-2.395009119255336,-2.4090186704538232,-2.4231960418777674,-2.4375352080018136,-2.453542974551191,-2.4702148874830945,-2.4870536601269366,-2.5040482960530173,-2.5211886925301292,-2.538465557215366,-2.5558703334197608,-2.573395132953154,-2.589518726570569,-2.603413425291645,-2.617382869257757,-2.6314272184172194,-2.645546715049332,-2.659741674473684,-2.674012475849498,-2.688359552973681,-2.7062532341379772,-2.7248274800090155,-2.7435081679545235,-2.762286711070219,-2.7811556051707247,-2.7994986986811905,-2.8144305979546393,-2.8294168816713516,-2.8444571828479654,-2.8595510926086916,-2.8746982471891123,-2.889898333382929,-2.905459975560483,-2.9229626730512486,-2.9405365692418703,-2.958180259555692,-2.975892381337467,-2.993671611691858,-3.0115166654825782,-3.0294262934788785,-3.0473992806372263,-3.0654344445069386,-3.083530633749534,-3.101686726762394,-3.119901630398089,-3.1381742787714786,-3.1565036321473614,-3.1748886759020163,-3.1933284195526084,-3.2118218958488653,-3.2303681599219876,-3.248966288486103,-3.267615379088039,-3.286314549401522,-3.3050629365622344,-3.323859696540478,-3.3427040035484934,-3.3615950494796842,-3.380532043377282,-3.3995142109301906,-3.4185407939939045,-3.4376110501346493,-3.4567242521949773,-3.4758796878792704,-3.495076659357692,-3.5143144828872765,-3.5346527937364667,-3.55547636772067,-3.576335517674863,-3.5972294968146676,-3.6181575841382227,-3.639119083122451,-3.660113320504794,-3.6811396451436114,-3.702197426950912,-3.7232860558924887,-3.744404941049699,-3.7655535097388446,-3.7867312066836023,-3.80793749323682,-3.829171846648027,-3.8504337593734856,-3.871722738425757,-3.8930383047600507,-3.9143799926948972,-3.9357473493646298,-3.9571399342017957,-3.9785573184473133,-3.999999084686616,-4.021464826410138,-4.042954147596498,-4.06446666231701,-4.086001994360157,-4.107559776874754,-4.129139652030734,-4.150741270696315,-4.172364292130863,-4.194008383692129,-4.215673220557415,-4.237358485457435,-4.258264447300414,-4.277407063043814,-4.296558239747241,-4.3157178947716135,-4.334885945103781,-4.354062307879781,-4.373246900753818,-4.3924396421592675,-4.411640451492857,-4.430849249243566,-4.450065957081245,-4.469445409947827,-4.490894556390394,-4.512358762401701,-4.533837837287334
-2.153997352839946,-2.1547419883225016,-2.1555374553917517,-2.1575880577524864,-2.161573062378932,-2.167150470093207,-2.1743939664728558,-2.1827458271678566,-2.1917639458201386,-2.1999137930302304,-2.206415560103589,-2.2155352614026147,-2.2250142666412467,-2.2348253338151673,-2.244946413010592,-2.2553593463241253,-2.2660489377272306,-2.2776493432594527,-2.289816608799125,-2.302222829180272,-2.313716872476818,-2.3249561327841364,-2.336436355178492,-2.348163994324601,-2.3602679715423163,-2.3731478978283183,-2.388780751026599,-2.404653809729235,-2.4207487530658636,-2.437049904638586,-2.4520304721423325,-2.466676450343501,-2.4814680548099193,-2.4964004772157895,-2.511469172161908,-2.5266698409937707,-2.5419984161414497,-2.557451046096449,-2.573024081102944,-2.58871405961014,-2.6045176955081932,-2.6204318661514643,-2.636453601158613,-2.6525800719687243,-2.6694652361124156,-2.6877953265306913,-2.702783385011461,-2.7180811807928817,-2.734693223665164,-2.7513955116589144,-2.768185973202965,-2.7850626181756866,-2.8020235327012544,-2.8190668743493097,-2.8361908677072014,-2.8533938002958936,-2.870674018802491,-2.8880299256042243,-2.905151092813403,-2.9204563265413226,-2.935813900239956,-2.9512237500257172,-2.966685889007711,-2.982200414612499,-2.997767516735306,-3.0133874867606445,-3.029060727481033,-3.0447877639192424,-3.060569255024282,-3.0764060061601377,-3.0940024306217633,-3.112332112005202,-3.1307317159217685,-3.1491998337146034,-3.1677350896189864,-3.1869789615543973,-3.2070496951821585,-3.2271745436241397,-3.2473519799182182,-3.2675805529336315,-3.287858881032363,-3.308185646775752,-3.328559592348349,-3.3489795155119393,-3.3694442659751322,-3.3899527421034623,-3.410503887917593,-3.4310966903410156,-3.4517301766673425,-3.472403412223221,-3.4931154982068757,-3.513865569685448,-3.5335924884489684,-3.5529100193994925,-3.572266432137087,-3.591661095780172,-3.6110933918581076,-3.630562714013323,-3.650068467714063,-3.6696100699771774,-3.689186949100316,-3.709276046089052,-3.730016752068353,-3.750782807173573,-3.7715737949456853,-3.792389309552824,-3.8132289553966814,-3.8340923467379664,-3.854979107340408,-3.875888870131549,-3.8968212768798534,-3.917775977886893,-3.9387526316937818,-3.9597509048011474,-3.9807704714017866,-4.0018110131252635,-4.022872218793885,-4.043953784189377,-4.065055411829669,-4.08617681075527,-4.107317696324651,-4.128477790018312,-4.149656819250965,-4.170854517191288,-4.192070622589268,-4.213304879610254,-4.234557037675752,-4.25582685131039,-4.277114079994984,-4.298418488025097,-4.319739844375184,-4.341077922567699,-4.362432500547227,-4.38380336055924,-4.405190289033251,-4.426593076470299,-4.44801151733437,-4.4692904979156305,-4.488522795933457,-4.507762776619217,-4.52701036676376
-2.1539973528399456,-2.153602390352578,-2.1546638798066144,-2.157033380818229,-2.1598265326835384,-2.1666580238132713,-2.1743455702458454,-2.181609185257335,-2.189401173191889,-2.19768946978958,-2.2059450919124406,-2.2121450914855387,-2.2207784528294026,-2.2315822699587455,-2.242685324050061,-2.254072564410438,-2.2657310948361338,-2.277002270330236,-2.2882082031947863,-2.299656983315751,-2.3113399571952353,-2.323249346021316,-2.335378072989656,-2.347719629546873,-2.3601476160515866,-2.3730174384609852,-2.385962690527924,-2.39909865967468,-2.4124205112620594,-2.4259236141426657,-2.439603517178221,-2.453455930739848,-2.4674767120428758,-2.4820774093636127,-2.4975269841463033,-2.5133801931017894,-2.529614794952328,-2.5462007149331196,-2.563104044280417,-2.580290552893832,-2.5977280747130718,-2.6153877441167834,-2.6332443790727904,-2.651276355156122,-2.668808582125232,-2.685136558254472,-2.7015615417025867,-2.7172844871182935,-2.7318634009361213,-2.7465206849720314,-2.76125690489272,-2.776072623795099,-2.790968392542695,-2.805944740291899,-2.821002165376705,-2.836141126786544,-2.851362036583471,-2.866665253818382,-2.8820510809577833,-2.8975197648834548,-2.9148865896068044,-2.932431679306766,-2.950062791762008,-2.9677781367971194,-2.9855759672457736,-3.003454577759219,-3.0214123036611364,-3.0394475198462647,-3.057558639720292,-3.0757441141786233,-3.0922989822353477,-3.108249321227582,-3.127108048091333,-3.1470063766998324,-3.1669639535376524,-3.1863361399314187,-3.205001672204428,-3.223730404465747,-3.242521084460536,-3.2613724889155367,-3.280454094116481,-3.3005418646879523,-3.320667176842431,-3.3408292467690512,-3.361027317499482,-3.381260657575772,-3.4015285598032317,-3.421830340081814,-3.4421653363101536,-3.4625329073568487,-3.4829324320940445,-3.503363308488835,-3.523824952748222,-3.5443167985141515,-3.5648382961045506,-3.5853889117978452,-3.605968127157487,-3.6265754383939015,-3.647210355761546,-3.6678724029884284,-3.6885611167362664,-3.7087985444030305,-3.7284443059762618,-3.748123694439794,-3.767836180707191,-3.7875812457579245,-3.807358380416214,-3.8271670851363573,-3.847006869794144,-3.8668772534841285,-3.886777764322435,-3.9067079392549013,-3.926667323870279,-3.9466554722182288,-3.9666719466320313,-3.9867163175556692,-4.006788163375208,-4.026887070254247,-4.047012631973291,-4.067164449772929,-4.087342132200634,-4.107545294961065,-4.127773560769831,-4.148026559210444,-4.168303926594529,-4.18860530582508,-4.2089303462627266,-4.2292787035948916,-4.249650039707796,-4.270044022561213,-4.290460326065907,-4.312710122925959,-4.336085694420429,-4.359473878426204,-4.382874480190185,-4.406287309666562,-4.42971218132796,-4.453148913988632,-4.476597330638651,-4.500057258288343,-4.523528527821815
-2.151802195550327,-2.1524813453601674,-2.1541067935422507,-2.1554252893155037,-2.159011649123312,-2.1637753406942037,-2.168730343027312,-2.173645562226346,-2.1810631602200994,-2.1903873491009347,-2.200149944505434,-2.210292605569314,-2.2185333133878578,-2.225108494565848,-2.2318680696427484,-2.238809378524643,-2.2469998048342434,-2.259364632467806,-2.2722275501778024,-2.2855457540633273,-2.2992813417459117,-2.3134004539603983,-2.327872649991278,-2.3426704241473884,-2.357768698284297,-2.3723948294341106,-2.384925571900179,-2.3977506639282504,-2.410890423413331,-2.4243666711630687,-2.4382027956803465,-2.4524217074029986,-2.4670426536050343,-2.481661853421703,-2.49600747285023,-2.510509806170873,-2.5251652006190968,-2.5399701093276614,-2.554921086570806,-2.5700147835677942,-2.585247944711015,-2.6006174041189976,-2.6161200824415003,-2.6317529838640694,-2.6475131932745533,-2.663397873565205,-2.679404263052087,-2.695529672999263,-2.711771485239258,-2.7281271498840356,-2.744594183122465,-2.761170165101351,-2.777852737887746,-2.7946396035104697,-2.8115285220789263,-2.8285173099771654,-2.8456038381310704,-2.862786030346365,-2.8800618617149736,-2.8974293570871734,-2.913071507231324,-2.9287064966963894,-2.9444250027702425,-2.960227685546591,-2.976116986532367,-2.992109628895206,-3.0091756895800907,-3.0285893352555706,-3.0481508346760227,-3.067789316128915,-3.0874971716918473,-3.1072709258178084,-3.124258347741696,-3.1409630485533513,-3.160763500425808,-3.1806078655118637,-3.2004951259859986,-3.2204243032621167,-3.240394455823622,-3.260404677205587,-3.280283422824004,-3.299252718750481,-3.3182792361544786,-3.337361860732233,-3.3564995037757495,-3.3756911015484943,-3.394935614677007,-3.4142320275579054,-3.433579347779701,-3.4529766055589453,-3.4724228531902246,-3.4919171645095806,-3.5114586343709506,-3.53104637813527,-3.5506795311718773,-3.57035724837188,-3.5900787036731963,-3.6098430895969837,-3.6296496167951506,-3.6494975136087096,-3.6693860256367117,-3.689314415315562,-3.709281961508342,-3.729287959104167,-3.7493317186270803,-3.769412565854485,-3.789529841444793,-3.8096829005741153,-3.8298711125819045,-3.8500938606250763,-3.8703505413408568,-3.8906405645176703,-3.910963352774343,-3.931318341247149,-3.951704977284624,-3.9721227201499874,-3.9925710407309607,-4.013049421256943,-4.033557355023091,-4.054094346121494,-4.074659909179102,-4.095253569102159,-4.115874860827241,-4.1365233290785275,-4.15719852813122,-4.17790002158101,-4.19862738211952,-4.219380191315233,-4.242661106004943,-4.265997621248706,-4.2893473636055575,-4.310898629963675,-4.331358619709977,-4.351839986359036,-4.37234242645138,-4.392865641903752,-4.4134093399013725,-4.433973232792494,-4.454557037985099,-4.475160477845903,-4.495783279601401
-2.1518021955503257,-2.1512552755515757,-2.1515596224971394,-2.1541340530703517,-2.1581231463435206,-2.1615273523197702,-2.1653606851452336,-2.1722767912780405,-2.1787763113258922,-2.1841736887056715,-2.1898487465386394,-2.1966304701786092,-2.204070963238459,-2.2134246248883653,-2.2239679555338867,-2.235181989772074,-2.2459300853910698,-2.2532312296023322,-2.262471935479584,-2.2737312597933057,-2.285068186607894,-2.2964798753458955,-2.3079682958840975,-2.319536210161543,-2.3311866141873994,-2.3429225131356306,-2.3547468080887977,-2.366662236902937,-2.378671344048533,-2.390776466389185,-2.405308389208663,-2.4206913538870243,-2.4360768512143225,-2.451436527580362,-2.4667543183642886,-2.4820274357843193,-2.4972650016263485,-2.512484693162433,-2.527708660917927,-2.5429599583269322,-2.558260112300999,-2.573627850606598,-2.5890786872959346,-2.604625020437131,-2.620276475527591,-2.6360403284366396,-2.65192191994655,-2.667925023260642,-2.6840521528892505,-2.7003048163948744,-2.7166837157904764,-2.73318890679748,-2.7498199238318377,-2.7665758776012157,-2.7834555310846705,-2.8004573586445547,-2.818630877792606,-2.8372440410524846,-2.8559630282628725,-2.874783357600239,-2.893700778214812,-2.9127112164910667,-2.9318106622971505,-2.9509948408164934,-2.9702578051755544,-2.9895794215206815,-3.007986284136512,-3.024200968620354,-3.042658168238696,-3.0622222391167027,-3.0818359894042997,-3.1014981661449372,-3.1212075692952177,-3.1403275861180697,-3.156458772550333,-3.172653865967709,-3.1889150595716016,-3.20524480975452,-3.2216461013828823,-3.2388586689933505,-3.2581014001521273,-3.2774038357155346,-3.2967623102237233,-3.3161749598746884,-3.3356400924148226,-3.355156112653371,-3.3747215063992084,-3.3943348333381267,-3.4139947221147424,-3.43369986616716,-3.4534490199181063,-3.4732409952004146,-3.4930746578775205,-3.512948924646271,-3.5328627600173417,-3.552815173470208,-3.572805216779165,-3.592831981505472,-3.6128945966498076,-3.632992226458102,-3.6531240683732484,-3.6732893511247635,-3.693487332948253,-3.7137172999266896,-3.7339785644452785,-3.7542704637525137,-3.774592358619671,-3.794943632091906,-3.815323688324182,-3.8357319514957045,-3.8561678647971522,-3.8766308894850328,-3.897120503998294,-3.9176362031323606,-3.938177497266178,-3.9587439116385275,-3.979334985669566,-3.999950272324474,-4.02058933751587,-4.0412517595422965,-4.061937128559938,-4.082645046085323,-4.103375124526612,-4.126184700397508,-4.149451721424613,-4.172733110274838,-4.196028625784752,-4.219338033635463,-4.2401580394001765,-4.260960525062217,-4.281787255242278,-4.3026378449371245,-4.323511917006995,-4.344409101988275,-4.365329037910923,-4.386271370120641,-4.407235751105547,-4.428221840327385,-4.449229304057034,-4.470257815214237,-4.491307053211438
-2.1492101650124424,-2.1498248556802984,-2.150527554898392,-2.152841247217362,-2.1560104555291124,-2.1604326861704393,-2.1647634312048245,-2.170763235130563,-2.176610493755853,-2.1828827541516684,-2.1895620942760567,-2.195802442887241,-2.2036315354323777,-2.2118690199551243,-2.2200128264679826,-2.2291193689770457,-2.2401501786919016,-2.251261343028027,-2.260682302222496,-2.268328149613223,-2.2761371698549193,-2.2861317098538256,-2.2968340153765507,-2.307844242609186,-2.319161123471863,-2.3319675564202864,-2.346232430925338,-2.3605859703231373,-2.3750303354540088,-2.389966237829852,-2.40419971586641,-2.4189280788958922,-2.433753804818278,-2.4486775590892007,-2.463699607049765,-2.4788198463983124,-2.4940378470122675,-2.50935289323304,-2.524764025544538,-2.54027007983901,-2.5558697233149408,-2.571561486606802,-2.5873437920947286,-2.6032149785496417,-2.6191733223830247,-2.635217055823644,-2.6513443823583946,-2.667553489766618,-2.683842561056396,-2.700209783584245,-2.7166533566101347,-2.733171497510453,-2.7497624468437474,-2.7664244724385685,-2.7831558726498247,-2.800128284159471,-2.817579592156062,-2.8348202573317325,-2.8521772028390036,-2.8696481243250775,-2.888104886252306,-2.907218785132117,-2.926394772534486,-2.945631020268692,-2.964925790483906,-2.9842774294715535,-3.003684361991917,-3.0231450860734164,-3.0404200104590973,-3.056711140238477,-3.0730788736320767,-3.089523638504445,-3.1060449591256285,-3.124711360788922,-3.143566563941931,-3.1624923603632067,-3.1814863510653466,-3.2005461887007116,-3.2196693053576455,-3.238116673221171,-3.254670369623247,-3.271302029672906,-3.2893838976168888,-3.308792625235663,-3.3282150660989798,-3.3476502100311083,-3.3670970691872317,-3.386554678121181,-3.4060220939263486,-3.4254983964421237,-3.4449826885181243,-3.4644740963283724,-3.483971769727514,-3.5034748826410653,-3.522982633481631,-3.542494245582981,-3.5620089676439104,-3.5815260741738415,-3.6010448659322005,-3.620564670353871,-3.6400848419531355,-3.65960476269888,-3.6791238423542074,-3.698641518774,-3.718157258154508,-3.737670555229599,-3.757180933408879,-3.7766879448536894,-3.7961911704874725,-3.815690219938011,-3.835184731409642,-3.8546743714842515,-3.8741588348509715,-3.8943635567661326,-3.9174718024911397,-3.9405973100244727,-3.9637397409403077,-3.9868987698526457,-4.01007408345041,-4.033265379640148,-4.056472366781312,-4.079694763001469,-4.102932295580894,-4.1241269867415555,-4.144900265620176,-4.165694603690332,-4.186509652744848,-4.20734507348844,-4.228200535203218,-4.249075715431583,-4.269970299675296,-4.290883981109571,-4.311816460311505,-4.3327674450015605,-4.353736649797583,-4.374723795980435,-4.39572861127063,-4.416750829615009,-4.437790190983403,-4.458846441174208,-4.479919331628504
-2.1492101650124416,-2.1488442328624626,-2.149149448985081,-2.151672417936221,-2.155790685234668,-2.1576887338140383,-2.1642165560391216,-2.168803040758582,-2.173744912379492,-2.1796851656008904,-2.1866724020204105,-2.194681327176065,-2.2020346543126417,-2.2085902721270645,-2.2181979225847326,-2.2284930971817167,-2.2373026327482526,-2.2464358580268864,-2.2558884378084247,-2.2656569744887842,-2.2757387812352277,-2.2841113403408952,-2.292248958779805,-2.303696932116997,-2.3177894467941607,-2.330783477203387,-2.344720538792698,-2.3596016162007585,-2.374711482965193,-2.389567632456542,-2.4029797278692144,-2.4152830393301876,-2.427688101442639,-2.4401964096753814,-2.4528092607014225,-2.4655277598710073,-2.478352829490152,-2.4933128981743216,-2.5086550747674083,-2.5242435089040542,-2.540069639964996,-2.5561246462144482,-2.5723995559910877,-2.588885351988163,-2.6055730651667997,-2.6224538561927937,-2.639519083457732,-2.6567603576760384,-2.6741695837274215,-2.6917389908597786,-2.709461152617475,-2.7273289979566435,-2.7453358149918414,-2.7634752487201815,-2.7817412939127686,-2.7999549789096956,-2.8168201576813785,-2.833749811908411,-2.8507423820389217,-2.8690550012056697,-2.887230585045271,-2.904922034416948,-2.9227198254788695,-2.9406212319217175,-2.9586234650726695,-2.9767236909723973,-2.994919047484571,-3.0132066612318438,-3.0315836640606593,-3.050047208696866,-3.0685944832574705,-3.087222724317565,-3.1059292282764615,-3.12264203078636,-3.1393138837286934,-3.1560594456165285,-3.173278916323733,-3.192582886841746,-3.211907107947878,-3.231250431848507,-3.2506117346370074,-3.2699899157623364,-3.288016641696493,-3.304817457530682,-3.3217075244048235,-3.3386896478673407,-3.3557662885070214,-3.3729394497965077,-3.39021057331758,-3.407580452858267,-3.4250491767811435,-3.442616105154222,-3.4602798841951707,-3.4780384962057362,-3.495889339212634,-3.513829327731606,-3.531855004845699,-3.5499626561666244,-3.5684631529098185,-3.587693154875367,-3.6071742138107536,-3.626684006184319,-3.6462220910932186,-3.665788032858166,-3.6872301303389103,-3.7101649535569226,-3.7331209147889908,-3.756097484324684,-3.779094163697139,-3.8021104822562695,-3.825145994251267,-3.848200276333116,-3.8712729254055143,-3.8936378439647803,-3.9131111486354,-3.9325785255482577,-3.9520397777201834,-3.9714947338929267,-3.9909432478682527,-4.010385197788852,-4.02982048536961,-4.049249035084225,-4.068670793312429,-4.08808572745309,-4.107493825008827,-4.126895092647596,-4.146289555246779,-4.1656772549252015,-4.185058250068355,-4.204432614351819,-4.223800435767781,-4.243161815659143,-4.262516867765404,-4.28186571728423,-4.301208499952221,-4.320545361148003,-4.340553016874286,-4.361663080245367,-4.382790511532068,-4.403935050877423,-4.425096443795235
-2.1462223864211065,-2.1470165684644,-2.148005111384998,-2.149286854710542,-2.151752443597439,-2.156542058501918,-2.159148399011934,-2.1620303425452168,-2.1657340227298296,-2.171286414717293,-2.1775649435170257,-2.1861889090473263,-2.196644487480622,-2.207252787489133,-2.215221905048229,-2.2222473102082647,-2.229502830228062,-2.236992278311772,-2.2457540652093146,-2.2567061828809747,-2.267955316771555,-2.2795004581851814,-2.29136054167289,-2.3036101065928176,-2.3164720597279516,-2.3302335473302067,-2.3427101083817474,-2.3549397003704384,-2.367470704327499,-2.380301226293722,-2.393428916965156,-2.406850870312486,-2.4205635379665758,-2.4345626660397643,-2.448843259747525,-2.463399578996387,-2.478225165372171,-2.4913061757557093,-2.506070185903094,-2.5209781523385466,-2.5360257074625663,-2.5512085030435263,-2.566522223627203,-2.581962597405908,-2.5975254053357375,-2.6132064889001785,-2.629001757116475,-2.646322199404178,-2.6644055783543332,-2.6825872862212075,-2.700863367981785,-2.719230128443228,-2.7376841095305626,-2.7562220700351228,-2.7748409674484074,-2.793537941629964,-2.8123103000960326,-2.8311555047439017,-2.850071159850706,-2.867796346692595,-2.8849102230282218,-2.902082566861201,-2.91931197257307,-2.936597072848924,-2.9539365382732696,-2.971329076810312,-2.98877343319079,-3.006268388224161,-3.0238127580521175,-3.041405393356972,-3.059045178536405,-3.077104762213208,-3.096289372834673,-3.1155003593389434,-3.1347364417512074,-3.1539963687333805,-3.1728775715549697,-3.189767061730218,-3.2067266736235744,-3.2237551315229473,-3.240851134497037,-3.258013363363818,-3.2752404869084972,-3.2925311674794946,-3.3104010231589855,-3.3286344761076894,-3.346901116249163,-3.3652002723460646,-3.3835312924494056,-3.4018935432576742,-3.4202864094962058,-3.438709293316521,-3.4571616137152943,-3.47564280597264,-3.494152321109196,-3.51268962536171,-3.5312541996765328,-3.549845539220674,-3.568241278697751,-3.5871065629529153,-3.6057753044127683,-3.6244689247821698,-3.643186983575105,-3.664317010136468,-3.6853814013649315,-3.705001772381949,-3.724648727826574,-3.7443218559817635,-3.7640207516676543,-3.7837450163728534,-3.8034942583498768,-3.8232680926787603,-3.8430661413028875,-3.8628880330401367,-3.882733403572702,-3.9026018954181976,-3.9224931578847815,-3.9431521433354484,-3.9638744710091616,-3.984620355553441,-4.005389400104876,-4.026181217082895,-4.046995427909609,-4.067831662740141,-4.088689560202816,-4.109568767148837,-4.130468938411103,-4.151389736571642,-4.1723308317374315,-4.193291901324149,-4.214272629847614,-4.235272708722444,-4.256291836067846,-4.277329716520029,-4.298386061051093,-4.319460586794151,-4.339876455020471,-4.359201943644522,-4.378521996206436,-4.397836788220469,-4.417146500778158
-2.146222386421105,-2.1461954560865273,-2.1476131537538454,-2.1486553553392205,-2.148768706349932,-2.1499068068763534,-2.1539525045234136,-2.159441318427099,-2.165240130318391,-2.1703088953429743,-2.176043642378256,-2.184070793964574,-2.1908263757815747,-2.1978338729047255,-2.2052018869596544,-2.21480965678247,-2.224787386515078,-2.2351091431517855,-2.2447091318676766,-2.25264553595824,-2.261947595489322,-2.2757718277082537,-2.2896902308162224,-2.300548233914292,-2.313048980059974,-2.326378085162414,-2.339410081907659,-2.3524358548415165,-2.3655782940376384,-2.3788771974242464,-2.392345204583516,-2.4059853139955907,-2.419796627856834,-2.433776498178898,-2.44792142680809,-2.4622274795025434,-2.4766904913663357,-2.4912852176933513,-2.5043255077259814,-2.517474127471289,-2.5307313590752036,-2.544097348541532,-2.5575721151900424,-2.5750616610523442,-2.592706030512358,-2.610467699251214,-2.628341387445498,-2.6449071882801856,-2.660918843630648,-2.6770328589038734,-2.693245453690252,-2.7095529303199775,-2.725951673835118,-2.7424381507998996,-2.7590089070780484,-2.7756605646242583,-2.793481348923767,-2.812090934888981,-2.8307510634937345,-2.849459714794092,-2.868214947566466,-2.8870148932499933,-2.905857750438512,-2.9247417798715842,-2.9436652998797297,-2.9626266822440033,-2.9816243484344924,-3.0006567661961636,-3.0197224464539105,-3.0388199405116487,-3.0579478375229763,-3.076731030854283,-3.0944618995757334,-3.1122367650933924,-3.130054638050613,-3.1479145584664625,-3.165815594866557,-3.1837568434230503,-3.2017374271065226,-3.2197564948519806,-3.2378132207407835,-3.2559068031998826,-3.2740364642195035,-3.29220144859007,-3.3098840660316986,-3.3272978466587197,-3.3447711806437024,-3.362302750053592,-3.379891250900754,-3.3975353958962553,-3.4152339168201493,-3.4329855665349527,-3.452168141278146,-3.471435406065046,-3.4907345859019308,-3.510065221304617,-3.529426852909301,-3.548819022421486,-3.5681484124366447,-3.5864083691356323,-3.6047386224794136,-3.623135376214705,-3.6415949697916297,-3.6619290519324763,-3.6806947122419342,-3.6994835577712957,-3.7182951923151033,-3.737319060149964,-3.757781725799438,-3.778272497588591,-3.79879086776022,-3.8193363413306765,-3.8399084356749653,-3.8605066801284047,-3.88113061560393,-3.9017797942244306,-3.9224537789694494,-3.942406847012137,-3.962342625500924,-3.9823001626319092,-4.002279134176666,-4.022279222301323,-4.042300115464411,-4.062341508310016,-4.082403101557272,-4.102484601886989,-4.122585721826141,-4.1427061796309825,-4.1628456991693525,-4.183004009802425,-4.203180846266897,-4.223375948557235,-4.2435890618090895,-4.263819936183548,-4.284068326752724,-4.304333993386915,-4.324616700643489,-4.346104652738052,-4.368152420164269,-4.390217168886403,-4.412298633041456
-2.1428401596793574,-2.1437888811959023,-2.146241118582475,-2.147963852471234,-2.148256279114147,-2.1498038749724793,-2.152205581894219,-2.156338471889388,-2.161522453192506,-2.1672929937294083,-2.1757228971329443,-2.1818875572876784,-2.1886997609725163,-2.196068024669821,-2.205100437293739,-2.212629172180179,-2.2208499433305464,-2.2298479643208258,-2.2391587540939084,-2.2487573452632446,-2.2607933334730332,-2.271704111978076,-2.285419255408495,-2.299287686435731,-2.309007615453448,-2.317625917161727,-2.3264024037177813,-2.335336862301209,-2.345372802677319,-2.357036666921955,-2.36885669460894,-2.380826963489311,-2.3929420408751176,-2.406603213173195,-2.4226630965684643,-2.4389263041598763,-2.4553803166192125,-2.4720137675672533,-2.488816312362344,-2.5057785138246653,-2.522891742563073,-2.5401480898895543,-2.557540291588297,-2.571155560889787,-2.5848474789988294,-2.5986475629587216,-2.6125554145071748,-2.628651619349691,-2.646698528642366,-2.6648190624692076,-2.6830100937716517,-2.701268665956936,-2.7195919781383244,-2.7379773718318337,-2.756422318946482,-2.7749244109266855,-2.7923898173350845,-2.8091934260101503,-2.8260682124903176,-2.843011053082939,-2.860018871509433,-2.8770886320012785,-2.8942173345884212,-2.911402021181157,-2.928639847049079,-2.9459291458083725,-2.9637347626842323,-2.98204000119398,-3.000386983849339,-3.0187741485869575,-3.0372011078687806,-3.055667608813271,-3.0741734414074067,-3.0927184125625735,-3.1113023330095055,-3.1299250086504973,-3.1485862343364164,-3.167285789378621,-3.1860234344574976,-3.2047989096948726,-3.223611933695032,-3.242462203378383,-3.261349394447609,-3.2802731623425165,-3.299233143557115,-3.318228957210183,-3.337260206777979,-3.3563264819141168,-3.37542736029652,-3.3945624094546445,-3.413731188541487,-3.4329332500245733,-3.450789120669141,-3.4686433789977933,-3.4865471665471364,-3.504499334449411,-3.522498760573559,-3.540544349956507,-3.558635035060548,-3.576769775901083,-3.595714154778118,-3.618558345029545,-3.641426198050765,-3.660113915687152,-3.6786889206595093,-3.6973168968033403,-3.71688502160325,-3.7371292298538727,-3.7559852942255616,-3.7748630188088526,-3.7937620462178057,-3.812682028007477,-3.8316226243901244,-3.850583503961554,-3.86956434343731,-3.8885648273982762,-3.907584648045393,-3.9266235049630938,-3.9456811048911904,-3.96475716150485,-3.9838513952023717,-4.002963532900468,-4.0220933078367835,-4.041240459379337,-4.061160406123308,-4.082960573866303,-4.104781719971608,-4.126623498226992,-4.148485569282242,-4.170367600551633,-4.192269266108826,-4.214190246575916,-4.2361302290079,-4.258088906773927,-4.280065979436169,-4.302061152627233,-4.324074137926819,-4.344916217657346,-4.365232318033549,-4.385564779741819,-4.405913385013244
-2.142840159679356,-2.14252316352,-2.143579035569005,-2.1454036957323592,-2.1478521765364675,-2.1491348385337434,-2.1520109869900477,-2.1557484310801422,-2.160278106492149,-2.165574435863073,-2.172449131420794,-2.1789628246791732,-2.187231983110068,-2.195996016150358,-2.2039188839433486,-2.2121947065668737,-2.2204202226096985,-2.2284714799425966,-2.236779202785327,-2.2482280598592537,-2.2586223343558225,-2.2691443100004456,-2.2790819254461065,-2.2896469096964616,-2.300418608884413,-2.3113862257526434,-2.3225401080216077,-2.333871579433789,-2.3444296554831676,-2.353681742504184,-2.363094649274843,-2.375150188695824,-2.3907604770826647,-2.405196927773122,-2.4175870110903017,-2.43010802248887,-2.442756002762157,-2.455527270827381,-2.4713983610684904,-2.4881110607071366,-2.5049046002998003,-2.522117432415331,-2.5396450542196947,-2.557269708083186,-2.5749868240869738,-2.592792135228816,-2.6106816485209383,-2.6265705514852855,-2.6419240026543402,-2.6593559205481565,-2.6768490326485805,-2.6944014467702018,-2.7120113104171555,-2.7296768224505903,-2.747396245131299,-2.765167916090224,-2.782990259743678,-2.8008617976418853,-2.8187811572223676,-2.836747078424048,-2.8547584175548852,-2.872814147511386,-2.890913352156514,-2.9090552062515966,-2.927238886488699,-2.945462485809293,-2.9632576566677553,-2.98063763862098,-2.998056870244323,-3.0155134643100716,-3.0330043199627412,-3.050526134235616,-3.068075466609415,-3.0856487396790033,-3.1032422298878823,-3.120852057848965,-3.13847418165801,-3.1561043955408747,-3.173738336107653,-3.191371498612147,-3.208999265669435,-3.2266169507053473,-3.244219857857636,-3.26180335900039,-3.2793629869596863,-3.2968945418784097,-3.315157241233024,-3.334884258534795,-3.354653958098784,-3.374465427912908,-3.3943177832098756,-3.4142101654229253,-3.4341417411897215,-3.454111701401968,-3.474119260298085,-3.4941636545968544,-3.5142441426695825,-3.5343600037483838,-3.5545105371660672,-3.5746950616030224,-3.5949475708040746,-3.6151634519999325,-3.6354460456896143,-3.65576008589387,-3.6761049784214634,-3.696480144778601,-3.715994964682346,-3.7347204505640366,-3.7534908794759834,-3.7723039654824397,-3.7911576002769354,-3.810049840919796,-3.8289788973261794,-3.8479431199313945,-3.866940987819601,-3.885971097496673,-3.905032152409422,-3.9241229532570987,-3.9432423891021724,-3.9623894292604587,-3.981563115934445,-4.000762557543064,-4.019986922696425,-4.0393815699048154,-4.060404732842662,-4.079585879310388,-4.0987836554639925,-4.117997823417523,-4.137228150558035,-4.156474409391551,-4.17573637739431,-4.196995582339536,-4.219408889781879,-4.24183879721608,-4.264284969588915,-4.286747081941648,-4.309224818953838,-4.331717874519334,-4.354225951350971,-4.376748760610784,-4.3992860215633645
-2.1390649600974068,-2.1398690837128127,-2.1398484095086254,-2.141109188867001,-2.1443879501053873,-2.1483561174331283,-2.151520678893394,-2.154822659881894,-2.1581979466060006,-2.1654326283445537,-2.171308932885349,-2.1785652342725585,-2.184887900822483,-2.19145773958725,-2.1982789349854945,-2.205351888966844,-2.21267675330693,-2.2211802682940265,-2.2346305113483425,-2.2453385174836025,-2.2582546528407716,-2.268735809123473,-2.2776902501485674,-2.286422945441712,-2.2953341660301327,-2.3044156236414945,-2.3136589327534027,-2.323055580802641,-2.3326892474369014,-2.3446967706988735,-2.3597893253248787,-2.372670363157567,-2.38241113036803,-2.3923191471077803,-2.405400270380427,-2.421767051467922,-2.4382240451315758,-2.454768613654895,-2.4701677224190846,-2.487373280172841,-2.504691748235696,-2.521776941196248,-2.538726088924391,-2.5557500727886455,-2.572846932665553,-2.590014711531335,-2.607251452569825,-2.6245551999619776,-2.6406924152264364,-2.654920377522688,-2.6692537471714375,-2.6836917761104195,-2.6982336651532144,-2.7128785693402673,-2.7276256029226404,-2.7424738439969265,-2.7574223388107617,-2.772470105758729,-2.7876161390887275,-2.8029783427811044,-2.8210681067638648,-2.839241386687508,-2.8574958176270924,-2.875829133879455,-2.8942391623262327,-2.912723816597301,-2.931281091884492,-2.9499090602904063,-2.968605866622746,-2.987369724563725,-3.0061989131586864,-3.025091773579151,-3.0440467061242185,-3.063062167430946,-3.082136667869631,-3.1012687691041165,-3.120457081800509,-3.1397002634703557,-3.1589970164363996,-3.1783460859107664,-3.197746258176762,-3.2171963588665737,-3.2366952513281113,-3.2562418350749467,-3.27583504431393,-3.2954738465456104,-3.3143942052812068,-3.3318586540759014,-3.3492851650326982,-3.366671699753532,-3.3840169611662025,-3.40132041520118,-3.4185822751579313,-3.4365424644347256,-3.4591945423405166,-3.481877693681292,-3.5045904655827407,-3.5273315779615255,-3.550099893202992,-3.572894392123401,-3.5949129036000897,-3.613167401147347,-3.631428342728379,-3.64972945252293,-3.6680698254444986,-3.6864485822017317,-3.7048648688096826,-3.7233178560340745,-3.7418067388018583,-3.760330735588578,-3.77888908778959,-3.797481059081007,-3.816105934775302,-3.8347630211759167,-3.8534516449342977,-3.872171152412542,-3.8909209090540724,-3.9097002987645015,-3.9308202170704565,-3.9524868505869066,-3.9741766877583267,-3.9958893398815456,-4.017624425399058,-4.039235434762299,-4.05850736697164,-4.077802038012398,-4.09711880806425,-4.116457075229662,-4.1358162723209535,-4.155195863966215,-4.174599220529385,-4.195013836869155,-4.214306574806764,-4.233614382751696,-4.252937056672891,-4.2722743968386245,-4.291626207695621,-4.31099229775226,-4.33045439413584,-4.350013906987883,-4.369589431325558
-2.1390649600974063,-2.138418562622125,-2.138639612751172,-2.1398423349008953,-2.1429253133614146,-2.14706189456991,-2.1499734968754716,-2.153037551354634,-2.157965101078082,-2.164155609268238,-2.17085416240214,-2.1767132989914746,-2.182778593270614,-2.1891220387991877,-2.195767507388748,-2.2027274654710145,-2.210004525817801,-2.220253619730456,-2.2323665214264437,-2.245128794917723,-2.25414380043118,-2.2631889626039245,-2.2724676593808137,-2.281973445823018,-2.291699893741034,-2.301640683912934,-2.3117896855909836,-2.322141036998986,-2.33259692109108,-2.3434293611098895,-2.3543572771967822,-2.365470487730649,-2.376770095726038,-2.389126675380752,-2.402606064486941,-2.419292791445128,-2.4361204989424197,-2.453081234412034,-2.4684183966049726,-2.481426177189727,-2.494547615825843,-2.5077799032828128,-2.5211204012970896,-2.5345666277993155,-2.548116243691496,-2.561767040974937,-2.5767502070575183,-2.593464674868839,-2.610312573053526,-2.6272865854237457,-2.644381001147859,-2.661590975000332,-2.678912205867569,-2.6963407765290843,-2.713873063963026,-2.7315056839113825,-2.749235453689063,-2.7670593655364133,-2.784974566522565,-2.802859412338853,-2.8181988815248458,-2.833633488098098,-2.8491621616942373,-2.8647838226925595,-2.8804973846069535,-2.8963017563298137,-2.912195844251692,-2.9281785542813625,-2.944248793793766,-2.960405473537343,-2.9766475095379166,-2.9929738250442313,-3.009383352571575,-3.0258750361157425,-3.0424478336323255,-3.0591007199089844,-3.075832690005976,-3.092642763510619,-3.1095299899572035,-3.126493455925771,-3.1463356156578324,-3.1682152240352814,-3.1902083810816175,-3.2122987226653636,-3.234472763490818,-3.2567195788388412,-3.279030379348694,-3.301398094304515,-3.323817010587462,-3.3462824784551404,-3.3687906794313496,-3.3913384462378047,-3.4139231241481487,-3.4358034506079127,-3.4529854666280544,-3.470130361953185,-3.4872405758624963,-3.5043188332820394,-3.5213680360445414,-3.5383911660314853,-3.55539120355521,-3.5723710622235765,-3.5893335398901804,-3.608889208366604,-3.630156976581958,-3.651454431354999,-3.6727811313051806,-3.6941366293218776,-3.7155204752754596,-3.7369322182019964,-3.758371408063274,-3.7798375971628575,-3.8013303412826813,-3.8228492005916603,-3.844393740367922,-3.8659635315681533,-3.887558151271337,-3.909177183019051,-3.9285087233042555,-3.9473456016945647,-3.966210369637576,-3.985102478951733,-4.004021397022698,-4.022966606270525,-4.041937603633085,-4.06288450608156,-4.085190544281804,-4.1075154356626244,-4.12985877255569,-4.152220161113112,-4.17459534400073,-4.194014233113668,-4.213452076723126,-4.232908443055335,-4.2523829214063245,-4.27187512056696,-4.291384667394156,-4.310911205512904,-4.330372479465658,-4.3497665691325205,-4.369174386783615
-2.1348984391932775,-2.136023870040088,-2.136480333969383,-2.1390783741988235,-2.141370211057975,-2.1435991833786296,-2.1461623360967375,-2.1487591578458396,-2.1564913167859983,-2.1620116821128375,-2.166179014766841,-2.1706726008562915,-2.1754924711758448,-2.180641104575905,-2.1861154172603934,-2.196591801362252,-2.208064249236556,-2.2200019423053052,-2.228083066909745,-2.23616462661695,-2.244497749330307,-2.253081174233135,-2.261912959119543,-2.2709904824042475,-2.2803104807569303,-2.289869110210479,-2.3012521909881802,-2.315403272606404,-2.3298935783241985,-2.3422742082129004,-2.3520787050426804,-2.3620019030259853,-2.372949696288886,-2.388267675855381,-2.402396164275122,-2.412643066544242,-2.4256192550133386,-2.439553487579206,-2.4536987389422817,-2.4679724327152828,-2.482364444728945,-2.4969213286848757,-2.5118839624467677,-2.527598654932683,-2.5437756945093377,-2.56018010269895,-2.575516932059806,-2.589363940111996,-2.603306190313679,-2.6173419019312174,-2.6314693810986687,-2.6456870142374,-2.6599932620427507,-2.6743866539775776,-2.6888657832200904,-2.7034293020199116,-2.7181933771645106,-2.7331781192321944,-2.7481713223238056,-2.7631706827339277,-2.7781740450783987,-2.793179407204867,-2.808184923354198,-2.8231889058049275,-2.838189825188287,-2.853443985509809,-2.86886003378192,-2.884347628779055,-2.8999058971019247,-2.917679447672741,-2.9374680550862404,-2.957444001436721,-2.9776116766266636,-2.9979793185304064,-3.018556189292873,-3.0393491443201164,-3.0603592558398507,-3.0815797422920266,-3.102996177449742,-3.1245887892939437,-3.143532294585956,-3.1606456988558445,-3.177832940007037,-3.1950933946607756,-3.212426585055996,-3.231393416145472,-3.25212024386329,-3.2728673818672895,-3.293638513753077,-3.31443636769137,-3.3352629367314974,-3.356119649112539,-3.377007498748288,-3.3979271448782087,-3.418878988197801,-3.439863229169359,-3.4608799128585215,-3.481928963571055,-3.503010211744858,-3.524123414936204,-3.545268274280014,-3.5664444474627186,-3.587651558992946,-3.6062812841961804,-3.6232167706080483,-3.640142290645562,-3.657059948055112,-3.6739716609067665,-3.6908791678950714,-3.7089593454891627,-3.7308910042966454,-3.7528514693846384,-3.7748397421303865,-3.796854923684558,-3.8188961934538526,-3.8409627938614603,-3.8630540192852516,-3.885169207842681,-3.9073077351584535,-3.9294690095406315,-3.951652468176123,-3.9738575740768294,-3.9960838135874726,-4.018330694320381,-4.040597743419462,-4.060933900066057,-4.079955020059319,-4.099000501169735,-4.118069893570217,-4.137162759614577,-4.156278673418174,-4.175417220453799,-4.194577997162552,-4.213760610579176,-4.232964677971563,-4.252189826493966,-4.27143569285334,-4.290701922988634,-4.309988171762331,-4.329294102663878,-4.348619387524702
-2.134898439193277,-2.134403176690861,-2.1351941907369216,-2.13584513880112,-2.137611913172278,-2.1401772709752587,-2.143320781995205,-2.147795559772366,-2.151419608364282,-2.1542974767762653,-2.1574874369518033,-2.161021834111728,-2.165414028092177,-2.175191201993635,-2.1856182268691846,-2.194882284622632,-2.207913547212082,-2.2175896490100397,-2.2254769648105395,-2.2336491782004626,-2.2420905550463908,-2.2507843391876783,-2.259713784414075,-2.268862663225221,-2.2782155710510033,-2.2877580943580336,-2.29966201944751,-2.3096844258862594,-2.319931186459981,-2.330396854872455,-2.3426059762197387,-2.356873372033719,-2.372035916869655,-2.386069053914991,-2.400016796739198,-2.412290838678734,-2.423059524837766,-2.4351672441459296,-2.4479559749089357,-2.4633686020868755,-2.4789929381714786,-2.4946996645931785,-2.510230370068763,-2.5252255466585485,-2.5399633902372036,-2.5546683631564466,-2.569392343918936,-2.584147451960563,-2.598935904003139,-2.6137567418155156,-2.6286078049245245,-2.643486441568802,-2.658389808127044,-2.673315012052136,-2.6882591878010538,-2.7032195411387523,-2.7180759174219116,-2.7328043873222,-2.7476135168248694,-2.762502154871722,-2.777469191120392,-2.7925135530490617,-2.8076342032683588,-2.8228301370232116,-2.838100379869216,-2.8531863096999746,-2.8681771437812675,-2.883161270303044,-2.8981401322106177,-2.915533986227678,-2.9312310629897076,-2.9469963121607528,-2.9628289351327117,-2.980710052330124,-3.00200295792431,-3.0232047994542803,-3.0443062332791793,-3.0653075104681355,-3.086217685557047,-3.107051971879645,-3.1278283679709196,-3.148564793733413,-3.1692773220022152,-3.189979438290197,-3.2106819799481823,-3.229832240956913,-3.2473103981055766,-3.2648615609580665,-3.2824869839933086,-3.300189184234375,-3.3179729350894283,-3.3358473419882677,-3.353830571709813,-3.371961696562328,-3.3903323986806666,-3.4091604558195807,-3.428801642054615,-3.4493270107134704,-3.470390737039623,-3.491718413407898,-3.5131884879604875,-3.534749116417524,-3.5563757973536543,-3.578055545645568,-3.5997807410756026,-3.6215465028830893,-3.6433494624557046,-3.6651871426827407,-3.687057622561675,-3.707784037443896,-3.7246876785186567,-3.741591352315967,-3.758496184223998,-3.775403175626124,-3.792313215260595,-3.8092270899547076,-3.8261454946306293,-3.843069041535802,-3.8599982686907426,-3.876933647572918,-3.893875590072698,-3.910824454767198,-3.9277805525629015,-3.944744151759992,-3.9617154825903302,-3.9786947412793214,-3.9956820936786492,-4.0126776785140414,-4.02968161028778,-4.049151901354507,-4.068761154144229,-4.088403627214372,-4.10807878196036,-4.127786087328453,-4.147525019897555,-4.167295063935276,-4.187095711432256,-4.20692646211817,-4.226786823462172,-4.246676310660085,-4.266594446610202
-2.1303424255983927,-2.131407481148979,-2.1338628355278892,-2.13549372685913,-2.1359399064977427,-2.136636857749172,-2.139983915759188,-2.146258966310249,-2.1487240176545086,-2.151250910993136,-2.15422045754623,-2.157955052089953,-2.1649012227645867,-2.169862411817351,-2.182160319472357,-2.1919067923989632,-2.19800325444557,-2.204390821479513,-2.211054949418258,-2.217981168265988,-2.2254017259832537,-2.2367551011031224,-2.248687858591479,-2.261148205539859,-2.274089462564033,-2.2874698685638193,-2.2974768852174012,-2.307359672977269,-2.317395235306149,-2.3293539141937663,-2.3410757144574155,-2.3560123275937235,-2.369691417658699,-2.3831905330711685,-2.3968624852692493,-2.4102791339579555,-2.422899661252346,-2.43364383513913,-2.447351937674579,-2.459818341274756,-2.472343453498884,-2.4849949363943855,-2.497776119362858,-2.5106868653545082,-2.5237262042464748,-2.5368930145930983,-2.550186319336582,-2.5636054721800905,-2.577150322507443,-2.5908214027757723,-2.6046201740585286,-2.6185493721381747,-2.6326135150621917,-2.6468196660815595,-2.66117859885154,-2.675706588137775,-2.690428131973555,-2.7053798982829482,-2.7206157127683137,-2.736210521834501,-2.7522568388424755,-2.7688432575528497,-2.786015423081833,-2.8037493775312092,-2.8219671811130604,-2.840576665492174,-2.859499510964047,-2.87867939712247,-2.8980774258885615,-2.9131057512321497,-2.92806479688343,-2.9430142955740495,-2.959344020742898,-2.9787281486871593,-2.9946931838511546,-3.010723284833304,-3.0268177080355416,-3.042975721136392,-3.059196602241851,-3.075479639100244,-3.0918241283777164,-3.1087622627164637,-3.1295218055865845,-3.1503419445619185,-3.1712198944642402,-3.1921527849518867,-3.2131375552026955,-3.2341707847827994,-3.2552484063788314,-3.2763651877222424,-3.297513732569241,-3.3186824002332176,-3.339850571748892,-3.360976801483066,-3.381967108905814,-3.4026014891230862,-3.4225220087405823,-3.4416555197188208,-3.4603458137017586,-3.478865323984543,-3.4973336842383675,-3.5158008742257376,-3.5342895822030576,-3.5528110292948982,-3.5713711188447466,-3.589973059941441,-3.6086185929203944,-3.6273086083097494,-3.6460434806227893,-3.6648232585585294,-3.6836477785440085,-3.7025167352582526,-3.721429726957836,-3.7403862854830674,-3.7593858966434244,-3.7784280143856313,-3.797512070840633,-3.816637483576363,-3.8358036609170236,-3.8550100058996675,-3.8742559192540664,-3.8935408016718522,-3.9128640555511334,-3.932225086348841,-3.951623303636355,-3.97105812192789,-3.990528961333279,-4.010035248073436,-4.0295764148876145,-4.046693981872897,-4.063714866831802,-4.080744321489377,-4.097782386786923,-4.11482908994097,-4.131884445928153,-4.1489484588149965,-4.166021122949601,-4.183102424030026,-4.203419314744334,-4.223769529961792,-4.244138985188479
-2.130342425598392,-2.129960650781128,-2.129303051102784,-2.129318767228666,-2.1305868897719007,-2.1334245616608656,-2.1378699289683856,-2.1398156559366437,-2.1423658118024886,-2.1453935287283374,-2.1488498408695684,-2.155715025556048,-2.1617115749403886,-2.16912608817921,-2.17367763634301,-2.179360175761058,-2.186951125949802,-2.1954001019783194,-2.2046634316341267,-2.214684385956946,-2.225155525254424,-2.232564826390049,-2.2430606186260786,-2.2544767179187835,-2.2662552349409633,-2.2783590233793634,-2.2907523099516713,-2.3034019371333985,-2.3162780003484333,-2.3275733445415265,-2.340902542834982,-2.353483927018827,-2.3695505672136976,-2.3821741570443233,-2.3924125184589635,-2.4027518438553073,-2.4174136626855294,-2.4325379748868245,-2.44439303642454,-2.45530337103756,-2.4663711882683153,-2.477594676411441,-2.488977955467582,-2.5005439867923758,-2.51238503606457,-2.524778939964964,-2.5378592132207096,-2.5513326526791844,-2.565032469937704,-2.578908309248109,-2.5929423398320193,-2.607126655565533,-2.621457107612164,-2.6359312492726437,-2.650547515886731,-2.665304842235928,-2.680202456316027,-2.695239751897411,-2.710416199589463,-2.7257312786069257,-2.741184421111172,-2.7567749654761187,-2.7725021169968866,-2.7883649156092787,-2.804362210647553,-2.8204926427918133,-2.836754633282292,-2.8531463802911157,-2.8738724392090607,-2.895112397095149,-2.9165019992020422,-2.937930016357593,-2.9579538485669667,-2.9728833082077024,-2.9878024902000893,-3.002711431678229,-3.017610294843755,-3.0324994069455196,-3.0473793087832015,-3.0674360747544616,-3.0880660852436232,-3.108229374991213,-3.1246946914959683,-3.1412193975247416,-3.1578028192761183,-3.1744442890493882,-3.191143144823584,-3.207898729878354,-3.2247103924544858,-3.241577485451889,-3.259771799893258,-3.278450404118722,-3.297190950347853,-3.3159914341045393,-3.3348499374917364,-3.3537646261411878,-3.3727337459958076,-3.3917556199945524,-3.410828644716716,-3.429951287031267,-3.4491220807872924,-3.4683396235734785,-3.4876025735675746,-3.506909646491291,-3.5262596126812795,-3.545651294283152,-3.5650835625723065,-3.5845553354030963,-3.604065574785766,-3.6236132845893048,-3.6431975083670896,-3.6628173273015134,-3.682471858263159,-3.7021602519796755,-3.7218816913092656,-3.7416353896137773,-3.7614205892260033,-3.781236560006242,-3.8010825979830054,-3.8209580240730583,-3.840862182876071,-3.8607944415394204,-3.8807541886888304,-3.900740833420838,-3.9207538043531507,-3.9407925487293944,-3.9608565315746924,-3.9809452348989645,-4.001058156944868,-4.02119481147762,-4.041354727113952,-4.061537446687858,-4.081742526650677,-4.1019695365035185,-4.122218058259784,-4.142487685936194,-4.162778025070291,-4.183088692262957,-4.200192340062696,-4.217290842222716,-4.234397895626468
-2.1253989260717554,-2.126257770199068,-2.125989067961332,-2.126550022402766,-2.128577508875813,-2.1322137591387076,-2.13366951028561,-2.1347719383876576,-2.136305369942924,-2.140270002731032,-2.147415493424963,-2.152717892756216,-2.1582009546447063,-2.166795491565397,-2.1726470320159983,-2.178545706709399,-2.184029830433665,-2.192606420699021,-2.2017172329568693,-2.2113429818840014,-2.2214608156280278,-2.2320437529123063,-2.2401967565085728,-2.248039924798893,-2.256083871837063,-2.265297630775486,-2.2782143140829683,-2.2936889335107447,-2.3093022396092775,-2.325043090576138,-2.3378847003532983,-2.35196176784423,-2.363048644086403,-2.374329328839889,-2.387739999821101,-2.402476390104729,-2.4132047196975566,-2.4238217655464434,-2.4348075850746245,-2.446551683775295,-2.4588729020087428,-2.471471100860022,-2.4842478430605066,-2.4971465485070428,-2.5100571116799113,-2.522689459110016,-2.53490053749151,-2.546975671682036,-2.559074980842201,-2.5712431277376533,-2.5834930901836106,-2.5958468029675514,-2.6113133302734215,-2.6268282414094397,-2.642392365576867,-2.658006388992519,-2.6736708588570215,-2.6893861894059437,-2.7051526694305132,-2.720970470804382,-2.736839657663931,-2.752760195728727,-2.7687319597228446,-2.7847547333446485,-2.80082821365987,-2.816952145242311,-2.833897368067153,-2.8531238085706274,-2.8696658621031856,-2.886310846512272,-2.9030789056211077,-2.919967435069397,-2.936973676615043,-2.954094742965454,-2.971327643792856,-2.988669311959362,-3.0061166291093864,-3.026386127720612,-3.0468751006204347,-3.062250850818838,-3.0771153925227153,-3.0948281140924636,-3.112843772878962,-3.130943591379915,-3.1491247321831572,-3.1673844445171335,-3.185720068675125,-3.204129038862628,-3.222608884690394,-3.241157231524983,-3.258499366163036,-3.275475396039774,-3.292504940491592,-3.3095873687135153,-3.3267220535416473,-3.3439083713346855,-3.361145701879619,-3.378433428319897,-3.3957709371044524,-3.413157617955938,-3.430592863856665,-3.4480760710506706,-3.4656066390605327,-3.4831839707174304,-3.5008074722031974,-3.5184765531029543,-3.536190626467148,-3.5539491088817625,-3.5717514205455405,-3.5895969853531735,-3.6074852309833734,-3.6254155889909097,-3.6433874949016145,-3.6614003883095645,-3.6794537129756044,-3.6975469169264175,-3.715679452553535,-3.7338507767115576,-3.7520603508150403,-3.7703076409335017,-3.788592117884043,-3.8069132573211726,-3.825270539823421,-3.843663450976394,-3.8620914814519836,-3.880666054530408,-3.900470174752783,-3.9203010259881066,-3.9401580699587004,-3.9600407835202653,-3.9799486581031505,-3.9998811991797116,-4.01983792575632,-4.039818369888555,-4.059822076218286,-4.079848601531493,-4.0998975143355425,-4.119968394455003,-4.140060832644933,-4.160174430220717,-4.1803087987036145
-2.1253989260717545,-2.1245379806741984,-2.1238428547054795,-2.1244459993757907,-2.127001476759848,-2.1286857801378223,-2.130610452388945,-2.1331212401168185,-2.135774996967921,-2.1395850167517625,-2.144554997672201,-2.1496606284812474,-2.1569852181946367,-2.161658908001357,-2.1685428789492214,-2.1760039167902,-2.183718534289567,-2.1891853161479693,-2.1949364122219146,-2.2009633516251284,-2.207258759440031,-2.2171103705182973,-2.228793100356986,-2.2407210159132496,-2.2528893957019376,-2.2643191629330506,-2.2779469868626196,-2.2908388953431693,-2.306014032719428,-2.3216298964332016,-2.3374587486443517,-2.3483208568033187,-2.3589049203863475,-2.373213564521982,-2.3857954598991884,-2.3974353695448753,-2.409227717834576,-2.421115443826016,-2.4328897745350355,-2.444158923594103,-2.4551028298755804,-2.466019811995052,-2.47700186151698,-2.4880816343642245,-2.4992774097031547,-2.510603277909898,-2.5220720175993865,-2.534442996740856,-2.5497270915899106,-2.565054865240615,-2.580427686193461,-2.595828678274542,-2.6082506580765177,-2.620758803765753,-2.633352769362666,-2.646032609609775,-2.6621000200272746,-2.6801071635540774,-2.6980414769982963,-2.715825579548689,-2.7333664295102147,-2.7505779631352305,-2.7674228120143742,-2.7839459927162333,-2.800281096942064,-2.816694313749383,-2.8331255186425004,-2.8493488213364127,-2.8656210329836305,-2.881941651613501,-2.898310085838864,-2.9147257025213573,-2.931187831581385,-2.9476957655448337,-2.9653827604361083,-2.985636657414002,-3.005972239382525,-3.0236664499429198,-3.0413156246482393,-3.0590610191337637,-3.076899532846505,-3.0919752463246835,-3.106834778302286,-3.1217035932424,-3.1366080418741946,-3.151646994918335,-3.1672421830664783,-3.183787904716975,-3.200743562061723,-3.217830645534764,-3.2349860361348775,-3.252190817125212,-3.2694373582941987,-3.2867218327727694,-3.3040419718824974,-3.3213962412775686,-3.338783491429859,-3.356202792347019,-3.373653348545414,-3.3911344522609834,-3.408645456237095,-3.4261857571439283,-3.4437547850624473,-3.461351996575245,-3.4789768700802974,-3.4966289025182014,-3.514307607022751,-3.5320125111895,-3.549743155766947,-3.5679438486777713,-3.587232040413379,-3.606558222530839,-3.625921509028561,-3.6453210434065664,-3.6647559973363784,-3.6842255694099153,-3.703728983961317,-3.7232654899562068,-3.742834359943555,-3.76243488906548,-3.7820663941210237,-3.8017282126801026,-3.8214197022442176,-3.841140239450848,-3.8608892193185778,-3.880554127083447,-3.899050888936197,-3.9175812733739215,-3.936144792120239,-3.954740962315374,-3.9733693065680504,-3.992029353002414,-4.01072063529999,-4.029442692736665,-4.048195070214715,-4.06697731828991,-4.085788993193737,-4.104629656850871,-4.123498876891901,-4.142396226661469,-4.161321285221942
-2.120070126626838,-2.1206982518162736,-2.121770565662612,-2.121314943576903,-2.1208651166260957,-2.122542793148298,-2.1248688466420065,-2.1281789853964606,-2.133157651591813,-2.1371637196102395,-2.1402922581463644,-2.147730586861784,-2.155362199681496,-2.1616399071697945,-2.1666645724351827,-2.1720427832399265,-2.177758588168117,-2.183798967225156,-2.1901573837417008,-2.1968422907738363,-2.2056840754150873,-2.2138162509086294,-2.2206632787747913,-2.2327815778729296,-2.247740623678152,-2.2628923414541737,-2.275513037713118,-2.2906320726552307,-2.3039738873542173,-2.317351086508815,-2.3309680883127815,-2.3448210578229793,-2.3588741476856585,-2.3695376146629323,-2.380304939006789,-2.3911703783906018,-2.402128709037874,-2.4131751732694076,-2.424305432259543,-2.4355155236817407,-2.4468018238584484,-2.458161014006664,-2.4695900501732844,-2.4810861364725647,-2.4926467012648486,-2.5042693759465298,-2.5192011137462558,-2.533696050588439,-2.545487738748539,-2.5574593764059803,-2.5696229913661783,-2.5819900000589904,-2.5945707484006646,-2.608143243011753,-2.6260818751968826,-2.6440776970686803,-2.6587992762853463,-2.6716553210448737,-2.6846061286501888,-2.697662324531314,-2.710844766712531,-2.7241949955159277,-2.7430732952756163,-2.764407649066417,-2.7856734387277564,-2.806690020065,-2.8268184803375793,-2.844874891488492,-2.861392076233107,-2.8774170642970383,-2.893296760962906,-2.909139471458496,-2.9251344242765844,-2.945214101320551,-2.9642487555711723,-2.9808460027555492,-2.997486641849288,-3.0141697118443185,-3.03089410227658,-3.047658451437883,-3.0644609413655695,-3.08129884837059,-3.0981674370471493,-3.1150567701795255,-3.131940196786289,-3.148718573684047,-3.164969921476917,-3.1802997131657635,-3.19524833481979,-3.2100940984160244,-3.224899937809041,-3.2396845990492893,-3.25445559453076,-3.2698209060971033,-3.2868588117542212,-3.303949677216373,-3.321121405986766,-3.339818610549623,-3.358568810189227,-3.3773705619253054,-3.3962224812323556,-3.415123238655312,-3.434071556695941,-3.453066206941598,-3.4721060074116017,-3.4911898200996694,-3.5103165486934205,-3.5294851364542748,-3.548694564242988,-3.5674990936424953,-3.5852798890376123,-3.6030851168540856,-3.6209143621310207,-3.638767219584402,-3.6566432932087896,-3.674542195926912,-3.692463549276254,-3.7104069831249085,-3.728372135410855,-3.7463586519004304,-3.764366185962041,-3.7823943983535084,-3.800442957020212,-3.8185115369029843,-3.8365998197543494,-3.854707493962195,-3.8728342543802152,-3.890979802164317,-3.909143844614542,-3.9273260950223357,-3.9476718261492905,-3.9684529074175923,-3.9892449237856926,-4.010047599212403,-4.030860664890796,-4.051683858973648,-4.072516926313688,-4.093359618217517,-4.114211692212367,-4.135072911824819,-4.155943046370691
-2.120070126626838,-2.1197520834330557,-2.1197100643045204,-2.119342563447476,-2.117696246670672,-2.1176177227321533,-2.1207476167103154,-2.1241344043025534,-2.127820575455531,-2.1318549271835456,-2.13625687032626,-2.1410288970724984,-2.146154328472498,-2.1516121232047287,-2.157382334923962,-2.1634461817508757,-2.1697872810958794,-2.176392073268794,-2.18369064094321,-2.1945341239734555,-2.2039044641528585,-2.211552737643416,-2.2206303156200473,-2.232597913140071,-2.24629893214028,-2.2607019377941726,-2.272735715221125,-2.2813279247215354,-2.290086994618803,-2.299006571637571,-2.308080669235194,-2.3173038221747007,-2.326671047687868,-2.3361777991696586,-2.3458199219712856,-2.355593612649694,-2.3688119163298254,-2.383694713930197,-2.398613269085879,-2.4135659521157122,-2.4285520411845027,-2.4435715314074757,-2.458624970759421,-2.473713317868968,-2.4888378197156618,-2.5039999080969184,-2.5159519760531337,-2.5276924844085524,-2.5394890360829097,-2.5513399049487147,-2.5632434916495943,-2.5751983128180003,-2.590285598413948,-2.6073739732461187,-2.6204062227698333,-2.633671264376329,-2.647169471167316,-2.6608970915464427,-2.6748451287917994,-2.688997185529201,-2.70332482966848,-2.721733044122605,-2.737794171712297,-2.751776080552634,-2.768226712979654,-2.7874309538956266,-2.8067631567736564,-2.8262173957517582,-2.8457880850743464,-2.8654699591725117,-2.885258052871195,-2.905147681961679,-2.924988830997145,-2.9408662293719585,-2.9567835671008056,-2.9727480099199917,-2.9887640809076315,-3.0048347036899297,-3.020961774218042,-3.0371464976717424,-3.053389598443271,-3.0696914569547764,-3.086052202043149,-3.102471775192237,-3.1189499762909847,-3.135486496906328,-3.1520809449014284,-3.1687328629135085,-3.1854417423607133,-3.202207034034089,-3.2190281556179925,-3.2359044939957755,-3.2528353700887767,-3.2692158214020663,-3.2839690223696514,-3.3024787016233956,-3.3210925561462497,-3.338286759428433,-3.355531608252353,-3.3728264247988835,-3.390170531529494,-3.407563251659062,-3.4250039098217675,-3.442491832728698,-3.460026349771164,-3.4776067935624146,-3.4952325004212996,-3.5129028108040252,-3.5306170696902814,-3.5483746269294647,-3.5661748375519764,-3.584017062049657,-3.601900666628989,-3.6198250234398355,-3.6377895107822695,-3.655793513293511,-3.6738364221165876,-3.691917635052347,-3.7100365566958926,-3.7281925985586115,-3.746385179176695,-3.7646137242068596,-3.78287766651022,-3.8025352892249877,-3.8232314223865074,-3.8439406522166686,-3.864662642847647,-3.8853970680880687,-3.906143611007589,-3.9269019635466393,-3.9455262725223506,-3.963744101948871,-3.9819793136966126,-4.000231643585345,-4.018500832728496,-4.036786627405467,-4.0550887789373915,-4.073407043566488,-4.091741182338428,-4.110090960988195,-4.128456149828783
-2.114358393775674,-2.115126577233095,-2.1159382190811926,-2.1164557158844124,-2.115660554722231,-2.1169879344892304,-2.118436851391676,-2.121846541106634,-2.125147641501162,-2.128085215878665,-2.131075571780215,-2.1343418675023402,-2.1379545004753013,-2.1419113295209926,-2.146229968021423,-2.1535093772120257,-2.163103106818948,-2.1731951446564994,-2.1832497964655087,-2.190352235126503,-2.197693355812821,-2.205268893815194,-2.218044157095102,-2.2276962026015372,-2.235009811566457,-2.2425675921007064,-2.2503664517509345,-2.2584036725994685,-2.2666768359791476,-2.275183754754988,-2.283922412642662,-2.295094278095412,-2.309718355520267,-2.324413404433499,-2.3391661059576934,-2.353967644243273,-2.3654953818314453,-2.37552202056012,-2.385670569905221,-2.3959382935813087,-2.4063226533219253,-2.4168212867607948,-2.4274319875867905,-2.438152687755993,-2.4532384631039856,-2.469414720715316,-2.486010129122318,-2.5029147636268307,-2.520057732655339,-2.5373936892262847,-2.554891790595563,-2.5725289193021625,-2.5872029913980454,-2.5992562479469843,-2.6113568928042628,-2.623503819030529,-2.635695996030829,-2.647932463786535,-2.660212327629663,-2.679137871099381,-2.7004156206314573,-2.7177775598469567,-2.7322642907388794,-2.7491567196738367,-2.766266219407754,-2.7812588585368605,-2.7966454869612942,-2.8123264214008072,-2.82823979564297,-2.8443490812140464,-2.860631236822579,-2.8770703551338275,-2.8936545278723704,-2.910374263249685,-2.9272216436684735,-2.9441898493143857,-2.961272871648646,-2.978465330674877,-2.995762351876747,-3.013159479197305,-3.030652610835126,-3.048237950138458,-3.0659119669071977,-3.0836713661405195,-3.1015130622890013,-3.119434157694111,-3.1374319242918633,-3.1555037879140793,-3.1736473146930986,-3.1918601991946893,-3.210140253988547,-3.2284854004270307,-3.246893660448578,-3.265363149256886,-3.283892068753606,-3.2987153181659457,-3.313455975187961,-3.3281917780617354,-3.342923362435738,-3.357651271827339,-3.3723759862157836,-3.3870979387681093,-3.4018175262709613,-3.4165351159380055,-3.431251050029691,-3.4459656491065687,-3.4606792144051597,-3.4753920296367338,-3.49392899471687,-3.514380127783241,-3.534850948184487,-3.5553408990038537,-3.5758494444268862,-3.5963760685028943,-3.616920274005505,-3.637481581382773,-3.6580595277880947,-3.6786536661842497,-3.6992635645137826,-3.719888804929629,-3.740528983080516,-3.761183707446299,-3.7818525987189244,-3.8011764462246567,-3.8195095108265154,-3.83787631518204,-3.856276321589068,-3.8747089998094655,-3.893173827092747,-3.9116702881912984,-3.9301978753676012,-3.94875608839385,-3.9673444345443993,-3.9859624285813,-4.004609592733368,-4.0232854566692104,-4.041989557464279,-4.060721439562715,-4.0794806547337945,-4.0982667620238225,-4.117079327703386
-2.1143583937756727,-2.1132084615788487,-2.111973059350415,-2.112697045369238,-2.1148025514184443,-2.1131740754115977,-2.1155364383188013,-2.1169096132176963,-2.1183546118872663,-2.122956550603406,-2.1302324545625115,-2.13432381092666,-2.136260436804377,-2.1377146887153,-2.144172824051311,-2.150470272284239,-2.1551600254836107,-2.159952996098334,-2.1648681692765317,-2.1761896617280723,-2.189401530450846,-2.2035666289586997,-2.2135524821925445,-2.223196774147239,-2.2315963630812625,-2.239781160197655,-2.248015944133795,-2.2563713386072397,-2.2648695393134424,-2.2740765938420973,-2.28367919065842,-2.293496603353133,-2.3035253066995933,-2.313761309039852,-2.324200144413459,-2.3348368530252874,-2.3456659484518068,-2.356681372026935,-2.368355955860216,-2.381397384234656,-2.3947250356506897,-2.408442990176706,-2.4226992593150065,-2.4376272488985697,-2.4489814415621236,-2.4604360522398423,-2.473974321082863,-2.4875401812181916,-2.501131888185027,-2.5147479435914404,-2.528387063420439,-2.542048150301147,-2.555730269268092,-2.569432626592673,-2.5848029209214447,-2.6023154072859915,-2.6200369448424143,-2.637957620220477,-2.657912419951965,-2.674358538677859,-2.692820864876145,-2.7114465295063974,-2.730227638339842,-2.7466407414480205,-2.760770684044942,-2.77464915136971,-2.788374191787906,-2.802035399593474,-2.8156850138480305,-2.82935044584492,-2.8430461480400613,-2.85677996467816,-2.870556250133328,-2.8843774262974975,-2.898244794946498,-2.9121589821909657,-2.9261201928249596,-2.94012836186757,-2.954183248099806,-2.9682844935985937,-2.982431662646612,-2.9966242677481407,-3.010861787364481,-3.02514367820373,-3.039469383852799,-3.0538383409062555,-3.0682499833534713,-3.082703745736105,-3.09719906542619,-3.11173538426817,-3.1299842288783046,-3.149950052471852,-3.16995165648406,-3.1899876650199395,-3.2100567879156867,-3.230157812814338,-3.2502895981609328,-3.2704510669938696,-3.2906412014276674,-3.3108590377376066,-3.3311036619696557,-3.3513742060099787,-3.3716698440573785,-3.3919897894500055,-3.41233329180416,-3.4326996344286744,-3.4530881319832782,-3.473498128353316,-3.4901043623986148,-3.5048164653194034,-3.51952857701872,-3.5342409229341047,-3.5489537160513036,-3.5636671575625796,-3.578381437469832,-3.593096735144832,-3.607813219855008,-3.622531051261235,-3.637250379892807,-3.652464537179706,-3.6710938759071925,-3.689752493205596,-3.7084397946728336,-3.727155202467279,-3.7458981547279215,-3.764668105018318,-3.783464521793058,-3.8022868878859715,-3.8211347000188525,-3.8400074683301098,-3.858904715922212,-3.8778259784271203,-3.8967708035891526,-3.9157387508640573,-3.934729391034156,-3.9537423058383343,-3.972777087616417,-3.991833338967562,-4.010910672421533,-4.030008710122786,-4.049127083526451
-2.1082662758951396,-2.108489754097606,-2.1088047633458173,-2.108539543685225,-2.1101328547343234,-2.112143038047241,-2.1090073362759294,-2.11011258297146,-2.11549460192509,-2.1201988723788734,-2.122473556977674,-2.125174821332195,-2.128294396924051,-2.1357520652743838,-2.139121603784759,-2.1406052225177077,-2.144860859911459,-2.1519964127881064,-2.1638463523268614,-2.1756261358472,-2.188880787813455,-2.20164485746245,-2.2130759289780726,-2.22111247758441,-2.2293771207014714,-2.237868684422582,-2.246585981919767,-2.255527620773355,-2.264691872313669,-2.2735174040526274,-2.282316045571885,-2.292890910103704,-2.30208741644399,-2.3115101278237775,-2.321157230951449,-2.3310268722713774,-2.342912422501067,-2.35553913543507,-2.367876436170025,-2.379924866267576,-2.3932418858072038,-2.406604570680482,-2.4200087265802095,-2.433450719069951,-2.4469274014318763,-2.4599164113844845,-2.4709558549496906,-2.482596489217735,-2.496417663739299,-2.510254709857545,-2.5241284145782994,-2.5380514427193073,-2.5520325038008993,-2.567509694011572,-2.58315455132065,-2.5968954791914785,-2.615687480692767,-2.636752577383004,-2.6560678737264114,-2.672534753501067,-2.6848989636409937,-2.697304232666419,-2.7097498839950465,-2.722235286580234,-2.7347598519254497,-2.7473230313501324,-2.7599243134821796,-2.772563221954907,-2.7852393132887343,-2.7988492130989946,-2.813892053747589,-2.828988242243637,-2.8441371243645985,-2.8593380659980983,-2.8745904535628988,-2.8898936940661932,-2.905247214909656,-2.920650463522068,-2.9361029068735616,-2.9516040309108167,-2.9671533399417536,-2.9827503559904827,-2.99839461813774,-3.014085681857931,-3.029823118360879,-3.0456065139441586,-3.061435469360156,-3.0773095992007553,-3.0937357605513354,-3.1110351758919177,-3.128395204293936,-3.1458142576041785,-3.163290801687966,-3.180823354391953,-3.198410483572989,-3.2160508051931727,-3.23374298148115,-3.251485719158997,-3.2692777677340494,-3.2871179178543555,-3.3050049997267106,-3.3229378815957693,-3.340915468282616,-3.3589366997811245,-3.3770005499105356,-3.3951060250222564,-3.4132521627592016,-3.431438030865862,-3.44966272604721,-3.4679253728746486,-3.4862251227373324,-3.5045611528368177,-3.522932665223708,-3.5413388858742696,-3.55977906380548,-3.5782524702270804,-3.5967583977287765,-3.615296159501387,-3.6338650885902397,-3.651971347603885,-3.666694088015596,-3.681418726948996,-3.696145382855023,-3.710874167251233,-3.725605185180852,-3.740338535720955,-3.7550743125893016,-3.7698126049468303,-3.784553498599413,-3.799297078063195,-3.8140434306678257,-3.828792656091485,-3.8435448931274223,-3.858300417799572,-3.873060218362183,-3.887840968805425,-3.9049289094517667,-3.922749116388433,-3.940607262837954,-3.9585008002162514,-3.976429211754918
-2.1082662758951396,-2.1081973877974587,-2.1077757251733993,-2.107539830169349,-2.106816875867847,-2.1065724105144477,-2.1067906119629005,-2.106039309623982,-2.1080194372355714,-2.110259228265693,-2.1148629572651054,-2.1209476520094457,-2.12795477219709,-2.1318246381253845,-2.135760749445084,-2.1401032161911906,-2.1422426774334435,-2.1500655713165053,-2.162349845756191,-2.169883280570713,-2.17502311700092,-2.1802748854206246,-2.1856395096363057,-2.1949086916802414,-2.20524275142153,-2.2158650970000315,-2.2268862139242467,-2.238761668439004,-2.252068830885091,-2.2661746928510436,-2.2805637747265215,-2.2912642166944788,-2.30035968138298,-2.309599824268967,-2.3189819374961704,-2.330456849868311,-2.3411171324639892,-2.3534479181153967,-2.366658350195632,-2.379243759222757,-2.390775194922167,-2.402461760231277,-2.4142935661193867,-2.4263123621232725,-2.440731537024201,-2.4548340306240948,-2.468755656691569,-2.4820981139595086,-2.493341603951886,-2.5046848052755952,-2.517050168363846,-2.5336228081707994,-2.550446147809751,-2.5660807369969905,-2.5802236818655,-2.5952422780720745,-2.6106549386511864,-2.62443253870223,-2.638227958361875,-2.6520409375259417,-2.665978323593462,-2.680510156331324,-2.695101253932921,-2.709751177998776,-2.7244593305190556,-2.7392250386562504,-2.7540475962676787,-2.768926286297158,-2.7838603936797135,-2.797952174940062,-2.8107014235016017,-2.8234867030401802,-2.8363076835597227,-2.849164059579597,-2.86283754531517,-2.8783270611418503,-2.8938058173651555,-2.9092742717123508,-2.9247329973077307,-2.941060204250786,-2.957732634011059,-2.974482767370939,-2.9913084285258362,-3.008207516568068,-3.025178003005113,-3.042217929298893,-3.0593254044371907,-3.076498602546197,-3.0932285313015493,-3.1100556563198625,-3.1263121497564907,-3.1412506062501286,-3.1573452709443215,-3.173483056354889,-3.189663658452129,-3.2058867828710897,-3.222152144481978,-3.2384594669791342,-3.2548084824878227,-3.271198931187982,-3.2876305609542174,-3.304103127011202,-3.3206163916037648,-3.3371701236808846,-3.3537640985929436,-3.3703980978014947,-3.3870719086009196,-3.4037853238513147,-3.420538141722063,-3.4373301654454442,-3.454161203079745,-3.471031067281281,-3.4879395750848188,-3.504886547691802,-3.5218718102657416,-3.5388951917341185,-3.555956524596085,-3.5730556447349286,-3.5901923912341323,-3.6073666061954475,-3.624578134556531,-3.641826823904788,-3.6591125242819205,-3.6764350879704084,-3.69379436924706,-3.7111902240772103,-3.728622509700508,-3.7460910840117485,-3.7635958045335265,-3.781136526516513,-3.7987130989937574,-3.816325355395046,-3.833973086922162,-3.8516559445678022,-3.8693728642432745,-3.8871070933936958,-3.902572310515942,-3.917343355834365,-3.9321144700326496,-3.9476385971552475,-3.966412260605129
-2.101796504720879,-2.1025390484860704,-2.102642835626902,-2.1018826088213487,-2.1025712230875735,-2.1028413670383186,-2.103106197870921,-2.104019531827532,-2.1062084552063802,-2.1098741470216207,-2.112864446235743,-2.1159229318058985,-2.1194593875012586,-2.1234853964446985,-2.1280173569194045,-2.1331566911250404,-2.1408873556618446,-2.149806580488419,-2.1556941866468944,-2.161805861325179,-2.168377465480445,-2.175383204723522,-2.1848384166736627,-2.191114557318201,-2.1986670041477567,-2.2080967413091033,-2.2218780637982714,-2.235138119565517,-2.247273000418069,-2.25889250546943,-2.270491788896907,-2.2821950395578305,-2.294035196846319,-2.3060227811833203,-2.3181621515696405,-2.328503358653481,-2.3403000099664673,-2.351426006051537,-2.3619513858466243,-2.372691051896826,-2.383642664475512,-2.3962230785123717,-2.4114687488136397,-2.426259757211099,-2.4383484680941208,-2.4505468064369054,-2.462840875652661,-2.4752158521186107,-2.4876561335570018,-2.500738538073562,-2.516126255070942,-2.5276645401596367,-2.539298290756405,-2.552689942093598,-2.573505782368546,-2.5935976439980046,-2.6084068585855906,-2.6227324788077815,-2.6370918545407727,-2.6515058362442714,-2.665871269057665,-2.6797187919420744,-2.69358338536504,-2.707464963593082,-2.7213634715451804,-2.7352788809615913,-2.749211187086754,-2.7631604057943258,-2.7771265710919124,-2.7911097329515595,-2.8051099554195225,-2.819127314965338,-2.833161899035873,-2.8473369570286793,-2.862055548832736,-2.8753700118793684,-2.8915320702677674,-2.9079575481580155,-2.9244677312807155,-2.940182656012131,-2.9556239747128688,-2.971057724586062,-2.986484703260435,-3.0019057197480445,-3.017321582022515,-3.0327330884710952,-3.050509798639498,-3.0703166833081164,-3.090165910370461,-3.1091919061667843,-3.1251993764156496,-3.1409288158712925,-3.155584843660438,-3.170279701632838,-3.185012866010299,-3.199783820873457,-3.2145920582282015,-3.2294370780125634,-3.244318388059172,-3.259235504024791,-3.2741879492957304,-3.289175254875894,-3.3041969592626215,-3.3192526083143434,-3.3343417551130248,-3.349463959823871,-3.3646187895539432,-3.3798058182111435,-3.3950246263645627,-3.4102748011069193,-3.4255559359196868,-3.4408676305412946,-3.4562094908386243,-3.4715811286820397,-3.486982161823983,-3.502412213781209,-3.519779869542653,-3.5381949112645525,-3.5566301865204104,-3.5750851392509793,-3.5935592371628946,-3.6120519706578733,-3.6305628518051014,-3.6490914133554435,-3.6676372077963304,-3.6861998064460355,-3.704778798586088,-3.723373790630518,-3.7419844053308395,-3.7606102810153113,-3.77925107086143,-3.797906442200416,-3.816576075852412,-3.8352596654914413,-3.8539569170387873,-3.8726675480838395,-3.891391287331266,-3.9101278740735297,-3.9288770576876346,-3.946888113292691,-3.9616647117639134
-2.1017965047208773,-2.101139683478245,-2.101100407147559,-2.1015575297491367,-2.099548634996515,-2.0995327975337004,-2.1018271426042827,-2.1034380661853387,-2.1009053349872966,-2.102849519376856,-2.1060349089393373,-2.109718279294601,-2.113951454643976,-2.1190454257112132,-2.1243726408547965,-2.1300524535388856,-2.1384963667098047,-2.144600469550099,-2.1505928860006254,-2.1575699804753654,-2.165502186987871,-2.1750334541546588,-2.182788480481642,-2.1905594385195495,-2.1970881232220862,-2.207087175823361,-2.215800027898036,-2.226534302737519,-2.2385768943213735,-2.250821133985034,-2.263238217443835,-2.2758047380508315,-2.288501362473417,-2.3013119103727755,-2.3142226991760286,-2.327222065991468,-2.3381615355072256,-2.3479540531077308,-2.3578786410245103,-2.3679331700047612,-2.3807201925630936,-2.3948037605593964,-2.4061717531343367,-2.417743932603288,-2.429517469555069,-2.4414894182074938,-2.453656719971881,-2.4689371312000112,-2.4846977413199007,-2.500145534975501,-2.5126677621209144,-2.525206561496038,-2.537746444105811,-2.5510261749231744,-2.5628468936939823,-2.575238478778446,-2.587658728851682,-2.6000296898545,-2.6141279270904167,-2.629628954500157,-2.6451548926747868,-2.6606996202476223,-2.6762579139310185,-2.6918251533870827,-2.7073972745802553,-2.7229707428647223,-2.7385425289379373,-2.7541100838851413,-2.769671311972908,-2.7852245407635365,-2.800768488647899,-2.816302230241986,-2.8318251603143323,-2.847213804784981,-2.861283137953675,-2.8751937990538132,-2.8894745466159546,-2.903596868149175,-2.9177371076941148,-2.9318954010635867,-2.946071888097888,-2.960266712147921,-2.974480019604764,-2.991363681680047,-3.0110310727783025,-3.030747211658616,-3.048141002944365,-3.0635460969952675,-3.078949079102361,-3.0943506370791867,-3.1097514211148316,-3.1251520436635025,-3.140553078990063,-3.1559550632535136,-3.171358495063863,-3.18676383641228,-3.2021715138835276,-3.2175819200735374,-3.232995415148136,-3.2484123284905975,-3.263832960395943,-3.2792575837784357,-3.294686445866046,-3.310119769861819,-3.3255577565569636,-3.34100058588475,-3.356448418407542,-3.371901396732077,-3.3873596468502205,-3.4028232794040703,-3.4182923908757146,-3.433767064702801,-3.449247372321966,-3.464733374142641,-3.483012836502573,-3.501385642294844,-3.5178709137206305,-3.533357896348714,-3.5488728018043783,-3.5644152755553136,-3.579984968297527,-3.5955815358581664,-3.611204639101302,-3.626853943836715,-3.6425291207314565,-3.658229845224094,-3.673955797441546,-3.6897066621183114,-3.7054821285180606,-3.7212818903574387,-3.737105645731946,-3.7529530970438496,-3.7688239509319885,-3.7847179182033903,-3.8006347137666063,-3.816574056566691,-3.8325356695217314,-3.8485192794608745,-3.8645246170637484,-3.8805514168012443,-3.8965994168775793
-2.0949519969747583,-2.0957459784807337,-2.096575198939159,-2.0970734648405114,-2.097503587039513,-2.0963719662378884,-2.095546597339601,-2.0976761495694993,-2.100092188500463,-2.101024638282676,-2.1048065785573193,-2.1091571283980084,-2.1139495511971527,-2.1187632793038795,-2.124145491133253,-2.129910912951086,-2.1378819034712784,-2.1433686835403853,-2.1502343455075703,-2.1573320058910674,-2.165130286427805,-2.172883175250088,-2.1808045942093397,-2.1888769874702496,-2.196699957809881,-2.2054302662775775,-2.214729538364166,-2.2247886373034773,-2.2340382721811607,-2.2435358445186715,-2.2532695522260258,-2.263228641926977,-2.2734032450457184,-2.283784257822217,-2.2943632479862197,-2.3051323781940836,-2.3187150560862864,-2.3340552410157134,-2.349540081433275,-2.3651202046879547,-2.3781156431060992,-2.3884241841258484,-2.398857024933697,-2.4094124926307057,-2.423414561027714,-2.4382889085808537,-2.4534650852763336,-2.4660162067927422,-2.4785646041736573,-2.4912985340695895,-2.5042145180581206,-2.5173089813502734,-2.531938904622805,-2.5502731028561434,-2.562773935715995,-2.574759176805098,-2.586761778970395,-2.5994132951193936,-2.6136505826496697,-2.628035358793715,-2.6425636559029693,-2.6572315372559547,-2.672035110750204,-2.686970540947674,-2.702034059350323,-2.7172219728975042,-2.7325306707627597,-2.7479566295848894,-2.7634964173001326,-2.779146695754833,-2.794904222276134,-2.8107658503674666,-2.8267285296794444,-2.842789305387508,-2.858945317076347,-2.8749818892489967,-2.887942846123926,-2.900938195201396,-2.9139677368825065,-2.9270312880557143,-2.940128682572204,-2.9532597704502335,-2.971747559171666,-2.988711959469917,-3.0029626829613147,-3.0172323431508965,-3.0315210946301643,-3.045829093200718,-3.0601564955871607,-3.0745034591701437,-3.088870141737674,-3.1032567012529877,-3.1176632956376684,-3.1320900825685665,-3.1465372192877195,-3.1610048624240843,-3.175493167826314,-3.1900022904059293,-3.2045323839900117,-3.219083601183079,-3.2336560932372795,-3.2482500099307847,-3.26447218661499,-3.282529318642786,-3.300617674964095,-3.318736228075485,-3.3368839942008615,-3.3550600315572012,-3.3732634386633213,-3.3914933526942246,-3.4097489478828207,-3.4280294339702717,-3.446334054705678,-3.4646620863954816,-3.4802251204541292,-3.4957226522691123,-3.511226002106907,-3.526735194719834,-3.5422502477660225,-3.5577711724319956,-3.5732979740082587,-3.5888306524209983,-3.604369202722852,-3.6199136155456517,-3.635463877517761,-3.6510199716486293,-3.6665818776828787,-3.682149572426254,-3.697723030045444,-3.7133022223438115,-3.728887119014818,-3.744477687874862,-3.760073895077086,-3.7756757053076204,-3.7916161997364037,-3.808594694939772,-3.8255912999572055,-3.8426057200036388,-3.8596376665991543,-3.876686857405036,-3.893753016064871
-2.0949519969747565,-2.0942065517130315,-2.0930670123116535,-2.0922654227949864,-2.092525389197791,-2.0937472385215794,-2.094845502063538,-2.095471994196951,-2.0978022816188617,-2.100024397434713,-2.103968421160099,-2.1080534678278338,-2.1123037916958465,-2.116917970941764,-2.12227030019124,-2.1295637450569753,-2.1364164208807055,-2.1431653284722922,-2.1473328952395248,-2.1562609888953865,-2.1644694040253345,-2.1719668859528096,-2.179797532187694,-2.187937772773463,-2.196366583050504,-2.2050652133927775,-2.214016918997217,-2.223206675773462,-2.2326209127898644,-2.2422472795760533,-2.2520744534821504,-2.2620919847900343,-2.272290174104783,-2.282659975854725,-2.2931929221995766,-2.303881062550948,-2.3160843406248994,-2.3278921038931415,-2.340629591100294,-2.353662653625307,-2.3669972508630988,-2.380637854927549,-2.3945872581976206,-2.408846448517118,-2.420088997063282,-2.430885018988771,-2.441799099050966,-2.452829827640621,-2.4639758356656634,-2.4770496811160463,-2.491935833637113,-2.5112881224735726,-2.530578258232165,-2.5440185994329347,-2.5576261817120796,-2.5713971196937226,-2.5853274797016668,-2.598853476646938,-2.612345207323767,-2.6246094282332018,-2.6368207846766616,-2.6489823286130796,-2.6610979310464655,-2.6732082627125604,-2.6858906994362526,-2.6986529628498066,-2.711493938114076,-2.7244125173015235,-2.737407598950398,-2.7504780877186628,-2.763622894125712,-2.7782658159455083,-2.793042657329638,-2.8078818968247816,-2.822782122628513,-2.8377419599999913,-2.8553022792284266,-2.8745423491930873,-2.8938549830568534,-2.9132356811575617,-2.9326803923988756,-2.952185457329621,-2.966424417118513,-2.9796225027050314,-2.992853921369391,-3.0061185806766355,-3.0194164010123616,-3.032747315043692,-3.0461112672459705,-3.0595082135760596,-3.0729381217149663,-3.086400975875727,-3.100009459440109,-3.115843650151443,-3.131717762656021,-3.1476304669528243,-3.1635809704377094,-3.179568505788418,-3.195592326228444,-3.211651704334439,-3.2284559347698933,-3.24644735188549,-3.26286549945355,-3.2775027083003403,-3.2924577723501045,-3.3087162246232835,-3.325005633501978,-3.3413254057245707,-3.3576749626519367,-3.374053739842564,-3.390461186640991,-3.406896765779406,-3.4233599529918077,-3.4398502366404182,-3.456367117354014,-3.4729101076777056,-3.4894787317338016,-3.5060725248936455,-3.5226910334595916,-3.539333814357291,-3.55600043483766,-3.5726904721882686,-3.589403513453852,-3.6061391551656863,-3.6228970030794567,-3.6396766719213325,-3.656477785142086,-3.6732999746787787,-3.690142880724046,-3.707006151502418,-3.723889443053658,-3.7407924190227684,-3.7577147504565094,-3.774656115606184,-3.791283081965696,-3.8068959873287125,-3.8225143827036314,-3.8381382285656,-3.853767484684904,-3.869402110243113,-3.8850420639392955
-2.0877358561323045,-2.088313469876732,-2.088807264999587,-2.0893515182047433,-2.089983093752922,-2.0908803513550547,-2.0921458680046996,-2.0938114841512,-2.0964574195254966,-2.0985059500165764,-2.097890617623883,-2.1006078878136965,-2.104439948728543,-2.1112856002370077,-2.1199342432988786,-2.129137477380125,-2.1354901655685907,-2.1412305281524793,-2.1470126150154307,-2.1528093895648515,-2.158611088724699,-2.1644275333864207,-2.1710460494287203,-2.18127540511765,-2.1942786049636487,-2.203211956580353,-2.2138996185271105,-2.2224959704822536,-2.2312225314288834,-2.2400859303493177,-2.2490964025150157,-2.2582682659648325,-2.2683592823095204,-2.279741320791266,-2.291376589732432,-2.303554612561458,-2.3154429910420977,-2.3272122995742044,-2.3385098402651217,-2.3499709228893013,-2.3615898413603036,-2.3733611865539994,-2.385279813994051,-2.3973408160438523,-2.4095394986952035,-2.4218713629955966,-2.434332091029677,-2.4477091118472756,-2.4623000071557644,-2.4752357862254764,-2.490754456205497,-2.5069395749688614,-2.5220447376297783,-2.537237320182491,-2.552505053639983,-2.5678370679404248,-2.5832236181643786,-2.598655480288436,-2.61103306523999,-2.623299356700567,-2.6356511774721167,-2.6480873667461964,-2.660606774990116,-2.673172161840873,-2.68520997942326,-2.697216468232106,-2.709196639534933,-2.7211552916646236,-2.7343243790402916,-2.7489051669047933,-2.7635528226582315,-2.776840934372757,-2.790131130235194,-2.8034924090223634,-2.817060479474714,-2.836139787480265,-2.85276007024293,-2.867835149762617,-2.8829659291744503,-2.8981511724479803,-2.9133896760754765,-2.928680268257657,-2.9440218081020118,-2.959413184830934,-2.974853316997961,-2.990341151710721,-3.0058756638580735,-3.0214558553348363,-3.037080754242386,-3.052749413982863,-3.0684609118229553,-3.08421434293008,-3.0998961366164193,-3.1134253600620814,-3.1269869747243497,-3.140581516871738,-3.1568486082341813,-3.1746941407094003,-3.192578082257294,-3.2104991047341334,-3.2277459313193373,-3.243874316435807,-3.2600361864271634,-3.2762308850054973,-3.2921617811704174,-3.3068428608736773,-3.3215460882428762,-3.3362716020514918,-3.3510195389371873,-3.3657900333304074,-3.3805832173879944,-3.3953992209313597,-3.4102381713893664,-3.4251001937452443,-3.4399854104877896,-3.454893941566306,-3.46982590434932,-3.4847814135868562,-3.4997605813760257,-3.5147635171299294,-3.529790327549522,-3.544841116598567,-3.5599159854814078,-3.5750150326232566,-3.590138353653323,-3.6052860413902446,-3.6204581858299827,-3.636305512654041,-3.655266670970919,-3.6742338196685482,-3.6932067867369307,-3.7121854043037867,-3.7311695084762597,-3.750158939190759,-3.769153540070561,-3.788153158290509,-3.8071576444486555,-3.8261668524441843,-3.845180639361348,-3.8641988653592523,-3.8832213935668167
-2.087735856132301,-2.0873523750931575,-2.0872521391292085,-2.0872839661235645,-2.087446637231705,-2.088010744743635,-2.089209208947758,-2.091635608045555,-2.0939927127751647,-2.0958726532073046,-2.0975176538509874,-2.0992596662792606,-2.104153954401976,-2.1095506176119025,-2.1157857671347156,-2.122865990258942,-2.1305678545541813,-2.1387513725160616,-2.1456144782961104,-2.1476303459656716,-2.152660446373418,-2.16146588675034,-2.1702777825678297,-2.1805726146553774,-2.1920296396857832,-2.202384185049094,-2.2081804786988095,-2.2149464359485584,-2.225186485658791,-2.235641491402611,-2.2463170824052243,-2.2572200026483786,-2.267619056112967,-2.277174922024572,-2.288601715695215,-2.3032740892114854,-2.3147169148790265,-2.325693425852677,-2.3368039375845275,-2.348042159325376,-2.359402142891665,-2.3708782609400143,-2.382465187447189,-2.394157879932714,-2.405951563090893,-2.4191146921557642,-2.4333035014544495,-2.4469175361761,-2.4596237171227817,-2.4724468148811147,-2.486608367165436,-2.498429291800751,-2.511581839918353,-2.524837641677876,-2.538193680212795,-2.551647091647405,-2.5651951584387636,-2.57883530097907,-2.5925650679119645,-2.606382125711512,-2.620284248075619,-2.6342693056181394,-2.6483352562337337,-2.662480136384029,-2.676702053434192,-2.6909991790690313,-2.7053697437432676,-2.7198120320719017,-2.7330969203128945,-2.745025668178654,-2.756945303850304,-2.7688592212663776,-2.78077045283522,-2.7980706402613746,-2.81692370360156,-2.830423952484126,-2.8439920999718145,-2.857627096361427,-2.871327898205099,-2.885093468622694,-2.898922777661519,-2.9128148026975076,-2.92676852887078,-2.940782949547658,-2.954857066800598,-2.9689898918972384,-2.983180445789789,-2.998215822607138,-3.0156459772165216,-3.033129251516149,-3.0506637472141245,-3.068247634946562,-3.0858791532829093,-3.10355660750086,-3.12127836817591,-3.1390428696245007,-3.154209014555722,-3.1678694987730296,-3.181563007278892,-3.1952895848858818,-3.2090492833148314,-3.2228421609523705,-3.2366682825868303,-3.250527719141644,-3.26442054741233,-3.278346849808912,-3.2923067141043676,-3.3063002331889617,-3.320327504830277,-3.3343886314385536,-3.3484837198369535,-3.3626128810364264,-3.376776230014721,-3.390973885499301,-3.405205969753807,-3.4194726083677445,-3.433773930049145,-3.4481100664200106,-3.465955316937068,-3.48485404791089,-3.5037605345462595,-3.5226745587841286,-3.541595908620624,-3.5605243778328157,-3.5794597657268223,-3.5984018769025528,-3.617350521032657,-3.6356548741359376,-3.6508761906312914,-3.6661222167934255,-3.6813930312502667,-3.6966887097787553,-3.7120093253049595,-3.7293393229964487,-3.7479077898932567,-3.7664896113326547,-3.7850845542906493,-3.8036923913751126,-3.822312900639254,-3.8409458654032367,-3.859591074083517
-2.0801513743370124,-2.080737192201537,-2.08094269416387,-2.081428417678853,-2.0830199666168667,-2.0853240894803196,-2.0874534651729766,-2.087495164902686,-2.0868247718837467,-2.0884499542642794,-2.090350026222643,-2.092275620303685,-2.0957390386970505,-2.1005649090966423,-2.1078199082367672,-2.1166761685037407,-2.124244347331414,-2.130897396240358,-2.137533764934091,-2.1447023280725057,-2.1497587923670536,-2.1579606106757945,-2.1670434337086117,-2.1761807805193407,-2.185485056074794,-2.19509669715589,-2.2049172368498,-2.2140714276463704,-2.2200562126013637,-2.226130745553338,-2.232290889723432,-2.245235336851601,-2.2594169413343574,-2.273881068000691,-2.2869644152772715,-2.2970241854886977,-2.307396543513082,-2.3181272810289504,-2.3292606366362203,-2.340831768411394,-2.352858825166083,-2.3653381740648616,-2.3782453755486577,-2.391541249018318,-2.405179774101489,-2.4178417135921153,-2.4298240458797133,-2.441894498835663,-2.4540492232214626,-2.470353509112534,-2.485383171841062,-2.498092284477184,-2.5096862565039877,-2.5213890089072746,-2.5331992703487667,-2.545115768842167,-2.557137228728421,-2.5692623682292832,-2.581489897535406,-2.5938185173890997,-2.606246918138785,-2.618773779377705,-2.631397776319243,-2.644391570621304,-2.6575047360236828,-2.670659816301511,-2.683855261905669,-2.6970895950682623,-2.7103614055002687,-2.7236693468718376,-2.74171320087206,-2.7603885271862345,-2.7791773356526757,-2.7926816909597942,-2.8045953141476474,-2.816513415039111,-2.8284378285700003,-2.840370159136367,-2.8523118060980206,-2.86426398734927,-2.877866170308167,-2.8948654967235874,-2.911933168537655,-2.9290668091348238,-2.946264106251647,-2.9635228141976544,-2.9808407556200955,-2.9974277595965306,-3.0117308750677596,-3.026088845029549,-3.0405007337997247,-3.054965617571607,-3.0694825847622598,-3.0840507363230505,-3.0986691860114184,-3.1133370606235395,-3.12805350018849,-3.1428176581249385,-3.1576287013620616,-3.172485810426587,-3.187388179498149,-3.2023350164353293,-3.217325542774671,-3.232358993705107,-3.247434618020047,-3.262551678049358,-3.2777094495732886,-3.2929072217203244,-3.308144296850756,-3.3234199904275963,-3.338733630876452,-3.3540845594356554,-3.3694721299979475,-3.3848957089449123,-3.4003546749750964,-3.415848418926858,-3.4313763435967335,-3.4470645660515356,-3.462532404952909,-3.478159405340879,-3.4938183134671115,-3.5095085890882514,-3.5260405048538392,-3.544444866062286,-3.5628655799025317,-3.5813023362052228,-3.5997548331868687,-3.618222777133223,-3.636705882098463,-3.655203869619167,-3.6737164684422563,-3.692243414265988,-3.7107844494932514,-3.7273549479060573,-3.742725644814058,-3.7581214804210146,-3.773542516286015,-3.788988811143475,-3.8044604209130313,-3.8199573987107325,-3.8354797948616204
-2.0801513743370115,-2.0797107197314677,-2.079601128561875,-2.079534097120684,-2.0794605385957703,-2.0802534068439025,-2.0819344285945895,-2.0840588719462936,-2.0858403901396656,-2.0855742411452836,-2.0870631925211254,-2.091209967553635,-2.094934903577713,-2.099494006666018,-2.1057996567498423,-2.1116082223746178,-2.1180812928871475,-2.1251851211151918,-2.1328166366464014,-2.140871475155693,-2.149270667716478,-2.153745718606971,-2.166906175097473,-2.176085718297226,-2.18215095767842,-2.188198239829038,-2.1943289480129686,-2.200546925155085,-2.2068543749976213,-2.2178456238333006,-2.231366121919835,-2.2385326057358,-2.244852006669639,-2.2512453862877435,-2.2577092328721586,-2.26424023388419,-2.2708352746015477,-2.2822852365229522,-2.2944062416540936,-2.3063258770892117,-2.3180163670075085,-2.3294724760030183,-2.340710145965489,-2.352011177982698,-2.371088263897825,-2.390480291899528,-2.410138007525947,-2.430022475093611,-2.4501026583505023,-2.4662845698236873,-2.478597078249707,-2.4909834663302792,-2.5034406200933703,-2.515965584278966,-2.528555553368418,-2.541207863104574,-2.5539199824809415,-2.566689506179464,-2.5795141474370125,-2.5923917313186537,-2.6053201883608117,-2.618297548413679,-2.631321928474249,-2.6441175367429306,-2.656931742486724,-2.6698390141543173,-2.682837979321916,-2.695927256642678,-2.7091054576247457,-2.7231615084757492,-2.737012133582102,-2.750388537756321,-2.7637973864428855,-2.77723755898838,-2.7907079845707345,-2.8042076398727667,-2.817735546898959,-2.8314800267611138,-2.8454705540336387,-2.8609376239997513,-2.8762277590288035,-2.8882040403852915,-2.9021550621550283,-2.916500078802016,-2.930912014336671,-2.9453895766060176,-2.9599314898978,-2.974536495692684,-2.989203353337187,-3.00393084063918,-3.018717754388218,-3.0335629108034463,-3.0484651459119805,-3.0634233158611477,-3.0784362971678996,-3.093502986908902,-3.1086223028550775,-3.1237931835540342,-3.139014588364148,-3.1542854974437935,-3.169604911699307,-3.184971852694991,-3.200385362528646,-3.2158445036756724,-3.2313483588050103,-3.2468960305698946,-3.2624866413765616,-3.278119333134348,-3.2937932669916297,-3.309507623065814,-3.3252616001890507,-3.341054415757005,-3.356885306256747,-3.3727535406990565,-3.390442550801506,-3.4093079370321777,-3.428182026461411,-3.4469378635541097,-3.462481151814144,-3.4768873230774204,-3.4913287193699922,-3.50765281516595,-3.5252297027739146,-3.54098113571169,-3.556762379512131,-3.572572936014086,-3.588412317090705,-3.604280044456326,-3.6201756494745925,-3.6360986729679636,-3.6520486650288677,-3.668025184832668,-3.684027800452582,-3.7000560886767593,-3.716109634827591,-3.7321880325834016,-3.748290883802618,-3.764417798350491,-3.7805683939284482,-3.7967422959061636,-3.81300022572511
-2.072202034469,-2.073306763743556,-2.0744569244599167,-2.07521497048586,-2.0752178487379376,-2.07490091855919,-2.075636509632531,-2.077600306698447,-2.080215065251644,-2.0833600044104768,-2.0865210383829593,-2.08913272925522,-2.0926560343631735,-2.098568329039484,-2.1048958784792253,-2.1104985823550257,-2.116221461937387,-2.122062533899237,-2.1280309547637586,-2.134137654081231,-2.140747495572095,-2.1520151212548506,-2.1544018163584857,-2.160136355867632,-2.167056980111256,-2.1741498212565635,-2.1814128001968514,-2.192050527440073,-2.204720110642958,-2.2132524251008157,-2.2197414879787,-2.2263214903251223,-2.232992019888801,-2.2397524216949503,-2.246601863029571,-2.257639597863415,-2.270009428827272,-2.277491432831204,-2.284205971153103,-2.2909763277095774,-2.299636191655494,-2.315068366673768,-2.3333115459535527,-2.3517602613209965,-2.362660668069549,-2.3734495340108275,-2.3841613365866454,-2.39482520327119,-2.4054647516924272,-2.416098661361568,-2.426741489092856,-2.4374044801021286,-2.448096275827516,-2.4588235112969787,-2.470886648990427,-2.485519879049499,-2.5005307728901136,-2.5159147430950153,-2.5316616167456205,-2.5477562499549444,-2.564179602544047,-2.5809100137445533,-2.597924471888228,-2.6151997232997872,-2.632713136674413,-2.6504433038750963,-2.6683704023216213,-2.6864763661157935,-2.7047449179301646,-2.7223711880006896,-2.7357230491360314,-2.7491596394948945,-2.762679556147925,-2.776281396303844,-2.7899637588466266,-2.803725245860915,-2.817564464110945,-2.831290770619181,-2.8448724177195506,-2.859534675627215,-2.8736710312623615,-2.88787827215671,-2.9001936219423166,-2.913148369587525,-2.926871861457105,-2.9406165206979917,-2.954381719230209,-2.9681668550995157,-2.9819713511113033,-2.9957946535295834,-3.0096362308419673,-3.023495572590901,-3.037372188270801,-3.0512656062899723,-3.0651753729957005,-3.079101051760273,-3.093042222125228,-3.1069984790009473,-3.120969431918301,-3.134954704329056,-3.148953932951726,-3.1629667671594754,-3.176992868406936,-3.1910319096928577,-3.2050835750556863,-3.2210896640975597,-3.239864404951996,-3.258650436799029,-3.2774474305133143,-3.296255068306528,-3.315073043094354,-3.3339010577872554,-3.3527388239276825,-3.3715860474476833,-3.388658297699423,-3.4045990006482145,-3.420574880279789,-3.4365852645912374,-3.4526294906125097,-3.4709287716319994,-3.4892821249582475,-3.5058054819705937,-3.5203177540824826,-3.5348656806411696,-3.549570270735427,-3.565834067905832,-3.582126928543155,-3.5984483169042063,-3.614797709842725,-3.631174596495473,-3.6475784779736617,-3.664008867060023,-3.6804652879117037,-3.6969472757690913,-3.713454376670693,-3.729986147174161,-3.746542154083489,-3.763121974182405,-3.7797251939739724,-3.7963514094263977,-3.8129391371562367
-2.072202034468999,-2.071414855539028,-2.0708798031438342,-2.070877456169749,-2.0714893310103766,-2.0726004368260766,-2.07407084146765,-2.076109772368788,-2.0788491890530185,-2.081923387851493,-2.0842082933198083,-2.0856291568768976,-2.089820744973301,-2.095534968915918,-2.097967025522942,-2.1006212005024003,-2.104975091923084,-2.1102477587376063,-2.116438987677097,-2.128165572408416,-2.1403932778414267,-2.146806990626263,-2.1533843860692174,-2.156910733177377,-2.1595472013374284,-2.168431053784599,-2.17991839237232,-2.188842631040455,-2.1964350135959725,-2.2041849216145586,-2.212086848156422,-2.220135000772383,-2.228323451983873,-2.236646252692601,-2.2452587979080474,-2.2536714770048905,-2.2623625363005755,-2.2711652873097297,-2.280074534878241,-2.2892631613644805,-2.2981928504289706,-2.3102115210386263,-2.320995903437203,-2.3319971667387405,-2.3432244183636004,-2.3546881991487476,-2.3664005831423496,-2.3783752017248365,-2.3906271565690838,-2.4031727760947623,-2.416029167216524,-2.4292135238855184,-2.4427421817396344,-2.456629443148999,-2.4695909431353877,-2.4821920798304102,-2.496756471655121,-2.511429133977413,-2.526211752566224,-2.541105527908142,-2.5561111796141995,-2.5712289637707406,-2.5864586997194574,-2.6017998032944227,-2.6172513240653066,-2.6328119846184164,-2.648480220336298,-2.6642542185072426,-2.680131955908222,-2.696111234262495,-2.7121897131816715,-2.728364940367507,-2.744634378977503,-2.7609954321559913,-2.7774454648045293,-2.793981822716465,-2.8106018492347467,-2.8273028996122704,-2.844082353259972,-2.8584796336163736,-2.872111601351251,-2.885767539551829,-2.8994467007247846,-2.9121971878998174,-2.9242153268121074,-2.9362485438067694,-2.948297271052778,-2.9603618769526,-2.9724426742170134,-2.984539926957354,-2.9966538569151036,-3.0087846489353036,-3.0209324557779924,-3.033097402350467,-3.0452795894332376,-3.057479096963193,-3.0696959869296228,-3.0819303059316825,-3.094182087439574,-3.1086983603578697,-3.127397722280686,-3.1461106271034747,-3.1648366626045292,-3.18357543245928,-3.2023265553432196,-3.2191475590993988,-3.234086264121751,-3.252178415846564,-3.270293363447128,-3.288430601270629,-3.3065896404751154,-3.3247700082330383,-3.342971246984156,-3.3611929137341354,-3.379434579395455,-3.397695828167445,-3.415976256952672,-3.434275474807072,-3.452593102421435,-3.468706910242466,-3.4848168904689554,-3.5009588131429674,-3.5171320746716153,-3.5333360856911016,-3.54944940812356,-3.5640690843586285,-3.5787248583394144,-3.5934168800362762,-3.608145300211454,-3.622910270234731,-3.6377119419003394,-3.652550467244982,-3.6674259983669977,-3.6823386872467188,-3.6972886855680143,-3.7122761445409616,-3.727301214725933,-3.74236404585879,-3.75746478667768,-3.7726035847510495,-3.7877805863073233
-2.0638915123759856,-2.0647281854194377,-2.0657565344935205,-2.0667142137897856,-2.0676822489854154,-2.069163944124635,-2.0711481534462166,-2.073204554629329,-2.075500059277857,-2.0782818013649256,-2.0816104749461615,-2.0853435390189263,-2.089178297955837,-2.092992839407317,-2.096741001366849,-2.1004245296689343,-2.104168779298312,-2.108955310754231,-2.116053617044922,-2.122200097465117,-2.1286184323389823,-2.135280914238287,-2.1421716609096535,-2.1492803656652057,-2.1577203093512343,-2.1641234779521046,-2.1718477379511603,-2.1797691333092537,-2.1878858288151437,-2.1961981179486947,-2.204711108455392,-2.213446923393688,-2.222541327340216,-2.2331033450074704,-2.245097515883198,-2.2535393788807783,-2.260563904863713,-2.269100415916689,-2.27908646108175,-2.2890853052751012,-2.297800106245429,-2.3073926478349636,-2.3166803973206487,-2.3260520155797284,-2.3355036291649194,-2.3450315664641446,-2.3555264293845055,-2.3692453211208626,-2.3830464897606847,-2.396932027128021,-2.4109047349401496,-2.424967850069002,-2.4391248063040267,-2.453379034262242,-2.4677337998134923,-2.48040291993296,-2.4912619332246635,-2.5021701793439917,-2.5131292126287574,-2.5241401307143874,-2.535203674778371,-2.5463203056618355,-2.55749026322866,-2.568713613070189,-2.579990283476508,-2.59132009485203,-2.6027027832247054,-2.6141380191089723,-2.6256254226921483,-2.637164576095344,-2.6487550332942797,-2.660396328159014,-2.6720879809746645,-2.6838295037302613,-2.6956204044047642,-2.7074601904338573,-2.7193483715053244,-2.731284461802778,-2.7432679817949417,-2.7567289265137567,-2.7739170529684243,-2.7911534221207477,-2.8084363781870825,-2.825764356987919,-2.8431358789120686,-2.8605495425515226,-2.878004018932212,-2.895498046275333,-2.9130304252320776,-2.930600014541543,-2.948205727067692,-2.965846526176444,-2.983521422418542,-3.0012294704877256,-3.018969766427306,-3.0367414450611268,-3.0545436776275827,-3.0723756695977023,-3.090236658660268,-3.1081259128588092,-3.1260427288668082,-3.143986430388942,-3.161956366677308,-3.179951911152805,-3.197972460122692,-3.2160174315863337,-3.233223566547131,-3.2473113118202908,-3.2614105186411138,-3.2755209196567643,-3.2896422560833143,-3.3037742773680714,-3.3179167408688555,-3.3320694115490452,-3.346232061687238,-3.3604044706005993,-3.374586424380916,-3.388777715642644,-3.4029781432821453,-3.4171875122475157,-3.431405633318356,-3.445632322894955,-3.459867402796383,-3.4741107000670537,-3.4883620467912486,-3.5026212799153402,-3.516888241077214,-3.531162776442617,-3.545444736548122,-3.559733976150377,-3.5740303540813487,-3.5883337331093603,-3.6026439798056575,-3.61696096441623,-3.6312845607387727,-3.645614646004592,-3.6599511007653183,-3.6742938087843475,-3.6886426569331174,-3.7029975350923383,-3.717358336058731
-2.063891512375985,-2.0634319744684326,-2.063160918033883,-2.0635033066294435,-2.064705629970133,-2.0659766222449205,-2.066750726483418,-2.0679426500124665,-2.0702920953501156,-2.0737874505978944,-2.0778515786859413,-2.0819558564909038,-2.0866853747799765,-2.0892022853975263,-2.094165411695723,-2.0992161875054287,-2.102996015167958,-2.107224860097657,-2.1126571818633217,-2.118629261409462,-2.125401205140713,-2.1317656390375945,-2.139134894774049,-2.1479228228235563,-2.156599544187351,-2.162304583694284,-2.1651800696397974,-2.1681706922839696,-2.172407683124056,-2.183496139337602,-2.195522513803253,-2.2076688892971825,-2.2197622818838334,-2.2306564425184283,-2.2401848713567825,-2.2496701807550648,-2.2592985465641946,-2.2676743018812258,-2.27486937513153,-2.2821478891010663,-2.297379887589743,-2.3046750658832376,-2.311599110961349,-2.3185702811502127,-2.3283325606072984,-2.3418887428899784,-2.3546323490552,-2.3643026827348863,-2.374039448442295,-2.383839693237518,-2.3937006214521355,-2.403619586093616,-2.413594080559599,-2.423621730698236,-2.4337002872357187,-2.443827618580973,-2.4540017040091113,-2.4642206272191505,-2.474482570257106,-2.4847858077925356,-2.4951287017344885,-2.5055096961715937,-2.5159273126202373,-2.5263801455645716,-2.5368668582720737,-2.5473861788687318,-2.5586268084654034,-2.5723292631363517,-2.586003488772178,-2.5996604817284545,-2.613309751713635,-2.626959458959222,-2.6406165611749484,-2.6547196881434285,-2.6715773573333053,-2.6884956307261985,-2.705472104970926,-2.722504530461234,-2.739590797936766,-2.7552984596499273,-2.7673754323394943,-2.779498446486831,-2.793382530818444,-2.811766978360116,-2.830175750954449,-2.848607924747338,-2.8670626263528685,-2.885539029027921,-2.9040363492083983,-2.9225538433660416,-2.9410908051502456,-2.9596465627839255,-2.9782204766863893,-2.99681193729958,-3.015420363096862,-3.0340451987561,-3.0526859134808086,-3.071341999455104,-3.0900129704197217,-3.1064513537964134,-3.1187381179929625,-3.131042385243399,-3.1433641543865525,-3.1557034191341815,-3.1680601691849493,-3.180434391220583,-3.1928260697985857,-3.2052351881541705,-3.2176617289225034,-3.2301056747910355,-3.2425670090906564,-3.2550457163330684,-3.267541782701435,-3.2800551965000295,-3.2925859485683846,-3.305134032664591,-3.317699445822048,-3.330282188683486,-3.342882265815616,-3.3554996860076347,-3.36813446255628,-3.3807866135401134,-3.3934561620854398,-3.4093301380929475,-3.4260429560766767,-3.4427602244662916,-3.459481853524317,-3.4762077609822226,-3.4929378715925643,-3.509672116701515,-3.5264104338410864,-3.5431527663403095,-3.559899062954745,-3.576649277513563,-3.5934033685836058,-3.6101612991496843,-3.626923036310475,-3.643688550989281,-3.66045781765882,-3.677230814079154,-3.6940075210474435
-2.0552236792751555,-2.0559264367958643,-2.056939901633268,-2.0579633046335046,-2.058667941625981,-2.059492288309574,-2.061387461810697,-2.0641083741453286,-2.0674334556634126,-2.0712601942122797,-2.0755308629175446,-2.0810116877620817,-2.0844112361520124,-2.0879104115662277,-2.09134853383485,-2.0968637645183086,-2.1021763049853583,-2.1056976576354667,-2.1118663996137004,-2.1184067972844773,-2.124510063842513,-2.1313624525222408,-2.137799586455391,-2.1436173091051156,-2.149325679403781,-2.155007758020188,-2.1607231616381712,-2.1665134880014585,-2.1716617299659147,-2.1784260841841325,-2.1845831900944592,-2.1908894823908835,-2.1973525872577864,-2.2039779887011464,-2.210769438485688,-2.221567529314074,-2.2346690985982405,-2.2488852425824435,-2.264154381482943,-2.280364164719865,-2.2895085795991736,-2.296950163538866,-2.3044713469507037,-2.314859964548076,-2.3255867419835052,-2.332646775884628,-2.339748773730228,-2.3468912269654845,-2.354072720267741,-2.361291924743032,-2.368547591632513,-2.3758385465013903,-2.3837790122135742,-2.3920920489471906,-2.4004698575539147,-2.4119277102277032,-2.4235601981293726,-2.435305249801969,-2.447158765591424,-2.4606723806000144,-2.47500529404705,-2.4891945552089627,-2.503258513497579,-2.5172159489311197,-2.531085196125021,-2.544883532937427,-2.5579368966583127,-2.568517858670785,-2.5791279664256024,-2.58976617289623,-2.6045369746525315,-2.621196636591054,-2.6379251952878167,-2.654286958553106,-2.6679756300203707,-2.6816867572928436,-2.6954238354531466,-2.709189770082758,-2.722986961722847,-2.7383852263132518,-2.7566905845219756,-2.775023386886259,-2.7916670590019144,-2.8038808375409716,-2.8161393608203156,-2.8284422188097573,-2.840789012826566,-2.853179355547607,-2.865612870954552,-2.8780891942290476,-2.8914255481082285,-2.905714782092818,-2.9200428030428114,-2.93440932381973,-2.948814017903288,-2.963256525698113,-2.9777364599967884,-2.9922534107121423,-3.0068069489797873,-3.0213966307168825,-3.036021999710794,-3.0506825903005774,-3.0653779297052495,-3.080107540045204,-3.0948709400966155,-3.109667646813255,-3.1260271166011364,-3.1426406657253176,-3.1592618829158527,-3.1758904591318586,-3.1925261043768765,-3.209168546761732,-3.225817531606245,-3.242472820578109,-3.2591341908673037,-3.275801434394643,-3.292474357053021,-3.3091527779801417,-3.325836528861516,-3.342525453262588,-3.3592194059889477,-3.375918252473628,-3.39262186819051,-3.406143136625926,-3.4191180959047816,-3.4356203531961946,-3.452127291098709,-3.4686388965426604,-3.485155159682569,-3.5016760736038037,-3.5182016340457856,-3.534731839141285,-3.551266689171058,-3.5678061863332937,-3.5843503345272145,-3.6008991391502736,-3.6174526069083237,-3.634010745638265,-3.6505735641424035,-3.667141072034326,-3.683713279595369
-2.055223679275154,-2.0551181046952127,-2.055346333938066,-2.055903766063283,-2.0568154392366007,-2.0577597608545104,-2.058705541323219,-2.061387027516031,-2.0650672245004302,-2.0695940930278534,-2.075082624659058,-2.079803291212354,-2.0822079114465852,-2.0857098044795572,-2.0899939609515874,-2.0928088500734594,-2.0964975800263175,-2.104050318606486,-2.1114646003396804,-2.1164727419294196,-2.120996458005933,-2.125585610193533,-2.130304308162789,-2.1351948585391876,-2.1402922185026965,-2.1456415173329613,-2.151437377897379,-2.1602011167661397,-2.1712736182266323,-2.1744861882912585,-2.17780594604379,-2.1835302657138183,-2.1905891133540654,-2.1986050399113455,-2.2095719115011323,-2.217729168492434,-2.2248579888802222,-2.2364584449065137,-2.249070859215867,-2.261953113180046,-2.275005218510456,-2.2881863188928264,-2.301475359684957,-2.312070831579475,-2.319747320324111,-2.327499521721264,-2.335326153631045,-2.3432259462530567,-2.351197644578059,-2.3592400103629396,-2.3673518237026134,-2.3755318842609565,-2.3831636838807473,-2.390521962332154,-2.4004121075656557,-2.4089113231529096,-2.4174153530673275,-2.4315112451026484,-2.4461790178270926,-2.4591168563889148,-2.4711758322225625,-2.483332190976913,-2.4955826074190943,-2.5079239226477323,-2.5203531340362164,-2.5328673857119535,-2.545463959603742,-2.5581402672273614,-2.571437352409105,-2.5879493985006152,-2.600431479663051,-2.6111229342425624,-2.6226352941640814,-2.635741947189188,-2.6489132318989426,-2.665462895674771,-2.6836459393649053,-2.701861611544316,-2.720108485308944,-2.7368173788044645,-2.750682620325122,-2.76458396954876,-2.7785224399306743,-2.792498814357611,-2.806513678668776,-2.8205674502995937,-2.834660402774156,-2.8487926866676085,-2.8629643475669977,-2.877175341474917,-2.8906079715358093,-2.903168860022836,-2.915771527329458,-2.9284156515425988,-2.9411009208694927,-2.9538270333715584,-2.9665936966826374,-2.9794006277203917,-2.99343895935808,-3.0099774096242786,-3.0265268128016416,-3.043086668395371,-3.0596565041140065,-3.0762358745378755,-3.0928243598472274,-3.109421564606438,-3.1244971766453076,-3.1393590466809327,-3.15574726151008,-3.1721687918603494,-3.1885959639040897,-3.205028657120638,-3.2214667616692307,-3.237910177747532,-3.2543588149761367,-3.270812591808394,-3.2872714349651746,-3.3037352788939813,-3.3202040652519345,-3.336677742412018,-3.3531562649920907,-3.369639593406074,-3.386127693436649,-3.4026205358289685,-3.4188475711582984,-3.4315695054958746,-3.444308985522122,-3.4570660634461827,-3.469840798062565,-3.4826332550172934,-3.495443507083397,-3.5082716344490117,-3.521117725022752,-3.5356369777574477,-3.5512063596057213,-3.5667966357378487,-3.5824074877280276,-3.5980386030041727,-3.6136896747540064,-3.629360401829741,-3.6450504886517345
-2.0462026043350336,-2.047304715394804,-2.0488091556315715,-2.0506402593225066,-2.052667432743848,-2.05477721333873,-2.056194150150474,-2.0571181259161886,-2.060987192210133,-2.065099899440201,-2.0695918673505487,-2.074621053201603,-2.0800694613272803,-2.082045554784122,-2.081732201782366,-2.089020285016681,-2.0962128180732997,-2.1037440071027507,-2.10853058156956,-2.1114922859988363,-2.1145780110428762,-2.1195810559501695,-2.1251932649274803,-2.131036430935746,-2.137084072739835,-2.1433130545894437,-2.1497031914286797,-2.1563760633807454,-2.162898882248381,-2.1696758581137745,-2.1765563091746705,-2.1824529167453792,-2.1896190371717674,-2.197725423812458,-2.2050803272871717,-2.2138954670747113,-2.2244387743998653,-2.2321553413801523,-2.239619362927216,-2.2472469960085246,-2.255034159126362,-2.263733235347796,-2.2732374051845117,-2.28293031661196,-2.2928077692807713,-2.302864219728589,-2.3130935337302594,-2.323489370383029,-2.334045391342949,-2.3447553793296305,-2.3556133060094853,-2.366613369970403,-2.3777500162520813,-2.3890179441664814,-2.3979123999057146,-2.405334069964349,-2.416659230286922,-2.4259808768801863,-2.43460684638948,-2.443292235479758,-2.452036039924955,-2.460837277135005,-2.4741831503146603,-2.490151743346228,-2.5062236247428387,-2.5223931092675156,-2.5386550006586353,-2.5550045370681556,-2.5708938331330895,-2.583722324121424,-2.596623476712069,-2.609595150210967,-2.6218396275820033,-2.6325806917196792,-2.647314009267152,-2.6621473500932766,-2.6754425782717717,-2.6887972634514576,-2.7022098192692394,-2.715678722348299,-2.729202508908749,-2.7427797716043094,-2.7564091565678934,-2.7700893606504384,-2.7838191288384277,-2.797597251836734,-2.8114225638044807,-2.8252939402325423,-2.8392102959523253,-2.8531705832661745,-2.8671737901906624,-2.8812189388045795,-2.895305083694267,-2.910930674895861,-2.927405764478269,-2.943894783800133,-2.9603970689931978,-2.976911992096239,-2.9922475523936503,-3.0082334432525393,-3.0245966605391406,-3.0409672040433486,-3.057344823762172,-3.0737292873859676,-3.0901203794034515,-3.1065179002366565,-3.1229216654055523,-3.1393315047216155,-3.154252775632813,-3.1691778846889505,-3.1841338982445753,-3.199120344529743,-3.2141367561454195,-3.2291826705191546,-3.244257630290166,-3.259361183632314,-3.2744928845225116,-3.289652292961108,-3.3048389751501093,-3.3200525036342716,-3.3352924574095635,-3.3505584220030435,-3.3658499895275282,-3.381166758714266,-3.3965083349262706,-3.411874330154795,-3.4272643630010444,-3.4426780586450807,-3.4581150488035455,-3.4735749716777713,-3.48905747189352,-3.504562200433628,-3.5200888145644953,-3.533981874762456,-3.5468641880366683,-3.559764778033143,-3.572683767237792,-3.585621288024236,-3.5985774834263626,-3.611552508232144,-3.6245465306795213
-2.0462026043350328,-2.045516217935498,-2.0450441517333253,-2.0450210796829595,-2.046558499656276,-2.049645642819781,-2.0532150847453274,-2.055285823000454,-2.0540017257869208,-2.058553375799405,-2.0628639293116975,-2.06660996270734,-2.070202042269964,-2.074932010547031,-2.0811851532789145,-2.084959796212666,-2.0936265937569565,-2.1001167776509693,-2.104455308213585,-2.1091749573107936,-2.114230082728923,-2.117781847510778,-2.1210975007508157,-2.124518635153398,-2.1280390470839037,-2.1369202098922515,-2.1478882560912247,-2.1562368989895435,-2.1626417817928205,-2.1689917551066475,-2.1755848600599195,-2.1812306500938385,-2.188541808420079,-2.1971231670366156,-2.2049328063513025,-2.212205777653218,-2.2195396480076885,-2.22742972086461,-2.2363198892652187,-2.2452891938732957,-2.25441904796911,-2.2629759685648185,-2.27106698725213,-2.279301471338859,-2.2876735892908617,-2.296177597842798,-2.3048079695369945,-2.3135594746788914,-2.3224272252542177,-2.331406690020485,-2.340493689593225,-2.34968437890095,-2.358975222620413,-2.3709814020879136,-2.3863899611549764,-2.4016183653513767,-2.4127860973513227,-2.4202676548873647,-2.427777960208446,-2.4353162730392937,-2.442881893376506,-2.458324082404172,-2.469694985856973,-2.478608225839815,-2.4875760774705635,-2.4965976413885653,-2.505672038083469,-2.5213836859218484,-2.53923945126921,-2.5571440414746887,-2.5750948132898235,-2.593089342232698,-2.611125397631236,-2.62920092128695,-2.6433452974482337,-2.6541326526119136,-2.66494199965204,-2.6757726141273768,-2.686623802879389,-2.6974949024224104,-2.7083852774209576,-2.7192943192559698,-2.731528255787608,-2.747706532476035,-2.763900120315494,-2.7801082986005694,-2.7963303850068155,-2.8125657340150583,-2.8288137353933602,-2.8451842509417786,-2.861596200092755,-2.878025130777844,-2.894470216615358,-2.9102244595012987,-2.9265373579872,-2.9428595083197506,-2.9591905337846747,-2.975530081395581,-2.9918778208054833,-3.005134205307891,-3.018060329470648,-3.031025675998251,-3.0440300038251733,-3.057073079416917,-3.070154676487257,-3.0832745757205524,-3.0964325645064172,-3.1109583957235882,-3.1255935960808547,-3.1402575445428713,-3.154949693822463,-3.169669511467238,-3.1844164793240557,-3.1991900930280357,-3.2139898615146354,-3.2288153065534653,-3.243665962302673,-3.258541374882662,-3.2734411019681255,-3.2883647123973123,-3.3033117857975363,-3.3182819122260483,-3.333274691825224,-3.3482897344912956,-3.363326659555587,-3.378385095477398,-3.3934646795475176,-3.4085650576012014,-3.4236858837394504,-3.438826820056904,-3.45398753637446,-3.469167709973906,-3.4843670253307906,-3.499585173839974,-3.5148218535253326,-3.530076768719951,-3.5453496296940825,-3.5606401521913886,-3.575948056801778,-3.5912730680333524,-3.606614912803246
-2.036832557447092,-2.0378200883917907,-2.0393432167218086,-2.0412986421567973,-2.0423462835353643,-2.0425353131759287,-2.044641109760983,-2.048923340589003,-2.0534595302034186,-2.052265944406871,-2.054508064746602,-2.0606835073005856,-2.067211472983575,-2.0731870713371134,-2.078325230067482,-2.080160013276149,-2.0792091128304637,-2.078427701688116,-2.0821704535443146,-2.0891819844108417,-2.0960833566963233,-2.10290876697986,-2.109689744861911,-2.1164532781431924,-2.1260028707250207,-2.1319635900747484,-2.1394408647581677,-2.146911299652521,-2.154507053534807,-2.1623483187966492,-2.170551630120057,-2.1792386296357416,-2.184758274865644,-2.188387003282008,-2.1965990642585114,-2.2081152968549924,-2.21831569108222,-2.226930421871568,-2.234374711046682,-2.2418696588965976,-2.249412874196259,-2.257002373369021,-2.2646365300133966,-2.2723140307560623,-2.280033836587994,-2.2877951489477764,-2.2955973799109715,-2.3034401259279327,-2.3113231446257485,-2.3192463342542275,-2.3272097154120033,-2.3396808036098866,-2.3554057366123873,-2.3683629675520845,-2.377844614541408,-2.3874173915323214,-2.3970787286196247,-2.406826235481269,-2.4166576812474014,-2.426962669442374,-2.4425813998827115,-2.4504741636806617,-2.4580925270775573,-2.467005288690973,-2.477300404327727,-2.487667183514983,-2.503579636858493,-2.514798407481788,-2.5239759085262885,-2.533203718751875,-2.5424810338612818,-2.5548275791642263,-2.570777098668588,-2.586752914286688,-2.6027537571755346,-2.6187784196746016,-2.634825752669576,-2.650894663100458,-2.666984111601101,-2.683093110258664,-2.6992207204826397,-2.7153660509742115,-2.7308557728319833,-2.7471215395579214,-2.763411501086334,-2.779724454468624,-2.7960592593324503,-2.812414834631308,-2.8287901556065527,-2.845073812732935,-2.8613454220346934,-2.877628050343525,-2.893921214427728,-2.909431310489289,-2.923596734482316,-2.9378004993272446,-2.9520417758102777,-2.966319760689008,-2.9806336755949356,-2.9949827659952684,-3.009366300210007,-3.0237835684808827,-3.038233882088666,-3.0527165725158985,-3.0672309906521074,-3.0817765060388695,-3.096352506145442,-3.1096284366362332,-3.1228619921205185,-3.136133036854721,-3.1494413824140595,-3.1627868458040878,-3.176169249227044,-3.189588419854849,-3.2030441896088337,-3.2165363949460666,-3.230064876652298,-3.2436294796413963,-3.2572300527611064,-3.270866448605118,-3.2845385233312525,-3.2982461364856226,-3.3119891508326367,-3.3257674321907587,-3.3395808492737746,-3.3534292735374986,-3.3673125790317586,-3.3812306422574956,-3.3951833420288473,-3.409170559340061,-3.423192177237138,-3.4372480806940207,-3.4513381564932164,-3.4654622931107477,-3.479620380605261,-3.4938123105112293,-3.5080379757360403,-3.522297270460979,-3.5365900900458964,-3.5509163309374845,-3.5652758905810815
-2.036832557447091,-2.036258950061016,-2.036209764104806,-2.036635255566615,-2.0376131448196513,-2.039574231527295,-2.040951341972376,-2.041550189007779,-2.0440461632990377,-2.048636536023094,-2.0514143495941246,-2.0521505379588203,-2.0541736658831384,-2.0572194864293207,-2.060961704964232,-2.0651776290910986,-2.069732611343197,-2.0750177578366014,-2.0795691994286973,-2.0847715233398953,-2.090528263495647,-2.0994350041556995,-2.108108731962682,-2.1164128367543253,-2.124334219162507,-2.1316527480330736,-2.136837272674934,-2.1437081812695817,-2.1506313291743133,-2.157611264130373,-2.164650574533762,-2.171750295464775,-2.178910288315862,-2.1861296069118765,-2.193406854786781,-2.200740527110902,-2.2081293192927696,-2.2155723765020845,-2.2230694583647868,-2.230621002691204,-2.2382280889840245,-2.2458923205871333,-2.253615656936241,-2.261400230603109,-2.2692481782777474,-2.2771615043066635,-2.285141984315331,-2.293191107813854,-2.3013100535819335,-2.309499689668897,-2.3238280806304052,-2.3352134147379475,-2.3432576502959996,-2.3513427184191165,-2.3594689818109393,-2.3676368587326384,-2.380938558767435,-2.3961314504277373,-2.411476259623919,-2.4265709766028793,-2.436564157447306,-2.4466353667697938,-2.45678278248576,-2.46573584387002,-2.473404452140891,-2.485830478609609,-2.4981041173631207,-2.5086098317261376,-2.519183016803554,-2.529822417790346,-2.540526830005114,-2.553947801799063,-2.569846046642426,-2.585787067476257,-2.6017686708526733,-2.617788783976241,-2.6338454469412955,-2.64993680564482,-2.666061105297005,-2.682216684463432,-2.6984019695821355,-2.714615469906285,-2.7302214446721975,-2.741166094516818,-2.752127732521455,-2.7631058441899334,-2.7740999357242764,-2.7851095330203854,-2.7961341807187288,-2.80717344130783,-2.8182268942773203,-2.829294135317457,-2.840374775562255,-2.8514684408736266,-2.8625747711639193,-2.8736934197546553,-2.8848240527692193,-2.8959663485575122,-2.9071199971506516,-2.9182846997439613,-2.929460168206626,-2.9406461246163698,-2.951842300817832,-2.9630484380032023,-2.974264286313838,-2.985489604461761,-2.996724159369805,-3.0079677258294097,-3.019220086175192,-3.0304810299751432,-3.0417503537357877,-3.0530278606214067,-3.064313360186585,-3.078121554837329,-3.0940840838133585,-3.110135623132815,-3.1262756819808732,-3.1425037535828277,-3.158819315828734,-3.1752218318978613,-3.1917107508820832,-3.208285508407439,-3.224945527252835,-3.2416902179653624,-3.2585189794712335,-3.275431199681785,-3.2924262560936777,-3.309503516382824,-3.326662338991172,-3.343902073705933,-3.36122206223055,-3.378621638746978,-3.3961001304686445,-3.413656858183651,-3.4312911367879044,-3.449002275807553,-3.4667895799105457,-3.4846523494068498,-3.502589880737114,-3.5206014669493957,-3.5386863981639047
-2.0271180121974175,-2.0275956722626427,-2.0285932065900476,-2.0304769998270173,-2.0328022669061245,-2.034862866327417,-2.036695891397195,-2.0389045569751687,-2.0405016271231284,-2.0411843308080386,-2.0434477109340063,-2.047105745946033,-2.0504299972759075,-2.053492807155313,-2.056485003597266,-2.0611112798845257,-2.067730241989953,-2.074545963479583,-2.0778584577868826,-2.0816551638171203,-2.090134672657952,-2.0956473227180332,-2.1049701462747157,-2.115336832662133,-2.123221433457963,-2.130011647184243,-2.1353540009462026,-2.13913732473836,-2.1429974870684236,-2.1469294878632357,-2.1515125951089638,-2.1609564816272964,-2.1727322307294856,-2.1846609262525267,-2.192115212000038,-2.1959414499369654,-2.1998644107395933,-2.2038829000508233,-2.2104147918565884,-2.2183587519887977,-2.226424985509981,-2.2346111378455835,-2.2429148041089273,-2.2513335467489615,-2.2598649108088913,-2.2685064369952883,-2.277255672771943,-2.2861101816932075,-2.2950675511830307,-2.3078714633229165,-2.3177605900141307,-2.326093060968672,-2.334497172628699,-2.3429727914397613,-2.351519611803204,-2.3659090812364068,-2.375846813127758,-2.384099345560252,-2.3923949848605095,-2.4007342803916147,-2.4097536677303673,-2.419847136790966,-2.432949282641938,-2.450511207911268,-2.4681397106396252,-2.481097257993911,-2.488813825434311,-2.496553671281758,-2.5071504634417843,-2.523012826726557,-2.5389056885941157,-2.5518070673036743,-2.5621260982065923,-2.5730187645523435,-2.583972057614611,-2.5949849766104087,-2.6060565545734855,-2.6171858565583985,-2.6283719780080252,-2.6396140432636868,-2.6509112042002045,-2.6622626389708794,-2.673667550849549,-2.6851251671587004,-2.6966347382741205,-2.708195536697885,-2.719806856192548,-2.731468010970342,-2.7431783349319985,-2.7549371809504155,-2.7667439201951023,-2.778597941493643,-2.7904986507270646,-2.8024454702561736,-2.8144378383763677,-2.8264752087986595,-2.838557050154905,-2.8506828455254514,-2.862852091987505,-2.8750643001828795,-2.887318993903719,-2.8996157096950994,-2.911953996473282,-2.924333415158804,-2.938536545433727,-2.9536788346094394,-2.968913731344115,-2.98424091612155,-2.999660047998068,-3.0151707651832345,-3.030772685630076,-3.0464654076335083,-3.0622485104357113,-3.07560666812134,-3.0869076060081775,-3.0982160010904467,-3.1095316860513824,-3.1208544988032756,-3.1321842822862545,-3.1435208842761613,-3.15486415720107,-3.1662139579659945,-3.177570147785378,-3.1889325920229394,-3.2003011600385767,-3.2116757250418866,-3.223056163952033,-3.2344423572636356,-3.246111543528528,-3.259438483021439,-3.2727981893418994,-3.28619045118163,-3.299615062506307,-3.3130718224077578,-3.326560534959726,-3.3400810090771493,-3.3536330583787324,-3.367216501052856,-3.3808311597265117,-3.394476861337365,-3.40815343700874
-2.027118012197417,-2.026765086081459,-2.02586564366756,-2.024991109556829,-2.025139941405023,-2.026231881469744,-2.027864820748456,-2.030958672911318,-2.0352420266678357,-2.039463214448968,-2.041598027748986,-2.0417658706443076,-2.041808334018908,-2.0455169455001534,-2.053687286043507,-2.0599826509736445,-2.0660510455097927,-2.0700945737222045,-2.0735655444416645,-2.077524586782999,-2.08525845596475,-2.0949341208252,-2.1013029155282252,-2.1070979136956223,-2.1130306615053627,-2.1191006091876097,-2.1253077829700358,-2.1316524277576745,-2.138134773120653,-2.1447548875241056,-2.1509285405977825,-2.158407435993211,-2.1654386560286034,-2.172605215727404,-2.179905810956938,-2.187338900181,-2.1949027346548755,-2.20259538917624,-2.207995798786777,-2.212202024091029,-2.216500490099869,-2.220890071049563,-2.22536956951515,-2.2299376926787735,-2.2345930395954134,-2.243512526948209,-2.2596316257333164,-2.275747748589872,-2.291836151074083,-2.3041253989524044,-2.313281378231622,-2.3225331819766732,-2.331878546191955,-2.341315252495219,-2.3510558552342125,-2.360454056860883,-2.3701519608203103,-2.379932820072877,-2.3897946632675575,-2.3997355694481652,-2.409117794863361,-2.4175460976351975,-2.430014204204173,-2.440253145653938,-2.4505622840477272,-2.4609399885528793,-2.4755234832234345,-2.4913201421119338,-2.5065336529686935,-2.522289069210584,-2.5380946555781283,-2.551295095161423,-2.5611810498591843,-2.570602229232723,-2.580069869660912,-2.5895832515372903,-2.5991416710632174,-2.608744439935987,-2.6183908850934303,-2.628080348548917,-2.6378121873800473,-2.647585773996353,-2.657400496952106,-2.6672557629185807,-2.6771510013919393,-2.687085676780928,-2.6970593244615975,-2.70707169019736,-2.7171236213460572,-2.7272541959322214,-2.738724691608291,-2.7504348210339695,-2.7641371507114685,-2.7781517578664907,-2.792260944415355,-2.806464687223966,-2.8207629364018088,-2.8351556154000592,-2.8496426213355193,-2.864223825370262,-2.878899073126494,-2.893668185130159,-2.908530957279496,-2.92348716133579,-2.9367535383234067,-2.949213949850008,-2.9617142446049725,-2.97425402812203,-2.9868329162970975,-2.999450535093568,-3.0121065202574204,-3.0248005170416867,-3.037532179939806,-3.0503011724274556,-3.063107166712416,-3.0759498434921504,-3.0888288917186744,-3.1017440083704733,-3.114694898231103,-3.127681273674204,-3.1407028544546414,-3.153759367505553,-3.1668505467410233,-3.1799761328641845,-3.1931358731805477,-3.2063295214162464,-3.219556837541221,-3.2328175875969203,-3.2458341889183724,-3.2572315461820156,-3.268634319526673,-3.280042402517937,-3.291455691706723,-3.3028740865255903,-3.314297489189326,-3.325725804599541,-3.3371589402532207,-3.348596806154858,-3.3600393147321945,-3.3714863807552433,-3.382937921258578
-2.0170636490493785,-2.0177249393399244,-2.0178764677983994,-2.017708091525811,-2.0196164287136766,-2.0227884299351517,-2.0266115473831543,-2.02939000314792,-2.0309341258043645,-2.032319522972573,-2.033482469929932,-2.034185879864246,-2.0369751228023656,-2.044235251331409,-2.0522360045752053,-2.05895114915636,-2.062325839376723,-2.066684585115431,-2.073133578051982,-2.0763138940981385,-2.0791154387320576,-2.0818722727559384,-2.0846472906175775,-2.08747717812498,-2.090807678552625,-2.098413489233276,-2.107196567696261,-2.116901952844081,-2.127281573595922,-2.138156814358412,-2.149409139009647,-2.154990054200925,-2.1591096178366587,-2.1632829901152753,-2.1675060937813284,-2.171775016484367,-2.17608601779353,-2.1804355421328245,-2.184820236788976,-2.189236973613361,-2.1956195836616956,-2.205210852890185,-2.214452600397333,-2.223435335455522,-2.232230945569203,-2.2408953721933527,-2.249471854088219,-2.257994458129016,-2.2666674826863566,-2.2800017422708443,-2.293719815406686,-2.307706087005056,-2.3219373097632094,-2.336393238863902,-2.3508411300355085,-2.360137185369773,-2.3688249473712695,-2.3775822397778326,-2.3864083313366398,-2.3953024346990146,-2.404263720916808,-2.415458760595737,-2.426019758460849,-2.434539341638426,-2.4440718083409125,-2.4597621882769163,-2.475184588575718,-2.4908311778237535,-2.5043163290700226,-2.5121013526205496,-2.51990831576178,-2.5277368114457084,-2.53558645076604,-2.54624872845434,-2.557177242131601,-2.5681603191766182,-2.5791967651116794,-2.590285418358179,-2.6014251490789766,-2.612614857963387,-2.623853474892735,-2.6351399573619605,-2.6464732883917206,-2.6578524733168276,-2.6692765338749265,-2.680744494951113,-2.692255347391101,-2.7038079074849413,-2.7153999247012943,-2.7269909516052726,-2.7373183740351625,-2.750217106553134,-2.7621858849707888,-2.773975019048968,-2.7858010840039253,-2.7976632402732475,-2.809560740297136,-2.821492881299587,-2.8334589894966333,-2.8454584135621914,-2.857490521421263,-2.8695546984237037,-2.881650346158284,-2.893776881592493,-2.9059337363920177,-2.9181203563469937,-2.9303362008665292,-2.9425807425199286,-2.954853466611878,-2.967153870783875,-2.979481464637044,-2.991835769372927,-3.0042163174499352,-3.016622652253962,-3.0290543277817426,-3.041510908336087,-3.0539919682321948,-3.066497091514303,-3.0790258716822665,-3.091577911427475,-3.104152822377638,-3.1167502248501187,-3.129369747613528,-3.1420110276568716,-3.1546737099665156,-3.1673574473101853,-3.180061900027855,-3.1927867358294613,-3.205531629598866,-3.218296263204148,-3.2310803253136835,-3.243883511218076,-3.2567055226576263,-3.269546067654966,-3.2824048603530223,-3.2961873784132356,-3.310594186939862,-3.3250093524621867,-3.3394327476800587,-3.353864249440836,-3.368303738552094
-2.0170636490493776,-2.0166331494890843,-2.016653163186328,-2.0170587747481057,-2.0165404415089183,-2.016401273105087,-2.016125756147524,-2.0152693970285083,-2.0140759527311136,-2.0157704820762943,-2.0214402475344113,-2.028853507615894,-2.0358593452988942,-2.041907600403168,-2.042143100831833,-2.0434036237822704,-2.05100536445911,-2.0588158364124878,-2.0671250827293255,-2.0759749086295716,-2.0774405667578084,-2.0776180512089835,-2.079256986657002,-2.0844755844799496,-2.090384902251418,-2.0933854735665713,-2.096488981390717,-2.099702313401915,-2.103030179123648,-2.106475751381137,-2.110041084635271,-2.113727398178664,-2.117535274249135,-2.121464800711811,-2.1255156765860024,-2.138506653888824,-2.1514598407473295,-2.163598204053381,-2.174936436179812,-2.185569273104429,-2.193682872575829,-2.1981553250367556,-2.2026520146242765,-2.2113603449423076,-2.227414392653426,-2.2393341028064926,-2.244159289291866,-2.2534566148323765,-2.266383878675588,-2.2749587619899816,-2.2834468470022595,-2.291950987678957,-2.3004815089598734,-2.309046037988562,-2.317650548589862,-2.3262997840447177,-2.3349975370488787,-2.346331336763619,-2.363473768070444,-2.380714395331243,-2.3980450765343946,-2.4132913316142046,-2.4223843891374224,-2.4315420049651006,-2.444038044017308,-2.4595970188236254,-2.471384673573615,-2.481894797683874,-2.4924688625286766,-2.5031054117045457,-2.5138030296276535,-2.5245603403964685,-2.53537600665417,-2.543456861992681,-2.551347689653388,-2.559258593670178,-2.567189248550809,-2.575139342633082,-2.58310857737887,-2.5910966667145345,-2.603309750965093,-2.6161976469389323,-2.6291782550609146,-2.642251877918331,-2.655418792988329,-2.66867925183314,-2.6820334794646055,-2.6954816738571075,-2.7090240055886463,-2.7226606175826644,-2.7363916248369398,-2.7474811825824066,-2.757676774021932,-2.767906799949634,-2.778171172569303,-2.7884695448448493,-2.798801504876841,-2.80916662254546,-2.819564464564916,-2.8299946002842926,-2.840456604180911,-2.850950056995182,-2.8614745462475444,-2.872029666451491,-2.882615019167953,-2.893230212973349,-2.903874863379177,-2.914548592723972,-2.925251030049524,-2.9359818109687925,-2.946740577529413,-2.957526978075849,-2.968340667111647,-2.9816784231840976,-2.9958574617082316,-3.0100492798798912,-3.024253577625834,-3.038470068171632,-3.0526984772516137,-3.0669385423781916,-3.0811900121649183,-3.095452645698459,-3.1097262119549445,-3.1240104892569702,-3.138305264767559,-3.1526103340181244,-3.1669255004675074,-3.181250575089617,-3.1955853759874024,-3.209929728031071,-3.2242834625187102,-3.23864641685764,-3.253018434264934,-3.267399363485741,-3.281789058528119,-3.2952816208578293,-3.3081760750861036,-3.321087954617513,-3.334016996551306,-3.346962943367278,-3.3599255427909194
-2.0066743587488753,-2.0082366956534736,-2.0099354863427124,-2.011231499420574,-2.010890254370199,-2.0087492267069824,-2.0091460073323577,-2.0104261511755452,-2.011399019288116,-2.0124189212641603,-2.019115634606948,-2.0272387877257234,-2.034294907602551,-2.0339824320629045,-2.036481362552518,-2.0425283177461586,-2.050378803656998,-2.0578302901674275,-2.0633019747156855,-2.0672808363829698,-2.07096035426473,-2.0748516891787547,-2.078067569292178,-2.0787993527077377,-2.0798233730619997,-2.0811489019970977,-2.08278377643557,-2.084779167879309,-2.0899753097150997,-2.0951617960324933,-2.1004659564541517,-2.1059800180064783,-2.111780772794726,-2.1179654110514403,-2.125496446279027,-2.13103880831222,-2.138485891178144,-2.146381468404489,-2.1547871871258195,-2.1637268087041663,-2.173208665529505,-2.1832291721451798,-2.195372791815928,-2.207170934010567,-2.216347766428116,-2.2283167364123546,-2.240697517226502,-2.2490669708870077,-2.2540555903853026,-2.259123901609019,-2.264271623290661,-2.269501816459969,-2.278615062499994,-2.2890299138890837,-2.2995357470073747,-2.3123808270643873,-2.329296608054214,-2.3437468695055266,-2.3525506184202927,-2.3675156428405586,-2.382669897373224,-2.397907295488949,-2.4132229843344453,-2.428612523779603,-2.4431054005382453,-2.4517184724889383,-2.4603790740088747,-2.469087696375599,-2.478267373611073,-2.487793801520728,-2.4973787096616693,-2.5070212877737443,-2.5167207451650655,-2.5264763114286954,-2.5362872369100478,-2.5461527929684333,-2.5560722720691356,-2.5660449877366043,-2.5778107657645863,-2.5905142404392953,-2.5991033364146414,-2.6071283235289204,-2.6166845348163514,-2.626963402883228,-2.6372912688723233,-2.647667603244935,-2.658091893975482,-2.668563646018183,-2.679082380770792,-2.6896476355382353,-2.7002589629990403,-2.7109159306768436,-2.721618120418965,-2.732365127883494,-2.7431565620362535,-2.7539920446584514,-2.7648712098658397,-2.775793703639895,-2.786759183371485,-2.7977673174170805,-2.8088177846679594,-2.8199102741321536,-2.8310444845292615,-2.8422201238981555,-2.85469949712348,-2.8687473316001744,-2.8828114143370787,-2.896891276315852,-2.9109864729825183,-2.9250965825060984,-2.939221204197758,-2.9533599570721782,-2.967512478535206,-2.979181305163029,-2.990048558644468,-3.0009420997266796,-3.0118616062073613,-3.0228067613847474,-3.033777253934235,-3.0447727777879248,-3.0557930320172453,-3.066837720718535,-3.0779065529016263,-3.088999242381364,-3.100115507671969,-3.111255071884268,-3.1224176626257325,-3.1336030119033067,-3.1448108560289763,-3.156040935528173,-3.1672929950510973,-3.178566783287068,-3.1898620528823667,-3.2011785603621257,-3.212516066057549,-3.2238743340407403,-3.235253132071816,-3.246652231568126,-3.258071407618092,-3.271105167410941,-3.2849318273333687
-2.0066743587488745,-2.0057491112519643,-2.0055484071554384,-2.00589215031185,-2.0066266234225103,-2.0076526517031716,-2.0057194499751447,-2.0056692552930224,-2.008311746063541,-2.010750447942686,-2.0148939718827203,-2.019400688028874,-2.02448647968186,-2.0301797586104824,-2.0342767328008304,-2.0424243318101083,-2.043065525306632,-2.0437579160238224,-2.0446086854514665,-2.045619460518528,-2.0467896954277602,-2.0481166969650824,-2.0518154820820507,-2.059714288827263,-2.067023476404721,-2.0735538387030448,-2.0793887050051727,-2.084733555700312,-2.0870007793696965,-2.0895845198621545,-2.092480347329681,-2.095680705272081,-2.0991755844400584,-2.1096912219614263,-2.1232692726178284,-2.129687291246727,-2.133978786812841,-2.1383891053531605,-2.144178753522434,-2.1529126422839973,-2.1636844014467234,-2.179473613383397,-2.19377465522983,-2.2048233696743234,-2.211710397802801,-2.216269053271182,-2.2208459015752684,-2.227980243152574,-2.237906179795849,-2.2479358001457435,-2.2580657011645684,-2.268292954731075,-2.274835028481747,-2.2806482011586082,-2.2955975002367257,-2.310131112372834,-2.3226113314862866,-2.33747911233048,-2.352449944703865,-2.366043848308603,-2.3815519832180865,-2.397107764944919,-2.4127088093931093,-2.428352927093054,-2.440763286635006,-2.4500473434127574,-2.459393290898949,-2.4688002547434587,-2.477844801530448,-2.486650818319075,-2.4955061390711712,-2.5044111165243272,-2.5133660610979263,-2.5223712385234505,-2.531426867841839,-2.5405331202903207,-2.5526784201757278,-2.5651989559119572,-2.5760702743943327,-2.5861474871129433,-2.5962760012843353,-2.606455212233967,-2.6151713758171082,-2.6232322513101325,-2.631310717756091,-2.6394065522278645,-2.6475195406932803,-2.655649477625833,-2.6637961656384865,-2.673312115253913,-2.683164370822343,-2.693063395773696,-2.703008606512967,-2.712999392830111,-2.723035120625284,-2.73311513462367,-2.7432387610580675,-2.7568651362255694,-2.7707835828756435,-2.7847224375059163,-2.798680992141777,-2.8126585822609655,-2.826654583090636,-2.8406684063127647,-2.8534369092171783,-2.8646945660369276,-2.875992828125247,-2.887331437124267,-2.898710142219369,-2.910128699819526,-2.9215868732491614,-2.9330844324509515,-2.944621153699579,-2.9561968193260633,-2.967811217452633,-2.979464141737881,-2.991155391132316,-3.0028847696440755,-3.0146520861153308,-3.0264571540093614,-3.0382997912093304,-3.050179819829493,-3.0620970660409172,-3.0740513599143133,-3.0860425352846903,-3.098070429645218,-3.110134884082723,-3.122235743276301,-3.134372855597067,-3.1465460733800503,-3.1587552535074934,-3.171000258594615,-3.183280959436149,-3.1955972403580146,-3.2079490121447303,-3.2203362483755753,-3.232759114899448,-3.24521867396848,-3.2577289518330357,-3.2702158992864105,-3.282784749108631
-1.9959552459643757,-1.996847913396116,-1.9980045590082764,-1.9992335617276518,-2.0004701476053195,-2.001749799818101,-2.0031571191150475,-2.0024086422968197,-2.006107936621637,-2.010160793407429,-2.007267939497225,-2.01102816862925,-2.0185109279882494,-2.0262681687248554,-2.0334947750986725,-2.0330780122584833,-2.032902663512865,-2.0330857047204005,-2.0337098064609354,-2.0348338124562657,-2.0364973385307756,-2.043684082305902,-2.049595990138577,-2.0512219165769388,-2.0529884440888124,-2.0548901835600084,-2.058102677513304,-2.0634665554645912,-2.0692526433185567,-2.075428342430825,-2.081962771547362,-2.088827192177354,-2.095995191012707,-2.103442693010894,-2.1111478622347573,-2.1190909747924547,-2.1272542393475153,-2.1356216358296183,-2.1429170277229193,-2.148026736502821,-2.1618116775396734,-2.170865438937837,-2.180064601649593,-2.189400838907264,-2.1988667342984534,-2.20845570242139,-2.218161916675119,-2.225440367078442,-2.2300525832593774,-2.2346850205332416,-2.2393691760801655,-2.249835800112416,-2.264051814317664,-2.278963145851648,-2.2932782319289196,-2.30786067881352,-2.320814839289846,-2.3351791436192006,-2.3505845464702197,-2.3614088636812722,-2.370325715780987,-2.3793012197551593,-2.3883364836529246,-2.398021986232012,-2.4093947310545554,-2.420853469611573,-2.4323984740438744,-2.4440300685341914,-2.4557486187046442,-2.4675545221875264,-2.47944820026587,-2.491430090485711,-2.503500640147711,-2.515660300591407,-2.5279095221866514,-2.5402487494398214,-2.549690115052001,-2.558897924689206,-2.568156567862332,-2.5774660127231686,-2.5868261762704883,-2.5962369248461385,-2.6056980749396708,-2.615209394292169,-2.624770603279252,-2.6343813765501602,-2.644041344897797,-2.653750097333071,-2.663507183335806,-2.671959415139537,-2.6801390440090636,-2.6883348772945435,-2.696546746924339,-2.704774491437843,-2.7152400673187658,-2.7290925416308993,-2.7429678531585298,-2.7534053103001987,-2.7636140794231165,-2.7738643546798434,-2.784155413885313,-2.7944865286908707,-2.804856966742822,-2.815265993718431,-2.8257128752346987,-2.8361968786269784,-2.8471604415040472,-2.858951063088639,-2.8708002815038185,-2.882707961224435,-2.8946739656498233,-2.906698156985131,-2.9187803961252934,-2.9309205425419824,-2.943118454173911,-2.9553739873207254,-2.967686996540696,-2.980057334552458,-2.9924848521408594,-3.004969398067206,-3.0175108189837863,-3.0301089593529316,-3.042763661370623,-3.0554747648946163,-3.0682421073772197,-3.08106552380264,-3.093944846628958,-3.10687990573468,-3.1198705283698693,-3.132916539111805,-3.1466332827802828,-3.1604552425530805,-3.1742790891536248,-3.188104651644472,-3.201931740487622,-3.215760110872476,-3.2295893329208374,-3.243418087247927,-3.257232097075919,-3.2695104390968637,-3.2809691090485353
-1.9959552459643755,-1.995023979259027,-1.994131480838413,-1.9947196428930218,-1.9962013910940937,-1.997816204880313,-1.9996236159483676,-2.001864307829275,-1.9988742161261395,-2.00324486192261,-2.004489193443295,-2.004371012764421,-2.002988229090316,-2.0017331782807557,-2.001297741903837,-2.0058658367709286,-2.010700814217132,-2.01591755021533,-2.0217112822858447,-2.0283019661860044,-2.035716037986409,-2.038722830976737,-2.0415171371159064,-2.0448735384089773,-2.048774413084018,-2.053194232774626,-2.056923351057371,-2.0622943420087108,-2.067819542969563,-2.073379789098894,-2.0789743280143735,-2.0846022884172806,-2.09453073253574,-2.102953324528967,-2.1070013989463057,-2.111307042847562,-2.115857738557232,-2.120641512292598,-2.1325224941590424,-2.1475612044008177,-2.1523201807247885,-2.1571924176816593,-2.162176309179757,-2.1672701965044707,-2.1724723804919597,-2.1777811318356144,-2.183194699850518,-2.1941903540033723,-2.2078441171999,-2.2216652208468615,-2.2356087493284695,-2.246229720014446,-2.2624984026608015,-2.278008115428758,-2.289303637334635,-2.3045355931473352,-2.319828423900995,-2.3315860047695227,-2.3424439048818777,-2.353388028430464,-2.3644180328389717,-2.3755337221369697,-2.386735026929367,-2.397432325953195,-2.4065893860501215,-2.415808162166044,-2.4250890376119334,-2.434432301351575,-2.443838164613389,-2.4533067744689094,-2.462838225001821,-2.4724325665337012,-2.4820898132685403,-2.491809949642625,-2.501592935609171,-2.5114387110426946,-2.521347199413236,-2.5313183108529076,-2.5413519447150765,-2.5514479917088266,-2.5616063356768626,-2.5718268550735353,-2.5821094241899916,-2.5924539141658345,-2.6028601938201796,-2.6133281303298075,-2.62385758977765,-2.63444843759134,-2.645100538888439,-2.6558137587424797,-2.6665879623818434,-2.677423015331698,-2.688318783507733,-2.7014113597342857,-2.7130179557312357,-2.721369045286056,-2.732506342506237,-2.743703691152651,-2.7549609595724087,-2.7662780163205998,-2.7776547300647776,-2.7890909694807795,-2.800586603141689,-2.8121414994017404,-2.8237555262764773,-2.835428551320542,-2.8467172745960743,-2.857273338723952,-2.867864352859365,-2.878489606375847,-2.889148397305449,-2.8998400333524468,-2.910563832791616,-2.9213191252566117,-2.932105252423909,-2.9429215685982806,-2.9537674412059487,-2.967200373623347,-2.9809810621010744,-2.9947662112982902,-3.0085555746826733,-3.0223489157178216,-3.0361460073721167,-3.0499466316474195,-3.0637505791204056,-3.0775576484868226,-3.091367646093951,-3.1051803854379583,-3.118995686586246,-3.1328133754520002,-3.146017759825151,-3.159174009626558,-3.1723851048536673,-3.1856508590384465,-3.198971082884802,-3.212345584250372,-3.2257741681324617,-3.239256636658014,-3.252792789077545,-3.266382421762957,-3.280025328209135
-1.9849116331745926,-1.9861204631944152,-1.9863013580756543,-1.9843341355713207,-1.9839768530977953,-1.9858527298088156,-1.988594539735252,-1.99298368252177,-1.9987172032516096,-1.9970210898991136,-2.003820922857854,-2.0031712080864708,-1.999416955217528,-1.9969380632690235,-2.000631769019827,-1.9997728946753075,-1.999203972323574,-2.003185465059181,-2.010529817932648,-2.0173917003563306,-2.0236543434230563,-2.02946305747859,-2.035026313399374,-2.040484272652148,-2.0459116637385737,-2.0513456439994022,-2.0568039438427923,-2.05908753162639,-2.0613857934913207,-2.0638260800574595,-2.06642124983207,-2.078858743577814,-2.0902627934430433,-2.09595641853593,-2.1016835546226145,-2.1074457374972777,-2.113245137997112,-2.1190845699079155,-2.1256471025803374,-2.130896632677668,-2.1368770218279054,-2.1429124745458776,-2.1490073853588894,-2.1551663370488745,-2.1613941361188393,-2.1678895172521484,-2.1807200081727967,-2.1887113199540233,-2.1993785727070767,-2.214433160814303,-2.2301920283660235,-2.2440051876145817,-2.2590350383670343,-2.2741356853401764,-2.2853426871265756,-2.2909083598990208,-2.2964797799288617,-2.3020993932753946,-2.307773310401714,-2.3135023098860286,-2.3192857916633614,-2.3251227122643616,-2.3333799942767426,-2.342750931800437,-2.3520899911927735,-2.361398621354482,-2.3706782510864235,-2.379930284639233,-2.389156098093974,-2.3983570364650104,-2.407534411429315,-2.4166894995980703,-2.425823541256862,-2.434937739510218,-2.445304781963351,-2.4583154202355786,-2.471403259191101,-2.4845613565750835,-2.4977837308368516,-2.5110651986937538,-2.5244012429456504,-2.5377879047551586,-2.55122169564887,-2.564699525397822,-2.5782186426905684,-2.5917765861294115,-2.6053711435776883,-2.6190003182835326,-2.6326623005214715,-2.6463554437439574,-2.6600782444335254,-2.6738293250039034,-2.68760741922349,-2.699275133269172,-2.71029193143745,-2.7212769908176493,-2.729551453601015,-2.737841206662524,-2.7461461180590074,-2.75446606113237,-2.7628009143295165,-2.771150561031929,-2.779514889394493,-2.787893792192839,-2.7962871666787636,-2.804694914443306,-2.8159894532237555,-2.8297013527881916,-2.8434212598029083,-2.857148774785018,-2.8708835163574635,-2.884625120213207,-2.8983732381573617,-2.9121275372199404,-2.9258876988327995,-2.939653418064795,-2.9534244029099166,-2.964642251201444,-2.975545393394409,-2.986476276702335,-2.9974343243352046,-3.0084189739178235,-3.0207142358949426,-3.0340524297265996,-3.0474076846987157,-3.0607798254166605,-3.074168686906712,-3.0875741140367827,-3.100995960970513,-3.114434090652428,-3.127888374322434,-3.1413586910576496,-3.1548449273399735,-3.1683469766477765,-3.181864739070245,-3.1953981209430022,-3.208947034503683,-3.2225113975663513,-3.236091133213506,-3.249686169504754,-3.2632964392011248
-1.9849116331745864,-1.983852357419974,-1.9830000696882681,-1.982881931707992,-1.9809553652077574,-1.9780641693492125,-1.9816410698738567,-1.9861993370189244,-1.9910081966212214,-1.9956897427504452,-1.9926172390620633,-1.9896771227671548,-1.9927618981649537,-1.9953105592017346,-1.9912282180605694,-1.9882022131266783,-1.995653589546911,-1.9989456836202923,-1.9990027317085919,-1.9993704545215776,-2.0000389355720913,-2.0009955928116536,-2.002226807848401,-2.003718934242553,-2.005458899345521,-2.0074345405779863,-2.00963477156549,-2.014548820379946,-2.030579845256091,-2.046734425980275,-2.0628745152294257,-2.0691890195038543,-2.0721516603000527,-2.0753357157957693,-2.0787720298971992,-2.087160279409332,-2.1020651190837776,-2.117194058672861,-2.1249671026641064,-2.130864030402446,-2.136282608679854,-2.141893923050779,-2.1476898172896877,-2.1536629445348905,-2.1598071049286602,-2.1676958953814616,-2.1779917080322133,-2.188046577279211,-2.1990219451195294,-2.214172900153183,-2.229049832261859,-2.2439282324675642,-2.2486244831041713,-2.2533187964162846,-2.258026197519613,-2.2667679749197758,-2.276402869570542,-2.2859957951334957,-2.295548115996694,-2.305061243741121,-2.314536622257781,-2.323975715026053,-2.331011884567882,-2.336952092717864,-2.342942141056834,-2.348980875884173,-2.3550671948031727,-2.3612000499677293,-2.3694327535872057,-2.3817490738698863,-2.3942192147861703,-2.406824420277202,-2.4195489226840174,-2.4323794469261193,-2.444033259775236,-2.4531112295776305,-2.4621727386127077,-2.4712188390446856,-2.4802505460328472,-2.489268838498214,-2.4982746601930383,-2.5072689212436927,-2.516252500609384,-2.52522625068117,-2.5341910079019003,-2.5431476246543583,-2.554858334185238,-2.567292337517014,-2.579766777412839,-2.592280086437034,-2.604830793297131,-2.617417516618073,-2.6300389591429014,-2.6426939023292326,-2.655381201313696,-2.668099780218549,-2.6808486277765926,-2.693626793252198,-2.706637423995923,-2.720268289911896,-2.733911168784838,-2.74756546623543,-2.7612306184135997,-2.7749060898860938,-2.7885913717329993,-2.8022859798201734,-2.8131169412867867,-2.8228481477822682,-2.8359000291315923,-2.848973380326754,-2.8620677688890908,-2.87518278747586,-2.8883180524068006,-2.901473202283375,-2.9146478966944667,-2.9278418150025836,-2.9410546552050194,-2.954286132865106,-2.967535980108635,-2.980803944681245,-2.994089789062672,-3.0073932896340483,-3.0194296775554226,-3.030465901847736,-3.0415271278567646,-3.052612851033005,-3.0637225811046083,-3.0748558419337044,-3.0860121713439534,-3.097191120922905,-3.108392255802534,-3.1196151544213278,-3.130859408270311,-3.142124621626344,-3.1534104112744084,-3.164716406221517,-3.17829339890208,-3.1962926766809785,-3.21440112622696,-3.2326175579148817,-3.2509407556149954
-1.9735490648172975,-1.9745976183174136,-1.975002474595446,-1.9743415629643621,-1.9735180059310011,-1.9757178650477607,-1.973708602994585,-1.9755755196625369,-1.9780810112643017,-1.9813585325448617,-1.9849562752874552,-1.9887622115565307,-1.9868881285936097,-1.9842809909286578,-1.9818777902052505,-1.9873615056334317,-1.9838781461652049,-1.9809147583867899,-1.9785464528189163,-1.976762953310311,-1.9754805860816074,-1.9745844384064783,-1.9803605724456894,-1.9868661597245765,-1.9934496993340551,-2.0001044354029576,-2.0068243093463995,-2.0136019631948545,-2.020436862655328,-2.0273200829386315,-2.0342484762004145,-2.0412181545983534,-2.0482258402702596,-2.0581319775588476,-2.0725061679562766,-2.082496417175869,-2.0865514186306124,-2.0909898382387975,-2.0960506041615368,-2.106403822031333,-2.1167370112172574,-2.127042626780132,-2.137314753131143,-2.147548798892278,-2.1577412575371078,-2.167447787518347,-2.174077173016683,-2.184671315934764,-2.198053387498031,-2.208011831347802,-2.217921960504731,-2.227784125659531,-2.2375989256037565,-2.2473671638223336,-2.257089811351902,-2.2627489059596644,-2.2674877326546903,-2.2722431382794763,-2.277015450034189,-2.2818049228433797,-2.2866117600494826,-2.291436121588386,-2.3003165262137495,-2.311089835790451,-2.3222155424532884,-2.3336505925284423,-2.345354840422815,-2.3572925466178054,-2.3673784481864066,-2.3736014493760345,-2.379868164162572,-2.386177751074836,-2.39252941358738,-2.3989223971620994,-2.4095404453430698,-2.421320749232521,-2.433171028501655,-2.4450877446559947,-2.4570676496610826,-2.4691077284674536,-2.481205169017943,-2.493357342633443,-2.5055617890693886,-2.5178162040443093,-2.5301184282916385,-2.542466437682872,-2.5520971077310444,-2.5610418669229755,-2.5711599830373326,-2.5846183341402367,-2.5981068982688384,-2.6116154181313815,-2.6251423301343833,-2.6386865634770977,-2.6522471896321895,-2.665823358027907,-2.679414275760527,-2.69301919831592,-2.7064333826377087,-2.7192675551059247,-2.7321285197007215,-2.7450155322490017,-2.7579278924783814,-2.7708649413261917,-2.7838260584262393,-2.796810659760831,-2.809818195466444,-2.821553157095711,-2.8300034757258725,-2.8384678148914517,-2.846946096059672,-2.855438244350781,-2.863944188442976,-2.872463860482034,-2.8809971959953664,-2.8895441338103565,-2.898104615976483,-2.9066785876913928,-2.91526599723041,-2.923866795879399,-2.9324809378708903,-2.9411083803231364,-2.9497490831820934,-2.960730938457644,-2.9748137510473343,-2.988974806881339,-3.004546757812475,-3.0213950939621523,-3.038362931292068,-3.0554493693117273,-3.072653478056047,-3.089974297882092,-3.107410839389325,-3.124962083466553,-3.142626981466729,-3.1604044555088504,-3.1760422474039967,-3.187387587390039,-3.1987520900790027,-3.2101354303990206,-3.2215372940040305
-1.9735490648172973,-1.9725527660324584,-1.9719355273557013,-1.9718625237879115,-1.9721887050838305,-1.9720677369380388,-1.973107957433378,-1.971969819084573,-1.9741542555178708,-1.9733421093518904,-1.9709022137063819,-1.9677057320478086,-1.968102067210466,-1.9742813874729435,-1.9810267914444875,-1.979707648297484,-1.977804804515329,-1.9762092139926664,-1.9749671189691205,-1.9741310282082887,-1.9737590741424587,-1.9739406373211659,-1.9746578267497987,-1.976053436129468,-1.9781547237779797,-1.983469107579604,-1.9987838432011735,-2.0120496467574194,-2.0146703882212904,-2.0174895134759625,-2.020502155412109,-2.030348876779357,-2.0440666870686464,-2.0552664526693234,-2.062341209093597,-2.0694455829132834,-2.0765785511564108,-2.0856869258184236,-2.095881208767709,-2.101322893809633,-2.1074572711142747,-2.1166666569617902,-2.1289795937919864,-2.141560301395593,-2.1543890396433474,-2.166119312381247,-2.172633591875878,-2.1840735116585543,-2.1943292200654723,-2.2000466261071816,-2.2058617667110725,-2.2117728772830665,-2.217778203487976,-2.223876004245759,-2.2300645543014146,-2.236875938062966,-2.2446299900020756,-2.2528411885854185,-2.2614554203048174,-2.2704969873238214,-2.2799911121779504,-2.289938208543272,-2.29627812804725,-2.3017467491036476,-2.3102777077094645,-2.3188939491610365,-2.3275933187874553,-2.3363739708409654,-2.3452349094372495,-2.354179741886007,-2.363406385632611,-2.3746677272799066,-2.3862066542783293,-2.3978340932392466,-2.40535598637551,-2.411829502180726,-2.4186656991526276,-2.4281444861607704,-2.438946084159234,-2.451042947494925,-2.464268909808464,-2.4775287165803572,-2.490820361041899,-2.504141976725114,-2.5174918141408167,-2.5308681976251792,-2.544269376886943,-2.5576922695765054,-2.569958185438417,-2.5788996931354244,-2.5878263113962996,-2.5967478388766776,-2.6056654203119693,-2.614579743149785,-2.6234913842790935,-2.632400870984303,-2.6424867413625472,-2.6539564014404116,-2.6654400672886642,-2.6769373821905553,-2.6884480039740497,-2.6999716042928235,-2.711507867950133,-2.7230564922628053,-2.7346171864626205,-2.7461896711325924,-2.7577736776759396,-2.7693689478154626,-2.780975233121458,-2.792592294566301,-2.804219902103884,-2.8158578342725002,-2.827505877819455,-2.8391638273462414,-2.8508314849728347,-2.8625086600200236,-2.8741951687085923,-2.885890833874357,-2.8975954846980634,-2.9093089564493146,-2.9210310902435945,-2.932803392597269,-2.946727208044256,-2.958403009166081,-2.9712120456899966,-2.9878187941812664,-3.003213260847286,-3.0175282616092125,-3.031918951558739,-3.046384466759597,-3.0609239368846355,-3.0755364851442435,-3.0902212282053254,-3.104977276099773,-3.119803732121489,-3.134699692710953,-3.149664247326336,-3.164696478300132,-3.179795460680319,-3.1949602620549076,-3.2101899423590146
-1.961873311713386,-1.9623675991939935,-1.9632890044633913,-1.9649463819027804,-1.9668947808414683,-1.9668833368431078,-1.9674808628238984,-1.9699646989259891,-1.9669593682176383,-1.9643702420931817,-1.9623702169140578,-1.9626022722470946,-1.9641758013368118,-1.9605466296034382,-1.958277573599287,-1.9573870282271981,-1.95628724642697,-1.9549088046989007,-1.955299070527141,-1.96139641759181,-1.9676154358851576,-1.9739134531460873,-1.9739678558921185,-1.9735512395291,-1.9732841674904888,-1.9810046965515777,-1.9846313066094057,-1.9890455547618413,-1.9955335396896348,-2.004801567659027,-2.017015352042395,-2.024313341317016,-2.034270780533202,-2.044423929779363,-2.054671209501833,-2.064979832941192,-2.075324893355667,-2.083739282189141,-2.0909275340514815,-2.098143705109867,-2.105388864521977,-2.114491375415466,-2.12269590516423,-2.1323305502575423,-2.143487052619185,-2.156006039201447,-2.1700559204492254,-2.1805441812730155,-2.187104084185633,-2.193765412548877,-2.2005386358737917,-2.207436943309467,-2.214477291269622,-2.2217039547794775,-2.229232753749586,-2.2367064083328656,-2.2446094784897923,-2.252491537954237,-2.2604573531326144,-2.2685243442195056,-2.2766895516044867,-2.2849501420855045,-2.293303404750321,-2.3011378634342634,-2.306015377645722,-2.3109106889461506,-2.318267118321904,-2.3293390059232366,-2.3405146494498617,-2.3517828746471308,-2.362938579842788,-2.3722220648732693,-2.381383985454547,-2.390607299765671,-2.3998958173122062,-2.409249020078561,-2.418342299329833,-2.427836867120422,-2.4378529956124178,-2.4500802499558385,-2.461238507749213,-2.4724200429877294,-2.4836240808600794,-2.4948498839837185,-2.506096750241233,-2.5173640107554007,-2.528651027994161,-2.5399571939971475,-2.551281928715832,-2.5626246784598665,-2.573984914442507,-2.5853621314186284,-2.59675584640895,-2.6081655975048705,-2.6195909427483244,-2.6310314590816164,-2.6413086982459597,-2.6502153353653277,-2.659121229178739,-2.6680268059652636,-2.676932472778745,-2.685838618494099,-2.6947456146955373,-2.703653816467418,-2.7125635631189833,-2.721547045129898,-2.734083842024096,-2.7467130723547672,-2.7594339961406273,-2.772245868119901,-2.785147937629305,-2.7981394485001276,-2.8112196389690656,-2.824387741601895,-2.8376429832280436,-2.8509845848843973,-2.8644117617668208,-2.8779237231878785,-2.8915196725395176,-2.9051988072593886,-2.9189603187996753,-2.9327617328117017,-2.9445007362808218,-2.9562479579665517,-2.968003260175237,-2.979766510016185,-2.99153757922289,-3.0033163439831148,-3.0151026847771014,-3.0268964862235066,-3.038697636932792,-3.050506029367524,-3.0623215597091065,-3.074144127731124,-3.0859736366781814,-3.0978099931507055,-3.109653106994979,-3.1215028911981397,-3.133359261788314,-3.1452221377390703,-3.1570914408784416
-1.9618733117133857,-1.9615283816341478,-1.961038821434957,-1.9606837156687509,-1.96059239811304,-1.9628243013428515,-1.9649336894557679,-1.9628196797290474,-1.960817297803857,-1.9587910603574246,-1.9578529422901736,-1.9609438986500813,-1.9599095952416818,-1.9590735010548193,-1.9569518727272621,-1.9534739230062528,-1.9501614023592833,-1.9493467655022263,-1.953287975279402,-1.9516924895080734,-1.9510022182666966,-1.9521833543834444,-1.954443902545565,-1.9572015960672036,-1.9688570639188925,-1.9731406138850778,-1.9783405491907216,-1.9866808146138453,-1.9942417071354708,-2.0041100336651447,-2.014391914764209,-2.0236153671842727,-2.0270551017015466,-2.03091427253235,-2.0400959762769237,-2.0497907855102078,-2.05995808277946,-2.0705601675828578,-2.0815623697440024,-2.09293299509996,-2.104643173666219,-2.112664778441256,-2.119973934395501,-2.1273195640474123,-2.1411218422401515,-2.1555375551020237,-2.1695536231367587,-2.1791190827721567,-2.185904367289414,-2.1928070390788497,-2.199841022486208,-2.2070042800712284,-2.214293202151276,-2.221681754318611,-2.2290791199201396,-2.2363421464237616,-2.2427070932800084,-2.24915772902618,-2.2556924106478693,-2.262309519081094,-2.269007460139075,-2.2757846652675116,-2.2826395921480427,-2.2895707251672777,-2.296576575766677,-2.3073059496198067,-2.3158237865253923,-2.3207546331061546,-2.3291425833214277,-2.339980287209384,-2.3508530486381405,-2.3617594888022126,-2.3726983021023154,-2.3836682518009145,-2.3946681659245357,-2.405696933404408,-2.416753500446392,-2.4248937639676416,-2.4376839855479635,-2.4472828174202292,-2.456939633512894,-2.4666531234307953,-2.476422016889879,-2.486245084165234,-2.4961211356893758,-2.5060490212394635,-2.516027628931198,-2.5260558841332927,-2.5361327483645963,-2.5462572182089436,-2.5564283242680403,-2.566645130164551,-2.5769067316027563,-2.5872122554916204,-2.5975608591334782,-2.607951729480951,-2.618384082464224,-2.6288571623910673,-2.6393702414220566,-2.64992261912395,-2.6605136221048404,-2.6723388152409226,-2.6844985787808398,-2.696753686038887,-2.709103416513476,-2.7214751788599822,-2.7303889734370244,-2.7393052427365503,-2.748224269358607,-2.7574728727650886,-2.7684189725612858,-2.7793980713462116,-2.790409831212919,-2.8014539478919347,-2.8125301527542805,-2.8273316598106892,-2.842813954220775,-2.8584238729169744,-2.8741607974166836,-2.890024088173705,-2.906013083510712,-2.9221270985824237,-2.938365424379791,-2.9547273267853376,-2.9670701237130337,-2.975750394930185,-2.9844437935461063,-2.9931502928648896,-3.0018698687225056,-3.0106024994451017,-3.0193481658092347,-3.028106851003832,-3.0368785405939924,-3.0456632224863345,-3.05446088689588,-3.063271526314537,-3.0720951354808514,-3.0809317113512336,-3.0897812530723527,-3.1005807160448673,-3.1127280947634306
-1.9498903757809443,-1.950370240835703,-1.9511768030823458,-1.952958876249212,-1.9556907638942707,-1.9561969092274116,-1.953372939140512,-1.9498309432159462,-1.9506112923164003,-1.953844319216755,-1.9565672507996186,-1.9541520721353112,-1.9517206500824151,-1.9494680356596572,-1.9475567446616837,-1.9461261425599479,-1.9452901866628916,-1.947041257061123,-1.9455526618699885,-1.9463959078476396,-1.9468826812823745,-1.9462243196527185,-1.9513418383952894,-1.9571137624195265,-1.9635210659109874,-1.9706009178437964,-1.9731132829931224,-1.9797891936055914,-1.9916824677041944,-2.0001993724884928,-2.0068868121536707,-2.014264557891634,-2.022288828392082,-2.030606273535694,-2.0343265297765125,-2.0382138961757796,-2.0422657316364363,-2.046479600274694,-2.0572061656521736,-2.0708332940750385,-2.084622270442343,-2.098556463618359,-2.1126238591243887,-2.126814968713591,-2.134705663236068,-2.1421370062941003,-2.149619148329146,-2.157158403476342,-2.164761777681502,-2.1724368195583197,-2.180191330425633,-2.1880328444161514,-2.1959677569546923,-2.203999965907919,-2.2121289487862916,-2.2203474381371424,-2.228639405621225,-2.236979871431286,-2.245338428726965,-2.2536869171290506,-2.262008174673623,-2.270300656395113,-2.2785765328804786,-2.2868558167842474,-2.296462009877719,-2.3036556826869483,-2.3119250122404296,-2.320415748262218,-2.328994058271479,-2.337667941223966,-2.3464432732857126,-2.3553242625499586,-2.3643138268827224,-2.3734138999491483,-2.38550325590722,-2.3985236475498386,-2.411590695325904,-2.4247013978769965,-2.431483311398704,-2.438110384023748,-2.4447744494383032,-2.451474998684354,-2.4603556059065683,-2.4705702698036927,-2.480893610401421,-2.4913249278132112,-2.501863518069398,-2.512508676297286,-2.523259698545113,-2.5341158826744774,-2.5450765286277024,-2.556140938288888,-2.567308415092916,-2.578578263489683,-2.5899497883368823,-2.6014222942703427,-2.61299508508372,-2.6246674631372366,-2.6364387288068243,-2.6483081799793196,-2.660275111595575,-2.671142603735348,-2.681808943961157,-2.692512049213038,-2.7032513524221655,-2.71402631314964,-2.7248364178411353,-2.735681180219641,-2.746560141831626,-2.757146323163944,-2.766071661796593,-2.775000531183349,-2.7839331660119377,-2.796752319000826,-2.8119775881938054,-2.823638215200699,-2.834777945501693,-2.845949198166263,-2.8571518759342904,-2.86838593450765,-2.8796513881611183,-2.8909483164061758,-2.902276871921086,-2.9136372900115957,-2.9250298999314506,-2.9364551384742468,-2.947913566354317,-2.9594058880307577,-2.9709329758061065,-2.982495899261707,-2.9940959613945717,-3.0057347432183006,-3.017414159116796,-3.029136525937063,-3.040904649734922,-3.052721935320969,-3.064592525391857,-3.0765214781920776,-3.0885149954664763,-3.098643761954842,-3.1075192414480863
-1.9498903757809436,-1.9496768447526778,-1.9493347966661847,-1.9485579980851235,-1.9471160438712025,-1.945244375589896,-1.9443825748969612,-1.945429642348817,-1.942481853920461,-1.937519581482659,-1.9328756884939595,-1.9293835109749464,-1.9278665089703786,-1.929390039981565,-1.9330998482780963,-1.9380853591317277,-1.9435801577882603,-1.9451106614411837,-1.9441280239886138,-1.9414478902222059,-1.9414567107267904,-1.9461334944896391,-1.945364483123497,-1.9553537488386414,-1.960290179807028,-1.963650547234291,-1.968495082788893,-1.973213384174135,-1.9752749676999237,-1.9796944123216649,-1.9844713948454373,-1.9897618239929666,-1.9985483559389512,-2.007333326759025,-2.0160742581579676,-2.0247297692663286,-2.0332610861333262,-2.043767107099021,-2.0508533607916295,-2.0578067662362756,-2.0676175437005475,-2.079015728420558,-2.0901110777651226,-2.1005637733083553,-2.1102130523812717,-2.119156675421698,-2.127638499465948,-2.135896431310949,-2.1441016939776256,-2.1523626945203,-2.1607442707036095,-2.1692837411666046,-2.1780014139732353,-2.186907033173353,-2.1960037051409693,-2.2052903255257195,-2.2147631132780923,-2.224416603172121,-2.2342443016786366,-2.244239127866897,-2.2543937133446863,-2.264700607350953,-2.2751524162888073,-2.2857418963074405,-2.295160564142338,-2.303511212601055,-2.310806612120089,-2.3183413936455612,-2.325703167549994,-2.335017908395499,-2.344393077108376,-2.3537205654713675,-2.36300174696749,-2.3725327889055063,-2.3826256759110276,-2.3919497990655225,-2.4013865054467645,-2.4109357316505893,-2.4205972003117813,-2.4303704843997114,-2.4402550539075025,-2.4502503093952344,-2.4582115446448674,-2.4649836205707905,-2.4717907787301203,-2.480138677880685,-2.4889320922497795,-2.49770165117688,-2.506448636160661,-2.51517428567821,-2.523879795195487,-2.53256631751835,-2.541234963439664,-2.549886802647079,-2.558522864865657,-2.567290814405107,-2.577769013796539,-2.588259305322073,-2.5987617777860144,-2.6092765325929435,-2.619803682614158,-2.6303433511341385,-2.6408956708718065,-2.651699934396363,-2.6656086893932582,-2.67965123693053,-2.6938271294462295,-2.7081359102575293,-2.722577112786861,-2.7371502597291517,-2.7518548621641274,-2.766690418618756,-2.7816564140848894,-2.7928697901861765,-2.8018106172691546,-2.8107558508951946,-2.8197056851756255,-2.8286603050815406,-2.837619886811776,-2.8465845981450855,-2.855554598777574,-2.864530040645742,-2.873511068235996,-2.8824978188811405,-2.8914904230443312,-2.9004890045914173,-2.9094936810532728,-2.918722575484259,-2.9308542794239516,-2.943002313117776,-2.955166452577326,-2.967346477778391,-2.979542172486701,-2.9917533241840237,-3.0039797239962134,-3.016221166622689,-3.02847745026705,-3.0407483765690655,-3.0530337505378604,-3.065333380486429,-3.077647077967458
-1.9376064950546603,-1.938950474050967,-1.9401191284709265,-1.9401739838376906,-1.9389993174122593,-1.9389925612645595,-1.9395780549741533,-1.9374440358902745,-1.9343705775206725,-1.9312510557172549,-1.928483956974897,-1.9271559300767076,-1.927151188233633,-1.9263017940887213,-1.9259887754619176,-1.926032481537971,-1.9262567203628245,-1.9289138007544573,-1.9328014206720086,-1.936875916196524,-1.9387416385745224,-1.9364948487418663,-1.9436214975112427,-1.9449156628501054,-1.9480148575440566,-1.9578749050040727,-1.9672608945457242,-1.9711152791998923,-1.9734113554305117,-1.9738085316601932,-1.9810165414416598,-1.9896671908335495,-1.995369903459602,-2.0016854167815024,-2.0087261244338777,-2.0177138151873697,-2.0305648430093974,-2.0416338154543565,-2.0498215227403334,-2.0562786837143783,-2.0655848128249072,-2.073165905993027,-2.0805792133250445,-2.0878805705081316,-2.0951691032058806,-2.1026173103330805,-2.110489731418472,-2.1190358746462317,-2.1282593204672025,-2.1379451754524688,-2.1478839034705572,-2.1579470055918932,-2.1680641066033868,-2.1781960594385685,-2.1883198515074804,-2.198421093785127,-2.208490273254175,-2.2185208142010078,-2.228508029814197,-2.2384485286475755,-2.248339862366378,-2.2581803058615235,-2.2679687121530128,-2.2777044107103213,-2.2873871316935324,-2.297016946195043,-2.3075782572120866,-2.318027957680775,-2.3255937849420794,-2.332676410015237,-2.3401008412614432,-2.347590337681936,-2.359615809825768,-2.372238071607797,-2.381431043721863,-2.390582204331726,-2.399693120703528,-2.4087653761252383,-2.4178005574732593,-2.426800244183587,-2.435765999756086,-2.4446993650955746,-2.4536018531326143,-2.4624749444718215,-2.4713200839329126,-2.478632589169087,-2.4855086385759284,-2.4924185292384022,-2.499361878086737,-2.506338315814453,-2.5150791347417942,-2.5254976739462234,-2.535928096232139,-2.546370407211983,-2.5568246321624692,-2.567144141219662,-2.575751585809415,-2.584346117513033,-2.5929286220403336,-2.6014999542895936,-2.610780777927776,-2.624285550868689,-2.6379254110921115,-2.6514607830719785,-2.6620388366624463,-2.672629987472483,-2.6832343975087474,-2.693852234284857,-2.7044836702010473,-2.7151288819705943,-2.7257880500898395,-2.736461358348831,-2.7471489933798594,-2.7578511442411933,-2.768568002033584,-2.779299759547254,-2.79004661093714,-2.800808751424424,-2.8115863770223934,-2.822379684284862,-2.8342775294908895,-2.8462883169024935,-2.85831711566964,-2.87036367274212,-2.8824277394666336,-2.8945090715097197,-2.906607428778982,-2.91850456373732,-2.9275217586038567,-2.9365453652864097,-2.9455754784656394,-2.9546121875330176,-2.964208911396244,-2.9752422570087873,-2.9862941786210833,-2.997364860251806,-3.0084544843689285,-3.0195632318420946,-3.030691281899351,-3.041838812087688,-3.0530059982371354
-1.9376064950546599,-1.9364991773462412,-1.9352854662109218,-1.9345459446849085,-1.935181812447918,-1.9347942676872831,-1.9321491103108288,-1.9291522963235548,-1.926319958818463,-1.9241031289163557,-1.9241633380551497,-1.9237333838370887,-1.9223581212447067,-1.923700731599471,-1.9243871513625335,-1.9240849193191056,-1.925194579737791,-1.9265557258823418,-1.926875962522345,-1.9271375303514526,-1.9284670055119457,-1.9345110962459675,-1.9343581969749999,-1.939013669858166,-1.9449421915690634,-1.9453514056597316,-1.947316945879885,-1.9554615993564477,-1.9638224530697113,-1.972355550945326,-1.9743875878633816,-1.977855799287393,-1.9858223711300418,-1.994793720341944,-2.005535680750765,-2.016589556125206,-2.0253297980788743,-2.034932537373298,-2.0453047745319246,-2.055385156202817,-2.0600733850211306,-2.0649166701756285,-2.0699138297809996,-2.075753317196187,-2.084945749548358,-2.09424556145362,-2.1036485368873485,-2.113150382079355,-2.1227468216026693,-2.1324336579828156,-2.1422068091081017,-2.152062331529999,-2.1619964344587927,-2.172005487437282,-2.1820860236208577,-2.1922347399574034,-2.2024484951636447,-2.212724306137075,-2.2230593432697914,-2.2334509250105503,-2.2438965119357084,-2.254393700526742,-2.264940216804968,-2.2755339099380243,-2.2861727459048455,-2.2968548012839967,-2.3065942167993985,-2.316119555192203,-2.325318340834717,-2.330669307410362,-2.3356529513916895,-2.3467562065457277,-2.3551436292964407,-2.3627594727755836,-2.3704366511461563,-2.3781739734670744,-2.3859702744801394,-2.393824414239273,-2.4017352777215404,-2.4097017744228904,-2.4177228379413225,-2.4257974255498724,-2.433924517761575,-2.4424866070041644,-2.4528200722857063,-2.4631660945261666,-2.4735244855232676,-2.4838950917996563,-2.494277791991668,-2.50467249440707,-2.513347486070031,-2.520389044713055,-2.52746265912905,-2.534568007597636,-2.541704778709303,-2.5488726708263925,-2.5581208179252672,-2.5710811271810616,-2.5841781577424348,-2.59741150979221,-2.610060941090381,-2.6186123844630798,-2.627155065596726,-2.635689749857204,-2.644779100915409,-2.6564634380408463,-2.6681704864204354,-2.6798999147857225,-2.69165139688171,-2.7034246115154605,-2.7152192425829984,-2.7270349790776054,-2.7388715150823355,-2.750728549749161,-2.762605787266914,-2.7745029368197076,-2.786419712537533,-2.798355833440315,-2.810311023376677,-2.822285010958294,-2.8331888700755012,-2.844014131356481,-2.854855664994967,-2.8657136675861383,-2.876588335291413,-2.887479863690681,-2.8983884476474957,-2.9093142811860915,-2.920257557379354,-2.931218468246784,-2.942197204661631,-2.9531939562664373,-2.9636555768934794,-2.9727057261605134,-2.9817627103423274,-2.990826600020391,-2.999897461520704,-3.008975357078044,-3.018060344993775,-3.0271524797872322,-3.0362518123410878
-1.9250281490264525,-1.925537020146159,-1.9266013625191594,-1.9276103927371513,-1.927133905382941,-1.9251477598100164,-1.922539953475348,-1.9199388401657123,-1.9199372986996173,-1.9216475159259627,-1.921119002938361,-1.9200556995016598,-1.9200729542735575,-1.9203601007062294,-1.9210700587255654,-1.9220190727329236,-1.9235507799534362,-1.9238784352926812,-1.9245754068581054,-1.9250929490141995,-1.9272248452370853,-1.927293451094369,-1.9309823066230198,-1.9323865035040213,-1.9318750321101477,-1.939428512031124,-1.9460370701069025,-1.9496782632232659,-1.9563311645915746,-1.9632246584259736,-1.970380277274919,-1.9751941317211419,-1.9762739534242706,-1.9873362667856393,-1.997242947566596,-2.006063276858391,-2.0145445335898318,-2.0229932977067833,-2.031508767891638,-2.040125820768022,-2.0488570323535873,-2.0577059964308186,-2.0666722435531444,-2.075063850799289,-2.0803658657120043,-2.090033397337578,-2.0991392717325015,-2.1073875343340944,-2.1147955007384525,-2.121597346923342,-2.1280199625756384,-2.134207223611223,-2.140243053527416,-2.1483782778002722,-2.1591823414832128,-2.1698541413790813,-2.1803613540782,-2.190673888656747,-2.2007662908494083,-2.210620121901762,-2.2202256967393406,-2.2295826553539344,-2.2386991960177065,-2.2475902446471827,-2.2587553683853128,-2.271070341205984,-2.2834817358814044,-2.2959824894377014,-2.3085660776669266,-2.321226494353168,-2.333958223356999,-2.340653981686688,-2.345672266177732,-2.350707660502358,-2.355760009999631,-2.3608291515790376,-2.3705284278002186,-2.380765170990989,-2.391017020930413,-2.4012834566157903,-2.411564015766092,-2.4218582906876094,-2.4321659243995977,-2.442103117888371,-2.450332251595678,-2.458610966454211,-2.466938331490445,-2.4753134367369896,-2.4837353927839407,-2.49220333033227,-2.5007163997500683,-2.5092737706324484,-2.5178746313657783,-2.526518188696847,-2.535203667307454,-2.5452976244278096,-2.5560713915843487,-2.5636534857660993,-2.5751691716663965,-2.5867100174106588,-2.5982756607689605,-2.609865743179779,-2.621479910093342,-2.633117811251862,-2.6442171933139518,-2.6527381515639292,-2.6612533921255928,-2.6697637125464277,-2.6782699679626907,-2.6867731149052734,-2.6952742843030153,-2.703774909805694,-2.7122769677719294,-2.7207834607004573,-2.7292994842946534,-2.7378348695551846,-2.746411739330803,-2.755089902199216,-2.764053774492688,-2.7736758741084833,-2.7839486753580553,-2.7945160891915,-2.8052093975052044,-2.8159738477903664,-2.826789212871484,-2.837646689417186,-2.848541933314093,-2.8594725957506335,-2.8704373193911352,-2.8821958151112343,-2.89398538192368,-2.905788968918254,-2.91760632373973,-2.929437200423241,-2.9412813591862697,-2.953138566230523,-2.9650085935534456,-2.9768912187691896,-2.9887862249393136,-3.0006934004131214,-3.0126125386785256
-1.9250281490264516,-1.9249019808033179,-1.9243634297771948,-1.9233542622349051,-1.9219560287854187,-1.9202845172247975,-1.9185834345367423,-1.917803358702488,-1.9170303308803467,-1.9155566234455554,-1.9148108890466795,-1.915065565545643,-1.9162517354430213,-1.9151300333170207,-1.9182447177675397,-1.9216261598706132,-1.9229954339014146,-1.9232355003588186,-1.9235679331782518,-1.925080217642198,-1.925496093680866,-1.925576607749239,-1.9279846288642344,-1.9293330098147286,-1.9312526696475343,-1.9370582782941903,-1.9432569631710035,-1.946919399928997,-1.94794538913098,-1.9498927671102955,-1.9552664720313861,-1.964093493835914,-1.9760254103602226,-1.9776778564450979,-1.9804613116803615,-1.9874921250855953,-1.9956222715120164,-2.0064502237655946,-2.0172477030351343,-2.0280005030424735,-2.038693616074976,-2.0493083472245526,-2.0598172847333025,-2.070174685418903,-2.080297580404212,-2.0858191320208475,-2.091423014304184,-2.0971769685416364,-2.1030805284335674,-2.1091332934669795,-2.1154920676232916,-2.1265025648670335,-2.1374745195101945,-2.146178604513714,-2.1520478086127075,-2.160891320572009,-2.17052372526931,-2.1802070367213413,-2.1899378268386567,-2.1997129207538033,-2.210619891799439,-2.2224677863092683,-2.234445677763503,-2.2465444290185843,-2.256275123519641,-2.26477529300377,-2.2731125426193417,-2.2813077610909853,-2.289380235476917,-2.299352491308632,-2.309462961505056,-2.3195942400200655,-2.3297452532898153,-2.3399150242942346,-2.350102666046587,-2.360307375493751,-2.3659149156001344,-2.3710171279556063,-2.3761356128201623,-2.3812701973323493,-2.3864207223433453,-2.391587076524684,-2.396769362847389,-2.4053433839899907,-2.416406672390981,-2.427561907045849,-2.438746988201419,-2.4499615926372167,-2.4612053832198724,-2.472478011794187,-2.4837791216822667,-2.4953837158711902,-2.5076546052351727,-2.5200641365322904,-2.532611935927629,-2.543930309394936,-2.552697374258904,-2.56330065742969,-2.5705601931914703,-2.5792339465493828,-2.5881556234751257,-2.5971142622227488,-2.6061092164139783,-2.6151398540771966,-2.6242055572923233,-2.6333057218433646,-2.6424397568786113,-2.651607084578516,-2.6608071398312534,-2.6700393699157807,-2.679303234192517,-2.688598203801294,-2.698142759455686,-2.708645205406014,-2.7191639791934397,-2.729689882082856,-2.740201393871224,-2.750639280329602,-2.7608196724335414,-2.7703705737448536,-2.7793000066942324,-2.78841658143356,-2.800084058109459,-2.8117678323626762,-2.8234675919188863,-2.835183032961408,-2.8469138598285046,-2.8586597847245754,-2.870420527444621,-2.8814352809042747,-2.8924659631552885,-2.9035290334027923,-2.914624274285969,-2.9257515428005467,-2.936910744912525,-2.948101819305521,-2.959324726670137,-2.970579442468412,-2.9818659519411232,-2.993184246599607,-3.0045343217224643
-1.9121620643237536,-1.9131052029625157,-1.914576307059792,-1.9156821155188006,-1.9158058159786848,-1.9149914996769846,-1.9141585511378527,-1.914743393957695,-1.913682368252989,-1.9120401513089846,-1.9107793029981852,-1.911424648034271,-1.9125094124046644,-1.914717862547881,-1.9122036280952777,-1.9101402352140617,-1.909046335062032,-1.9092397401507917,-1.9108505084148968,-1.9138854145239068,-1.9183064303226298,-1.9240399252813791,-1.9246785851950596,-1.9255680204497705,-1.9310088379487775,-1.933762974622165,-1.936892065988617,-1.940645744354839,-1.9449970875729456,-1.949079317968287,-1.9520722476055394,-1.9610575275184212,-1.9672135620859588,-1.9736926706969569,-1.979459351286782,-1.984779148236921,-1.9947622476853741,-2.002252080988085,-2.0099444892558846,-2.0178242329430702,-2.025877570344065,-2.034091980650021,-2.0424559740389654,-2.05095895877836,-2.0595911432563687,-2.06834345931007,-2.0772074991617884,-2.086175461657042,-2.095240105277658,-2.104470619261656,-2.11533491850682,-2.122949252985772,-2.1323380183028897,-2.1417943205116083,-2.151313522144152,-2.1578754501635578,-2.1647218554300958,-2.1759526055460916,-2.1873524480846895,-2.1989115153416514,-2.2095293798906583,-2.219384486206982,-2.229275727519794,-2.239200783830964,-2.2491575145774028,-2.259143946736498,-2.2691582637231846,-2.279198795020324,-2.289264006488849,-2.2973473477705135,-2.3052245289479885,-2.313025357798225,-2.320761727588485,-2.3284440341803205,-2.3360813607673645,-2.3436816477928217,-2.3512518440874026,-2.358798039026799,-2.36632557714634,-2.3738391571918585,-2.38134291761767,-2.3888405103724324,-2.3963351645877973,-2.4052815902079137,-2.414793816319326,-2.4246901100309852,-2.4361216045354017,-2.4476938669134483,-2.459406557892777,-2.4712593318362472,-2.4832518370162493,-2.495108349838939,-2.506465328706498,-2.5178496878069923,-2.5292610551058288,-2.5406990581763917,-2.5521633251917235,-2.5615041378946355,-2.5703498925933244,-2.57784973168328,-2.585169013333178,-2.5925177858391444,-2.599895803847864,-2.607302828654925,-2.6149751083540456,-2.625283032284581,-2.635616224445359,-2.6459748132897496,-2.6563588266622338,-2.6667681499729268,-2.6772024550809075,-2.687661073767236,-2.697923761366873,-2.707279400711502,-2.7166646265747953,-2.7260789543405037,-2.7355219097703034,-2.744993028744319,-2.754491857008341,-2.7651318141194117,-2.776765723384391,-2.787964533431004,-2.796533322535246,-2.8050615553372134,-2.813569867097893,-2.8220674493706666,-2.8314285735001934,-2.8411578548200347,-2.8509107943861256,-2.8606870315557074,-2.870486212989528,-2.880307992473558,-2.8901520307454556,-2.90001799532575,-2.909905560353523,-2.919814406426597,-2.9297442204459454,-2.9396946954643766,-2.9526982649569025,-2.971825907718733,-2.9909531552975848
-1.912162064323753,-1.9119806349987045,-1.911741475933924,-1.9114358846194786,-1.9113725246315298,-1.9119805596257038,-1.9127171554831575,-1.91117886715651,-1.9089490508746871,-1.9065722302257029,-1.9090232720898572,-1.910837623402063,-1.9108077187575134,-1.9091066034109827,-1.9073533705965868,-1.9059098077015237,-1.9049033498265844,-1.9043931444875684,-1.9044973586786824,-1.9054697882253369,-1.9100582831804815,-1.9149286396787,-1.920090386210232,-1.9240743611530602,-1.9305689807041104,-1.9289308705517985,-1.9290342747586464,-1.9349550643487987,-1.94066041349684,-1.9461919828807095,-1.951642977473689,-1.9570974876799667,-1.9626259593975663,-1.9682851446252911,-1.9741194182930475,-1.98167035968034,-1.9864386301559542,-1.9929649167033392,-1.9997518672336931,-2.006805103706502,-2.0141264565600316,-2.0217150139310895,-2.0295680167065178,-2.0394463325692733,-2.0500429998962413,-2.060763895761054,-2.071588404061363,-2.082495570984978,-2.09346382334442,-2.1043947063509636,-2.113633021410496,-2.121685104718453,-2.1281835916518457,-2.134830150342096,-2.1428057367756805,-2.1536698296565198,-2.163681850937512,-2.1694863421404396,-2.17531133874432,-2.1811897367712954,-2.18718266210995,-2.195774871723643,-2.2052878103785263,-2.2148140608006566,-2.2243508934010823,-2.23389582763779,-2.2434466132273636,-2.2530012127013994,-2.262557785207225,-2.27211467145948,-2.2816703797564095,-2.291223572981796,-2.3007730565201605,-2.3103177670191917,-2.319856761939022,-2.329389209833222,-2.3389143813110436,-2.3484316406346233,-2.357940437908584,-2.367440301822828,-2.3769308329121928,-2.386411697299404,-2.3958826208899837,-2.403829741565812,-2.41349184977533,-2.4242337923951,-2.4336632272610874,-2.443237528659985,-2.4531820122476424,-2.4631426731619617,-2.4731203659267074,-2.483115898375158,-2.4931300338124864,-2.50316349307129,-2.5132169564214917,-2.5232910653005054,-2.533386423829381,-2.543503600075783,-2.5536431270139426,-2.563805503114196,-2.573991192466222,-2.584200624296484,-2.594434191671984,-2.6046922490743847,-2.614738627924606,-2.622202975427672,-2.6296956507957057,-2.637216439290696,-2.6447651315888008,-2.6523415235778636,-2.6612487917584837,-2.6727136143616574,-2.684198830911823,-2.695704011238788,-2.7072287381463633,-2.718772606890507,-2.7303352246839223,-2.7419162102255896,-2.7535151932534783,-2.7640179499275557,-2.773570872246728,-2.783150197856576,-2.792755509566335,-2.802386398882372,-2.812042465792471,-2.8217233185561352,-2.830559015456131,-2.839047265105184,-2.8475338890927153,-2.8560200273994143,-2.864506497694888,-2.872993917782644,-2.8814827752233674,-2.889973468939595,-2.8984663351545885,-2.906961664170816,-2.9154597115814997,-2.9335812989151306,-2.9496655305392543,-2.9596564305892104,-2.969667106254674
-1.8990152207422846,-1.9007798424165243,-1.9023345650473065,-1.903694142389313,-1.9047959444404117,-1.9053193800988866,-1.9050807140412367,-1.904383187713028,-1.9041090521303943,-1.9055952452932698,-1.9034994663475213,-1.9006767302576788,-1.897770024737866,-1.8947481591208775,-1.8922104926937826,-1.8908478140966167,-1.893530353600989,-1.8971665705104184,-1.9011658976041548,-1.9053130459290617,-1.9068293755314745,-1.9089625005405733,-1.9163905091676419,-1.9228702250376708,-1.9204908230287028,-1.9225764854469853,-1.9273166472863306,-1.9298534235795053,-1.9341680372549814,-1.9401516387390032,-1.9502971348853442,-1.9515763345084007,-1.9540209189880033,-1.963123001476574,-1.9739387446011796,-1.980162414584664,-1.9843559035503429,-1.9875494239169302,-1.9928424832308431,-2.0002844719913075,-2.0086056484511827,-2.018707416625314,-2.028994353862629,-2.037681582699498,-2.0460512543713287,-2.0546723755156235,-2.0635403110692057,-2.0726505304077003,-2.0819985788241984,-2.091579965210661,-2.1013899966083414,-2.1114235918699924,-2.121675106207487,-2.132138194828825,-2.1416245772504783,-2.148566689182095,-2.155656318474522,-2.1628933092416944,-2.1702775138565658,-2.1778087899889544,-2.186278243711882,-2.1934281081054574,-2.2016109932171344,-2.210951547786898,-2.220306055530389,-2.2296735333554274,-2.239053089150319,-2.2484439128306812,-2.257845268328058,-2.2672564864122844,-2.276676958251256,-2.2861061296213605,-2.2955434956889613,-2.3051111536400506,-2.3149474542762656,-2.3247830272213106,-2.3346191291904153,-2.344457126772574,-2.354298427503408,-2.364144438104163,-2.373996539104124,-2.383856069606544,-2.3941869453776725,-2.4036025195630115,-2.413399716024433,-2.423393428601655,-2.433308318964249,-2.443082072540821,-2.4524903127931172,-2.461887962150163,-2.471275061219356,-2.480651674231256,-2.4900178864169433,-2.4993738015991434,-2.508719539982284,-2.5180552361275823,-2.5273810371000596,-2.5366971007751764,-2.5460035942935035,-2.555300692652592,-2.564588577425817,-2.5738674355986926,-2.583137458513699,-2.5923988409152887,-2.6016517800872507,-2.610896475075153,-2.6201331259871155,-2.629361933366567,-2.638673648786952,-2.649804806796571,-2.659945416173562,-2.667576616114597,-2.6770884712417713,-2.686699809247838,-2.6963141748729953,-2.7059315571304103,-2.715551945876702,-2.7251753317201866,-2.734801705944708,-2.7444310604408315,-2.7540633876430833,-2.763698680472605,-2.773336932284792,-2.78297813682151,-2.792622288167515,-2.8022693807108014,-2.8119194091065767,-2.8215723682445466,-2.8312282532193924,-2.8408870593041042,-2.8505487819260633,-2.8602134166456548,-2.8698809591372996,-2.879551405172739,-2.889224750606485,-2.8989009913633357,-2.914484307833321,-2.923960705983172,-2.932464854423014,-2.9409723463403794,-2.9494833564834257
-1.8990152207422843,-1.8973970596404135,-1.8959049432403825,-1.8947096194748316,-1.8939138666171877,-1.8936954180529777,-1.8943446236574086,-1.8958868741646184,-1.897421739277171,-1.8972772181033224,-1.8967588583955264,-1.8966702393874653,-1.8953470806911301,-1.8935322172416795,-1.89137054070674,-1.89061576786213,-1.8899746439558402,-1.8895941195897268,-1.8896499873081876,-1.8901168385626541,-1.8987192462846176,-1.9079789463445422,-1.9116107538353861,-1.9146783341057836,-1.918049814191332,-1.9218475892559863,-1.9257429793784198,-1.9260196834488035,-1.9284093084104095,-1.9387117751858356,-1.9435184379886312,-1.9486158729415675,-1.9528955529447303,-1.9597375311910916,-1.9657648810564994,-1.9720976363541958,-1.9787292385737065,-1.9856497337911367,-1.9912699178585322,-1.9987086370544147,-2.007950910714146,-2.0158190008797217,-2.0238691452828985,-2.0320844675824583,-2.0404500430278976,-2.0489523471930404,-2.0575789452384248,-2.066318329696803,-2.0751598316250424,-2.084093563140202,-2.0931103716553814,-2.1022017977829615,-2.1113600342186243,-2.12057788511446,-2.12984872621311,-2.139166466180505,-2.1485255095191373,-2.15792072132726,-2.167347394054314,-2.1768012163095003,-2.1854869980426597,-2.1933119989543894,-2.20128365231368,-2.209401814767579,-2.2176663386780406,-2.226588566785113,-2.2362915489988877,-2.246081603725468,-2.255907380561922,-2.265746830035143,-2.2755900439227323,-2.2854326675223464,-2.295273093935096,-2.3049885962870644,-2.3144410116094436,-2.323900358231679,-2.3333662853316994,-2.3428384708857632,-2.3523166173521095,-2.3618004455547155,-2.3720899747629085,-2.383122997282686,-2.393724318464211,-2.4022507482079853,-2.411326782250024,-2.418828548257457,-2.4283321541474843,-2.4378543576357616,-2.447380873473226,-2.4569115119387286,-2.466446143191599,-2.4759846626753137,-2.4855269804660027,-2.4950730169581727,-2.5046227006970336,-2.5141759670797357,-2.523732757463048,-2.533293018486885,-2.542856701526295,-2.552423762228094,-2.561994160108169,-2.5715678581953227,-2.5811448227127345,-2.590725022790809,-2.600308430207137,-2.609895019150045,-2.619484766003145,-2.629077649148576,-2.638583097631062,-2.648272746771743,-2.6578749264507797,-2.6674801715523477,-2.6753953009761475,-2.6845812194720726,-2.693760670323433,-2.7029338418543496,-2.712100919574771,-2.7212620860107917,-2.730417520561425,-2.739567399379419,-2.748711895273738,-2.757851177631679,-2.766985412358658,-2.7761147618338926,-2.7852393848803714,-2.7943594367476177,-2.8034750691058807,-2.8125864300505112,-2.821693664115416,-2.830796912294475,-2.839896312070082,-2.8489919974479214,-2.858084098997077,-2.8671727438949413,-2.8763807731505353,-2.8954151968165927,-2.908580123427878,-2.9182621428359403,-2.927947045667948,-2.9376348280441777,-2.9473254861219353
-1.8855948576505475,-1.886314007113979,-1.886631925454143,-1.8868600563209148,-1.8873120954213944,-1.888179194344584,-1.8895265390813156,-1.89130527375483,-1.8933461198692114,-1.8952988354860911,-1.8955964465894788,-1.8938282534090436,-1.8921973343910188,-1.8909278800991784,-1.8900683333721038,-1.8895760521628837,-1.8893502213828788,-1.8892626841153912,-1.88920513383553,-1.8891865059125252,-1.8909822521262005,-1.8935454086754526,-1.9011471833950853,-1.9086527945650595,-1.9158228450589636,-1.9175863979020595,-1.91462161456588,-1.9168882480523384,-1.9248001854818637,-1.9237122374840832,-1.9311483256996922,-1.9416850888608543,-1.9523596988751797,-1.954234209155194,-1.9564497393712719,-1.963943555743629,-1.971622424995061,-1.9796011908136677,-1.9890349047163878,-1.9956029806582272,-2.0038626618404525,-2.0122344295715187,-2.0207074659105313,-2.029272015449825,-2.037919295964073,-2.046641411341925,-2.055431268447704,-2.0642824989881077,-2.07318938699897,-2.0821468022148233,-2.0911501393261864,-2.100195262949952,-2.1092784580206683,-2.118396385240284,-2.1275460411885243,-2.1367247226855017,-2.145929995004633,-2.1551596635513888,-2.1644117486475944,-2.173684463088697,-2.182976192170455,-2.1922854759103916,-2.200254269988543,-2.208153344912918,-2.2171016115095212,-2.2260770710034614,-2.234633852378587,-2.243336516369501,-2.2521848888822413,-2.2611787877053446,-2.270318022167959,-2.2796023928965594,-2.289031691654603,-2.298605701250857,-2.3083241955037703,-2.3181869392509293,-2.328270304149781,-2.3391781647104617,-2.350117433829224,-2.3610880703669164,-2.371289682616426,-2.3807840266357676,-2.3912435250647786,-2.401970021075366,-2.409304809694181,-2.418814682894205,-2.4263370572830416,-2.4338541137289367,-2.4413813351722427,-2.448920175265231,-2.456471943562475,-2.4640378227039297,-2.471618883323485,-2.479216097000853,-2.486830347529754,-2.4944624407365756,-2.503159763747991,-2.5142851112663456,-2.525438611410249,-2.536619577310172,-2.547827346519825,-2.5590612798411767,-2.5703207602209837,-2.581605191714103,-2.592913998508905,-2.6042466240104774,-2.6156025299773633,-2.626981195708236,-2.6383821172746007,-2.6477968185717997,-2.657003294908677,-2.666202723896244,-2.675234930609041,-2.6829201779308014,-2.6906321761506202,-2.6983707487571205,-2.706135723297762,-2.7139269312586594,-2.721744207942118,-2.729587392349095,-2.737456327067024,-2.7453508581627117,-2.7532708350801114,-2.7612161105425477,-2.7691865404591898,-2.7771819838354483,-2.78520230268708,-2.793247361957752,-2.8013170294398444,-2.809411175698304,-2.817529673997356,-2.8256724002299083,-2.838439056741353,-2.8573869761264783,-2.876258055976165,-2.8853401557851663,-2.894419160631437,-2.903495184647565,-2.912568338849068,-2.921638731196076,-2.9316471022606745
-1.8855948576505468,-1.8848637583306513,-1.8843519686963985,-1.884158033115899,-1.8841924335630722,-1.8842674402871504,-1.884048869274583,-1.8832406890136535,-1.881875308905911,-1.880189945045764,-1.8784291431169577,-1.8786533149676916,-1.8809290326669263,-1.8834299306921296,-1.885977208895818,-1.8863995402080591,-1.883235848303714,-1.8794868657288593,-1.8800778560071034,-1.8891355371702494,-1.8891768341526003,-1.8919712834987759,-1.8936488752493086,-1.8955315130304364,-1.897721828873848,-1.9009954115466945,-1.9057545700953802,-1.9115937279677762,-1.9165335248314894,-1.9224680779801147,-1.9287240236559753,-1.9352743538835249,-1.9420940657947932,-1.949159802517407,-1.9555690428835473,-1.9615067624611866,-1.9704215986043065,-1.9794689937785082,-1.9874673558020293,-1.9955215283672663,-2.0002945861470263,-2.005567932498234,-2.0113115046823933,-2.0174890958121376,-2.0240610104604837,-2.030986409873874,-2.038225187485094,-2.045739306961212,-2.053493628025683,-2.06145630742349,-2.069598886284414,-2.0796835020879962,-2.090533165816047,-2.1012821197256333,-2.111933273434613,-2.1224888476578414,-2.13294960706462,-2.14331345009208,-2.1535725055311006,-2.1637064351576845,-2.1736651278890102,-2.1833203579915477,-2.192352658338935,-2.2002776730845355,-2.2071261951433527,-2.2134151222873513,-2.2208659868916856,-2.231477734430092,-2.242115800988926,-2.2527812956436186,-2.2634751768472747,-2.274198252876043,-2.2849511876970645,-2.2957345101967936,-2.306548625268688,-2.3173938257018163,-2.3281936883947276,-2.33834418997734,-2.3486381822802276,-2.359075394945406,-2.3696555491172067,-2.380378357604628,-2.3902829790836613,-2.399783721267681,-2.4071701314347296,-2.412400906886338,-2.4176431995613297,-2.422899553823301,-2.42817008050487,-2.4334546719899235,-2.4387531718561952,-2.447981230269289,-2.4589545645242916,-2.469959898842466,-2.480996403771681,-2.4920632813993113,-2.5021131130503087,-2.509783038995693,-2.5174728377569,-2.5251830789379133,-2.5329142876276887,-2.540666948862736,-2.5484415115665637,-2.556238392034241,-2.5640579770206564,-2.571900626482943,-2.579766676020503,-2.587656439050143,-2.5955702087486747,-2.6035082597910746,-2.6114708499084225,-2.6194582212868145,-2.627470601825502,-2.6355082062703374,-2.643571237236417,-2.651659886132199,-2.659774333995699,-2.6679147522522806,-2.676081303402147,-2.6842741416449565,-2.6924934134478606,-2.7007392580627165,-2.709011807997488,-2.717311189446259,-2.725637522681918,-2.7352868184725128,-2.7481191307358825,-2.760991391682463,-2.7739029047472172,-2.7868529712720456,-2.80069923221838,-2.81954171905986,-2.8338392328494817,-2.842030052804532,-2.8521570383911907,-2.865323669031414,-2.8785239257412654,-2.8917571026218987,-2.9050224941232083,-2.91831939533185,-2.930706466656205
-1.8719084807835191,-1.8721987957550335,-1.872009130527756,-1.871836815858895,-1.8719050209037535,-1.8719140380101174,-1.871606819515261,-1.8718858622757455,-1.8732013688302596,-1.874788098451956,-1.8765960621404127,-1.8767449099729503,-1.8752873070241054,-1.8741247524184403,-1.8733617484806502,-1.8731015699650437,-1.8734162760999822,-1.8743232541431905,-1.8757558991399517,-1.878033103184116,-1.8855515005526784,-1.8895444492579512,-1.8907491134448935,-1.8932237537636367,-1.8967579911053807,-1.900216944948192,-1.9056224158579038,-1.910950403316646,-1.910810561898682,-1.9208198383969863,-1.9227559765300597,-1.928557127048002,-1.9363928361650786,-1.9444926737480723,-1.9528631424488174,-1.9568804680399752,-1.961956785916054,-1.969012191284423,-1.9754330663368778,-1.981270759970239,-1.9866044544574841,-1.9915175780169925,-1.9960851805899704,-2.000369997668817,-2.004422918276409,-2.0123150854975216,-2.023823398213957,-2.035218097965412,-2.046499704955008,-2.057669627196678,-2.0687299987308547,-2.0778961702820253,-2.086325989298107,-2.0948688997577958,-2.10350787158352,-2.112227985190147,-2.121016152255057,-2.129860866328908,-2.138751984660958,-2.1476805399606476,-2.157672077720562,-2.1681547943214845,-2.178655529752329,-2.189175556819554,-2.1997163175086305,-2.2102793063993813,-2.219472910445834,-2.2254337716177996,-2.2313538319661306,-2.2376329362833327,-2.2465961834432036,-2.2555409233069508,-2.264464944658056,-2.273366260175006,-2.2822430890605307,-2.291093841762514,-2.2999171064295747,-2.3087116368032468,-2.317476341298407,-2.3262102730656187,-2.334912620864647,-2.3435827006086933,-2.3522199474646,-2.3614579460549145,-2.372141024362511,-2.382864100269716,-2.3936260217729393,-2.4044256850485772,-2.41526203197479,-2.42613404777402,-2.4370407587719196,-2.4440654088707063,-2.4493912070781985,-2.4547303895874584,-2.4600827802438388,-2.465448204463362,-2.470826489688874,-2.4777414870953427,-2.485848537824968,-2.4939252884071506,-2.5019723057614067,-2.509990176681571,-2.517979504651608,-2.525940906865533,-2.5338750114489574,-2.5417824548786765,-2.549663879595652,-2.557519931806164,-2.5653512594648653,-2.573158510433096,-2.5809423308050956,-2.588703363394406,-2.596442246372548,-2.604159612051726,-2.6118560858032565,-2.6195322851035803,-2.6271888186994645,-2.6348262858845897,-2.6466371589209583,-2.6591705514625907,-2.671748690637762,-2.684370900870155,-2.69703650297303,-2.7097448143355978,-2.7224951491205758,-2.733990922414936,-2.7423714981214897,-2.750779354343693,-2.7631942324608936,-2.781915519897273,-2.7998408907566783,-2.81286596111618,-2.8259274789442754,-2.839024739782047,-2.8502447434750047,-2.858483190611023,-2.8667452822735617,-2.8750309087770196,-2.883339962633568,-2.8916723384992054,-2.9000279331213834
-1.871908480783519,-1.871655139197414,-1.8714157624005214,-1.8708774072796077,-1.870220744284349,-1.8700705456358686,-1.8705788202856368,-1.8704201779432013,-1.8689032582122456,-1.8667704007555947,-1.864137354728112,-1.8611431851649374,-1.8580094127817692,-1.8550160732325809,-1.8527528474687478,-1.8582048626889627,-1.8645573000497055,-1.8718171605731955,-1.8756987183679596,-1.8776448886154824,-1.8798333284384694,-1.8820704862485886,-1.8838687362753812,-1.8847947475357425,-1.8850404165938692,-1.8946555111760617,-1.9030106776642048,-1.9060968138459127,-1.9094698163002826,-1.9136349798687815,-1.920975663593394,-1.9219298930462263,-1.92844602096197,-1.9373590925225201,-1.9460250347192345,-1.9542690160282956,-1.9581519551216373,-1.9593789152114631,-1.9605609628307559,-1.9637404559999414,-1.9700652407029238,-1.9765919052595358,-1.9833134123328575,-1.9902228138493714,-2.000693679119023,-2.0082849751601928,-2.014340792447514,-2.0240932165692476,-2.0339830086811626,-2.043989116852777,-2.0540919639078865,-2.064273887947758,-2.0745194367233832,-2.0848155261329895,-2.0951514734852803,-2.105518919066248,-2.115911654406811,-2.1263253806321685,-2.136757423380944,-2.1472064307751024,-2.156638579481893,-2.165619028286824,-2.174615573480562,-2.1836225663912616,-2.1926349399675686,-2.201648139001909,-2.210658061120065,-2.2196610067841864,-2.228653636828537,-2.237259482576339,-2.2431645810781244,-2.2490770766002504,-2.2550018487315975,-2.260942047771029,-2.267327663960581,-2.2775895682780716,-2.287904485560145,-2.2982706944511673,-2.3086865510515,-2.319150484887917,-2.32966099511248,-2.34021664691521,-2.350816068135223,-2.3608239084161506,-2.3693942352162294,-2.377930677669325,-2.3864330771991273,-2.3949013606671263,-2.4033355344172813,-2.4117356785294017,-2.4201019412699347,-2.4284345337336046,-2.436733724673031,-2.4449998355160774,-2.4532332355725823,-2.461434337433099,-2.46960359256303,-2.4762174656569025,-2.4816209645609018,-2.487036821153051,-2.492464872807087,-2.49790495955484,-2.503356924104212,-2.5088206118434204,-2.5142958708348706,-2.519782551800902,-2.525280508103144,-2.5307895957167705,-2.5363096732006305,-2.5418406016640627,-2.5480606495357474,-2.560212232751912,-2.5724138192053525,-2.58466476730558,-2.596964430858626,-2.6093121591356523,-2.6217072969589257,-2.634149184804543,-2.6424452758796204,-2.6500463673085237,-2.657630127764122,-2.665197113456772,-2.6727478689408484,-2.6802829269154067,-2.688999795394836,-2.7074384882500153,-2.725952509548292,-2.744538805743513,-2.759214590964502,-2.767677303459519,-2.776167583127773,-2.78468551730328,-2.793231189549071,-2.801804679835133,-2.8104060647017146,-2.819035417409098,-2.8276928080751214,-2.839051021941077,-2.8569587717081077,-2.874894957344101,-2.892858518016187
-1.857963869443149,-1.8585481296326267,-1.859192307508764,-1.860119823146538,-1.8611967347906688,-1.8616571585810295,-1.861198593810119,-1.8600927508775376,-1.858648853598598,-1.8569945184512868,-1.855141573041781,-1.8531377831915248,-1.8512154424210565,-1.8500017143126042,-1.8523715081871928,-1.8532406305492164,-1.8577909328210556,-1.8636103678968325,-1.8701635857784267,-1.8711024137040615,-1.8671273322502926,-1.8670956797947456,-1.870828254638157,-1.8755174701710295,-1.884118793639725,-1.886851112018171,-1.8934139867346662,-1.9013538443645213,-1.9086316994571129,-1.913122771598936,-1.9170508057938145,-1.9212477442900422,-1.9257075205248053,-1.93042389794621,-1.9353904570777334,-1.9406006040368355,-1.9460475902892116,-1.951724539232523,-1.9576244684134751,-1.9617057290672046,-1.9628251015474383,-1.968390254374475,-1.9771393474396615,-1.9889608844829114,-1.9973132579851876,-2.004747665411345,-2.0120104819444053,-2.0196042322270285,-2.027352998530388,-2.035250700660999,-2.0432914515791514,-2.051469564122988,-2.059779555458517,-2.068216149488779,-2.0767742774582305,-2.085449076984797,-2.0942358897434357,-2.1031302580125724,-2.1121279202797707,-2.121224806086306,-2.13041703027277,-2.13970088677024,-2.1490728420642284,-2.158529528442164,-2.168067737119795,-2.177684411327673,-2.1873766394261533,-2.1971416481058688,-2.206976795720556,-2.2168795657903466,-2.2268475607057736,-2.236878495656172,-2.246970192800116,-2.257120575690319,-2.2668997817873926,-2.2728764942533175,-2.2788731843205063,-2.2848905420671906,-2.2909290353310245,-2.296988967684282,-2.3030705184989504,-2.3091737714882443,-2.3152987355898036,-2.3214453606083723,-2.327613549176208,-2.3338031660632197,-2.3400140455376235,-2.3462459972639964,-2.352498811084276,-2.3587722609317856,-2.3650661080625976,-2.3713801037423052,-2.377713991493314,-2.384067508983852,-2.390440389622008,-2.39683236390516,-2.4032431605649007,-2.4096725075400007,-2.4161201328038517,-2.4225857650682414,-2.4294328134989835,-2.4410500995154956,-2.4527235505632525,-2.4644525704125746,-2.476236558692416,-2.488074910736783,-2.4999670174574407,-2.51191226524214,-2.5239100358771767,-2.5359597064935815,-2.547382244731109,-2.552934468502551,-2.558497141516332,-2.5640701347066805,-2.5696533213622788,-2.575246577083755,-2.5808497797406886,-2.5864628094284186,-2.5920855484247207,-2.598040340023544,-2.6160578064744957,-2.6341654718221523,-2.6523603325872784,-2.6706394238183586,-2.6878028080958116,-2.6953080211720213,-2.7027990628318515,-2.7102764179363046,-2.717740559876737,-2.725191951354012,-2.732631046179521,-2.7400582941843066,-2.7499805692993817,-2.767727904115687,-2.7855099805883254,-2.8033254001544297,-2.821172833963026,-2.8363783038013803,-2.8450919687891947,-2.8538338644462913,-2.867287442194383
-1.8579638694431484,-1.8577692068718126,-1.8581744367248483,-1.8588841862726686,-1.8592624224048278,-1.8592391194032563,-1.8587810503077107,-1.857809366980496,-1.8562372849080389,-1.8540559673585162,-1.851380973334975,-1.8484329928928391,-1.8459861232504335,-1.8480915798820914,-1.8505083371978734,-1.8504576408695463,-1.8492103644463775,-1.8487147578833611,-1.8524120533389725,-1.858123830190604,-1.8630263859537388,-1.8630297613032354,-1.8683214491135882,-1.8742241285514636,-1.880657621473293,-1.8849291636177874,-1.89191287554558,-1.899516640167763,-1.9065123783425584,-1.9059647064909484,-1.9106732178060564,-1.9194759209370305,-1.9212325660551992,-1.9206630419801503,-1.920222156672728,-1.9212276425522186,-1.9284576162479377,-1.9359398307836124,-1.9436677504634088,-1.9516502298842031,-1.9598915295306227,-1.9651747833545439,-1.9771197411793868,-1.9861266578090966,-1.995335877987083,-2.00457801178729,-2.011989500380692,-2.0155639586816134,-2.019031359747247,-2.0224112948472976,-2.025720681087239,-2.02897429317371,-2.032185146787462,-2.035364780690663,-2.0385234704507553,-2.0422681060950905,-2.049037464379918,-2.055833043578099,-2.06265836356397,-2.0695166684199267,-2.076410955172604,-2.083343998794062,-2.0903183739500757,-2.097336473935672,-2.104400527189529,-2.111512611729929,-2.1186746678086417,-2.1258885090370203,-2.1331558322014783,-2.1404782259530157,-2.147857178527687,-2.1552940846311377,-2.162790251600126,-2.170346904937009,-2.1779651932987556,-2.1856461930099673,-2.1933909121592663,-2.201200294329804,-2.2090752220074528,-2.217016519704167,-2.2250249568288547,-2.2331012503337857,-2.2412460671608296,-2.249460026508724,-2.257743701939887,-2.2660976233430077,-2.274522278765696,-2.283784355651253,-2.2946186604104923,-2.305516629135642,-2.3164776913811727,-2.3275012774926203,-2.3385868179965676,-2.3497337430354652,-2.3609414818451895,-2.3722094622733767,-2.3835371103367855,-2.394923849816079,-2.4063691018865123,-2.41787228478312,-2.429069134381539,-2.4355699726363436,-2.4420880139992462,-2.448622995273463,-2.4551746562034493,-2.461742739729061,-2.468326992196201,-2.4749271635293675,-2.481543007371245,-2.4884228460037687,-2.498606470485244,-2.5088631512295416,-2.5191926938860503,-2.529594888331057,-2.540069509228755,-2.5506163165787035,-2.561235056250365,-2.571925460505258,-2.5826872485073586,-2.5977178811465795,-2.604423789904444,-2.615397920576483,-2.626442190494741,-2.6375562606076377,-2.6487397816033322,-2.6599923943481407,-2.6713137303158643,-2.68270341200808,-2.694161053365681,-2.705686260171772,-2.717278630446052,-2.732269445193251,-2.7474741585047315,-2.7548792104547646,-2.764311456285801,-2.776735941172415,-2.7946845887240586,-2.812716371765127,-2.830828730280623,-2.8490197024047133,-2.8626040494853493
-1.8437690841232408,-1.8447116900564926,-1.844678551796618,-1.8436236186861739,-1.8419601991558436,-1.8401088906678025,-1.8383405555158119,-1.8367961871350786,-1.8357180801922544,-1.8359276491409153,-1.837512799268929,-1.8399309800305745,-1.8424695090174084,-1.8413180785538485,-1.8391201321604993,-1.838977933357708,-1.8417157056245923,-1.8464878445687605,-1.8489700097302912,-1.8526888845024707,-1.8577029440435033,-1.8629256910856569,-1.8625322885138615,-1.8714809013705214,-1.8776178512441115,-1.884178194520999,-1.8846050464635131,-1.885916829977251,-1.8936067740332323,-1.9016454008230457,-1.902911732097441,-1.900633509137902,-1.900649834552818,-1.907313442833703,-1.9141537590648885,-1.9198693201002102,-1.9196990591486913,-1.919631372351036,-1.9287894480967411,-1.9410002564628621,-1.9531322317444362,-1.9639322073347016,-1.9650401084505806,-1.966160590646144,-1.9681297504369404,-1.9749643344392114,-1.9817555797815571,-1.9885130841578016,-1.9952456678672974,-2.001961384341339,-2.008667559954964,-2.015370849045478,-2.022077294925337,-2.028792391195048,-2.035521140078713,-2.0416703959205456,-2.044813777008674,-2.047960987121444,-2.0511186502826724,-2.054292725790863,-2.0574885829395235,-2.0607110675162534,-2.0639645613127797,-2.0672530355937995,-2.0705800993070427,-2.080003573927771,-2.0895926929712534,-2.0991389770052726,-2.108643302531891,-2.1181065623887267,-2.1275296604030496,-2.1369135067187397,-2.146259013724804,-2.1555670925217463,-2.1648386498686247,-2.1740745855592345,-2.183275790180833,-2.192443143213378,-2.201577511431193,-2.210679747572783,-2.2197506892477903,-2.2287911580532604,-2.23780195887408,-2.246783879345177,-2.255737689455207,-2.2646641412737822,-2.2735639687861187,-2.283018116129782,-2.2915855448404066,-2.300224937298814,-2.308936630327638,-2.317720926516306,-2.3265780954943627,-2.3355083751378047,-2.344511972714933,-2.353589065976705,-2.3627398041959116,-2.3719643091594755,-2.381262676117598,-2.3906349746930933,-2.400081249754049,-2.409601522252536,-2.4191957900319077,-2.4288640286050063,-2.4386061919053477,-2.448422213013129,-2.458312004857887,-2.468275460899253,-2.478312455787307,-2.488174281193487,-2.4948207463824517,-2.501482168303058,-2.5081583163436703,-2.514848963944349,-2.521553888610728,-2.5282728719153362,-2.5445602819115516,-2.562288360665856,-2.5801161391615826,-2.5935201268220958,-2.603359694107143,-2.609010875873,-2.6146713170218856,-2.620340910101131,-2.626019549587946,-2.6317071318702125,-2.6443134015305914,-2.6618189344840983,-2.6793690969770365,-2.696962061351506,-2.7145960719635287,-2.7289377548308287,-2.7406632169687577,-2.7524545938724225,-2.7622759659351526,-2.7762333690377257,-2.788219891387377,-2.8002705773618226,-2.812384976085611,-2.824562632102297,-2.8368030856876283
-1.8437690841232404,-1.842810496491709,-1.8419421494017338,-1.8410005574276693,-1.8397927789605577,-1.8382416452485395,-1.8364640679176683,-1.834835632928677,-1.8338178766393152,-1.8329505878827173,-1.8319184425039836,-1.8321847788047014,-1.8329432763300735,-1.8332879673783444,-1.8322717156945312,-1.8317997023751436,-1.837377622000631,-1.8429884118912256,-1.8478638337812299,-1.8499741523396636,-1.8517400820141612,-1.854281227677828,-1.858922190093237,-1.8617458806152176,-1.8666729083151257,-1.8723732885187503,-1.878806754631114,-1.8841103367201768,-1.8834704931243025,-1.882688789437895,-1.8878012944562834,-1.8941497080811724,-1.8986798704829884,-1.8972282920943015,-1.8964465979250167,-1.9029439439018403,-1.910616057854225,-1.918171362257687,-1.9256070326847805,-1.9329291297261924,-1.9401435073414992,-1.947259727143132,-1.9542886009035452,-1.9612414918194467,-1.9673037555505966,-1.96847796954229,-1.9696900038894367,-1.9709452503318943,-1.9722479485197515,-1.973601395451527,-1.9750081259420826,-1.9764700626173686,-1.977988638092636,-1.979564893409035,-1.983198283968086,-1.9902559248491907,-1.9973691094705337,-2.004538174042176,-2.0117634200563956,-2.0215240273690442,-2.0313867631655746,-2.041202155503192,-2.050970820871103,-2.0606934439245066,-2.070370765807754,-2.07394904272164,-2.077362877128584,-2.081389196236323,-2.090821290793918,-2.1003301198553803,-2.1099148628043354,-2.1195747291529488,-2.1293089556260925,-2.1391168035172363,-2.148997556282816,-2.158950517346523,-2.1689750080889265,-2.17907036600137,-2.189235942986099,-2.199471103787107,-2.2097752245383964,-2.2201476914182408,-2.2305878993996164,-2.2410952510883413,-2.2516691556416166,-2.2623090277606117,-2.2730142867516694,-2.282437887820691,-2.291286596057211,-2.300110773103529,-2.3089110806314084,-2.317688162562503,-2.3264426452958946,-2.335175137971491,-2.3438862327622703,-2.3525765051901684,-2.3612465144611576,-2.369896803815243,-2.37852790088785,-2.387140318079478,-2.3957345529309144,-2.4043110885016867,-2.4128703937497584,-2.421412923910669,-2.429939120874768,-2.4384494135611714,-2.4469442182874523,-2.455423939134178,-2.4638889683035092,-2.472339686471364,-2.480776463132499,-2.4891996569382924,-2.4976096160268293,-2.5060066783450647,-2.514391171962949,-2.5269353368839798,-2.5350056994880794,-2.541752160997365,-2.5521155587204682,-2.562905448221915,-2.5737522258003773,-2.5846557382985615,-2.5956158287035658,-2.606632336264881,-2.6177050966140296,-2.62883394186728,-2.6400187010032434,-2.6512591992236203,-2.6625552591797375,-2.6739067003116226,-2.6882919127370424,-2.705798977305986,-2.7233987756663165,-2.7410889415692417,-2.758865212570257,-2.769654372990427,-2.777029316630565,-2.784393971225162,-2.791749331013274,-2.799095834186793,-2.8064338439295375
-1.8293324745760402,-1.8298735795228247,-1.8298605702610706,-1.829750373760702,-1.8298268849502874,-1.8300758079574604,-1.8304504470307963,-1.8308670985641793,-1.831093029403914,-1.8310886474365684,-1.8310975864549377,-1.82995454573276,-1.8284118778398561,-1.828493113557196,-1.8301879454437926,-1.8295133880124645,-1.8279524998896464,-1.8251623958884555,-1.825255419494079,-1.8341353941522751,-1.8433481296447667,-1.8528438491012462,-1.8576137090318685,-1.8549212398579493,-1.85298167580241,-1.8581916058908694,-1.863816236066985,-1.8696016479539455,-1.8755298282037596,-1.8815961975764894,-1.8817784451124657,-1.8807539812797764,-1.8796321405140912,-1.8872823047796192,-1.8951615449517178,-1.8965080808059591,-1.9041879638447061,-1.9165119984345327,-1.9196863180136683,-1.9198644151048931,-1.9201655329415175,-1.9205894268087937,-1.9211358129502452,-1.9218043795353346,-1.9225947840034192,-1.9243206447579198,-1.9286805501222342,-1.9353119627610915,-1.9419942936481154,-1.9487283668852513,-1.95551492474657,-1.9623546325152645,-1.9692480845570162,-1.9761958109155773,-1.9811995569278655,-1.9828931075002676,-1.9916469137853823,-2.0016544828280383,-2.0116134131958736,-2.019045118729683,-2.026383514921269,-2.0337788305600357,-2.041231267619032,-2.0487410106799495,-2.056308229130367,-2.0639330790351704,-2.0720346901538016,-2.0808243712104573,-2.087154809838508,-2.095011530176609,-2.102926509801331,-2.110899850417749,-2.118931647266712,-2.127021989530756,-2.135170960654676,-2.1433786385942866,-2.1516450960050753,-2.159970400380846,-2.1683546141510615,-2.176797794744351,-2.185299994624585,-2.1938612613049955,-2.202481637345014,-2.2111611603337966,-2.219899862863821,-2.228697772497393,-2.2375549117285107,-2.246471297942082,-2.2554469433722093,-2.2644818550609784,-2.2735760348189045,-2.2827294791880335,-2.2919421794084744,-2.301214121389028,-2.310545285682418,-2.3199356474655675,-2.3293851765251476,-2.3388938372487846,-2.34846158862193,-2.3580883842306513,-2.3677741722703214,-2.3775188955602475,-2.3873224915642535,-2.397184892417191,-2.40710602495726,-2.4170858107641076,-2.4271241662025984,-2.437221002472125,-2.4473762256613885,-2.457589736808413,-2.4678614319658125,-2.4781912022709696,-2.488578934021203,-2.499024508753534,-2.5095278033291164,-2.522763415379409,-2.531123717820087,-2.541382706482568,-2.5485120501240566,-2.5561359384718636,-2.56445139376259,-2.5727563249570853,-2.58105099143699,-2.592083932246596,-2.609443893818673,-2.6268543976255896,-2.6374035549555175,-2.6431087192004075,-2.653565253819661,-2.6708798897380572,-2.6853133392551722,-2.696774989954549,-2.7082914638004,-2.7198625697713865,-2.731488114577446,-2.743167902804598,-2.7549017370610125,-2.7666894181241606,-2.7785307450889674,-2.7904255155166595,-2.802373525584252
-1.8293324745760398,-1.8287661934779633,-1.8280174703825076,-1.8266919140980555,-1.8248551701692626,-1.8230408523465647,-1.821750175654854,-1.8210750034423815,-1.820912192465764,-1.8212802410142452,-1.8222001185064414,-1.8235929759661902,-1.82516089573235,-1.8249422210641515,-1.8249086394028906,-1.829315715551711,-1.825657026130028,-1.822370846659802,-1.823536423798246,-1.8275306680691343,-1.8321325532449984,-1.8369792221380368,-1.8419993140962074,-1.8471444237994716,-1.850457978008196,-1.8468796877965188,-1.843165568353427,-1.8404512941413234,-1.8474026967372719,-1.8553149070473398,-1.8633047742272688,-1.8713226513906105,-1.8793267621410858,-1.8784308021273506,-1.879504910765492,-1.891839867881115,-1.8975231260694267,-1.8994502707560934,-1.90208895014473,-1.9051749908312896,-1.9084766019881174,-1.9118297889175109,-1.9151328698040158,-1.9183297348972765,-1.9213945764485827,-1.9235066472075477,-1.9271125340409176,-1.9297810672370737,-1.9323400048246229,-1.9348040058689904,-1.9391303557392998,-1.9461354562667554,-1.9531766203937484,-1.961331377831033,-1.971485282810336,-1.981590520794699,-1.9846458266087528,-1.9914984564011866,-2.0001085751980705,-2.00880622704628,-2.0175900323684846,-2.026458698400759,-2.035411009867534,-2.04444582091168,-2.053562047968825,-2.062758663453838,-2.0716157047211725,-2.079356240110931,-2.0843360846809937,-2.0879003998066623,-2.091519551454949,-2.0951956563728316,-2.101858901936664,-2.1097058852814845,-2.117594382685129,-2.1255247506964636,-2.133497362297777,-2.1415126083926306,-2.1495708992553384,-2.157672665929515,-2.165818361563497,-2.174008462670393,-2.182243470300178,-2.190523911110732,-2.198850338323914,-2.2072233325518638,-2.2156435024777386,-2.2241114853740553,-2.2326279474406956,-2.241193583943809,-2.249809119135901,-2.258475305936899,-2.2671929253556558,-2.2759627856313975,-2.2847857210753335,-2.293662590593544,-2.302594275874225,-2.311581679224827,-2.320625721047821,-2.3297273369481486,-2.3388874744703,-2.34810708946899,-2.357387142124029,-2.3667285926175934,-2.376132396500144,-2.3855994997797545,-2.3951308337784507,-2.404727309807557,-2.41438981372262,-2.4241192004255234,-2.4404954635940377,-2.457543878132274,-2.4747170014707223,-2.4920096423194895,-2.5094171601669433,-2.5200886900219888,-2.5307070366121276,-2.5394723795268126,-2.5478096920379265,-2.5552851645170813,-2.5620713057830837,-2.5688702794010214,-2.57568189470046,-2.589335645169189,-2.5976105309393125,-2.6058758865784855,-2.6192378133121084,-2.636350406850402,-2.6488225261768634,-2.6545448794292614,-2.660275684166036,-2.6660148472489045,-2.671762277158767,-2.6789526310686447,-2.690464335558459,-2.7020443736930657,-2.713692081549959,-2.725406773191022,-2.737187744518117,-2.7490342769104688,-2.7609456406241932
-1.8146626883374084,-1.815601118336985,-1.8162947158468503,-1.8166114527066115,-1.8165191490701358,-1.8162032837596325,-1.8160196139796065,-1.8158162804808478,-1.815197019717684,-1.8140749382628565,-1.8131010084828212,-1.8135415397616226,-1.8159413853085102,-1.819867453024679,-1.8223801842895622,-1.8191988439090203,-1.8156181042116604,-1.8167730983011983,-1.8220926422741288,-1.8189688215128341,-1.8163035754005636,-1.823883626156042,-1.8308911960134688,-1.8366615775627433,-1.8405102719463584,-1.8421550758411176,-1.8419222294825488,-1.8395899838439482,-1.8381429488068948,-1.8359329904966228,-1.8397422075959629,-1.8451793023393137,-1.8552283426344358,-1.8672492937561012,-1.8771679576557538,-1.875861021465692,-1.8745268799019876,-1.87319360192746,-1.8773447025409697,-1.8836022546951108,-1.889905565780512,-1.8962528281802071,-1.9026447312873112,-1.9090823312976029,-1.9155667629905904,-1.922099147291876,-1.9245395470709123,-1.92569301251836,-1.9269665179312732,-1.9321613438223908,-1.937187429957208,-1.9417669785597131,-1.9511292303711756,-1.9602538975889092,-1.9673673950353054,-1.9745468273706301,-1.9829773421948893,-1.988926880140318,-1.9961870638639942,-2.003484480767612,-2.010819380254271,-2.0181920181664985,-2.025602654987771,-2.033051554776625,-2.040538984696581,-2.048065215027442,-2.05563051956252,-2.063235176312416,-2.07087946844946,-2.078563685438219,-2.0862881243069245,-2.094053091022289,-2.098930742493706,-2.1027267792157156,-2.1065857098102,-2.1105094874372696,-2.114500116714318,-2.118559703476363,-2.122690516400581,-2.126895065726238,-2.1311762066867046,-2.135537278981384,-2.1399822994963014,-2.1445162349896645,-2.149145397159795,-2.1538780290186907,-2.158725197226092,-2.163702185512971,-2.1688307279152497,-2.174142676703858,-2.179686141330473,-2.185535800606408,-2.1918096307181587,-2.1986924885137102,-2.206454999271719,-2.215423120263524,-2.225839515375907,-2.2376941520998246,-2.25074048239299,-2.2646707269042086,-2.2792364044173192,-2.2942684218641407,-2.309657696216684,-2.3253337751874374,-2.3412500098466467,-2.357374437601546,-2.3736843328842845,-2.3901629309005656,-2.4067974194128263,-2.4235776775828053,-2.433916288387839,-2.4437818542744285,-2.4537166277488893,-2.4637212865435707,-2.4737964518751507,-2.483942684283167,-2.4941604799621384,-2.5044502676498306,-2.5148124061229016,-2.5252471823392937,-2.5403287753346917,-2.5575241561225805,-2.574776625543617,-2.5825059647995605,-2.589342306549624,-2.6022300034486796,-2.614131943182981,-2.622378925326794,-2.630617051267392,-2.6388465331447946,-2.6470675771741483,-2.656136744193841,-2.667509898083268,-2.6775178839608413,-2.683281579270275,-2.6890532762184174,-2.6962274937318838,-2.7043947867712155,-2.712555099499719,-2.720708592493252,-2.7288554220110823
-1.8146626883374084,-1.8138849108156583,-1.8132653580612674,-1.812992959225424,-1.8129173208992981,-1.8124025611284362,-1.810648360531074,-1.8077809992658982,-1.8045913208672963,-1.8027207166119097,-1.802278583356988,-1.8011681617101218,-1.7992670297727233,-1.7984897044785664,-1.8016313267108934,-1.8062397499139793,-1.8106944431224865,-1.8136073356963491,-1.8114396384682065,-1.8085619696320732,-1.8158527042666066,-1.8128823959710645,-1.8100932552412745,-1.8111307445096347,-1.8176902699332314,-1.824685036747548,-1.8320149312868002,-1.8395527165595082,-1.8361921370257468,-1.8341876198428433,-1.8363093499407293,-1.843989953864188,-1.8503612896673047,-1.8551206057555225,-1.8592560224362904,-1.86255666614479,-1.8649327778729095,-1.8710948013894038,-1.8718133628762241,-1.8704780491310924,-1.871140534988887,-1.8777569469409818,-1.8844182431405407,-1.891122098876004,-1.8978666808689955,-1.9046505654554216,-1.91147266845095,-1.9183321853045512,-1.9252285402289204,-1.9283594774930517,-1.9338180268243081,-1.940879581060558,-1.9498166025369201,-1.9579645365411835,-1.9662086104857268,-1.9745172640706925,-1.9817036893269546,-1.986457827462382,-1.9883291152741072,-1.9902595808414745,-1.9922490414581997,-1.9942972530669392,-1.996403924600271,-1.9985687295538843,-2.0007913154623505,-2.0030713116810324,-2.005408335785173,-2.007801998832871,-2.0102519096895777,-2.0127576785736387,-2.015318919952422,-2.017935254895028,-2.020606312968882,-2.02333173375256,-2.0261111680252677,-2.028944278683698,-2.031830741429129,-2.034770245261164,-2.0377624928092892,-2.0408072005291618,-2.0439040987873756,-2.0497220171077575,-2.0557381689060095,-2.061814325836136,-2.0679513971045314,-2.0741502703637478,-2.080411810548741,-2.0867368587911796,-2.093126231411082,-2.103401362393831,-2.116855819249407,-2.1302513244073844,-2.1434658397513715,-2.1563105959468714,-2.1685111736394806,-2.179737920887031,-2.189744566117745,-2.198537612819413,-2.206360154116034,-2.213516596681373,-2.2202540832416866,-2.2333345083040843,-2.2468779804250665,-2.2606089449033058,-2.2750529565819844,-2.2909771318509016,-2.307002777500567,-2.32312671703473,-2.3393458204785613,-2.355657005891903,-2.372057240912203,-2.38854354431737,-2.405112987598981,-2.421762696536528,-2.4384898527630643,-2.4552916953130772,-2.472165522142874,-2.4891086916139384,-2.506118623929745,-2.5231928025159656,-2.5357548102529437,-2.5463354303116335,-2.5569891096347357,-2.568539196836347,-2.585329575387462,-2.596190740476489,-2.6030510907198217,-2.6113507685169384,-2.6224402878004733,-2.6336014267257095,-2.6448337424014223,-2.655280383832005,-2.6634851480364716,-2.6716820593213924,-2.679871302004814,-2.6880530553518045,-2.6948328894198372,-2.70062033494005,-2.706415530263977,-2.7122183942651388,-2.718028847175537
-1.7997686797266523,-1.8006447032558899,-1.8012010642770242,-1.801386410865647,-1.801255751691821,-1.8010302500727415,-1.800923092103087,-1.8009526868899122,-1.8008841337665975,-1.7994353041900502,-1.7965575680493955,-1.7952916147967348,-1.7951292357686426,-1.7954223071312128,-1.7970686663928694,-1.801900025660783,-1.808845233681303,-1.81191122328024,-1.8083772524587003,-1.8060816889367182,-1.8031590117490608,-1.8023034503999205,-1.8049851829975572,-1.8075874332214914,-1.8088660613145295,-1.8131511650769458,-1.817988115031476,-1.8231954275284465,-1.8286345696008417,-1.8329997171028896,-1.8300381234864953,-1.8347680450144601,-1.8406817734556802,-1.8466663182313128,-1.8527079789535796,-1.8587985836736878,-1.8648759380318602,-1.866223325328948,-1.866774080275432,-1.8667757480827247,-1.8691604010164202,-1.8678721553075337,-1.874220932228837,-1.8812464436705012,-1.8884021912256688,-1.8956830791608665,-1.9030845059066106,-1.9106023107193708,-1.9182327258042338,-1.9259723333383096,-1.9305835981561628,-1.9395036861110064,-1.9417649365805922,-1.9439819947376116,-1.9461643601456589,-1.9483203072175899,-1.950457005457186,-1.9525806475196306,-1.9546965739109199,-1.9568093885095503,-1.9589230624399872,-1.9610410257569604,-1.963166247450155,-1.9653013047995918,-1.967448443323749,-1.96960962860213,-1.9717865912058272,-1.973980865885134,-1.9765282320368642,-1.9818542678717452,-1.987227195768697,-1.9926480653156557,-1.998117926144057,-2.00363782597011,-2.0092088086489124,-2.0148319122577107,-2.0205081672211356,-2.0262385944884906,-2.032024203770914,-2.0378659918444337,-2.0437649409234218,-2.0470529318567348,-2.0502534578455505,-2.0535054485951987,-2.0568086896289994,-2.060162980494466,-2.0635681387309486,-2.0766051262600005,-2.0899668995902196,-2.0995807189847877,-2.1061010854881568,-2.1126880675137274,-2.1205879020342233,-2.132250620234959,-2.1441395072319955,-2.1562503218647153,-2.168578779343494,-2.1811205642478004,-2.193871341150434,-2.2068267531172108,-2.2199804764712487,-2.2279216852635986,-2.2435219469878764,-2.259233473237995,-2.2745231573808447,-2.288616438775021,-2.3028846650045423,-2.3173237698376687,-2.331929748734704,-2.346698662425861,-2.3616266400130836,-2.3767098815715286,-2.391944660271794,-2.407327324056907,-2.4228542969113054,-2.4385220797593234,-2.4543272510291008,-2.4702664669163656,-2.4863364613798895,-2.502534045898619,-2.5188561090176087,-2.535299615707541,-2.5518616065598776,-2.5677158428527482,-2.5785155535775814,-2.589388096460166,-2.6003332597817446,-2.6099231849708278,-2.6168068544086927,-2.62370193363613,-2.630608260614289,-2.637525676597294,-2.6444540260666214,-2.6513931566655247,-2.6583429191336574,-2.6653031672420466,-2.6722737577285773,-2.67925455023404,-2.6862454072388715,-2.693246194000693,-2.7002567784926654
-1.799768679726652,-1.7991275485724454,-1.7987329088007302,-1.7985198444228347,-1.7982874317507451,-1.797793847313197,-1.796909982402613,-1.7957347781087605,-1.7945855641012005,-1.7941243075348683,-1.7943483540417244,-1.7930177517975334,-1.7912229007046956,-1.7924449346439095,-1.792651294614543,-1.7922196912469923,-1.792073508172312,-1.7949074412617143,-1.801155803139984,-1.8053170510814933,-1.7999366768876963,-1.7995216149206397,-1.8030789365852162,-1.8053893015855944,-1.8059417503627029,-1.8059722855831861,-1.808470548446317,-1.812723781945186,-1.8177983130406006,-1.8232650806639903,-1.8289485553630769,-1.827332214423206,-1.824908679069413,-1.826437595442067,-1.83260470272924,-1.8388609375236191,-1.8451932086294682,-1.8515933310500996,-1.858054705842201,-1.8645719185413592,-1.8664534633059184,-1.8673313068988804,-1.8666216090026915,-1.8654157748180822,-1.868167148146128,-1.8785424921398262,-1.8889946600642298,-1.8994416204927855,-1.9098608311128578,-1.9202430757784215,-1.9298712418151904,-1.9315010920380458,-1.9332482369881527,-1.9351118094585797,-1.9370908632551602,-1.939184370751038,-1.9413912210357986,-1.943710218745816,-1.9461400836690481,-1.9486794512201857,-1.9513268738797802,-1.9540808236839429,-1.9569396958394198,-1.9599018135229478,-1.9629654339043967,-1.9661287554113345,-1.9693899262294325,-1.9727470540099021,-1.976198216733396,-1.979741474660728,-1.9833748832857294,-1.9870965071956048,-1.990904434739797,-1.9947967934101696,-1.9987717658429938,-2.0028276063662487,-2.0069626580332827,-2.011175370104142,-2.0154643159574115,-2.0198282114354686,-2.024265933642077,-2.0287765402196687,-2.033359289130481,-2.038013658945979,-2.0427393696069114,-2.0502395199673566,-2.0633530926067816,-2.067024122132715,-2.0762811684047318,-2.0869982056876024,-2.0979576310608294,-2.109155535820262,-2.1193423735604124,-2.126064683394395,-2.134241455570218,-2.144322353963103,-2.1544052063587795,-2.166700841867405,-2.1818221690778,-2.197068388792635,-2.2124360364719022,-2.2267321215217852,-2.233063154433931,-2.239312159301594,-2.245522696754442,-2.2517236701877943,-2.2579347887834156,-2.265159881023028,-2.2751881743655926,-2.2852055738542907,-2.295211205355905,-2.30520423556567,-2.315183876978036,-2.325149392611923,-2.335100100408157,-2.345035377220934,-2.3549546623316946,-2.3648574604222343,-2.3747433439549965,-2.384611954920665,-2.394463005927265,-2.4042962806189774,-2.41411163342819,-2.423908988678055,-2.433688339066822,-2.443449743576868,-2.453193324862209,-2.462919266176229,-2.472627807907786,-2.482319243797768,-2.4919939169095295,-2.501652215426743,-2.511294568349421,-2.520921441155294,-2.5305333314883605,-2.540130764930427,-2.5497142909045474,-2.5592844787521614,-2.5688419140185914,-2.578387194974294,-2.5879209293930705
-1.7846597193359879,-1.785564940690846,-1.7861326715935084,-1.7864288741747392,-1.7866776861610907,-1.787114420107299,-1.7878689105871617,-1.7888845152019281,-1.789810994654834,-1.7898186868623727,-1.7886129636999768,-1.7874230099435982,-1.7885891254272737,-1.7877340037839833,-1.786086424861447,-1.7847373365931398,-1.783995157670117,-1.7868512366996216,-1.7885266641495658,-1.791043430669895,-1.794795004211478,-1.7936676139788104,-1.7877853227618803,-1.786222380383617,-1.7898235914614196,-1.7921003552717418,-1.7922011513547882,-1.7922786199680063,-1.803173765220846,-1.8141061067301505,-1.822272714847668,-1.8229591807319805,-1.8203471357034129,-1.8227696040361714,-1.8235347786863745,-1.8292519831464749,-1.835167065204438,-1.841267981127204,-1.847543990240112,-1.8539854812897323,-1.860583834132611,-1.8659747934488498,-1.8654543870752187,-1.8649689661217161,-1.8645703697241354,-1.8645431152180825,-1.869126490334744,-1.8736999166184671,-1.8782847743047486,-1.882889430627101,-1.8875180878132065,-1.8921732850359423,-1.8968567956266082,-1.901570005449344,-1.9063140925308526,-1.9110901203402904,-1.915899089660712,-1.920741968940181,-1.9256197126786858,-1.9305332727703868,-1.935483605488701,-1.94047167566128,-1.9454984589680664,-1.950564942949757,-1.9556721271108297,-1.9608210223772842,-1.9660126500908952,-1.9712480406705717,-1.9761938260755814,-1.9784267147173509,-1.98068067236377,-1.982956763622961,-1.9852560032165396,-1.987579383547473,-1.9899279071594844,-1.9923026313255727,-1.9947047430910176,-1.9971357202989928,-1.9995977899166864,-2.0020958186810613,-2.0046526406480525,-2.0085894267501994,-2.017319156247402,-2.026501516794097,-2.0373034124804312,-2.0475364035450623,-2.0555886738652847,-2.065809984311834,-2.073849755922062,-2.0838993392930654,-2.09395638477646,-2.1040200193164442,-2.1140893518796076,-2.124163473139111,-2.1328556474795874,-2.139715886476179,-2.1517079085397923,-2.164489035413128,-2.1745728501918355,-2.1846556483960233,-2.194736419014254,-2.2048141453915155,-2.214887808699668,-2.224956391786969,-2.235018883376763,-2.245074282577206,-2.255121603655654,-2.264169843633187,-2.2704387141209903,-2.276748626802733,-2.2831049652831865,-2.2895118040426423,-2.2959722684489243,-2.3024887827597382,-2.309063244340753,-2.3156971482722577,-2.3223916779566203,-2.3291477720118268,-2.335966174353853,-2.3428474721808223,-2.3497921251288254,-2.356800487902178,-2.3638728280221972,-2.3710093398838445,-2.3782101559906836,-2.385475356012649,-2.392804974148674,-2.4001990051584605,-2.407657409340932,-2.4165845358234526,-2.4260244525527095,-2.4355363681827855,-2.445119909468671,-2.4547746870262603,-2.4645002960590086,-2.4742963170801895,-2.4841623166293907,-2.4940978479821823,-2.504102451851776,-2.5141756570816565,-2.524316981328245
-1.7846597193359872,-1.7837229371359866,-1.7824812266605898,-1.781076736105935,-1.7797115211291339,-1.7785283023441107,-1.7775023462061568,-1.7765683637293415,-1.7758864028305743,-1.7763028762798412,-1.7788621599639276,-1.782031335842155,-1.7823137011526682,-1.783430199203743,-1.7843197384874188,-1.7820899233650986,-1.7833397431900817,-1.783190095101039,-1.7831023942692459,-1.783375003879649,-1.7837953955314823,-1.7839904900517616,-1.783656206345178,-1.7836030644231642,-1.7828302120810045,-1.7844752950873617,-1.7871971999501295,-1.791965189573798,-1.7973075400132603,-1.8028420024936889,-1.8085415105481002,-1.8143835876256422,-1.819938606995231,-1.8180290276241786,-1.8209741645297453,-1.8209787730903213,-1.8253152184264825,-1.8296611229824329,-1.834023061635211,-1.8384090919294518,-1.84283295159721,-1.8473304638566175,-1.852066877611716,-1.8584707369424485,-1.8642607217526412,-1.8642944959584182,-1.8641669978414859,-1.8642068439075454,-1.8644285612295184,-1.867142258498671,-1.869886628109293,-1.8724551255354107,-1.8748659211492025,-1.8771355421023717,-1.8792789256630942,-1.881309511575731,-1.8849037091608556,-1.889146234857499,-1.8933339200561619,-1.8974694999096993,-1.901555948607803,-1.9055963912555431,-1.9095940369170163,-1.9135521268780311,-1.917473895232407,-1.9213625401051853,-1.9252212045934596,-1.929052967287227,-1.932860843333603,-1.9366477988776007,-1.9404167852964525,-1.9441708072336499,-1.947913056366958,-1.9516471933459218,-1.9553781217677282,-1.9604775175252553,-1.9677648465578401,-1.975327705223338,-1.9831634381936232,-1.9912669937498335,-1.9996153035958344,-2.006887092251102,-2.0137558527797523,-2.0244626367411898,-2.035887497290412,-2.0456188913970488,-2.053776382588375,-2.063808490463779,-2.0705302438286886,-2.074086977475944,-2.077693921566493,-2.0813509588477506,-2.0930913971937573,-2.107535024875364,-2.122121409243078,-2.1368469066163125,-2.1466459908056708,-2.153646520280743,-2.160718003798352,-2.1678609390943393,-2.175075792557914,-2.1823629991042637,-2.1897229621035494,-2.197156053364573,-2.2046626131712923,-2.212242950370422,-2.219897342508232,-2.227626036014753,-2.235429246433454,-2.243307158694522,-2.251259927429765,-2.25928767732725,-2.2673905035235977,-2.27556847203204,-2.283821620204149,-2.2921499572232396,-2.30055346462742,-2.309032096860241,-2.3175857818468497,-2.326214421593722,-2.3349178928098437,-2.343696047547395,-2.352548713859898,-2.3614756964759076,-2.370476777486279,-2.379551717043129,-2.3887002540685858,-2.39792210697165,-2.4072169743711704,-2.4151801166730666,-2.42276703027457,-2.4304180293278868,-2.4381329715550075,-2.445911695332227,-2.453754021506727,-2.4616597549667922,-2.4696286860072423,-2.477660591523888,-2.485755236064465,-2.493912372758765,-2.5033193682271606
-1.7693454040230632,-1.770043971510672,-1.77036700360181,-1.7702448524349212,-1.7696290361251736,-1.7687394392966524,-1.7685162812962953,-1.7692703967314896,-1.7707612286387506,-1.7726247739038254,-1.7743650535448812,-1.7767693840148593,-1.779866526257909,-1.7799723545454276,-1.7777265502216655,-1.7779746128272667,-1.7780737425262323,-1.774445689774074,-1.7720840032436096,-1.7737031679399071,-1.775782273609558,-1.7787056533490428,-1.782292842765807,-1.7827552024147395,-1.7816637559836743,-1.7820065867288863,-1.7868495806364384,-1.790789121750519,-1.7943156059011045,-1.7984695305802658,-1.8029472489236693,-1.8077159360127988,-1.8127501586347714,-1.8160092796114786,-1.8166457233786215,-1.8195184182555686,-1.818422542819605,-1.817699052336818,-1.8192374244852054,-1.8252832057205948,-1.8309568108799132,-1.836258696632353,-1.84583785335,-1.8545046361194326,-1.8598692529327736,-1.8631617332546073,-1.8621234190431268,-1.8611498052638593,-1.8642022129260858,-1.8648436901505507,-1.865461837437754,-1.8662921945325361,-1.8674709429985659,-1.8718274619836355,-1.8762452652816937,-1.8806039733010458,-1.883239355786931,-1.8850792532249767,-1.8868388614603964,-1.8885268201395224,-1.8901508632668755,-1.8917179229215995,-1.8932342240090476,-1.8947053703191763,-1.8985309895679015,-1.9027956598813234,-1.9073293372133562,-1.912133981194534,-1.9172113113555524,-1.9225627955457603,-1.9281896378944794,-1.934092765983489,-1.940272815216644,-1.9467300987598812,-1.953464405519272,-1.9591109282153738,-1.9628636806992656,-1.966673004133111,-1.9739462249330109,-1.9838760819933297,-1.993821505303956,-2.003781693297758,-2.0118936209941154,-2.0237431941503163,-2.0337429271909553,-2.043754257363974,-2.0524050269495517,-2.0573458108072487,-2.062359651140394,-2.0674477875995443,-2.072611819245064,-2.078794205285532,-2.0850579729594876,-2.0888148566533857,-2.094071902642793,-2.099652354628649,-2.1053259045414205,-2.111096459699205,-2.1169680634100017,-2.122944793451391,-2.129030645663584,-2.135229408486569,-2.1415445365409074,-2.147979032850838,-2.1545353495424946,-2.1612153155468956,-2.1680200970876635,-2.174950193012868,-2.182005463079191,-2.1891851838970204,-2.1964881249834356,-2.203912636495831,-2.211456740628874,-2.2191182199994017,-2.226894698168638,-2.2347837093462726,-2.242782755992999,-2.2508893543322257,-2.2591010686597057,-2.267415535844613,-2.2758304816242383,-2.284343730297609,-2.2929532092973917,-2.3016569499286854,-2.3104530853485192,-2.319339846650881,-2.328315557732827,-2.337378629455044,-2.346527553476429,-2.3557608960353997,-2.365077291866874,-2.3744754383804905,-2.3839540901777676,-2.393512053951053,-2.403148183782445,-2.412861376843013,-2.4271091683655914,-2.446108499728598,-2.46514383615634,-2.4842143820170257,-2.5021317441463826
-1.769345404023062,-1.7687220446198995,-1.7681139627193958,-1.7676387944060745,-1.7673384968319659,-1.7671159062829123,-1.766579456862244,-1.7664066731254247,-1.7672338327938186,-1.7682457074418698,-1.7684621729005237,-1.7679219987705301,-1.7677332649443296,-1.7695053544102008,-1.7732683261756836,-1.7756208353323681,-1.7738870018292396,-1.772608938071591,-1.7718165813514868,-1.7715482187989169,-1.7717232989411926,-1.7722187026224956,-1.7726425806645631,-1.773456348029637,-1.7775044870580647,-1.7805921961982611,-1.7836110376958456,-1.7905321901109281,-1.7898120234315402,-1.7945665635697825,-1.7991115419225512,-1.8035564146605396,-1.8079452279934611,-1.8123004236583897,-1.811724685176588,-1.80726197534526,-1.8060626135599795,-1.8128245281970634,-1.8173534954234178,-1.8173894019248624,-1.8249124657439035,-1.8354966064966924,-1.8411968331382804,-1.8457851092246829,-1.8500419025430699,-1.8539886387283269,-1.8576484694739412,-1.8610451584392396,-1.8602444101048028,-1.859410308026638,-1.858650184579921,-1.8627908298412355,-1.8672004689127457,-1.8685939233836961,-1.8700928281188691,-1.8718231461124684,-1.87379067979444,-1.8759998417680717,-1.8784545971268192,-1.8811586234788957,-1.8841153631640155,-1.8873280454397647,-1.890799695718727,-1.8945331375020948,-1.896136422607226,-1.898720007062743,-1.9033287644822876,-1.9079950197188078,-1.9127177277133376,-1.9174960945352368,-1.922329538365465,-1.927217652869724,-1.9321601726014823,-1.9371569401424682,-1.9422078747365907,-1.947312942208507,-1.9541364908006233,-1.9640327494633534,-1.9707214537726312,-1.976761422341161,-1.9875494705774024,-1.9995482176774533,-2.009669690625317,-2.0123131893669477,-2.014981546008709,-2.017687191963091,-2.020435475452544,-2.02323087540813,-2.036818578828057,-2.05065402542603,-2.0646471641292283,-2.077853715973996,-2.0831758236439137,-2.0885808605545035,-2.0926215124797967,-2.0964778526859287,-2.10038379895634,-2.1043392821135045,-2.108344241809797,-2.1123986262212684,-2.116502391747354,-2.120655502718237,-2.124857931110858,-2.129109656273801,-2.1334106646613673,-2.1377609495767693,-2.142160510924504,-2.1466093549718996,-2.1511074941198016,-2.155654946682634,-2.1602517366781377,-2.1648978936275025,-2.1695934523670894,-2.174338452873859,-2.1791329401082282,-2.183976963880566,-2.188870578752453,-2.1938138439929733,-2.198806823627888,-2.203849586657822,-2.2089422076064005,-2.214084767769481,-2.2198302473984453,-2.225605033972451,-2.2313821369233033,-2.237162858655284,-2.242948420268221,-2.2578816593653563,-2.27651604740774,-2.295195039985373,-2.3139175330555872,-2.332682464240828,-2.351488810705706,-2.3703355871645586,-2.38922184400976,-2.408146665552143,-2.4226505694814215,-2.432514733683166,-2.44245287387736,-2.4524640240655717,-2.462547245246615
-1.75383566741796,-1.7541795774061764,-1.7545862996273174,-1.7551438456498618,-1.7558782878586707,-1.756708116111966,-1.7573131835531512,-1.7570549535030588,-1.7558264972504323,-1.7551061862336352,-1.7564730759777971,-1.7588617175897419,-1.7611753821080374,-1.762167204364654,-1.7625656154531835,-1.7644465953173385,-1.7673814637897864,-1.7700699656497876,-1.771009556800767,-1.7683306233366844,-1.7670814538549122,-1.7677509571130088,-1.7700719480169573,-1.7717438135054873,-1.772432890993962,-1.7776802533846752,-1.7797121452823752,-1.7844242277514306,-1.788762674813528,-1.7865257177589453,-1.7842359013932496,-1.7819615092125123,-1.7825591547110742,-1.7847014027299897,-1.7915904904213984,-1.79897406489415,-1.802685070997841,-1.7980404753542376,-1.8035638110349852,-1.814254302884447,-1.817799510083744,-1.818573282206731,-1.8199694642937625,-1.8247663350991936,-1.8295946117778557,-1.8344307700299713,-1.839255796853218,-1.844054597448511,-1.848815431187611,-1.853529376779246,-1.8581897552968754,-1.857966383304493,-1.857360945938251,-1.8568356469688472,-1.8563920234042346,-1.8563005610486307,-1.8601861303906007,-1.864164919056671,-1.8682302601906664,-1.8723764044762499,-1.8765984173610206,-1.8808920869040977,-1.8852538414033253,-1.8896806757529345,-1.8941700854273482,-1.8975319696787099,-1.8988961939171882,-1.9002329323449716,-1.9015457356257754,-1.9028379268603215,-1.9041126635387493,-1.9053730070661545,-1.9147414374548812,-1.9245598174157719,-1.9343991064573536,-1.9442583109370788,-1.9524721259817994,-1.9576853990270495,-1.9629526965774935,-1.9718880739221922,-1.97681606194837,-1.980742343207797,-1.9845580339063689,-1.9900913167619332,-1.9956759745523465,-2.001310949099631,-2.0096361209252285,-2.0231446536207516,-2.026078144698408,-2.0289827455145115,-2.031951143704203,-2.036084524323496,-2.042018753945444,-2.047984279619343,-2.0539772109270875,-2.059993347567156,-2.0660282234886376,-2.0720771697105826,-2.0781353965456946,-2.0841980941612226,-2.0902605481325205,-2.096318264150173,-2.102367093773471,-2.1084033516244443,-2.1144239141836847,-2.1204262916523007,-2.126408667094953,-2.13236990080011,-2.1383095017446028,-2.1442275714502514,-2.1501247277819067,-2.1560020171107714,-2.1618608228574008,-2.167702777086773,-2.173529680003732,-2.1793434303015804,-2.1851459676451688,-2.1909392272757477,-2.1967251058467046,-2.2025054370951707,-2.208281975745352,-2.214056388037105,-2.219277358113254,-2.224520086595697,-2.2298130997256784,-2.2351566646245553,-2.2405516780485666,-2.2487399677347977,-2.254538578419173,-2.2603452676631246,-2.267595200815865,-2.2748984663893603,-2.282207159727653,-2.289520632321878,-2.2968383513130384,-2.3041598591246455,-2.3114847556961413,-2.3188126880248543,-2.3261433428599174,-2.3334764410995836,-2.3408117332733314
-1.7538356674179598,-1.7536671748326178,-1.7532602279519218,-1.7526427048124438,-1.7519074570167859,-1.7512062619738313,-1.7507397481653033,-1.7507183377083977,-1.7511704627906566,-1.7512541569385518,-1.7499200983284418,-1.7485910548671415,-1.7489934127713216,-1.7518641692605232,-1.7549831271646683,-1.756110787146537,-1.7555682584111838,-1.7545887998778094,-1.7537344812079978,-1.7533537031525928,-1.7541256437951573,-1.757409876288114,-1.7621631824282777,-1.7672727596993405,-1.767830355169922,-1.766192015459521,-1.7766730458183286,-1.7791287748361821,-1.778911604631225,-1.7791122995505728,-1.7797706610577015,-1.7809147571700032,-1.7797355051452448,-1.7839507893665514,-1.787322668216674,-1.7903883623612322,-1.793851939003542,-1.797659549048245,-1.8017546920502807,-1.8060820382440748,-1.8105900761287415,-1.8152326264815715,-1.8196948890237215,-1.821144730820334,-1.8229007216538031,-1.8249395151214158,-1.827237560588417,-1.8297719280270206,-1.8325208905274588,-1.8354642884792038,-1.8385837168666936,-1.84186258111547,-1.8452860628077072,-1.8488410288453618,-1.8525159092236267,-1.8560314005038079,-1.8557549140969363,-1.855563530017256,-1.8554580610973903,-1.8554391820978462,-1.8555074428841347,-1.8556632801158575,-1.8559070276694067,-1.856238925980549,-1.8566591304635693,-1.8571677191387934,-1.8577646995794774,-1.8660033198369514,-1.87569945655681,-1.8854227479280594,-1.8951717184933823,-1.904945025384542,-1.9066220066467083,-1.9078628083521816,-1.9180586878182542,-1.9288983707554659,-1.939960198062151,-1.9511994273415376,-1.9624281868324416,-1.9682738894574892,-1.973648757872505,-1.979076965520946,-1.9845226292170086,-1.988261229631733,-1.9919848408077434,-1.9962968964961512,-2.0069949384954557,-2.012726372623256,-2.0185033898258538,-2.024323815524477,-2.0301851439245198,-2.0349910879182094,-2.0381119098504605,-2.0413248521669876,-2.044643409714056,-2.048083642511572,-2.0516643790508793,-2.055407174289024,-2.0593358290755885,-2.063475250059496,-2.067849493669093,-2.072479062113742,-2.077377900004274,-2.0825509097923556,-2.087992862296696,-2.0936891445411394,-2.099618062981481,-2.105753877194025,-2.112069680769614,-2.118539574191731,-2.1251399836218523,-2.1318502529600742,-2.1386527357419585,-2.145532599350255,-2.152477496557525,-2.159477200630369,-2.166523255875581,-2.1736086670187023,-2.1807276344967796,-2.18787533437417,-2.1950477378472257,-2.2022414639626415,-2.2094536587099958,-2.216681892466614,-2.223924061539117,-2.2311782438863244,-2.239293023829928,-2.2460181624454507,-2.2530099128742735,-2.2602982703646015,-2.2661609952499138,-2.2719866716193713,-2.2778231637558317,-2.283671300705234,-2.2895318787034262,-2.2954056659158057,-2.3012934068030297,-2.307195826143371,-2.3151414338359744,-2.325040396087401,-2.335001031334105
-1.7381407909534548,-1.7384369125324308,-1.738439919207228,-1.7386834844438164,-1.7393218997990458,-1.7400705352689312,-1.7407626391663524,-1.7412301394161718,-1.7414163279235026,-1.741482340766044,-1.7417761288964022,-1.7426316991528232,-1.7435044929565688,-1.7435573857148527,-1.7438812074007306,-1.7450504708657841,-1.746797821316541,-1.7485867735505631,-1.7497643277138941,-1.7497682343712602,-1.7488265426698477,-1.7476916767939217,-1.7459070822538534,-1.7443735846538866,-1.755117476288163,-1.761917662920467,-1.7553554654883272,-1.7486170377155126,-1.7439993404381986,-1.7518987440103606,-1.7599999666777135,-1.7680957265615014,-1.7761011126628712,-1.7775762595352498,-1.7754939386079842,-1.773494862246196,-1.7821275270827748,-1.7928349172486742,-1.7933192561092604,-1.7885862147496383,-1.7838303041481933,-1.7790635718073387,-1.7742941513334163,-1.7695284791808878,-1.7647718295424644,-1.7600286066403559,-1.759546079045048,-1.7629381418298078,-1.7664164278905796,-1.7699761118053905,-1.7736127654147573,-1.7773223290282332,-1.7811010829708258,-1.784945620013328,-1.7888528190541126,-1.7928198202843533,-1.796844001966379,-1.8009229588790516,-1.8050544824291312,-1.8092365423889039,-1.813467270194068,-1.8177449437190834,-1.8220679734373437,-1.8275259766921428,-1.8370951283996548,-1.8466992267473947,-1.8563359703384152,-1.858450015271536,-1.8592235514648796,-1.8677033805840804,-1.877229982650106,-1.8870371798967662,-1.897116971800614,-1.9074607396901322,-1.9090988075159392,-1.9103338763088664,-1.9115727251874994,-1.9128215120740224,-1.9140889332144393,-1.9200429855142112,-1.932281082618938,-1.9447131764424734,-1.9573349785324368,-1.9701422802872688,-1.9831309442019533,-1.9957037050492878,-1.9994228634997957,-2.003145268420549,-2.0068728817198123,-2.0106071322298655,-2.014349130594534,-2.0180997803069345,-2.0218598397528362,-2.025629959286509,-2.0294107047450525,-2.033202573185269,-2.037006003942774,-2.0408213867549714,-2.0446490679674936,-2.048489355443177,-2.052342522561898,-2.0562088115624304,-2.0600884363932215,-2.0639815851860446,-2.067888422432282,-2.0718090909190594,-2.076249478517433,-2.0834742617495694,-2.0906986115149513,-2.0979224238579803,-2.1051456148003878,-2.112368116550627,-2.119589874535321,-2.126810845052826,-2.134030993402667,-2.1412502923825816,-2.148468721072141,-2.155686263841849,-2.162902909540853,-2.17011865082737,-2.177333483613892,-2.1845474066051453,-2.1917604209118986,-2.1989725297265803,-2.2061837380501657,-2.220751335119445,-2.2384421396168634,-2.2456945338309686,-2.251480616103817,-2.257028179549049,-2.2626245191852146,-2.268271241720646,-2.273968715684901,-2.2797171300106993,-2.2855166263737474,-2.291367330942426,-2.2972693734050433,-2.3053045252136495,-2.3131136327780593,-2.3190475233012933,-2.3249981871172087
-1.738140790953454,-1.7380977621138889,-1.7382582648169336,-1.7381168974815708,-1.7375490468950539,-1.7368573747543574,-1.7362016028487397,-1.7357311957107981,-1.7355405701643496,-1.7356256030527206,-1.735910612301124,-1.736341916278434,-1.7369337129966174,-1.737668203653259,-1.7384306379619214,-1.740042712521266,-1.7420937235552247,-1.744298922335168,-1.746428170545652,-1.7480861981027607,-1.7486548667973603,-1.747423491238257,-1.7455022512771146,-1.7441445190554588,-1.7428649830210365,-1.7414261507068305,-1.7400968983775014,-1.7389102597691148,-1.7417112460312167,-1.7370540179790472,-1.7364002323740126,-1.7359178142967837,-1.7394504107077269,-1.750066725984715,-1.7607277347815677,-1.771419049993769,-1.7715829637401175,-1.7697606952474398,-1.7680295311768464,-1.7663902672344265,-1.764843207713003,-1.7633882885264236,-1.762025161664934,-1.7607532555544183,-1.7595718197977006,-1.7584799594294946,-1.7574766618879465,-1.7565608187606723,-1.7557312436646793,-1.75498668718267,-1.7543258494985077,-1.7537473911915122,-1.7535180270373965,-1.757716234775051,-1.762208854122157,-1.767001282798443,-1.772100968109545,-1.7775151331477628,-1.7832498801835792,-1.789657170247282,-1.7990562767255855,-1.8085033402661095,-1.8179943851238614,-1.8264348898690665,-1.8308443322188992,-1.8352950381072883,-1.84088138842662,-1.8495220119730682,-1.85846497182723,-1.8600851405826797,-1.8610345672444626,-1.8628053615127322,-1.8675160997893827,-1.872260605711532,-1.877038179419909,-1.8818481592723506,-1.886689918715351,-1.8961663974623872,-1.9080032634553712,-1.9153883081549294,-1.916741867007857,-1.9181902976753136,-1.9198157501567408,-1.92179893376997,-1.9265025338981279,-1.9316067677384514,-1.9367379823408237,-1.941895823798472,-1.9470800100808254,-1.9539849509942682,-1.9610265655706374,-1.9681310839996284,-1.9752744547793528,-1.9824430808085862,-1.989628765757579,-1.9968263030986417,-2.004032240352513,-2.0112442054227566,-2.0184605195544023,-2.025679964773142,-2.032901638659757,-2.040124860586851,-2.047349109393844,-2.054573980885806,-2.061799158187176,-2.0690243906410655,-2.0757437134672005,-2.0796923945025494,-2.0836552214848574,-2.0876322662132,-2.09162358602308,-2.0956292248875554,-2.099649214432616,-2.103683574875376,-2.107732315892436,-2.1117954374247185,-2.115872930424291,-2.1223142726846955,-2.130784052618764,-2.139339418135063,-2.147974319632768,-2.156684886283565,-2.165468506739155,-2.183813822856237,-2.202257836480336,-2.2133940524593188,-2.220603480915175,-2.2278120325906654,-2.235019717732362,-2.242226547538019,-2.249432534052896,-2.2566376900807708,-2.2638420291076935,-2.2710455652365047,-2.2782483131305638,-2.2858182774553057,-2.29552997835403,-2.303222799555931,-2.309227836024161,-2.3152845336555825,-2.3214491285147676
-1.7222714154240397,-1.7226689436178315,-1.7233624658864317,-1.7243583041634016,-1.7255627790306662,-1.7268431458335998,-1.7280538330062196,-1.7290613179036587,-1.7297932691153581,-1.730307732375182,-1.7308732076379854,-1.7323855152301801,-1.734649639173598,-1.7364682873083446,-1.7379553511105335,-1.7383938276422772,-1.7383682354683716,-1.7381874276578582,-1.7378992609985524,-1.7399592582509484,-1.742835507741094,-1.7417068659067039,-1.7376834269283468,-1.7427105605039597,-1.7397524325023028,-1.7368781524170651,-1.7342807901859782,-1.7361872335633186,-1.7378911520057283,-1.7351201141591346,-1.7285569483561156,-1.7288952435547813,-1.735584804886057,-1.7353750453024457,-1.7352637506201007,-1.7352311671305856,-1.7352640186176445,-1.735355280095508,-1.7362435129664289,-1.73871652956988,-1.74133131617304,-1.744079206661385,-1.746952008308393,-1.7499420273140085,-1.7530420799953828,-1.7562454905836926,-1.755302540668325,-1.7505968296787964,-1.7459142468247033,-1.743097797785868,-1.746060670727868,-1.7496180864499582,-1.753249942526732,-1.7528321114949519,-1.7524924907971255,-1.7526463149749008,-1.7617981594934802,-1.7710221709060348,-1.7803106546813618,-1.7893097981518518,-1.7956978084149433,-1.8024151498075516,-1.8094614553949278,-1.8168348904230043,-1.8245323274905119,-1.832549538760748,-1.8397858342975155,-1.844315628359998,-1.8488834011180424,-1.853488199904824,-1.8581291324690585,-1.8620715729500843,-1.8631958604641676,-1.8644070979342782,-1.8657049227707792,-1.8731197541539972,-1.8845369843974162,-1.8915628635034387,-1.8964664292477205,-1.901400079252693,-1.9063633026445597,-1.9113556127640625,-1.9163765458255224,-1.9214256598488033,-1.924530745261303,-1.9285742248683506,-1.9340158500594462,-1.9403243168884623,-1.9470522192944266,-1.9531441937704304,-1.9602173219268588,-1.9672351984996332,-1.9741883351199616,-1.9810653899590709,-1.9878527651674993,-1.9945342924668814,-2.0010910310454553,-2.0075013107390496,-2.013741213543301,-2.019785714443081,-2.0256106380164907,-2.0311953629043913,-2.036525825575601,-2.0415970052070502,-2.046414013425422,-2.050991346697373,-2.0553505833054393,-2.0595173498619337,-2.063518440690955,-2.0673796456465348,-2.071124435592601,-2.0750100806977194,-2.0820928871150852,-2.0896626991556744,-2.0975650088464546,-2.105679242311879,-2.1139401020774655,-2.1199647775480566,-2.1240709538026197,-2.1281914271441966,-2.1323261590370186,-2.1470797068839484,-2.1654206438449437,-2.1743233320382487,-2.18324799313488,-2.1922414331909073,-2.201302804112596,-2.210431400546123,-2.219626616517811,-2.2288879162092172,-2.238214813809604,-2.247606859346841,-2.2570636285426846,-2.266584715419445,-2.276169726762883,-2.2854502879655225,-2.292651505387911,-2.299851981479661,-2.307051732727734,-2.3142507759982993,-2.3213930153849556
-1.7222714154240395,-1.7221714887514137,-1.7217553724230459,-1.7210237105371045,-1.7201008636322381,-1.7192175821219509,-1.7187332125455708,-1.7191730958382592,-1.7209683216660334,-1.723907272138677,-1.7272373600570345,-1.7293925308626426,-1.7298473751980006,-1.729721190466026,-1.7292843570943073,-1.7286221333069152,-1.727803919908569,-1.7288914996243352,-1.7346739651504106,-1.7372364701292393,-1.7366051231323136,-1.7357861192636372,-1.734869071769332,-1.733946040430841,-1.7329999060756982,-1.7320970462097196,-1.731234002033945,-1.7316697485128538,-1.7297918479829821,-1.7287617898738634,-1.7279321223529938,-1.7270933546164344,-1.7262533363355377,-1.7263323530048154,-1.727955135273843,-1.7297674321328276,-1.731759418841436,-1.7339213261791842,-1.7355030056347016,-1.7357089303300144,-1.7359770214354198,-1.736312493191272,-1.7367210805833817,-1.7372087250336918,-1.7377817148324513,-1.7384476349111895,-1.7392185254372945,-1.740122672791333,-1.7412636369559231,-1.741257223939193,-1.7424376455824857,-1.7437716770267417,-1.7451056140442232,-1.746497157550782,-1.7479622148032465,-1.7522296639279735,-1.7520422104816158,-1.7528330728278683,-1.7546153508541689,-1.7564750073437514,-1.7584103833635654,-1.7604196799674248,-1.7625010197926219,-1.764652487020983,-1.77016839883957,-1.777457260280698,-1.784744630230784,-1.7920299594250986,-1.7995765461758253,-1.8093594140648372,-1.819393899819049,-1.8296730784265616,-1.84019087834619,-1.8509415444211843,-1.8619195886843587,-1.8670889453117807,-1.8685587522927918,-1.870113910137464,-1.8732160656703105,-1.8805837309070725,-1.8879374495244325,-1.8952757017199158,-1.9025967543147808,-1.909898612316869,-1.917178959993418,-1.9244350887191684,-1.9316638079322679,-1.9388613327074027,-1.9460231038795106,-1.9522897623558326,-1.957525591122609,-1.9627867150911384,-1.968072971576567,-1.973384157390512,-1.9787201016118163,-1.9840806786972296,-1.9894658212672587,-1.9948755372750586,-2.000309934541293,-2.0057692568086827,-2.0112539380612207,-2.016764686628586,-2.0223026195402314,-2.0278694850058026,-2.03346804637457,-2.039102776866166,-2.044781185292476,-2.0505164942668808,-2.056333340098151,-2.0622801086329208,-2.068452365710047,-2.0747730551571455,-2.0783438881292486,-2.082367837940653,-2.088482926959374,-2.094471730613417,-2.1003990715862795,-2.1062978920487136,-2.1121855183474203,-2.1180715939033528,-2.1287924806683773,-2.1364751049734667,-2.1406382149586887,-2.144815433962425,-2.149006702340378,-2.153560923378026,-2.161956240322503,-2.172652445615639,-2.183417110468551,-2.1942493631927515,-2.205148331458787,-2.216113142553593,-2.227142923643229,-2.2382368020396024,-2.249393905468943,-2.2606133623391305,-2.2718943020001436,-2.2832358549838734,-2.294637153177833,-2.3060973297349223,-2.3176155173208723
-1.7062385530751558,-1.7065505256376372,-1.706593952948078,-1.706860374424325,-1.7076323694564366,-1.7087390103801638,-1.7100491925461627,-1.7111914104784516,-1.7117680257250303,-1.7124340565676284,-1.7152787674331536,-1.7179859683438727,-1.7203629829034046,-1.7222409666766274,-1.7234638492992858,-1.723944504476203,-1.7237061038453119,-1.7268713697564502,-1.7259102973776108,-1.7249354984579734,-1.7239914858178074,-1.723143784632145,-1.7333725693007707,-1.732022288858793,-1.7256447769027718,-1.7224617097344748,-1.72868236689762,-1.7304009126630755,-1.7295818759305912,-1.7282308695013189,-1.7270423540362092,-1.7261865150163036,-1.7255962026025564,-1.725423201646455,-1.7249011762462134,-1.7246483108527186,-1.7243746336524284,-1.7240312600619117,-1.723580962895481,-1.7229977316360414,-1.7222658988934696,-1.7213789008693605,-1.7229587149829466,-1.725253294339241,-1.7276531532222603,-1.7301741929670824,-1.7328266181633851,-1.7356029470029095,-1.7384190657863619,-1.7408367936842208,-1.736627918354486,-1.7320282675755,-1.7274600350348983,-1.7345983817196269,-1.743575930300426,-1.7495059002531934,-1.7511295908806288,-1.7519287107810197,-1.7518877499168313,-1.7519179212650728,-1.7543464865123943,-1.7576272988622403,-1.7608623980528455,-1.7640538700297592,-1.7692026097253124,-1.7766579625925438,-1.784113087118811,-1.7915669256154492,-1.7993118757540518,-1.8065917598507346,-1.8139112149246892,-1.8213506258839465,-1.8287842812143145,-1.836211338014528,-1.8436309364324759,-1.8510421844793115,-1.8584441415874597,-1.8658358003334292,-1.8717539680830986,-1.8788863338571689,-1.8859640546649223,-1.89294193663235,-1.8997387407050057,-1.9061746080073394,-1.9118594374516507,-1.9162309347998596,-1.9192033235467378,-1.9213085677464847,-1.9229946965058204,-1.924476905541285,-1.925851700239264,-1.927165591009758,-1.9299317091418424,-1.9367669441604387,-1.943669571177026,-1.9506394142582337,-1.957676241494359,-1.9647797472047541,-1.9719495266812475,-1.979185039422922,-1.9864855541462951,-1.993850064057976,-2.001277151926031,-2.008764767071334,-2.0163098409229008,-2.023907591839558,-2.0315501989689535,-2.0392241236255497,-2.0469044089178627,-2.054542343016143,-2.062042024248342,-2.069243452573151,-2.0760058114974127,-2.0818506666984273,-2.085306397869931,-2.0887207730668784,-2.092102261481207,-2.0954577660011777,-2.09879299101162,-2.1105604988360858,-2.123961782259459,-2.129859562290025,-2.135767147444852,-2.1416859828401735,-2.1476170277544764,-2.1532119562273504,-2.159518096333311,-2.1654888247491453,-2.171473281701156,-2.1774715645274307,-2.183483715075094,-2.1895097339744627,-2.1955495908894394,-2.2016032320011085,-2.2076705855530205,-2.2137515660160574,-2.2198460772543873,-2.2259540149589183,-2.2320752685364793,-2.238209722589678,-2.2443572580857447
-1.7062385530751556,-1.7062154641534533,-1.7063925876282093,-1.70633984889445,-1.7059318724970394,-1.7056156943377887,-1.7059157783026557,-1.7073079044747388,-1.7096301641572165,-1.7118242409234787,-1.7117118984271371,-1.7115182270484681,-1.7113131957386565,-1.711153521464891,-1.7117755843110865,-1.7168618510690394,-1.7228465318408541,-1.722850296081988,-1.7215175844348063,-1.719861830307468,-1.7180703596099662,-1.7231156838489665,-1.722343370803422,-1.7217063748698502,-1.7212319931900752,-1.7209415072726095,-1.7208528282299236,-1.720976331430911,-1.7213189846090606,-1.7218831396481085,-1.7226648538981153,-1.7237233121276079,-1.7249095190957238,-1.7251936042016078,-1.7246136260010332,-1.7238322470331313,-1.7230831827566124,-1.722367353288798,-1.7216833751608456,-1.7210286284979994,-1.7204015347958055,-1.720755912164712,-1.7203377511824396,-1.719149356351104,-1.718057604761972,-1.717505719365702,-1.716962885777744,-1.7164280296994827,-1.715900399306371,-1.715379518446732,-1.7185524742007798,-1.7224082753454,-1.7261970891518756,-1.7299209219454645,-1.7335818461248176,-1.737181981409999,-1.74072347873659,-1.7442085065077293,-1.7476392389390705,-1.751017846254531,-1.7520178295483464,-1.752186093491784,-1.756438255170361,-1.7628786109351229,-1.7672037684786182,-1.7718026413455639,-1.7807899878958318,-1.7900503033959865,-1.799018499503386,-1.8064668887462345,-1.8138670855256125,-1.8211375283127436,-1.8284020804747096,-1.8356594533516626,-1.8429079522131806,-1.8501452662091824,-1.8573681215437456,-1.864571685047306,-1.871748484586882,-1.8734784611523294,-1.8752869129804728,-1.8771788385064707,-1.8791537465340173,-1.8812111421683937,-1.8833505291336434,-1.885571411973996,-1.8903409729611562,-1.8967700243369667,-1.9032668818245695,-1.9098315230270377,-1.9164639126532401,-1.9231639989210052,-1.9284431358047784,-1.9296984156804808,-1.930940090686407,-1.9321738129371768,-1.9334034643314517,-1.9346318320652758,-1.93586099742131,-1.9370925699945492,-1.9383278345161017,-1.9395678461640093,-1.9408134944018043,-1.9420945482867111,-1.9488333074741022,-1.9555789056713033,-1.963736636447595,-1.9728832891476917,-1.982115436666181,-1.991432247503858,-2.000832888918956,-2.0103165265532024,-2.019882324126643,-2.0295294431954174,-2.03925704296692,-2.0490642801673324,-2.0589503089571024,-2.074268751780097,-2.092385363945402,-2.102112665311303,-2.105420722431596,-2.109532540799099,-2.119873412349367,-2.1302870838872643,-2.1407726904739652,-2.1513293653867516,-2.157431127904226,-2.161664146140684,-2.165910936515376,-2.170171421715156,-2.1744455218151,-2.1787331545405557,-2.183034235512676,-2.1873486784787746,-2.191676395528659,-2.1960172972982663,-2.2003712931616723,-2.204738291412726,-2.2091181994373925,-2.22044101928524,-2.233687617248517
-1.690053600219022,-1.6907216481545355,-1.6916178683444587,-1.6927678336249374,-1.6941226514933008,-1.6954622712361147,-1.696308803072299,-1.696248265624611,-1.6955246202982206,-1.6947209432566888,-1.6945168088731253,-1.696096573867921,-1.6998833824041637,-1.7049319827632816,-1.7097274495910249,-1.710342338773637,-1.7101928930213823,-1.7099714850277494,-1.7096865490349082,-1.7093141406561956,-1.7133842873465528,-1.716408930593854,-1.7153151076321551,-1.7155154654120879,-1.7178437112854335,-1.7186986745915007,-1.711364516828252,-1.7054991411107285,-1.7053752445105237,-1.7080483888829026,-1.7184203781562342,-1.7220939736621799,-1.715915261989868,-1.7099411987387325,-1.7068629830313937,-1.7084708023935402,-1.7103685458274756,-1.7123788898694703,-1.7144283169230636,-1.7164989456989925,-1.718595618849097,-1.7197775242540825,-1.7191942969193335,-1.7186199520975216,-1.7178248296633136,-1.7163779484126853,-1.7148238569860637,-1.713178069095987,-1.7114558072704293,-1.714627767177375,-1.7148651365137926,-1.7169827876638468,-1.7257278620962542,-1.7229248492678337,-1.7207012813106874,-1.7249113948454922,-1.729196437367381,-1.7335555696184959,-1.7379880280992859,-1.7424931203426512,-1.7470702204362325,-1.7517187651915922,-1.7555884787394,-1.7617482493753476,-1.7668721544512078,-1.7710179744853372,-1.7760171440473222,-1.7810854376674192,-1.786222617764991,-1.7914284763610158,-1.7967028350351082,-1.802045542374205,-1.807456471437116,-1.812935517324164,-1.818482594861483,-1.8240976363958419,-1.829780589691739,-1.835531415920883,-1.8413500877329263,-1.847236587395167,-1.8531909049875708,-1.8592130366375756,-1.8653029827768175,-1.8714607463985031,-1.87768633128993,-1.8839797402084573,-1.887873298142867,-1.8902556999822693,-1.892718136595123,-1.895260135612613,-1.897881234858508,-1.9005809839121128,-1.9033589455714122,-1.9062146972176675,-1.909147832082731,-1.9121579604200356,-1.9152447105801507,-1.918407729991551,-1.921646686047077,-1.9249612668963856,-1.928351182144393,-1.931816163455521,-1.9353623497820907,-1.9420655469862476,-1.945703138129883,-1.9546763092738089,-1.9623316141506117,-1.9690916973686108,-1.9758594131940836,-1.982635013125357,-1.9894187424977439,-1.996210840681342,-2.003011541269866,-2.009821072260933,-2.0202880088688935,-2.038218193322268,-2.0562124160198896,-2.068914280889945,-2.078955344911546,-2.0890726473942482,-2.0992653322044097,-2.1087204466398775,-2.1120145908215173,-2.1153054715548336,-2.118595045839607,-2.121884973136864,-2.1251766656709936,-2.128471329352693,-2.13176999719704,-2.1350735567225785,-2.1383827725085656,-2.141698304844221,-2.1450207252115363,-2.1483505291928924,-2.1574931828902666,-2.169666810734931,-2.18191189139669,-2.194227220714407,-2.2072731066075453,-2.219063934058399,-2.23158302938834
-1.6900536002190214,-1.6897591368306186,-1.6893674080920194,-1.6888960923443386,-1.6883666372133797,-1.6878359391657767,-1.6874772311665707,-1.6877009286946278,-1.6888790524099186,-1.6907125682541153,-1.6925870800864329,-1.6942581055962067,-1.6960478049099081,-1.6972634874255381,-1.698009341966322,-1.6983898982691208,-1.698501852267784,-1.6984379419374689,-1.698281558911353,-1.7042243333414158,-1.7088373039432452,-1.7082628520250127,-1.7076285127250717,-1.706997561125076,-1.7064387340278069,-1.7060003728044801,-1.705694404586721,-1.703749848985637,-1.6978073026548026,-1.7052858876325012,-1.7052146531018821,-1.7051874453612592,-1.7053077764192108,-1.7057919918294928,-1.7042360627372386,-1.6988380737160333,-1.698129813051436,-1.6973290937918177,-1.6963292430981225,-1.6952015069460395,-1.6939912435618107,-1.692730613549974,-1.6914442124832478,-1.6901517620516884,-1.693913113378317,-1.6982060882228822,-1.7024228934194092,-1.7065645539696683,-1.710632348527733,-1.7096720299126955,-1.7084282872729168,-1.7143571824738806,-1.713855725048019,-1.7165670166624791,-1.7184242382606454,-1.7139596603293328,-1.7119194113017027,-1.7191560191770254,-1.7264375313096398,-1.7337223838390192,-1.7410096772679675,-1.7482986149540738,-1.754295883296827,-1.761228094650804,-1.7660882134967557,-1.7703141121862174,-1.7733868831061872,-1.776424025029615,-1.7794274427732608,-1.7823990018091858,-1.7853405282697166,-1.7882538092708102,-1.791140593505101,-1.7940025920634208,-1.7968414794503713,-1.7996588947657781,-1.802456443029719,-1.8052356966343395,-1.8079981969111296,-1.8107454558078089,-1.8134789576747465,-1.8162001611672045,-1.818910501276945,-1.821611391515478,-1.8243042262819722,-1.8269903834627261,-1.829671227327817,-1.8349525189983575,-1.8416253897946895,-1.8482995954758523,-1.8549755585337144,-1.861653689000121,-1.8683343849439389,-1.8750180329442938,-1.8817050085409766,-1.8883956766631114,-1.895090392037158,-1.9017894995752984,-1.908493334745141,-1.9152022239217406,-1.921916484722777,-1.9286364263277584,-1.9353559650632752,-1.9389703641844045,-1.9433246808659392,-1.9464221805586046,-1.9502592695305563,-1.9541702995936907,-1.9581551656663017,-1.962213786054221,-1.9663461021531168,-1.9705520780399957,-1.9846279350890272,-2.0024238824395884,-2.0166396562281395,-2.023467510485422,-2.0303048472440395,-2.0371518737625953,-2.044008792490339,-2.0508758012041994,-2.0577530931397723,-2.064640857116596,-2.0715392776579717,-2.0784485351056006,-2.0853688057292903,-2.0923002618319906,-2.09924307185032,-2.1061974004508723,-2.113163408622454,-2.1201412537644657,-2.127131089771625,-2.1341330671151644,-2.1411473329207107,-2.148174031042984,-2.155421214681894,-2.168257819176295,-2.1811798281494905,-2.1941854911154697,-2.2066116200184065,-2.2135109238781068,-2.217916370791296
-1.6737283503674376,-1.674617338510527,-1.675555155519912,-1.6765369814504947,-1.6776275963340073,-1.6788963502984435,-1.6802305793877097,-1.6812162303717688,-1.681789737511918,-1.6837842920708845,-1.6872793740525909,-1.6899168365883441,-1.6903997895439749,-1.6900712270777345,-1.6894739426128162,-1.688678468453828,-1.6876908878601604,-1.688030245786427,-1.6957487595818792,-1.69810326818294,-1.6979716223042194,-1.6979525593858174,-1.6981020864377607,-1.6983601549809244,-1.6984028689171122,-1.6979430593199232,-1.6970545665284502,-1.6958801553921852,-1.6959279949870305,-1.692783608248288,-1.6908423550381713,-1.6934608900730694,-1.6958679283404403,-1.6976426646231828,-1.6985362963351958,-1.6986062099178325,-1.6937856361224628,-1.6891182455159655,-1.6848762418216499,-1.6811000612237477,-1.6778291676037653,-1.6805717750057005,-1.6850961161330906,-1.6895432453356938,-1.688869541131003,-1.6876112390361953,-1.6898474804898433,-1.6934172045128224,-1.6970719037362672,-1.7008099492999091,-1.707788072256981,-1.7085301468988103,-1.7125096064396834,-1.713360939239062,-1.712873078723746,-1.7123924533954995,-1.7118788925769308,-1.7171251720141438,-1.7245405206350721,-1.7319675929415752,-1.7394038899654236,-1.7468472722711574,-1.7524213481218323,-1.7546813456187274,-1.7630967082917441,-1.7691581029797812,-1.7715084348187808,-1.7739212838385718,-1.7763948226501205,-1.7789272677854973,-1.7815168833039141,-1.7841619831900686,-1.7868609328114988,-1.7896121496391273,-1.792414103390373,-1.7952653157209186,-1.798164359565761,-1.8011098582105032,-1.8041004841582067,-1.8071349578446383,-1.8102120462447104,-1.813330561404697,-1.8164893589281688,-1.8196873364380666,-1.8229234320328633,-1.8261966227510713,-1.829505923055296,-1.832850383344521,-1.8362290885012849,-1.839641156478701,-1.8430857369309095,-1.8465620098894042,-1.8500691844867638,-1.8536064977286448,-1.8609490800509352,-1.8690044890725073,-1.8771555370118715,-1.8854013422454985,-1.893741034867153,-1.902173754732031,-1.9106986497223613,-1.9193148742068473,-1.928021587672152,-1.9368179534985595,-1.9426591613366289,-1.9445915056495116,-1.945866579075034,-1.9471504209961399,-1.9484435230647943,-1.9497463569887161,-1.9510593814119932,-1.966902396515162,-1.9748316999512499,-1.9791849756445474,-1.9836119336420266,-1.9881126223524843,-1.9926871090704745,-1.9973354788509194,-2.0020578332581422,-2.0068542889892527,-2.011724976372557,-2.016670037742765,-2.021689625695983,-2.02868424458344,-2.039979269597074,-2.051362762615671,-2.062832551388084,-2.0743867027795453,-2.0860234570663794,-2.09774118363475,-2.109538350436595,-2.1214135025155474,-2.133365246648697,-2.1453922401951493,-2.155213302137422,-2.162265283729119,-2.1693301102786267,-2.1764079132455603,-2.1834988211494055,-2.190602959628116,-2.197720451494324
-1.673728350367437,-1.6732583313919176,-1.6729213113471506,-1.6727474679633907,-1.6726778490675231,-1.6726541537028385,-1.6729929083055346,-1.6745642503150653,-1.676982729300751,-1.6777979119773019,-1.6767742108643557,-1.6753691033872466,-1.674169012763596,-1.673395922943647,-1.6730751539085795,-1.6749329041385295,-1.681087620599618,-1.6865167727065336,-1.685205591668742,-1.6837948695169573,-1.6823676730090384,-1.6810515266822212,-1.6800291259849336,-1.6799196514494716,-1.6820318311450824,-1.6821825935644372,-1.6808738586914358,-1.6877249252126891,-1.6944603495580135,-1.687960186089874,-1.6907085018572574,-1.688652307614563,-1.6862499070641075,-1.6836824922681612,-1.6809994103198966,-1.678246906039548,-1.675466628894744,-1.6726968274625513,-1.6699759074863285,-1.6712941808008943,-1.6759707595173192,-1.675102799982297,-1.6764564942709588,-1.679666490798851,-1.6829701217241841,-1.686364486734212,-1.6863885186608836,-1.6852114179089377,-1.6917661203557122,-1.6999597264205788,-1.704629830144833,-1.7059597762808922,-1.7040616255191903,-1.7021448131581716,-1.700218034054679,-1.7046074559553506,-1.709724498815054,-1.7114543242620421,-1.7173459679752148,-1.7241390284917022,-1.7312828427036455,-1.7387630251296888,-1.7465664955469449,-1.7527222467493182,-1.7530874626740536,-1.753515690644525,-1.7540056481031552,-1.7545560762450885,-1.7551657409163754,-1.7558334333758225,-1.756557970943594,-1.7573381975588813,-1.7581729842686964,-1.7590612296700352,-1.7600018603284961,-1.7609938311979196,-1.7620361260679476,-1.7681942422888761,-1.7748801524630011,-1.7815623581988929,-1.788241440127517,-1.7949179598464606,-1.801592460727762,-1.808265468688885,-1.814937492928032,-1.821609026625052,-1.8282805476085497,-1.8323481118064082,-1.8350223842933262,-1.8376953900954407,-1.840368477824872,-1.8430430060170742,-1.8457203514646823,-1.852990205505492,-1.857173213314189,-1.8607686205046114,-1.8643920330393522,-1.8680427880988502,-1.8717202453128259,-1.875423785812747,-1.8791528113270752,-1.8829067433177675,-1.886685022156529,-1.8904871063391662,-1.8943124717365283,-1.8981606108804243,-1.9020310322829328,-1.9059232597877367,-1.9141723382546896,-1.9316720576390827,-1.949249613226716,-1.9523830479101578,-1.9537178064438567,-1.9550641105535123,-1.9564224225506859,-1.9577932189569358,-1.9591769964632926,-1.9629678347738775,-1.973648111952068,-1.9844481894737829,-1.9953578243915402,-2.0063701397851625,-2.017480198924615,-2.0267839012288484,-2.0321796883177696,-2.044052576696113,-2.056031906520519,-2.0681152137376713,-2.0803001295209547,-2.092584373783353,-2.1049657491897116,-2.1174421356367885,-2.130011485168729,-2.1426718172955135,-2.1516881472755642,-2.1550339539318344,-2.1583882752796137,-2.1617513955696586,-2.1651235626990886,-2.168504992913868,-2.1718958748330355
-1.6572750078645975,-1.6576960270217487,-1.6584570013485807,-1.6597682252804415,-1.6616382499679698,-1.663856730364067,-1.6658015255048921,-1.6663363163567997,-1.665307509225506,-1.6634550590507007,-1.661198198221947,-1.658671039759848,-1.660313473378344,-1.6646443295755375,-1.6694763428308135,-1.6731153542070092,-1.6734396772369164,-1.6739220378219262,-1.6744660418976332,-1.6749672231647215,-1.6753017882167405,-1.6753074094535858,-1.6757793408823207,-1.6794396674932872,-1.67931368406356,-1.679731117521913,-1.68083575628256,-1.6826657577596738,-1.6850802759761794,-1.6878415755254577,-1.679887637165176,-1.6717504787494362,-1.66358392358076,-1.6579298565593037,-1.65440616962746,-1.65678034821689,-1.6592703572866332,-1.6618724447718873,-1.6665438357478757,-1.6673994083255328,-1.6703179885704729,-1.6733335983159665,-1.6729404445516345,-1.6713861839466364,-1.6704501380907664,-1.6701437354189497,-1.6763845904137735,-1.6838659536024596,-1.6840886510636313,-1.6830278424652967,-1.6820357112841249,-1.6811604427930666,-1.6849676469916175,-1.690101948349691,-1.6973438297277716,-1.7023420281016297,-1.7095325326225939,-1.710919478536057,-1.7109975765321068,-1.710549555963449,-1.710110647196122,-1.7096812264966192,-1.7092616579214408,-1.708852290543961,-1.708453456530754,-1.7091159163001717,-1.7138975083714105,-1.7186285755067292,-1.7233108250004445,-1.7279459354382816,-1.7325355515526322,-1.7370812805516724,-1.7415846895439333,-1.7460473037941742,-1.7504706056209496,-1.7548560337963444,-1.7615040271663807,-1.7635188056510807,-1.7677988088519274,-1.772046258417195,-1.7762623779621607,-1.780448350294546,-1.7846053188813165,-1.7887343904044413,-1.7928366415098531,-1.796913152312223,-1.800965723547694,-1.8073170838550612,-1.8146765637437468,-1.8221386118518113,-1.8297020106773987,-1.837365727529447,-1.845128777478544,-1.8484019199402264,-1.8510891603023167,-1.8537835834724845,-1.856486788553596,-1.8592004996390523,-1.8619266190060175,-1.864667306095754,-1.8674250983325429,-1.870203102229472,-1.8730053074139272,-1.8758371258966156,-1.8787063672888396,-1.8816251139247226,-1.8846136001233031,-1.8967532111196093,-1.9098368319517496,-1.91377130145586,-1.9177262345432435,-1.9217012104840325,-1.9256958210649913,-1.929709670103068,-1.933742372981772,-1.9420449993386568,-1.9524238265836296,-1.9605742787317177,-1.9633294992392496,-1.9745057066333436,-1.985805571686745,-1.997225891987168,-2.0087636108872875,-2.020415807680343,-2.0319530317675603,-2.037197189094285,-2.042516547180025,-2.0479112799347563,-2.0533815588875495,-2.058927550810979,-2.0645494153059394,-2.070247302364532,-2.076021349930066,-2.0818716814745457,-2.087798403614694,-2.093801603788557,-2.099881348014639,-2.1060376787555866,-2.1122706129079623,-2.1185801399384756,-2.124966220185918
-1.657275007864597,-1.6573385756640047,-1.6573932008976004,-1.6572618926017366,-1.6568590232336113,-1.6561569941326213,-1.655167256890417,-1.65394043333513,-1.6526777368258978,-1.652119239188099,-1.6533818840536563,-1.6564344336964694,-1.6558566808680046,-1.6528519674628903,-1.6498841980647079,-1.6489348540742819,-1.6485784109387263,-1.6486280373551856,-1.651314834603879,-1.6572284824408168,-1.6637869685632125,-1.670165357146288,-1.674793503596437,-1.6736748640782642,-1.6720757403263666,-1.6701699208026928,-1.6778446778522853,-1.678597145340984,-1.6757031485650244,-1.6724251246292539,-1.6689175092201425,-1.6652853753024015,-1.6616038123779315,-1.655424017414854,-1.654309675870561,-1.6518866090878033,-1.6568338785652688,-1.6617223922283384,-1.6645831898365038,-1.6673496671138035,-1.664887573767848,-1.662726430914212,-1.6612052602207057,-1.6612242420069585,-1.6641157466402705,-1.6695854337317746,-1.6704692643507626,-1.671420927154611,-1.6729859488649885,-1.675146028425986,-1.6778789685138695,-1.681118219398553,-1.6828238587987985,-1.6892357271728258,-1.6949820274074516,-1.6992371351138775,-1.704876907625327,-1.7051442581615417,-1.7007962522174436,-1.696489968765639,-1.6922269277386277,-1.6894496441043878,-1.6944506593182134,-1.6993942305970564,-1.7042820704688284,-1.708065469894039,-1.7076886257808288,-1.707323200187963,-1.70774796933437,-1.7144969381826083,-1.7212359678788087,-1.727965853120985,-1.734687360564059,-1.7414012299635595,-1.7481081752921472,-1.7548088858215196,-1.7592049833432222,-1.7631277580698657,-1.7642677702757645,-1.765455236432676,-1.766689261882162,-1.7679689847278857,-1.772092022420703,-1.7789229740187364,-1.7858621114315436,-1.792908098650927,-1.8000589043430515,-1.8049915885849657,-1.8089966236611903,-1.8129793732245547,-1.816940872557192,-1.8208819741156428,-1.8248034815178533,-1.8287061647207659,-1.8325907641380454,-1.8364579925496427,-1.8403085363640663,-1.8441430566263959,-1.8479621898944103,-1.8517665490258572,-1.855556723892236,-1.8593332820231803,-1.8630967691803182,-1.8668477098560796,-1.8705866076904183,-1.8743139457958922,-1.8794175927895376,-1.8877089648554506,-1.8909870201113141,-1.8946210556770404,-1.8990303667313437,-1.904997367720103,-1.9128966943131829,-1.9220738689409158,-1.9318875510393392,-1.9377935562093296,-1.9418628569978431,-1.9522803079945326,-1.9619856244434675,-1.9634116371302204,-1.9648529775235613,-1.9663103794630066,-1.967784670867889,-1.9708268563390008,-1.9750292216252687,-1.980280387894712,-1.9868227409253953,-1.9934280869377963,-2.0000961586133403,-2.006826697631638,-2.013619435446829,-2.0204740923266398,-2.0273903774945916,-2.0343679894537328,-2.041406616350754,-2.0485059363478078,-2.0556656179922808,-2.0628853205811994,-2.0701646945189234,-2.0775033816673982,-2.0849010156883274
-1.6407062019942729,-1.6415794483409916,-1.6425215195397378,-1.6433970854703746,-1.6441972243467327,-1.6451181503451524,-1.646215538008709,-1.647158611316966,-1.6475826165952001,-1.647240208794197,-1.6487541673606798,-1.649418954158738,-1.649544122178046,-1.6494297197034997,-1.6490674442586752,-1.6467313421381147,-1.6441233749911117,-1.6423181237760134,-1.644939185732094,-1.6449284271662215,-1.6441666487097883,-1.6431579087973411,-1.6420009446462136,-1.6499255640515456,-1.6588822453745844,-1.6682115346423152,-1.6680674991567104,-1.6658313725025216,-1.663506091708142,-1.6611325861957043,-1.6587547440712567,-1.6564217714821967,-1.654187208387877,-1.6521520231527105,-1.6502222360786067,-1.6507829131675118,-1.6473853270899799,-1.6460287319519233,-1.645120669355636,-1.6444317212814086,-1.6439402579705575,-1.6436256728266403,-1.643469886501587,-1.6465306628951015,-1.647988566758075,-1.6473849501799076,-1.6458942292301006,-1.646806335766019,-1.6539734761759497,-1.6611624724675889,-1.6683697571354579,-1.6755920571386784,-1.6803516711611621,-1.6876497325083488,-1.6940200862008072,-1.698288452617841,-1.6963622059067374,-1.6944445733198719,-1.6925400972212101,-1.6906526854158967,-1.688785701972847,-1.6880087438571838,-1.686162500885614,-1.689776671202611,-1.6933702973737792,-1.6969461199051539,-1.700507538793172,-1.7040584341054459,-1.707603004297142,-1.7111456265669356,-1.714690740913458,-1.718242757465869,-1.7218059853294243,-1.7253845803594798,-1.7289825089629491,-1.7326035250178622,-1.7362511572046708,-1.739928704357823,-1.745878508510923,-1.7522622948190398,-1.7587602053362728,-1.7653706213089302,-1.7692935773299803,-1.7706622482272745,-1.772074244618854,-1.7735288555785036,-1.7750254162342678,-1.7789227193709232,-1.7830881341614364,-1.787307968804401,-1.7915833407331596,-1.7959152713607645,-1.8003046935959501,-1.8047524587160546,-1.8092593426363908,-1.8138260516183484,-1.8184532274591465,-1.823141452205486,-1.8278912524319608,-1.8327031031229826,-1.837577431194588,-1.8425146186899841,-1.8475150056800427,-1.8525788928974984,-1.857706544131073,-1.862898188403443,-1.8780301869785194,-1.8817357738384461,-1.8854311287297434,-1.8891166535528627,-1.8927927293455478,-1.8964597156277443,-1.9010442817156636,-1.9094269427100385,-1.9199309838395582,-1.9305772528400196,-1.941361658179174,-1.9459499228631734,-1.9500544112458496,-1.9541759891554102,-1.9583143328465002,-1.9624691275556527,-1.9666400674205626,-1.9692768020012694,-1.9738011071903072,-1.9792467435248136,-1.9834793869632106,-1.9877267327659154,-1.9919885438297893,-1.996264568483066,-2.000554560248329,-2.0048582801690182,-2.0091755030596152,-2.0135061208381893,-2.020632866302797,-2.029550426644801,-2.0385549593699017,-2.047645181222106,-2.056819865231761,-2.0660777991476316,-2.0754177819814537
-1.6407062019942718,-1.640423571236502,-1.6405752972331165,-1.6412780201070187,-1.6423482798809845,-1.643294718120671,-1.6438328607062156,-1.6442356014180899,-1.645057194469408,-1.6465039390948957,-1.6446007439761483,-1.6420760366405491,-1.6405135685642407,-1.6394878121556191,-1.6385908139523218,-1.6377676907685088,-1.6370502510598242,-1.6413563740887556,-1.6401345675648757,-1.6389376254614916,-1.6382405709386054,-1.6382587534638755,-1.6414252451522866,-1.6428614135033848,-1.6451515805487378,-1.6464912487504355,-1.6465789047904615,-1.645354551882128,-1.6432892385365885,-1.6444598192346938,-1.6461644380087903,-1.6480242359050563,-1.6500227558887426,-1.6521047487103309,-1.6475655407876482,-1.6485732937337474,-1.6471754300983585,-1.6441503961597685,-1.641110254053437,-1.6382963513698687,-1.635746014664032,-1.6383080910367205,-1.6428162924968899,-1.6434577648644786,-1.6435769633532717,-1.6438175385504796,-1.644171511646258,-1.6447827442123573,-1.65171244633109,-1.658759311549796,-1.6658938766729223,-1.6730961286066457,-1.680280689456769,-1.679527907746085,-1.6788641910180062,-1.678293463108827,-1.6778193021152665,-1.6774449855440856,-1.677173527345902,-1.6792687380049123,-1.6843895188546827,-1.686942041692664,-1.6851242249874019,-1.6833344387595321,-1.6815746669709428,-1.687433037042367,-1.6942168883401578,-1.7009882374424241,-1.7069694500159118,-1.706627613403843,-1.7062979102891793,-1.7059805432036839,-1.7100790884081887,-1.715736768397728,-1.7215212021684843,-1.7274298447611611,-1.7334603559791515,-1.7396105767650767,-1.7436392368052474,-1.7473856020218874,-1.7511704332549587,-1.7549961600697903,-1.7588650200115983,-1.762779070781133,-1.766740202484988,-1.7707501496494407,-1.7748105027858538,-1.7765633132280312,-1.7781419918880377,-1.779760965717736,-1.7814198290541632,-1.783118274120819,-1.7848561142620607,-1.7866333160110437,-1.7884500439992101,-1.7903067248832363,-1.7922041400033164,-1.7941435623831916,-1.7961269637151087,-1.7981573343650412,-1.8002391899859784,-1.802379392031846,-1.8110768980654075,-1.8279436894078742,-1.845009442054904,-1.8621685750938561,-1.8681540219547665,-1.8734742100515138,-1.8788588886384403,-1.8843081658497174,-1.889822123393838,-1.895400817825431,-1.9001179494424119,-1.90675252473187,-1.9125255346359153,-1.9183632782097284,-1.9242657021153846,-1.930232733696191,-1.9362642817234903,-1.942360237091581,-1.9485204734566919,-1.9547448477947151,-1.961033200759263,-1.967385356086323,-1.9707878843910343,-1.9723192455988432,-1.9738725080108077,-1.9754497047960706,-1.9770534546151408,-1.9786872311679629,-1.9862599313411762,-1.994413599315902,-2.003063046870391,-2.011802997579225,-2.0178492420748513,-2.0255647196014457,-2.0334772569628043,-2.041405559003669,-2.049349046044351,-2.057307154423654,-2.065279336323772
-1.6240350015253973,-1.6252430957494284,-1.6261866312699105,-1.6267865528325103,-1.62788383517134,-1.630211831798254,-1.6332555385649261,-1.6364859507012635,-1.6391656066494584,-1.6403488953725205,-1.6401531120811859,-1.6386685421719733,-1.6353411369595978,-1.6313698179541167,-1.6291259508093578,-1.6314677406855385,-1.6363510063893199,-1.6364175496099425,-1.6359476229767618,-1.635630695648572,-1.6355398224526594,-1.6362430754669632,-1.6401177166197205,-1.6407328437688076,-1.6393773206567217,-1.6391525095171948,-1.6401910842337166,-1.6414077854924098,-1.6424900024092166,-1.639641576502151,-1.635850211609513,-1.6317403810847688,-1.6366678929701766,-1.6417730992251918,-1.6465647322256336,-1.6391904012180325,-1.631231448298604,-1.6264604778674032,-1.628011242506198,-1.6305467549825425,-1.6340409283423443,-1.6334552045625845,-1.631493517651073,-1.629867126548298,-1.6286205451779372,-1.6325668252381842,-1.6396659710126658,-1.6446324672107695,-1.6451952158100849,-1.645855523106421,-1.646609897763815,-1.6474554276475264,-1.6490869958382872,-1.6528022038246972,-1.6565359589428592,-1.6602785932724828,-1.6640214199585492,-1.6688400240271826,-1.6740859234491088,-1.6770077176838203,-1.6788660101494697,-1.6825258954099112,-1.6838371581836256,-1.6797140793527519,-1.6806357762459383,-1.6798471305934377,-1.6789988646244103,-1.683799698408366,-1.6887756978492394,-1.6938957064580582,-1.699155362456308,-1.7045509392261025,-1.7056756983117631,-1.705383546808041,-1.7051042469381945,-1.7048379473143402,-1.7045847933367124,-1.7043449423511023,-1.704118609467555,-1.7039062903074886,-1.7058382257867797,-1.7089132769064703,-1.7120545020757973,-1.7152614746578123,-1.7185337645155419,-1.7218709196134192,-1.7252724584460117,-1.728737862248567,-1.7322665657410905,-1.7358579456665186,-1.7395113062393324,-1.7432258602730024,-1.747000704199178,-1.7508347843285126,-1.7547268503477242,-1.7586753898795342,-1.7626785343942197,-1.766733920864749,-1.7752083867258819,-1.7840195862964687,-1.792936946957272,-1.801957384012987,-1.8109750472798143,-1.8202900375009143,-1.8295889249793404,-1.8389613839632108,-1.8483870610483821,-1.8578286748272639,-1.8672102489852014,-1.8763583089178582,-1.884853355455754,-1.891912752234936,-1.8990694309550562,-1.9037677440155094,-1.907409386933548,-1.911043137701932,-1.9146692244991872,-1.918287839873885,-1.9218991350332126,-1.9255032122311782,-1.9291001145566646,-1.9326898121119989,-1.9362721831027658,-1.9398469876349345,-1.9434138308757312,-1.9474456419284583,-1.955165039266485,-1.9629069036355802,-1.9706704899653626,-1.9784550697978254,-1.9858560354927082,-1.9940843794953031,-2.0019277358498306,-2.009789338656288,-2.0176685427755183,-2.0222056292084267,-2.0265745506063095,-2.030955852183256,-2.0353493374938445,-2.039754809664111,-2.044172075176495
-1.6240350015253968,-1.6234799980208934,-1.6236123967282736,-1.6242861574971998,-1.6245887354738295,-1.6238334842216626,-1.6225316026060748,-1.6210596500196437,-1.6196987651461718,-1.618782972534956,-1.618599842513946,-1.6190463756675297,-1.6198205367524139,-1.6207212253379608,-1.6215865097181215,-1.622171132041423,-1.622445977131139,-1.6225571882154541,-1.6248443321112638,-1.6281880781594837,-1.6315115888961413,-1.633769139783406,-1.6371998571977953,-1.637687975899258,-1.6383155789925359,-1.6379547177191847,-1.636485286945842,-1.634990199937217,-1.6334921284449022,-1.6320158827151134,-1.6305894325331263,-1.631521531760265,-1.6280248987464367,-1.626979844461467,-1.6261818312131782,-1.6257305128728041,-1.625763966019998,-1.6234059174105286,-1.6157608575714397,-1.6114429078384358,-1.612685272842825,-1.6146354923960835,-1.6171995352378044,-1.620608652846281,-1.6254921167182144,-1.6315094725835604,-1.6380178866631077,-1.6441085501658887,-1.642250692433887,-1.6404161361455536,-1.6417540894910831,-1.64540070976815,-1.6483896541781342,-1.6494104761979578,-1.6527258574638948,-1.6581581925102358,-1.663530567942255,-1.6677569546367645,-1.671479078126541,-1.67518312444534,-1.6769500467940064,-1.6770030258296373,-1.6771687898389585,-1.6774494057193252,-1.6778467887143016,-1.67836272162211,-1.6789828524404637,-1.679756763216659,-1.680637854884359,-1.6816434747606832,-1.682774860410995,-1.6840331558395427,-1.6854194147613708,-1.6869346031124244,-1.688798609670521,-1.6914686669856218,-1.6942071785905568,-1.6970137607719618,-1.6998880306317732,-1.7028295576171721,-1.7037097385790596,-1.7038442647790473,-1.7065019274359179,-1.7093399729623724,-1.7123143336848001,-1.715423793943886,-1.7186680914785795,-1.7220470837828463,-1.7255606196958015,-1.729208507029937,-1.732990502409809,-1.7369063079658882,-1.7409555705964506,-1.7451378823455839,-1.7494527813317187,-1.7538997529812483,-1.758478231450305,-1.7665058304608479,-1.7723755050995607,-1.7801133053568359,-1.7880773737244684,-1.796261800154175,-1.8046604236650963,-1.8132669448345284,-1.8220750214886907,-1.831078347572375,-1.8402707160548362,-1.849646067306006,-1.859198524696561,-1.8689224192934164,-1.878812305495219,-1.8888629693295003,-1.8971616249068681,-1.9012541966878351,-1.9048315391167399,-1.9081861106852396,-1.9114400029502208,-1.9146491060397621,-1.9178420125241942,-1.921034860718384,-1.9242375527831623,-1.9274566147945698,-1.9306966228960618,-1.9339609642172595,-1.9397494732206828,-1.946972110408552,-1.952570100241742,-1.960747386946067,-1.969021656045439,-1.9773916303846384,-1.9803557887329228,-1.9820658473833568,-1.983827208743607,-1.9856545554523137,-1.9875701827070968,-1.9900550310888856,-1.9985240166627611,-2.0070513174688545,-2.0156364567130387,-2.024278951316811,-2.0329783124833183
-1.607274929648,-1.608024207413654,-1.6088322207641956,-1.6096815578511778,-1.6105229706836988,-1.6113133768345804,-1.6120420912721425,-1.612705983405199,-1.613251154078736,-1.61352330413653,-1.6134560931391897,-1.613982194153834,-1.6149298150491007,-1.6169711481288824,-1.6185703329871843,-1.617270149393888,-1.6185539314884112,-1.621009473277877,-1.621195450899675,-1.6203113351123282,-1.6262597206316785,-1.6334859400051127,-1.6341102018761169,-1.63391577839125,-1.6335625297230527,-1.6330956489966268,-1.6325182418719206,-1.6318236490934133,-1.6309999580580987,-1.6300299694379965,-1.6288905503232156,-1.6292456113606777,-1.6275348731984136,-1.6241496034759308,-1.6220239517028363,-1.6195921922759804,-1.6168558860020474,-1.61383224892404,-1.6111006218620498,-1.6083457662307254,-1.6033438931113466,-1.6069707453724111,-1.6118441662101055,-1.6184017516285518,-1.6254153972385519,-1.627647022162377,-1.6277486909584682,-1.6311523097242855,-1.6346215371074801,-1.6381577837807617,-1.638655141678467,-1.6370006901436602,-1.6417314469477748,-1.6472420718817338,-1.6505160764037627,-1.6517048649370691,-1.652975435987883,-1.6543265342672129,-1.655757028970021,-1.657265893431953,-1.6588521891212664,-1.6605150529363273,-1.6669970705474029,-1.673824076580983,-1.6756415348829412,-1.6742915837160945,-1.6781360406209085,-1.6764865242326978,-1.6748612719121594,-1.676489140370018,-1.678810862482377,-1.6812031042906845,-1.6836654235968358,-1.6861973953971392,-1.688579600112158,-1.6903551998888047,-1.6922621052031532,-1.694300917862536,-1.6964720967535443,-1.6987757828856398,-1.7012104585473315,-1.7034616041541755,-1.7033373136257044,-1.703180619379025,-1.7030357772647164,-1.702904115345012,-1.7027859356317854,-1.703221647936251,-1.7082878762761506,-1.7135910744507665,-1.7191361577824438,-1.7249267868476044,-1.730965313012251,-1.7372527698078934,-1.7437889086789249,-1.7505722744291292,-1.7579139864984092,-1.7648695039990843,-1.7708384835246704,-1.774988132695628,-1.7791772470988707,-1.7941075067325598,-1.8045885011325615,-1.806883022331621,-1.8092890370498047,-1.8118474872878112,-1.8146194271964295,-1.817683334191218,-1.8234088821099328,-1.8296252335016332,-1.8359607611033446,-1.8424143440787444,-1.8495062977164747,-1.8568585591061424,-1.8642444018486368,-1.8716628847826944,-1.8791130795821263,-1.886594071270658,-1.8941049586974315,-1.901644854973445,-1.909212887869153,-1.9168082001739357,-1.9244299500178543,-1.9320773111566758,-1.9372522664671963,-1.94449107515744,-1.9505209396286287,-1.9540590340535369,-1.957584538988395,-1.9610947624780923,-1.9645857524197519,-1.9680516141755184,-1.9714833978533963,-1.9748673021217686,-1.9816448306778207,-1.989607371328991,-1.9918118206146822,-1.9942338069633068,-2.003244781701066,-2.014635298983057,-2.0260959117013253
-1.6072749296479993,-1.606844152852807,-1.606259076357481,-1.6056318113009116,-1.6051171233646162,-1.6048671007442654,-1.605064717199642,-1.6059945443735621,-1.607818920956421,-1.610065849914326,-1.612113414094166,-1.613153306232564,-1.6143158805465565,-1.6151496955956564,-1.6147955618160101,-1.6139845636171286,-1.6130487427999072,-1.612984694286315,-1.615216148011001,-1.619591352121611,-1.618068014176668,-1.6157089267303508,-1.612887353696396,-1.6096671455192761,-1.6061108294316455,-1.6024166534648359,-1.6056872440015795,-1.6108058209240173,-1.615974346824359,-1.6211610046233471,-1.6263482324740979,-1.6275527092947402,-1.6259833384544757,-1.6234245242535241,-1.619594222806822,-1.6162387994205412,-1.6135725573575948,-1.611810164123476,-1.6105496858918766,-1.6070420911890904,-1.6026784600906838,-1.604461673638162,-1.6114073283658294,-1.6167746743703757,-1.6208967892669754,-1.6243803096171034,-1.6271478041114689,-1.627046524270521,-1.6274075294898724,-1.6284697965991828,-1.6313401425743272,-1.636281051322297,-1.6354781270818024,-1.634112967570892,-1.6349936939681167,-1.6374781784943098,-1.6402117096830289,-1.6431838772814564,-1.6463833871120077,-1.6497990374809188,-1.6534202034965697,-1.660153662959397,-1.6622536870263454,-1.6654223790115934,-1.669775162316958,-1.671621984104829,-1.6699518292306343,-1.6720591262445892,-1.6742384000446828,-1.6732720791804112,-1.6717203225744108,-1.6702070926017867,-1.668733447641122,-1.6673005082657186,-1.6659096061060858,-1.6645628600229774,-1.663269521867627,-1.66391530394455,-1.667038002144426,-1.6703264078166358,-1.6737775349506314,-1.677399243858315,-1.6812005409984625,-1.6851907376008772,-1.6893791354637626,-1.6937747943566128,-1.69838631768468,-1.702681349848162,-1.7025904097900177,-1.7025131416391293,-1.7087745144801914,-1.7166709309989518,-1.7246862609174558,-1.7328194407795225,-1.7410693171347265,-1.7494346295552392,-1.7576003131699647,-1.7631876011740333,-1.7680271985091618,-1.7729963134482791,-1.7780941913912105,-1.7833978523603398,-1.7886730058634739,-1.7941522267572143,-1.7997567831680767,-1.8054857253993937,-1.811338070456215,-1.8173128039687314,-1.8211100370146847,-1.8276605938865629,-1.834906344450555,-1.8421885711216095,-1.848984839634976,-1.8556710848302438,-1.8624718983456336,-1.8693860822174777,-1.876412423526943,-1.8835496960439098,-1.8907966618226306,-1.8981520727469523,-1.9056146720232876,-1.9131831956197922,-1.92085637365045,-1.9286329317029574,-1.9365115921092948,-1.9405726522551798,-1.943923895805386,-1.9473075228666374,-1.9507248762776594,-1.9541771600653295,-1.957665469727564,-1.9611908133929994,-1.965002627196803,-1.9732938779061702,-1.9781819462216843,-1.9813950007823808,-1.9844617592225058,-1.9919262587764788,-1.996904647383315,-2.003789861882515,-2.0147128496603877
-1.5904399792372088,-1.5916337825735107,-1.5926586696182108,-1.5933665024536985,-1.5937475482349592,-1.5953098258217788,-1.5982392678893507,-1.6009000323956384,-1.6029313538025294,-1.6046893076991346,-1.606654735198574,-1.608888547388033,-1.6107506695755924,-1.6118997878933454,-1.6131534399296568,-1.6137749167533861,-1.6101256045715284,-1.6048633946244393,-1.5993798737074527,-1.5976266658837226,-1.5948532093795638,-1.5915240082420574,-1.5891816661643112,-1.5904936348927383,-1.5954491938710507,-1.600318130821069,-1.5980309137801263,-1.5937315975856907,-1.5892395720467771,-1.5846033626925433,-1.5798535667483768,-1.5808192414387083,-1.5828100139295698,-1.585125230162399,-1.5873911812336237,-1.590055887576908,-1.5928951318181876,-1.5955947711100853,-1.5979408624381282,-1.599765757678748,-1.6012162328785935,-1.6017759766554578,-1.602172399789782,-1.6023458993229318,-1.6024068794582946,-1.6024362362330589,-1.6057463469659878,-1.6117507930824893,-1.617584153811931,-1.6230013416299993,-1.6268853692161767,-1.6289607843258709,-1.630774976608399,-1.6327605647054526,-1.632925096091618,-1.6319455655502806,-1.6311964843156042,-1.6325942620654517,-1.6395142610349331,-1.6464133794804208,-1.6532927996083395,-1.6572370324471368,-1.6612404982238145,-1.6640673505389498,-1.6659553528386277,-1.667917047846247,-1.6676579792633879,-1.6637525079532776,-1.6599089614362397,-1.6561312228287528,-1.6524237602959726,-1.6487917366070655,-1.6502255961932832,-1.6527066095035066,-1.6553076797737303,-1.658032226633817,-1.660877760205619,-1.6619664460725376,-1.6607693959985717,-1.659607686356041,-1.658495077635529,-1.657435362537897,-1.6564320903485092,-1.6569039167915334,-1.6639438571155396,-1.67110832826976,-1.6783966924658098,-1.6858082614679568,-1.6933422947379357,-1.7009979969278637,-1.7024495581060952,-1.7046332066241645,-1.7110475766746154,-1.7175169573597127,-1.724040318978671,-1.730616626463373,-1.7372448403984668,-1.743923918051129,-1.7506528144049573,-1.760693193016392,-1.7773453510646293,-1.7833200349621872,-1.7876382667510369,-1.7918808551634904,-1.7960983964630208,-1.8002487987034814,-1.8061521121150808,-1.8132824770165643,-1.8204523059955402,-1.82492001661967,-1.8290695653241438,-1.8334846768695892,-1.8380976941848477,-1.8428597024210989,-1.8477382767157469,-1.8527122634561115,-1.857767626807771,-1.8628947565131169,-1.8680868223817608,-1.873338776591833,-1.8786467414364632,-1.8840076260862009,-1.8894188813476538,-1.89487833927812,-1.9008732882079054,-1.908671729625554,-1.916533146028977,-1.9244571690437606,-1.9324434175282228,-1.9404914981093127,-1.9486010057459122,-1.9567715243124972,-1.9647541268173876,-1.968356284131185,-1.9719981056057487,-1.9756803632946989,-1.9806816881817495,-1.987332983809917,-1.994467991654099,-2.003118379087713,-2.0131834353749225
-1.5904399792372081,-1.5897721482835725,-1.5896765576681282,-1.5905373263490759,-1.59244251564396,-1.593637290416393,-1.59354464578441,-1.5933614490916677,-1.5931745984973655,-1.5929752619457438,-1.592668787556345,-1.59206907184157,-1.5909234983798932,-1.5890070346029144,-1.5893925773311213,-1.59134013096484,-1.5949790424797903,-1.5981986383746083,-1.5991027696340725,-1.5939335119199307,-1.5914366760656335,-1.5902617149091967,-1.587397243624916,-1.5874471574959488,-1.585597696503733,-1.5837232245213921,-1.581978969303157,-1.5805467741448451,-1.5796094127534355,-1.5793113826884297,-1.5797208999760606,-1.5804497547456406,-1.5825231745967274,-1.5847176685357114,-1.5872752253273772,-1.5896045889898194,-1.5917759250396362,-1.5939642853681384,-1.5963320562184566,-1.5991523191608363,-1.6010193969931992,-1.5994870337447618,-1.595499559754091,-1.5914052945991715,-1.593419071848274,-1.59962829009534,-1.6024903299154536,-1.6026078874686216,-1.6028122564851832,-1.6031150467913295,-1.60351737022149,-1.6040112178711579,-1.604580848580299,-1.6052043104450273,-1.6116965442921072,-1.6186866884796518,-1.6256521593379785,-1.6307017713925374,-1.6304800679726743,-1.6305414150357334,-1.6308847887618076,-1.6314980830544241,-1.6323607364676793,-1.6334478227285993,-1.6347339906327794,-1.6361962293474757,-1.6378152820425314,-1.6395760355460176,-1.6414673185485193,-1.6434814422884987,-1.6456136820003089,-1.6478617936258741,-1.6452411388066048,-1.6417789317746703,-1.6384132396853208,-1.6351535593779214,-1.632011009127544,-1.6289986148047428,-1.6267053312504014,-1.6323149657389642,-1.637992107683014,-1.6437358716214483,-1.649989096017704,-1.6554895596416401,-1.6613578307382406,-1.667358949185731,-1.6734220553396866,-1.6795461833844336,-1.6857303558563732,-1.6919735843913797,-1.6982748705376904,-1.7023996637852494,-1.7023634580300975,-1.702340936823124,-1.7023320942305862,-1.7033052401728768,-1.7114487773120384,-1.727739244720957,-1.7441560193510686,-1.7574304831927248,-1.764255877923218,-1.771127952897821,-1.7780456642126818,-1.7850079707430497,-1.7920138351061714,-1.7990622246000434,-1.8042698470813339,-1.8080818924538022,-1.811612923020859,-1.8148412633002025,-1.8178094149480115,-1.8205901667962054,-1.8232499473073354,-1.8258364318842428,-1.8283807955793885,-1.8335751037996235,-1.8407925018476554,-1.8480755532755788,-1.8554240192684226,-1.8628376463864083,-1.8703161663412322,-1.8778592959194758,-1.8854667370335834,-1.8931381768827957,-1.9003841061615592,-1.9059344898060828,-1.911527949402439,-1.917163060520143,-1.9228384904553524,-1.9285529807814639,-1.934305334989494,-1.9400944097734651,-1.945919108954767,-1.9517783793322236,-1.958422546928735,-1.969513089534387,-1.9794037851406723,-1.9852185737867767,-1.9915966861956467,-1.9998133287505937,-2.0029130601533103
-1.5735446283666406,-1.5744163560521598,-1.5754199096489747,-1.5760061928334421,-1.5758444022766962,-1.575065170170216,-1.5745768853659912,-1.575775512731508,-1.577513487762197,-1.5794843316030347,-1.5815675892927747,-1.583670031513023,-1.5857104862962403,-1.587611587193571,-1.586153968970353,-1.5894492599986338,-1.5913187970675984,-1.5920716317392933,-1.5923180783698703,-1.5921023591198082,-1.5886298871945619,-1.58353113170054,-1.5855447611629596,-1.5833307356564417,-1.579102966580343,-1.574754207601288,-1.570334704244034,-1.5706472440621007,-1.5731339645128426,-1.5756062633577015,-1.5780473687563321,-1.5750146646481196,-1.570106727503199,-1.5651460485121864,-1.560145511277985,-1.5645234076927148,-1.5708766347024092,-1.5773894801605874,-1.5840245065522114,-1.5907585564629372,-1.5975751868491768,-1.5944345172198475,-1.5880685861392683,-1.587131915375964,-1.5872241210897673,-1.58297248692176,-1.578663954884855,-1.5743097106327326,-1.5699189980396318,-1.576327373438502,-1.5834617759573506,-1.5905644320366337,-1.5976368171901882,-1.6046803816509276,-1.6058551054114596,-1.6065040788146259,-1.6071217674094558,-1.6076814837917883,-1.608163124617727,-1.608557002788953,-1.6088663235755314,-1.6091070248187944,-1.6093048571069282,-1.609490929879028,-1.6096973744406022,-1.6099541833818127,-1.6102874394683167,-1.610718639999956,-1.6112647099890438,-1.611938382686828,-1.6127487451679061,-1.6137018346789123,-1.614801222843736,-1.6160485525098327,-1.6174440079302599,-1.6189867096006056,-1.6206750328016057,-1.6225068542025813,-1.6261316322915478,-1.6300005221757667,-1.6365369286025695,-1.6431999354778848,-1.649545358049847,-1.655419653494168,-1.6546136299011067,-1.6538135608140445,-1.6538125477586814,-1.6590074226729388,-1.6642815067681056,-1.6696332142593482,-1.6750611354531224,-1.6805640232507018,-1.6861407796668981,-1.691790442518363,-1.6975121724156337,-1.7023369237195474,-1.7091690147289016,-1.7151029516537397,-1.7211065822965645,-1.7271795036141775,-1.7333213687039786,-1.7395318780521212,-1.7458107714959183,-1.7521578208899724,-1.7585728234573752,-1.765055595801063,-1.7716059685453605,-1.7782237815741295,-1.7849088798296204,-1.7916611096344388,-1.7984803154985851,-1.8053663373734947,-1.812319008315721,-1.819338152523824,-1.8264235837138045,-1.830902932435358,-1.8334156096936605,-1.835927160867766,-1.8384431322596093,-1.8409672818005287,-1.8435021925814938,-1.8476917410851768,-1.8556804226176506,-1.8637534277619885,-1.8719100330532852,-1.880149511108625,-1.8884711309391768,-1.8968741582634658,-1.9053578558213005,-1.9139214836876208,-1.9225642995856473,-1.931285559198932,-1.9400845164814697,-1.948960423965547,-1.9579125330667857,-1.9669400943857058,-1.976042358005759,-1.9831690579615,-1.989978447344135,-1.9924103096731904,-1.9947222748383755
-1.57354462836664,-1.5732438110143514,-1.5729051288317737,-1.572649955107707,-1.5726468222836159,-1.5730340885837664,-1.5732293566548958,-1.5719565038995595,-1.5703499560054508,-1.5687054333623496,-1.5676647032518434,-1.5705129559382196,-1.5752282083377018,-1.5802034108661511,-1.5851371860254662,-1.5824570638687874,-1.5780254883791174,-1.5731183297611742,-1.5681619978185106,-1.5711769958190118,-1.575945167254859,-1.5807360535335828,-1.5786738761749444,-1.5740821337882047,-1.5697699544787023,-1.5658585348917338,-1.568179287881407,-1.5658784127414875,-1.5614115331908396,-1.5569552408858818,-1.5525270846092776,-1.5481418548905643,-1.5485148278875576,-1.5527402345177521,-1.5584054071355318,-1.5551148206374772,-1.550500414526007,-1.5546514247005465,-1.557983673567745,-1.5615750150917902,-1.5679643014267548,-1.5743817716972364,-1.5807802151718364,-1.5821893505531104,-1.576865646025617,-1.5721571840075474,-1.5681066552449263,-1.5668959801699158,-1.5691597324623066,-1.5696188273634348,-1.5706488484493468,-1.5714842119454209,-1.5721465895579765,-1.5726580846354428,-1.573040106130485,-1.573312355919312,-1.5734920831054287,-1.573593657490919,-1.5736284379414176,-1.5736048750130416,-1.573528782509885,-1.5734037236615752,-1.5732314712687747,-1.5730125103803707,-1.5727465550667676,-1.5724330494658945,-1.572071621230273,-1.5739193221486467,-1.5770007871616847,-1.5802365612117217,-1.5843604581021635,-1.5893996823263934,-1.5945130698770265,-1.599699809852443,-1.6049590972063215,-1.6102901200727737,-1.615692057083204,-1.621164075737371,-1.6244797336948271,-1.6265910388280358,-1.6288380164104828,-1.631217808376212,-1.6338637543589718,-1.6387219547842102,-1.643667728751046,-1.6486986572398825,-1.653108451015907,-1.6525637266729385,-1.6527171695392253,-1.6552123973545765,-1.6585634327332621,-1.662124927378016,-1.665826922082327,-1.6696530419248545,-1.6792733682376952,-1.6952910995495323,-1.7023554194955102,-1.702387577977734,-1.7024333995252299,-1.7024928905469423,-1.7025660661733946,-1.7066928876338938,-1.712851800921148,-1.7191082415076235,-1.7254616224505055,-1.7319113478166086,-1.738456812859063,-1.7450974042019256,-1.75183250003347,-1.7586614703084171,-1.7655836769594488,-1.772598474117956,-1.7797052083440201,-1.786903218865505,-1.7941918378258386,-1.8015703905403289,-1.8090381957604356,-1.8165945659455085,-1.8242388075415974,-1.8319702212666087,-1.8397881024012444,-1.8460496574999794,-1.848610926039882,-1.8511868663202886,-1.8537780739016179,-1.862500608886718,-1.872782385368188,-1.883164519395197,-1.893644156335741,-1.9042185507108336,-1.9148850585939234,-1.925641130916895,-1.9364843075495737,-1.9474122120411121,-1.9576712079434089,-1.9635966203594728,-1.969553679731656,-1.9801495576345174,-1.9869768296111565,-1.990827710529516,-1.994676571808248
-1.5566038559734299,-1.5579062026048138,-1.559616583025007,-1.5612307195923414,-1.5624309441071884,-1.563026748529569,-1.56298930271937,-1.562465036355011,-1.5616969072444928,-1.5614746240666266,-1.5640733754592662,-1.5638331804808572,-1.5618223924045882,-1.5594237456781344,-1.5568449498641583,-1.5545293513010312,-1.5570017712980184,-1.5616710403230747,-1.566416643821674,-1.5638434805473562,-1.5609961052763603,-1.5599570287783444,-1.5603526834667707,-1.561677237086822,-1.56356675885298,-1.5656685107606296,-1.5619981901658435,-1.5585420543721238,-1.5553701089332748,-1.5524943913044942,-1.549973709931413,-1.54810435105254,-1.5438121802465317,-1.5409952566356273,-1.5409032061391628,-1.5458298774950345,-1.550060612609097,-1.5493062999497276,-1.5553001551751837,-1.560236321133998,-1.561316894506521,-1.5613636958485813,-1.5606589705532998,-1.5594954677828428,-1.5609167349628097,-1.5631799687537815,-1.5651692043591072,-1.5647331140331728,-1.5683739155448595,-1.565499478959155,-1.561057525098692,-1.55751423829958,-1.5570021878872977,-1.5568743774068696,-1.5570687950769682,-1.557530469034164,-1.5582119932214107,-1.5590732300402346,-1.560080594025985,-1.56120618131678,-1.5624268971232613,-1.5637236570244684,-1.5650806917527798,-1.566484959888693,-1.5679256606088532,-1.5693938337502742,-1.5709984271271387,-1.5723840626854548,-1.5745075759837837,-1.5793961118875934,-1.5836204612612506,-1.5871467016438836,-1.590809487770033,-1.5946033414739653,-1.5992299252741466,-1.6051282294776374,-1.611154683476293,-1.6173090674213408,-1.6235911168225368,-1.6234278993155993,-1.6244209457261558,-1.629095783703761,-1.6337273914101103,-1.6363633736904748,-1.639121439569748,-1.6419946910979584,-1.6449673929210515,-1.6479786968738397,-1.6504968738632169,-1.6508861566968114,-1.6506425758798242,-1.650590130105932,-1.655743582578209,-1.663403540882755,-1.6735970797530935,-1.677655861986671,-1.6818273862033644,-1.6861101819914899,-1.6905030469025137,-1.6950049216060723,-1.7006320794289362,-1.7043318167725015,-1.7091549787566829,-1.7140834004875076,-1.7191161735401996,-1.7242523878057288,-1.7294911300718487,-1.7348314838772367,-1.7402725301097668,-1.7458133480023328,-1.7514530163064608,-1.757190614516957,-1.7630252240919146,-1.768955929674366,-1.7749818203875902,-1.7811019913687778,-1.7873155458729464,-1.7936215986325657,-1.8000192820016228,-1.806507758666737,-1.813086251610743,-1.8224385135956183,-1.832287799296373,-1.8422501460974807,-1.8523221624009312,-1.856384946381341,-1.859774158738605,-1.8702474935865565,-1.8808256983021385,-1.891503618166098,-1.9022775706327923,-1.9131444022986477,-1.924101263276361,-1.9351455226560574,-1.9462747253049475,-1.9574865646637,-1.968778863257475,-1.9755414863756526,-1.981559177729202,-1.9876059285544934,-1.9936809512841258
-1.5566038559734297,-1.5561402647090061,-1.555716598229096,-1.5553527444112851,-1.5550638676474104,-1.5548587159894072,-1.5547744348304344,-1.5550516170729085,-1.556666527489294,-1.5592838846853971,-1.5591159571216928,-1.5581214413222595,-1.5569990194098908,-1.555743674666429,-1.5542471107159335,-1.5529426056202662,-1.5526518637133737,-1.5510566960388164,-1.5493631285766236,-1.5473434257825776,-1.5457821992789291,-1.5444386606321676,-1.5431350705627005,-1.5418843924811474,-1.5407063969456778,-1.5396205345500191,-1.5386470030983856,-1.537810335487189,-1.5371493402088103,-1.5367741448279355,-1.5371345526804931,-1.5393652093923658,-1.5416350007523323,-1.5395489638378448,-1.539406502548868,-1.5396992416625344,-1.5439167105549187,-1.5449864421328054,-1.5416397150133658,-1.545406491006844,-1.5490258790853875,-1.5524158223441904,-1.5555360177735977,-1.5583704386537258,-1.5581061429688021,-1.5566553567577446,-1.5552533944628897,-1.5619573571863512,-1.5620288931996307,-1.5599611949389616,-1.558477706490285,-1.556598452900402,-1.5521267121897895,-1.5505845919569368,-1.5508392630183003,-1.551331671357463,-1.5520584142914189,-1.5530150676527412,-1.5541964640231956,-1.5555968985793343,-1.557210283704604,-1.5590302670297684,-1.5610503231838273,-1.563263826526666,-1.5656641100298287,-1.5682445139809997,-1.5708820334733022,-1.5716624567446313,-1.57389475700835,-1.5754098088553043,-1.576925624267494,-1.582305449164206,-1.5878184249177292,-1.5934599464776225,-1.5985230093763263,-1.6025634844094414,-1.6067200155189083,-1.6109881143506894,-1.615363559443191,-1.6198423980544725,-1.6209082003073494,-1.6185966130074947,-1.6165207841261733,-1.6147120534316428,-1.6174348931704952,-1.6218555554821936,-1.6263821819792956,-1.6310143668059682,-1.635751691196056,-1.6405937239547623,-1.6455400218748562,-1.6504242414454806,-1.6503172098356327,-1.6609998993690747,-1.666358598202994,-1.671819175613047,-1.6773811234756766,-1.6830439223445657,-1.6888070426243635,-1.6946699447662597,-1.699614824769826,-1.7026529537413804,-1.70275359746294,-1.702868064843969,-1.7029964557372477,-1.7031389154563374,-1.7032956543232132,-1.7034669777406264,-1.70664303977601,-1.7146011341528133,-1.7227425095222824,-1.7310588011669275,-1.7395424128642194,-1.7481864104550429,-1.756984431602457,-1.7659306094535454,-1.775019508122961,-1.7842460681629824,-1.7936055604343721,-1.8030935470266773,-1.8127058480865588,-1.8197541273935365,-1.826511190769554,-1.8333592720318765,-1.8403285916737486,-1.8494214229800756,-1.8590077355303603,-1.8616465843824204,-1.868820607677281,-1.8761674899121559,-1.8835949532524205,-1.8911023499069834,-1.8986889315985698,-1.906353909980738,-1.9140964795270259,-1.9219158275528336,-1.9298111391040074,-1.937781599556252,-1.9458263961023539,-1.9539447186613028,-1.9621357604698533
-1.5396331575553452,-1.540191090117328,-1.540960329409385,-1.5420583157165497,-1.5435749965501389,-1.5455636988067774,-1.5480000665888687,-1.5505969360707281,-1.5522540228644255,-1.5525747982278486,-1.5525550460558712,-1.5525601337653159,-1.5525549114110033,-1.5523990321810681,-1.5520042357693582,-1.5514523753423268,-1.5505269617451483,-1.5494615574412127,-1.5482592573884437,-1.546818269383535,-1.5439369517068906,-1.5399564226680913,-1.5358863726793568,-1.532615269299186,-1.5311282198299343,-1.5327466791430484,-1.5340351371104004,-1.5348426122216017,-1.535049032508214,-1.534601957938424,-1.5335490580953959,-1.5335246367282285,-1.5343646109150237,-1.5359357423520088,-1.5366511599106032,-1.537390691127838,-1.5356797771016286,-1.5378778279071224,-1.5398926558873696,-1.5347761870276353,-1.5296303674020102,-1.5281907240691912,-1.5280944414554574,-1.532771875110756,-1.5401272795958934,-1.5474425229608502,-1.5547187665789362,-1.5539729006831067,-1.552861342827932,-1.551949424940998,-1.5512565763134152,-1.5507945258098808,-1.5505696577687424,-1.5476460378221528,-1.5431595721180578,-1.5386699640739607,-1.5376553937615147,-1.5390460086665214,-1.5405406495179554,-1.5421404804571055,-1.5438465836530677,-1.5456602531835164,-1.547588413620813,-1.5512328478138717,-1.555727714380401,-1.5603046530430627,-1.564960976480338,-1.5696955826904195,-1.5712065745351718,-1.571665276792538,-1.5769210647307492,-1.5784392034199237,-1.5799480481646424,-1.5814500785227161,-1.5829435689436624,-1.5844270933128513,-1.5859282056716277,-1.5894883280672003,-1.593157105913412,-1.596934266693858,-1.6008195169396324,-1.6048125438200729,-1.6089130165198835,-1.6131205874292482,-1.613205314453452,-1.6120384746280818,-1.611251375495577,-1.6108840787720937,-1.6109745385359986,-1.6115558622897543,-1.6167766736107847,-1.6321444074587972,-1.647690527199891,-1.6503580496531662,-1.6505781478030301,-1.651011814877812,-1.6516990730310388,-1.652686913267586,-1.6540294205331367,-1.6557863635100745,-1.6580196551279203,-1.6607874206817896,-1.6641363696299483,-1.6699658952083738,-1.6768452607103397,-1.683966390029302,-1.6913147662392785,-1.6988774846126566,-1.7036533341358315,-1.7038553946090826,-1.7110871466477375,-1.718884724241791,-1.726970169512077,-1.7353137450295169,-1.7438904411617857,-1.7526792573175154,-1.7616625225483835,-1.7708252983438584,-1.7801548725897174,-1.7896403357140747,-1.799272216966556,-1.8090421320235803,-1.8189422719620492,-1.828963641890422,-1.8390695560967354,-1.8472518621874467,-1.8543687825141926,-1.8615546570089927,-1.8643015540494081,-1.8669726433969984,-1.8696598036772167,-1.8723629495447334,-1.8750819674436192,-1.877816722057232,-1.8805670613142507,-1.8833328203064994,-1.886113824377988,-1.888909891576833,-1.892811915330362,-1.9028296034762624,-1.9129048649675422
-1.5396331575553444,-1.5391435509691522,-1.5383609627829193,-1.537972124810112,-1.5383242664542292,-1.5393643357677735,-1.5408022882609065,-1.542326704927019,-1.5436729701337042,-1.5445824267675659,-1.5447912034900189,-1.5441604312044404,-1.5427983532820075,-1.5435668844658221,-1.5476657568849652,-1.5510238973406223,-1.5484319286261419,-1.544514363573982,-1.5400835252073897,-1.5352707267034098,-1.5301613170134816,-1.5258033216191573,-1.5275046468810705,-1.5293293712153053,-1.5304970433747243,-1.5292941213047784,-1.5286329096073334,-1.528280596123808,-1.5281428572452564,-1.5284607108624386,-1.531173882398534,-1.5320723702278263,-1.5311349490526713,-1.5351723167696498,-1.5353617193391704,-1.531575382020237,-1.53438545671148,-1.533900426972257,-1.5321158244033892,-1.5303621044122027,-1.5288711980167344,-1.5251965162344514,-1.525375602964214,-1.5282003971077134,-1.528412390670428,-1.528708425219388,-1.5290838657837236,-1.5295392185916576,-1.530076717222537,-1.5306991483388404,-1.5314093887947806,-1.5322102089697958,-1.5331041884169883,-1.5340936831714207,-1.535180818284391,-1.536367493175863,-1.534179450213568,-1.529689920816605,-1.529968394975194,-1.5340522841660473,-1.538220882491278,-1.5424725537621653,-1.5467999930619571,-1.549600994227193,-1.5517409292529258,-1.5539876410783031,-1.5566689148965747,-1.5615392984654675,-1.566538047000436,-1.5707059860766257,-1.570163748994681,-1.5697652403561473,-1.5727788765994282,-1.5759021415193153,-1.579134901243921,-1.5824769884553986,-1.5858994794546166,-1.5873597710718077,-1.5888071957902583,-1.590241138234562,-1.5916611172665407,-1.5930667666812384,-1.594457818785703,-1.595834090390456,-1.597195470827688,-1.5985419116779847,-1.5998734179424914,-1.6011900404419777,-1.6024918692608217,-1.6037790280836908,-1.6126535676362281,-1.6142833730513666,-1.616450023155056,-1.6191474138217488,-1.6223599367746613,-1.626064663188588,-1.6302338537955867,-1.6348373361915804,-1.6398444552510831,-1.6452254842671312,-1.6509525198995858,-1.6569999558850692,-1.6633446508105165,-1.6680944511645632,-1.6726664416211792,-1.6778342534491726,-1.6835616652325314,-1.689801361892215,-1.6965018295170324,-1.7036125552193389,-1.7040741918312765,-1.7043113768340081,-1.7045697291971535,-1.7048542675548708,-1.7051749744744251,-1.7055546782163233,-1.706058007097206,-1.7069436387915653,-1.7096522249314674,-1.7162538931233806,-1.7244047100081685,-1.7329465507865516,-1.7416691437951348,-1.7505156675515074,-1.759464313732888,-1.768504450601485,-1.7776298798612737,-1.7868364447221126,-1.796121037265741,-1.8054811363413528,-1.8149145726991245,-1.8244194010584902,-1.833993826410306,-1.8436361595555821,-1.8533447892243595,-1.863118164007922,-1.8729547803146778,-1.8828531741417849,-1.8917208346129177,-1.8945464624290818,-1.8973865814676092
-1.522648560755483,-1.5231857499264718,-1.5237592653896181,-1.5242786332786553,-1.5247316497521899,-1.525298081362962,-1.5261963870245396,-1.52750135968959,-1.5291850593613137,-1.531220871059655,-1.5336314885016193,-1.5364761630609696,-1.5397904829196083,-1.540917744714008,-1.5387659417803239,-1.5364855643035238,-1.534208449104142,-1.5320373297149286,-1.530047019837046,-1.5282723508131322,-1.5266874482653612,-1.5251900702154277,-1.5235383636777082,-1.5215498229156412,-1.519326857349503,-1.5173796377496962,-1.516213970174125,-1.5167925349737672,-1.5213895545987766,-1.5257634992051519,-1.5273576991223727,-1.5276148273271064,-1.5306136179227647,-1.5297019356247161,-1.5299316838675459,-1.531258208589446,-1.527282625738226,-1.5272352935214812,-1.5271717388569692,-1.527036816853178,-1.5265707064113099,-1.52444495037408,-1.523113248890787,-1.5211853884735866,-1.5198291117914493,-1.5182447318004202,-1.5164302644036889,-1.5143867231269827,-1.5121187158713458,-1.5096343994457202,-1.5069449927368932,-1.504064045474483,-1.5073299559951991,-1.5108719266737611,-1.5145091383902902,-1.5182392928787483,-1.5220603762140053,-1.5259706078693147,-1.5252029744587043,-1.5261532390476793,-1.530131246205437,-1.5342358623585188,-1.5384674216883103,-1.5428262359694052,-1.54731259077936,-1.5519267423435699,-1.5563432507553463,-1.5588082446950275,-1.5613828532544516,-1.5640671981281478,-1.5668613293468812,-1.5695839323213021,-1.5689715233425938,-1.5683323090149763,-1.5676727625605347,-1.566999959895484,-1.566321543595414,-1.5656457462179667,-1.5649814811267815,-1.5643385077735923,-1.5637276793840056,-1.5631612834513104,-1.5626534882877539,-1.5622209104085907,-1.561883314960543,-1.561664450813284,-1.5615930013474144,-1.571887921795923,-1.5866315792102546,-1.601600578903364,-1.605051669297353,-1.6063099697501877,-1.6075541270788367,-1.6087843565252942,-1.6100008881794552,-1.61120396459184,-1.6123938387094094,-1.6135707720943602,-1.6147350333916046,-1.6158868970157032,-1.6170266420323047,-1.6181545512127977,-1.6192709102442162,-1.6203760070790993,-1.621470131412675,-1.622553574276834,-1.6236266277424871,-1.6246895847237115,-1.625742738878967,-1.6333194019624022,-1.6410232705028491,-1.648822821036985,-1.6567135544216267,-1.6646887384102387,-1.6727366835287656,-1.6808328620671116,-1.6889109544612735,-1.6967106007272417,-1.7027894765850382,-1.705075792151682,-1.7059118295754718,-1.706454074188036,-1.7069111705877678,-1.7073383262361395,-1.7077557491014765,-1.7081724848372328,-1.7085931605102544,-1.7090203771034744,-1.709455702699123,-1.7099001351156904,-1.7103543372911725,-1.7108187657173124,-1.711293744626869,-1.711779510933063,-1.7122762425793336,-1.7127840770683813,-1.727934363142614,-1.7478726715775892,-1.767894767483643,-1.7879968723002548,-1.8081754136481623
-1.5226485607554827,-1.5224976512361896,-1.522264960194299,-1.5220611872032206,-1.5219834533136756,-1.522110108079503,-1.5225483653340774,-1.5233546234862287,-1.524308149409772,-1.5250814569993234,-1.5255024248156333,-1.5255425746875,-1.5252492304452931,-1.5247098076248755,-1.5240363198184028,-1.523358317873051,-1.522817148514957,-1.522554540421654,-1.5226901466118732,-1.5232914129559187,-1.5243518502175086,-1.5248168183426027,-1.5193661138217402,-1.513843226484875,-1.508335797765829,-1.5081153716678402,-1.512230186991339,-1.5160172851440077,-1.517170731095051,-1.519401074694405,-1.5225947132125632,-1.5264230312698954,-1.52739647150077,-1.5273952684332759,-1.52736484532512,-1.5273256448267993,-1.5272475914929569,-1.5241156761065895,-1.5244498715573958,-1.5243330452724644,-1.5239046568858434,-1.5232249717872375,-1.5223166867170432,-1.5206798782619406,-1.517976319705134,-1.5150152194581812,-1.5117999786824905,-1.508336444408405,-1.5046354931491888,-1.5007129536348487,-1.5005427240252613,-1.5038858687698375,-1.5018221168553372,-1.5049238362768909,-1.5081497406735676,-1.5115001179113738,-1.514975296754084,-1.5185756313814744,-1.5223014888720137,-1.5207199631568138,-1.5162420299226889,-1.5117701401483636,-1.5073051079557729,-1.502847618417923,-1.4983982463867542,-1.4939574725330405,-1.4895256971117374,-1.4851032519144152,-1.4806904108755998,-1.4762873999137498,-1.4736516682530587,-1.4749124900698811,-1.4763222594454477,-1.477873738252465,-1.4815915632791405,-1.48688996860063,-1.4921924396546489,-1.4974912548363353,-1.502778175239846,-1.5080444915915132,-1.5132810899985714,-1.5184785377413532,-1.523627188956468,-1.52871730767699,-1.5337392014047637,-1.5431685725304716,-1.5573914320372189,-1.5617036235973565,-1.5620382453688797,-1.5626499250375572,-1.56364999104212,-1.5664423086309849,-1.570561026896709,-1.5746217079536913,-1.5785697732146518,-1.5823986908465661,-1.5861081034501794,-1.5896998143166794,-1.5931768411308393,-1.5965430301382115,-1.5998028232526877,-1.6029610829453222,-1.6060229471811631,-1.6089937049734084,-1.611878690588111,-1.6146831982025542,-1.6174124174461717,-1.6200713860788665,-1.6257145912075242,-1.626786384606242,-1.627820817130869,-1.6300984835153542,-1.6324744899676047,-1.6348059165618456,-1.6370962073838369,-1.6393485767704536,-1.6415660189725862,-1.643751319037503,-1.6459070643885765,-1.648035656703196,-1.650139323789186,-1.6522201312403233,-1.654279993714641,-1.6563206857293657,-1.6583438519046902,-1.660351016618324,-1.6623435930547235,-1.664322891649551,-1.6662901279416946,-1.668246429853249,-1.6701928444235872,-1.6721303440269466,-1.6740598321048612,-1.6759821484451587,-1.6883253407488112,-1.7080838412069659,-1.7133031239621621,-1.7138334735634517,-1.7143752031135753,-1.714928381337307,-1.7154930718669998
-1.5056666406618084,-1.5066851089622217,-1.50827172185893,-1.5103187181735183,-1.5125872333486345,-1.5147679301579429,-1.516514677648796,-1.517577420327921,-1.518017675528847,-1.518045829702113,-1.5177779451299538,-1.517243676745923,-1.5164480034960417,-1.5153999878394169,-1.5141157967274315,-1.512619680338783,-1.5109565736785417,-1.5092153976099363,-1.5075602945525617,-1.506208693929626,-1.505159538440925,-1.5039737120128616,-1.5022205484829878,-1.5015709056123931,-1.5044684320255008,-1.502912040312784,-1.497631222326719,-1.4925424689425952,-1.4876841918752586,-1.484446005615546,-1.4916057182691131,-1.498608392823529,-1.5053221800365257,-1.5115271107769443,-1.516834924245701,-1.5207361551643128,-1.5230380464459161,-1.5233349577950628,-1.5195270477184446,-1.5158304314189235,-1.5122782735575875,-1.5179399142774594,-1.519206669797647,-1.5139007843166528,-1.5085140590631803,-1.5030393525558643,-1.4974812808562725,-1.4918614260299452,-1.4941740917886823,-1.4973040708249319,-1.496588642235425,-1.4988443546628547,-1.5010066269264861,-1.4977885553743884,-1.494425742326353,-1.4909336839671972,-1.4873271017645033,-1.4836197155639481,-1.4798241240190386,-1.4759517657182253,-1.47201293691318,-1.4697071218539253,-1.4694598908789263,-1.4693863735130217,-1.4694864026163055,-1.4697593124155701,-1.4702038845216578,-1.47081829014808,-1.471600026566587,-1.472545845207978,-1.4718944069656212,-1.467511594319849,-1.4710350837435824,-1.4763043979003074,-1.4795583320424892,-1.481365888195652,-1.483284457928404,-1.4853000200790158,-1.4873961678078236,-1.4895537651182575,-1.4917505896991785,-1.4939609934829532,-1.5025097822682798,-1.5156818879887148,-1.5292518761923422,-1.5386833494835366,-1.543540487556526,-1.5483015327685812,-1.5529568910484248,-1.5574923394570934,-1.5618400368617058,-1.5646400233407873,-1.566395489575856,-1.5685127145925404,-1.571044096042661,-1.573964952631325,-1.5772158308293003,-1.5807118389558248,-1.5843514966646897,-1.5880255246846229,-1.5916252854349136,-1.595051229189277,-1.5982213180339118,-1.6010781718224774,-1.6035928249463147,-1.605763625222321,-1.6108128327114533,-1.6182116001176652,-1.6226649549004015,-1.625197762052612,-1.6276742155981265,-1.6288463326863072,-1.629863228790189,-1.6308718046197317,-1.6318723614929043,-1.6328652034640916,-1.6338506380458826,-1.6348289770718702,-1.6358005377192697,-1.6367656437149405,-1.6377246267541086,-1.6386778281682357,-1.6396256008872614,-1.6405683117525305,-1.641506344250618,-1.6424401017560255,-1.6433700113935235,-1.64429652866019,-1.645220142985563,-1.6461413844585886,-1.6470608320166216,-1.6479791234807726,-1.6491026263696862,-1.6686633495172671,-1.6778980740395744,-1.6798083355505922,-1.6817136094174367,-1.683614525629448,-1.6855116711933897,-1.6874055933196672,-1.6892968023506478
-1.505666640661808,-1.5054146236910837,-1.5053640228174343,-1.5055631469589525,-1.5058624767325783,-1.5060236846642046,-1.5058961543606917,-1.505481247950827,-1.5049299313213893,-1.5056412383135627,-1.5073384285137261,-1.5083646241760933,-1.508537751171204,-1.5078484742789353,-1.5063813690130088,-1.504269302263716,-1.5016595732360765,-1.4987539828727015,-1.4981072585017279,-1.4976071894504155,-1.4971417135961715,-1.497521951209602,-1.4988300580962761,-1.4990995534595757,-1.4957447229095044,-1.4915901697115714,-1.4870876245558984,-1.4825775861994863,-1.478348092628656,-1.4830841987969992,-1.480266477491832,-1.4854782786708054,-1.4900028835059633,-1.4932574709063817,-1.4946840737905236,-1.4940481237106826,-1.4916255184825904,-1.4879260071724112,-1.4953603713612327,-1.5029208442918318,-1.510412620697862,-1.5087681288778343,-1.5054306331905831,-1.5022178205565868,-1.4991356625984567,-1.4961880817740842,-1.4933785574385714,-1.491157674097943,-1.4906540042202727,-1.4932602426502641,-1.495990406107146,-1.4922852365472044,-1.4878271387894555,-1.483239663942361,-1.4785484583289148,-1.4747975950156251,-1.4735262548347758,-1.4724219034259183,-1.471486356527248,-1.4707212070673632,-1.4701277864281088,-1.4680168460550318,-1.4639716899729522,-1.4598847407162054,-1.455762435517485,-1.4516104649771568,-1.4474338565010452,-1.4451486949800698,-1.4502489613977663,-1.4553919206568295,-1.4605736305145927,-1.4657896659247973,-1.4631391191856333,-1.4587771840181984,-1.4544262263487608,-1.4500883130933322,-1.4468638625013366,-1.4505431810670377,-1.4554148032921803,-1.4661313708134656,-1.4776388441386454,-1.4898008328691477,-1.496155633739379,-1.4983013554390814,-1.5003613367963147,-1.5022956352388896,-1.5040622732532576,-1.5056189583182369,-1.5069254167125514,-1.5079461384435064,-1.5086531265574563,-1.5136505806385958,-1.5192594325345938,-1.524999905021446,-1.530870275537286,-1.5368688208340702,-1.5429938154052136,-1.5492435298472564,-1.5556162290654987,-1.5621101701979168,-1.5687236000796005,-1.5754547519911561,-1.582301841312285,-1.5892630595066226,-1.5963365655435942,-1.6035204733217345,-1.6076107390181469,-1.6091684444831644,-1.6104776893596657,-1.611580458231825,-1.6125163194157297,-1.6133207815617334,-1.6140248618447872,-1.6146553381626223,-1.6152353212653257,-1.6157849325018532,-1.61632197781866,-1.6168625721819119,-1.6174217032028508,-1.6180137397722465,-1.6186528987484712,-1.6193536848384795,-1.62013131821195,-1.621002162137433,-1.6219841591506698,-1.6230972784147149,-1.624363967912454,-1.6258095913715849,-1.6274628096138466,-1.6293558381025495,-1.6315244776164937,-1.6340077786642435,-1.6488969679420453,-1.649815161166683,-1.6507346049149243,-1.6516563313827624,-1.6525815344218184,-1.657750381649158,-1.663457152424881,-1.669683526690573,-1.6764092215652386
-1.488704534616972,-1.4901939913553528,-1.491432959702931,-1.4925008843635381,-1.493775802141383,-1.4955706217620137,-1.4978746567715726,-1.5004584082080084,-1.502976420242753,-1.5038520442963872,-1.5031810798471925,-1.5024609111059581,-1.5017819951070395,-1.501150381964412,-1.500548528669405,-1.499949034947445,-1.4993286735442426,-1.4986377864274012,-1.4957611334578031,-1.4963145993263516,-1.49584382906131,-1.4940890198795125,-1.491598489483617,-1.4887361517394424,-1.4856536262652598,-1.4824297520877663,-1.4791129097731888,-1.475737029249846,-1.4772544507792305,-1.4750154258136907,-1.4787604157194407,-1.4747220761758113,-1.4709713094384516,-1.4683904308586786,-1.4689393187328046,-1.4727949196529428,-1.4801732083831574,-1.4877676515041405,-1.4833839822540198,-1.4782880832918106,-1.474375839758419,-1.475947614735645,-1.4780244671945706,-1.4803609501049717,-1.4828532761630984,-1.4854897487785905,-1.4882606053337741,-1.490710342452281,-1.4881865272652819,-1.485810069490247,-1.4835838104280237,-1.4815104849905534,-1.4795927260303599,-1.477833063677683,-1.4762339194744845,-1.4737792164900962,-1.4689576608609989,-1.4641097596656985,-1.4592621636332548,-1.454442852767191,-1.4496819944128136,-1.445013017781976,-1.4404739016236106,-1.4361086454281293,-1.4358030271464028,-1.4358068928125942,-1.440094632851857,-1.4432370513727668,-1.439023974815688,-1.4360182086575008,-1.4361135596502181,-1.436223733112901,-1.4363478027535066,-1.4371931743960644,-1.4401295513940158,-1.4433221025061085,-1.4465591325049203,-1.4499275948962709,-1.4543516903572469,-1.4582796229239219,-1.4623155011306823,-1.466445742798774,-1.4706541633603045,-1.4749213543843076,-1.4792239234564268,-1.483533597560166,-1.487816232790678,-1.4925658956925483,-1.497630997167154,-1.5028346349084236,-1.5081750727803795,-1.509028112341433,-1.5101788412109494,-1.5128135920259869,-1.5150191852862949,-1.5167937361586876,-1.5181581573266802,-1.5191501001510241,-1.5198160559437648,-1.5202043475055458,-1.520360389209821,-1.5203242564661608,-1.520129942086025,-1.5198055941576074,-1.5193742054696386,-1.5188544339946146,-1.5182613911422562,-1.5176073303299935,-1.5169022191494959,-1.516154201811415,-1.5153699672735526,-1.514555040065475,-1.5137140093951422,-1.5153663875494214,-1.518873363163178,-1.522382630240645,-1.5258935266573905,-1.5294053796239382,-1.5329175065955845,-1.5364292162260815,-1.539939809363685,-1.5434485800878637,-1.5469548167848641,-1.550457803259886,-1.5539568198835143,-1.5574511447697308,-1.5609400549824448,-1.5644228277673866,-1.5719782680996848,-1.5910801573996833,-1.6103054978669071,-1.6296482213550365,-1.6368471761152232,-1.640084942757249,-1.6437618902683768,-1.647914415665613,-1.65257123478059,-1.6535116098324862,-1.654448207966686,-1.6560854914578305,-1.6669487327162935
-1.4887045346169718,-1.4876011416165724,-1.4865036695476355,-1.4853632840869375,-1.4840438050970466,-1.4824519089662407,-1.480667840910011,-1.4788950341636675,-1.4774007216781135,-1.4764928371615784,-1.4764455231544988,-1.4773779317080624,-1.4792145206447898,-1.4817578476847197,-1.4847659167151837,-1.4879784141805974,-1.4911078038841659,-1.4938115899668118,-1.4954406656109624,-1.4923697967363392,-1.4895061476145037,-1.4871058461921463,-1.4848667657035957,-1.4825114760095088,-1.4800428559807681,-1.4775822061839314,-1.4752675298612636,-1.4732129661966185,-1.4723282975873542,-1.4746332248845235,-1.4716758903865557,-1.4695770637204442,-1.4683159769254337,-1.467558058057636,-1.4673816421975654,-1.468492603239543,-1.4695461361463409,-1.4705385624729825,-1.4716674368582818,-1.472947407957646,-1.4738780463157604,-1.475857871511475,-1.477657857383524,-1.4795025098399073,-1.4814783737806803,-1.4835830096392135,-1.4858146070931966,-1.4881718415494203,-1.4862202654242442,-1.4806140971469557,-1.4751029168453746,-1.4697349740715202,-1.4645334858970906,-1.4594944562402339,-1.454595271936517,-1.4498066025199212,-1.445100969353421,-1.4404564598632745,-1.436323685667338,-1.4361612684480471,-1.4360324141501046,-1.4359344199249668,-1.4358649236700427,-1.4358217776281152,-1.4319688542729851,-1.4350899424748147,-1.435831754466707,-1.4358761367625783,-1.4359386960856884,-1.4347980988696263,-1.430562499685423,-1.4318178428374513,-1.4344218941229172,-1.4366791430969832,-1.439925113321644,-1.4432272571218516,-1.4456889298826248,-1.4456567920328678,-1.4535069180596802,-1.4572445478742324,-1.4611373043358376,-1.465183056511601,-1.4693798741273094,-1.4737258970612426,-1.4782193014716107,-1.482858287696159,-1.4876410745289839,-1.4920308549582855,-1.4961289986245072,-1.5000548222791386,-1.5037467025175681,-1.5071410718402922,-1.5090637359999037,-1.5087634274470862,-1.5081400675511074,-1.5072138102840977,-1.5060095782634129,-1.5045546909662377,-1.5028769196921816,-1.501003081640385,-1.4989581500035882,-1.4967647851137054,-1.4944431713267932,-1.4920110543814573,-1.4894838964878685,-1.4874683697706035,-1.4909347203703955,-1.4944081817638626,-1.497888204229981,-1.5013742218311785,-1.504865652927295,-1.5083619007440427,-1.5118623539941158,-1.512850709688574,-1.5119683631963543,-1.5110696930675394,-1.5101570134480742,-1.5092323016982327,-1.511388619589729,-1.5160311128957167,-1.5207473343130342,-1.5255370744625436,-1.530400114402501,-1.5353362253532463,-1.5403451684414717,-1.5454266944665118,-1.5505805436906526,-1.5558064456550775,-1.5678987418056505,-1.5713670784850902,-1.5748271231854205,-1.5782781665725394,-1.5830065125954345,-1.5928604334269743,-1.6031431540673804,-1.6135341921070667,-1.6240284997326828,-1.6346213718931413,-1.6453084105800118,-1.6553933033589223,-1.656349290091752
-1.4717799562981975,-1.4724264323380902,-1.4725342142802087,-1.4720696893031169,-1.471009443811218,-1.4694033304786576,-1.4674183817889863,-1.4653611420342019,-1.4638394212511816,-1.4636514658063375,-1.4647547962375085,-1.4667667430379723,-1.469322756667169,-1.4721150814989303,-1.4749344154660944,-1.4783127143869705,-1.4813928211247371,-1.4837155252346836,-1.4851124955283315,-1.4854328325466386,-1.48450162659596,-1.48232689374737,-1.4799252366251023,-1.4780017507501637,-1.4758156596041787,-1.4735243656533852,-1.4714035428011727,-1.4710028568361502,-1.47149423952893,-1.4701481838666017,-1.4691804253028693,-1.4685767940700634,-1.468253004297902,-1.467505635586999,-1.464774878294549,-1.467647497559219,-1.4682973682449842,-1.4692831138064366,-1.4705639417997227,-1.4721052862283568,-1.4728187516576112,-1.4689646657345412,-1.4688117634804438,-1.4682781438286046,-1.4673019970979535,-1.465825768529662,-1.4637981897906926,-1.4611755399689839,-1.4579224277320864,-1.4540138339337558,-1.4494406111969163,-1.4442178496263194,-1.4383905521047882,-1.4377470567640294,-1.437368651744359,-1.4370410788233912,-1.4367601703662574,-1.4365221335279161,-1.4358569877531602,-1.431292062010547,-1.4267541075592067,-1.422238641676283,-1.4204050838701698,-1.4252409550052787,-1.4301376226089137,-1.4281153467891443,-1.4246197840279269,-1.4231070140114954,-1.4250260094731877,-1.427118364468521,-1.4293827947799864,-1.430661301011491,-1.4335896261410868,-1.4364849099364778,-1.4366342947435338,-1.4367951985993344,-1.4370508902101737,-1.4414245934199204,-1.437389744278199,-1.43754798380782,-1.4377576140668542,-1.437976755029132,-1.4382044266375043,-1.4384401906248798,-1.438683729248876,-1.4389347802614072,-1.4391931186310716,-1.439458549010039,-1.4397309015803232,-1.4400100292344593,-1.4402958053940562,-1.4405881221892503,-1.443271514630232,-1.4466033056352177,-1.4499477696581864,-1.4533045809267149,-1.456673398433601,-1.460053864998443,-1.4634456065681105,-1.4668482317138558,-1.4702613312922654,-1.4736844782446168,-1.4771172275147215,-1.4805591160697347,-1.4840096630117494,-1.486875090373617,-1.4841961938144248,-1.481457161389673,-1.4786665607022638,-1.4758317670965349,-1.4769250951004873,-1.480971272905081,-1.485092546308156,-1.4892887713775167,-1.4935597970624057,-1.4979054649130887,-1.5023256087805592,-1.5068200545036061,-1.5082972566965391,-1.507353346353967,-1.5064018468664946,-1.505443875882448,-1.5044804217166172,-1.5035123712278191,-1.5062448641681678,-1.5154912065533903,-1.5341712120979834,-1.5530063015059945,-1.5611041190226898,-1.5664732714487144,-1.5719135994797364,-1.5774247884814772,-1.5826914588276146,-1.5886584347242758,-1.5943802065456694,-1.600171468554083,-1.6060318501298863,-1.6119609696350503,-1.6179584345344846,-1.6240238415421284,-1.6439833328200413
-1.4717799562981975,-1.4712937634447458,-1.470577666661421,-1.4694737798245923,-1.4679539750410489,-1.4661583291552744,-1.464353906500309,-1.4628205004882218,-1.4615849969466803,-1.4605852098072178,-1.4606607337639985,-1.4628950189442023,-1.4666382231489492,-1.4706640417812133,-1.4746051184997628,-1.4774668887913902,-1.4796989171166528,-1.4814059403296,-1.4824678113511776,-1.4828156261097738,-1.482453206025601,-1.4814519841808331,-1.4794476041808682,-1.476412103472854,-1.4746727851244752,-1.4729416680099798,-1.4711727342559278,-1.4699440163429973,-1.4709711686744278,-1.468908100610525,-1.4654943503784077,-1.4635450412100603,-1.4636924399992766,-1.464100387604691,-1.4642579180705861,-1.4654522795668505,-1.4662489205140923,-1.4670453915046087,-1.467777944142633,-1.4683839604485986,-1.468800691617159,-1.467090602362584,-1.461179575364595,-1.4551384265365819,-1.4490054745923493,-1.4432607773844646,-1.4422668620068713,-1.4413757480208336,-1.4405786829056293,-1.4398676587635018,-1.439235361804691,-1.4386751205201984,-1.438180740142879,-1.4320293454794915,-1.425219349332971,-1.4231230709855758,-1.4209972487154126,-1.4188376074272397,-1.4166437014845998,-1.4144143087288814,-1.414587123684389,-1.4156458787589652,-1.4177428249886994,-1.417182708311867,-1.4183998531749962,-1.4197932095963444,-1.4213624623679184,-1.4215666379539162,-1.422882169585718,-1.4253042152368547,-1.4278982939735725,-1.4263198955359384,-1.4220727214563205,-1.419912254213123,-1.424056715892529,-1.4297960773119662,-1.4369668460307323,-1.4371478771643096,-1.4370671841908433,-1.4328113652350871,-1.428522986545227,-1.4242437925039098,-1.4199744726191286,-1.4157151497178355,-1.417108887243176,-1.4203287628679697,-1.4235636258128266,-1.4268131801458224,-1.4300771430535137,-1.4333552374576333,-1.4366471863493686,-1.439952708413162,-1.4408868888737125,-1.4411920304113983,-1.4415034861988878,-1.4418212089005582,-1.4421451633809435,-1.442475325722719,-1.4428116823212571,-1.4431542290481882,-1.4435029704777822,-1.443909266379376,-1.4472741950218344,-1.4507152190422818,-1.4542322538485664,-1.4578252077665583,-1.4614939823982507,-1.4652384728579522,-1.469058567901235,-1.4729541499605396,-1.4729591350482545,-1.4700541467581232,-1.4671215396985504,-1.4641654153866357,-1.4611893317761258,-1.4581963815623,-1.4551892584882584,-1.4521703134952968,-1.4565436237797686,-1.464251630580268,-1.47220655778351,-1.4803957357409478,-1.4888065917555933,-1.4974268746453188,-1.5025405406547805,-1.515237424249125,-1.5244285387204322,-1.5337745978011519,-1.543277212802173,-1.5529278653970424,-1.562718609434989,-1.5726420799573257,-1.5817195058974345,-1.5851504462947592,-1.588570302075955,-1.5919783980116877,-1.5953740705981811,-1.5987566693019613,-1.6021255577775015,-1.6225964854765107,-1.630156776790649
-1.4549112087875995,-1.4555914058603021,-1.4560040460727188,-1.4561077916944298,-1.4559026910649755,-1.4555421345209598,-1.4552550976857077,-1.4552199736765343,-1.4555333296684425,-1.4566687603220294,-1.459114564661122,-1.4611513265622629,-1.4626081591956603,-1.4642359962073614,-1.466018727284887,-1.4679133891633576,-1.469875983089231,-1.4718520800891752,-1.473758324206622,-1.475456040167532,-1.4767308465107822,-1.4773303110024008,-1.4771077591462978,-1.476143755996332,-1.473499039474008,-1.4708538477422457,-1.4685666812159401,-1.4677333072180998,-1.4669886404715087,-1.4653773031509003,-1.4637923861624607,-1.4622886759419826,-1.4608589597378387,-1.4594859248805105,-1.4640789588510152,-1.4613663645316817,-1.4586854980375767,-1.4562366973255418,-1.4540056806388932,-1.4519771943972628,-1.450136157075638,-1.4486202181767218,-1.4471118968186767,-1.4455960248876554,-1.4443670388555672,-1.4428096615872656,-1.440560419112849,-1.4387951555505303,-1.4369819862337534,-1.435123007365154,-1.4332204065128122,-1.431276350468572,-1.4292928893682033,-1.4272718716157407,-1.4252148639526647,-1.4180451080139245,-1.4135591301128134,-1.4135594279355665,-1.4137297718803608,-1.4140718494500062,-1.4121473133096212,-1.4152767980849577,-1.4161417891931278,-1.4134284622055187,-1.4149605757599277,-1.416672587799809,-1.4185643794821645,-1.420634819126179,-1.4190563473892208,-1.4172107000586645,-1.416180094314467,-1.4161482620189796,-1.4173244666019857,-1.417823127389167,-1.4135730382086509,-1.4093241752075394,-1.4050780823994846,-1.4008361491412926,-1.3981258777672814,-1.4012471326463274,-1.4043862780016245,-1.4075425674886106,-1.4107154086429645,-1.4139043176891153,-1.4114658341006354,-1.4072265022129415,-1.4029974757860515,-1.4048131979060545,-1.4071101930952152,-1.409483106543894,-1.411932088827287,-1.4144572630729875,-1.41705872341163,-1.419736537575972,-1.422490749747507,-1.4253213832363336,-1.4282284429149295,-1.4312119173902396,-1.4342717809167942,-1.4374079950609202,-1.440620510129589,-1.443857919170605,-1.4442190950097136,-1.4445865245850404,-1.4449602406222581,-1.4453402814525873,-1.4457266905204644,-1.4461195159262283,-1.446518810001228,-1.4469246289129938,-1.4473370322982841,-1.44775608292204,-1.4481818463603835,-1.448614390706001,-1.4490537862943187,-1.4495001054490837,-1.4499534222459434,-1.4504138122928687,-1.4508813525262232,-1.4513561210214392,-1.4518381968173273,-1.4523276597530783,-1.460352850410601,-1.478561952471785,-1.4969404541567937,-1.501565718661399,-1.500588746481088,-1.499610718159075,-1.4986336651523846,-1.4976642438735563,-1.4967779556494378,-1.5015036557573052,-1.5089440066411726,-1.5160645859273503,-1.5227974197906367,-1.5373717996867136,-1.5586230740252063,-1.579913321210916,-1.6012388661735641,-1.6054801150522788,-1.6088197366737322
-1.4549112087875995,-1.4545355811917104,-1.4539976032956663,-1.4532895790317482,-1.4525552358345455,-1.4519969242139237,-1.451860844489973,-1.4523868830705502,-1.4535675481794577,-1.4543875549264385,-1.4532974307698505,-1.4508136803822478,-1.447603345629053,-1.4440744923732864,-1.4409972717431982,-1.4397931271498998,-1.4398464251562921,-1.4406181486791674,-1.4419983418078695,-1.44391927143009,-1.4462984042381377,-1.4490304476067788,-1.4519854231073854,-1.4550049858005676,-1.4578968989700334,-1.4604330313535456,-1.4623801651412576,-1.4666944772362578,-1.465265902394753,-1.4642828826000112,-1.463723165563891,-1.462103752287577,-1.4587542794815802,-1.45660699220922,-1.4581512878955827,-1.456837404650869,-1.4555279568712827,-1.4542085096578767,-1.4528668317959368,-1.4514929983589209,-1.4500793292348355,-1.4484680249800208,-1.4469589790298418,-1.4455521671779064,-1.4439401270708092,-1.4422759055116778,-1.436573586734989,-1.430315397416072,-1.4240500198557644,-1.4181490367706473,-1.417016211338765,-1.4160388846326633,-1.4152191488982966,-1.4145591476258084,-1.4140610481970501,-1.4137270071707981,-1.4115037543140427,-1.411000962231658,-1.4104677306344726,-1.409904340732425,-1.4111464905714646,-1.4108828341651383,-1.4120738156577846,-1.4132649676146118,-1.4088041244919187,-1.4059091591905202,-1.4051448596443261,-1.404353957143901,-1.4035371685025666,-1.4026952668277133,-1.4018290724818785,-1.4009394427881707,-1.4000272612681077,-1.3990934270871027,-1.3981388452296364,-1.3971644177612061,-1.3961710363791924,-1.3951595763238627,-1.3965996299368215,-1.393085811550071,-1.3920251382171338,-1.3926111371427246,-1.3944583799114434,-1.396379659571445,-1.398375416491982,-1.4004460294205887,-1.4025914614586186,-1.3987774961590582,-1.3945677853423324,-1.39036781598706,-1.3861775307119353,-1.3833204317978414,-1.3846296118018593,-1.3859548734135383,-1.3872958937963644,-1.3886523333205965,-1.3900238385047814,-1.3914100446616748,-1.3928105783005202,-1.3942250593257741,-1.3956531030634638,-1.397094322139698,-1.3985483282306932,-1.4000147336998694,-1.4014931531345383,-1.4029832047924673,-1.4044845119667864,-1.405996704276359,-1.4075194188876976,-1.4090523016736691,-1.4105950083135965,-1.4121472053388688,-1.416120563474459,-1.422117487404238,-1.428420203675988,-1.4350229446137783,-1.441917782673193,-1.4490950219171022,-1.4491416023104566,-1.4461049258303509,-1.443061864450601,-1.4423230023229836,-1.4528245903171308,-1.453329069507113,-1.4538411787001353,-1.45436099953276,-1.4601912009247509,-1.46881597519514,-1.477281614066551,-1.4855490304840453,-1.4935065024473462,-1.4955855326286522,-1.4946412878541855,-1.495003685237401,-1.5161637141546827,-1.5291010831113478,-1.534944430914038,-1.540307619329146,-1.54859905175309,-1.5596900753519725,-1.5708305664775715
-1.438117196309814,-1.4391225933204312,-1.4399056277476052,-1.4407122454702206,-1.4416701124181133,-1.4427334432816572,-1.4437263682028596,-1.4443955019510715,-1.4445509690264182,-1.4441663802646847,-1.4433210371424487,-1.4421703523192022,-1.4409105470185963,-1.4396657493696852,-1.438073346623793,-1.4351579492000177,-1.4322271367560617,-1.4306039233770242,-1.430203049356452,-1.4302824096711522,-1.4304112455378437,-1.4304161314768447,-1.4341313369531954,-1.4407109339201059,-1.447673547966223,-1.4548239567622459,-1.4619727183173084,-1.4634421456455633,-1.4635200441368605,-1.4625078529071056,-1.460372583792387,-1.457191928711711,-1.4531951366186084,-1.4554615750129536,-1.4522396934474169,-1.449101308665013,-1.4460579456675773,-1.4431198451544,-1.4402958409581263,-1.4375933335786808,-1.4350183654872115,-1.4325757779904582,-1.4302694185203781,-1.4281023657814702,-1.42607714576326,-1.4241959206871406,-1.4224606421379073,-1.4208731668184325,-1.4194353378663331,-1.4177900234268674,-1.4138642352809583,-1.4135506178635664,-1.4132046107278944,-1.4128265764761274,-1.4124168682510696,-1.4119758221684353,-1.4105821347330925,-1.4082142502017037,-1.4086503115136402,-1.4093163233364836,-1.40967383944399,-1.4098396279505323,-1.4080362418311105,-1.4073554025062815,-1.4066462022173436,-1.404359825610404,-1.3999318990612428,-1.395520356144984,-1.3922987379385225,-1.3896688442932281,-1.3870904545021414,-1.3846077747787335,-1.3824051645998772,-1.3828360648307731,-1.3858446269233595,-1.3888807973518578,-1.391941209191292,-1.3950234779205237,-1.3941308916200206,-1.3923696618177113,-1.3908374297182524,-1.3909496450373184,-1.3898600759973787,-1.3887571455226055,-1.3876415388152612,-1.386513912542683,-1.3853748957738947,-1.3842250910825644,-1.3830650757512744,-1.381895403027126,-1.3820276361397066,-1.3819968652066985,-1.3783336389879333,-1.3771304324924751,-1.3759200179415096,-1.3747028300515296,-1.3734792876658422,-1.37247911957136,-1.3717447933306153,-1.3709912405346831,-1.3702191550856426,-1.3694853044675683,-1.3724294932332974,-1.3755949586069578,-1.3789955714687334,-1.382645116463074,-1.38655693401759,-1.3907435096384324,-1.3952160318163287,-1.3999839496079662,-1.4050545680963629,-1.4104327220469006,-1.413708571127877,-1.4152787968537055,-1.4168575873878417,-1.418444662163055,-1.4200397559984541,-1.4216426198895844,-1.4232530217665404,-1.4248707472228812,-1.426495600218205,-1.4400138073068118,-1.436961977236507,-1.4339074521383002,-1.4425823682511316,-1.4514379538467335,-1.4548886137900865,-1.45542410330357,-1.4559675498577063,-1.4565190351083084,-1.4617851530724861,-1.4724397562534675,-1.4831531581793111,-1.4939240796631057,-1.504751275860178,-1.515633535154195,-1.5265696780891824,-1.5375585563449221,-1.5451837356023643,-1.5495792493986658,-1.5535129130963563
-1.438117196309814,-1.4375104431811934,-1.4369747963856865,-1.4363163128024912,-1.4353972998274078,-1.4341665210403045,-1.432657536403612,-1.4310448316405564,-1.429570633188633,-1.428233937130944,-1.4268409151004853,-1.425353210260913,-1.4246035083529587,-1.4245660812593792,-1.4243985346544696,-1.4240396930234365,-1.423495035371137,-1.4228396090706306,-1.4222724503088018,-1.422334494815718,-1.4241358475889316,-1.428330522785496,-1.4302262255167537,-1.4298106457174071,-1.436519521622768,-1.443184565832898,-1.4495380063509353,-1.4549314353803593,-1.4577379708050024,-1.4572210162900152,-1.4551029139709661,-1.4524461365102033,-1.449594055157475,-1.4486153813810467,-1.4437506079598368,-1.4408562538857075,-1.4380160952776297,-1.43524806379943,-1.4325664808259075,-1.4299833200284633,-1.4275089009072912,-1.4251522982616796,-1.422921599220953,-1.4208240733561832,-1.4188662906100826,-1.41705420645751,-1.4153932255712809,-1.414607243369554,-1.4143928735252227,-1.4141451012486903,-1.411547037203563,-1.4095117549607794,-1.4088452801780968,-1.4083558492934984,-1.408045707174586,-1.407917051565059,-1.407972187604465,-1.4028933568316915,-1.401482105882934,-1.4060383798247618,-1.4093110822366266,-1.408688266840069,-1.4074872322064225,-1.4050854691803663,-1.402629830843034,-1.4001175323814639,-1.3975501175839276,-1.3949369635928093,-1.39112531746823,-1.3867469659478604,-1.3823855174242994,-1.3823674052504646,-1.3822530692855064,-1.3824019778576198,-1.3823589735902677,-1.3830499753312804,-1.384465697526481,-1.3859515498842718,-1.3875082974311237,-1.3891366929019497,-1.3881472796251453,-1.3839334294724823,-1.3806971429699246,-1.3803388514363593,-1.3799500357617855,-1.3795315302348072,-1.3790841539688548,-1.3786087117506145,-1.379492285200743,-1.3807515037091764,-1.3807166033913163,-1.3795291858157306,-1.377825753914149,-1.3752101444961384,-1.374559744217618,-1.3738872991310969,-1.3731935220126368,-1.3722497947244907,-1.371014741184822,-1.3697745038968676,-1.3685294474385,-1.3694292285153797,-1.3686221509980483,-1.3677986124087615,-1.3669593034348817,-1.3661049167466917,-1.3652361482350293,-1.364353698324236,-1.3634582733695098,-1.3625505871488537,-1.3616313624609155,-1.360701332841252,-1.3597612444110672,-1.3588118578740866,-1.3578539506792484,-1.3612096468193573,-1.3702449292663985,-1.3793051693261953,-1.3894200124470801,-1.4068444570401857,-1.4244830191329045,-1.4281274037572604,-1.4297660005483932,-1.4336470562242711,-1.4330630470674475,-1.4347212864246615,-1.4363858995111105,-1.438056836909345,-1.4406576384347385,-1.4511906633285856,-1.4570786405362615,-1.457646448290727,-1.4738973719357507,-1.493665060189613,-1.492683051443601,-1.491699242270701,-1.4907149403839357,-1.4897307711942638,-1.4887471131043384,-1.4877642326309939,-1.4867823365060988
-1.4214174342665318,-1.421984252210039,-1.4223693160334656,-1.4228748876449977,-1.42357285627714,-1.424310793216326,-1.4249048294730078,-1.4251492449024883,-1.4249620496892104,-1.4246129329377881,-1.4244317755132618,-1.4244174409502735,-1.4236672446052596,-1.4221719103438244,-1.4208611216952522,-1.421097350346519,-1.4206791784358115,-1.4184051912057627,-1.4164049814511128,-1.4156847507074244,-1.415116886727,-1.4166541309799063,-1.4231289852887903,-1.4297896024569343,-1.4291555023652334,-1.4282550653634156,-1.4271078689402865,-1.4257148634182484,-1.424078453364584,-1.4263154474334019,-1.433614716688905,-1.4412123441784563,-1.4489106270807794,-1.4466751087609726,-1.4436026879601938,-1.4382415574099994,-1.4325811794312175,-1.426652742067306,-1.42047788416838,-1.4151124806834716,-1.4151645893391724,-1.4151848864094767,-1.4151725589711914,-1.4151270107443215,-1.4150478463679943,-1.4149348497120133,-1.4147879594019022,-1.4138882504428087,-1.4125437168091521,-1.4113635987459532,-1.4103506436184823,-1.4053269841411076,-1.3991438058480041,-1.3930087776807507,-1.387012613647548,-1.388043688502711,-1.3924503417949836,-1.3969398831276536,-1.3950294088230066,-1.3870305087868495,-1.3789286562828607,-1.3794841944227452,-1.3799959428982391,-1.3804546028156264,-1.3808615067939944,-1.38121796596031,-1.381525266048147,-1.381784665177732,-1.3819973927439237,-1.3821646490547264,-1.3822876055090891,-1.3780691777640084,-1.3798599729882661,-1.3804248517124746,-1.3817030962412242,-1.3822767456998062,-1.382157016829432,-1.3820003619257406,-1.3818078008482937,-1.3815802836805813,-1.3813187353310408,-1.3810240600288126,-1.379728980632265,-1.3755347360601131,-1.3746282650339094,-1.3758180840547047,-1.3770254204596581,-1.3782501980580715,-1.378105994873392,-1.3775767819596973,-1.3770218397767024,-1.3764419240478174,-1.3758377802637274,-1.3736641311592885,-1.3695119316588438,-1.3653690908474188,-1.3612355451178348,-1.359655500508491,-1.3618461035656217,-1.3642065387430558,-1.3667487291111422,-1.3672799249157854,-1.3660262787342856,-1.364768841347464,-1.363507935988468,-1.3622438773920078,-1.3609769725133458,-1.3597075212518792,-1.3584358171874913,-1.3571621483385885,-1.355886797951869,-1.3546100453351526,-1.3533321667464282,-1.3520534363543995,-1.3522069410679625,-1.3568883193688819,-1.3559157821348211,-1.3722237895338676,-1.3883819844106247,-1.397466082954109,-1.4065470915741383,-1.415613350322774,-1.4246516713225206,-1.4314112536442216,-1.4308511832932875,-1.4277940111204215,-1.424736678760214,-1.4301874677964168,-1.4397340725847374,-1.4414176044808258,-1.4431074551174783,-1.4528513979329734,-1.458222534845989,-1.4588069859881676,-1.459399879155617,-1.460001293831163,-1.4606113087878736,-1.461230002154883,-1.4624563223428062,-1.4718476737283481,-1.481278962495842
-1.4214174342665307,-1.4213629959595981,-1.4214368929379175,-1.4212496619771477,-1.4206894402994388,-1.4198877414989133,-1.418962995458982,-1.417995586870442,-1.4171121533066104,-1.416558027135542,-1.4165218999505473,-1.4170358277337942,-1.41799742168189,-1.4191812432204367,-1.4201966205582721,-1.4193549187943753,-1.4182127301401175,-1.4171905622058365,-1.4143399213336325,-1.40950200598184,-1.410392050883857,-1.4146375337965928,-1.414342557476907,-1.4141616726991761,-1.4141209866830393,-1.4142558562527399,-1.4146958550560857,-1.4160154782006111,-1.4199133210604282,-1.4222019803577997,-1.4200894737495275,-1.4177456071749581,-1.4151758526536167,-1.4141969614585819,-1.4144159864322567,-1.414609167998111,-1.414776567930393,-1.4149171647470506,-1.4150295939835142,-1.414072963770309,-1.4074514029647947,-1.4006250810008583,-1.3936052296952772,-1.3864031683724218,-1.3790320070954063,-1.373478904195159,-1.3720332879246504,-1.3709645341755652,-1.3701867810048274,-1.3697210429654056,-1.370143000542752,-1.371203145363388,-1.3749299518278664,-1.3792027161447478,-1.383433625168488,-1.380740327176872,-1.37608227819314,-1.3768794178948363,-1.3776169381571337,-1.3782960371675874,-1.3789180097959257,-1.370749642414987,-1.3706155747557338,-1.3711971459830274,-1.3718398859567726,-1.372543677496524,-1.3733086504406067,-1.3741351522185832,-1.3750237157243748,-1.3759750255659693,-1.376989883996666,-1.3780412028920088,-1.379213846620627,-1.3800348429735385,-1.3779345259828997,-1.3759149132067119,-1.3739349788836321,-1.3719617052601736,-1.3699743302853413,-1.3689389993132617,-1.3700430231157195,-1.3711635847906587,-1.3723011364641255,-1.3734559729511697,-1.3713514417427484,-1.3671797950410114,-1.3630204522046308,-1.358874035334369,-1.354741139797277,-1.350622353764503,-1.3482379090672465,-1.349508613868632,-1.3508871480663993,-1.3523801865190852,-1.3539951034380429,-1.3557399659274676,-1.3576235749721324,-1.3571112320090022,-1.352996090356787,-1.3488900604166796,-1.344793083964123,-1.3407051043766467,-1.3366260667010783,-1.3325559177083877,-1.3284946059383316,-1.3244420817356692,-1.3203982972795565,-1.316363206607452,-1.3123367656347755,-1.3083189321714628,-1.316653869803023,-1.3254614565121177,-1.3343266325661185,-1.3432437898601295,-1.3507741272886278,-1.3494945128009848,-1.3552716917273078,-1.3549371816074576,-1.353953387906273,-1.3529653019840144,-1.358781528579808,-1.3687693272240624,-1.3788308906540374,-1.3889645221224143,-1.3991685737957802,-1.4094414449292456,-1.4197815801437839,-1.4216798438165679,-1.4186240885333117,-1.4155699286378518,-1.4318735869273675,-1.4448036721948592,-1.4465063292061977,-1.4482155260623237,-1.449931389730879,-1.4516540748931899,-1.453383764621595,-1.4551206710800486,-1.4618574513895013,-1.462493733243374,-1.4631389237300767
-1.4048320571466033,-1.405573175777268,-1.4064179018171779,-1.407288933720461,-1.4081237508309588,-1.408926974689255,-1.4096423227446309,-1.409985635291994,-1.4094520831785426,-1.407583689843988,-1.4062323715545135,-1.4063136062265422,-1.4063618954841575,-1.4064282022608876,-1.4065723675864679,-1.4067871367860993,-1.4070234040516254,-1.4072177836648558,-1.4073005682992543,-1.4071276613673644,-1.407898854297557,-1.4079877228573883,-1.406197479322271,-1.4047431077091073,-1.403720113561198,-1.4033923756402686,-1.4050742569034997,-1.4087852020419298,-1.4116594434104706,-1.4127754582733567,-1.4133056769026555,-1.4136625084803462,-1.413949208689588,-1.412386853074057,-1.4093870560519646,-1.4061876839908696,-1.402804178563244,-1.3992583830645198,-1.3955819467077826,-1.3918217445838095,-1.3880482541565502,-1.38436658798765,-1.3809236405274388,-1.3778905336227067,-1.3753983508181202,-1.371501386892512,-1.3648733528395052,-1.3660000375046277,-1.367294215904507,-1.368443876595365,-1.3688088091046473,-1.3706988219350666,-1.372287670350452,-1.3733256771227338,-1.3743055442632726,-1.3752245181588485,-1.37477923975751,-1.368845893412915,-1.3689133676296743,-1.3692432823923084,-1.3696377967010471,-1.3700955626754938,-1.3625150045577805,-1.3579643488428945,-1.359507902880187,-1.3613523165192465,-1.3634993402319104,-1.3659016609866188,-1.3684937052055077,-1.371218985331209,-1.3740376217898733,-1.3769235365471248,-1.3737142573465602,-1.3694049159473676,-1.3651134097645607,-1.3646705472215168,-1.3657181669380272,-1.366777675583931,-1.3678508579800794,-1.3679628363937775,-1.3659244212568384,-1.3638603007581445,-1.3617735441064762,-1.3596678282396728,-1.3575468052397244,-1.3554138240176417,-1.3532718382540452,-1.351123404138609,-1.3489707165403737,-1.3470685781230356,-1.3465180159453347,-1.342504686660967,-1.3403513979402433,-1.3382010575366228,-1.3360546230923869,-1.3339129564572971,-1.3317768427615038,-1.32964700647927,-1.3275241251475425,-1.325408841306725,-1.3233017731496641,-1.321203524301902,-1.3191146931134785,-1.3170358818190175,-1.3149677059196891,-1.3129108041587,-1.3108658495046654,-1.3088335616305455,-1.3068147214921344,-1.3079091628175668,-1.304309665936376,-1.300848014250852,-1.298892737441803,-1.3060816308299703,-1.32217643692245,-1.338582020663794,-1.3482148675645167,-1.3469354691416617,-1.3456565996610301,-1.3488692423222761,-1.3519738593011672,-1.3509800338721414,-1.3499848427306782,-1.3489893508684334,-1.34799467670852,-1.3518092871475982,-1.3562139095846,-1.3694518955066082,-1.390161500458551,-1.4109732346522295,-1.4125178210472615,-1.4094681706023477,-1.4070383506228321,-1.416155437423435,-1.4253225588980811,-1.4345379301258454,-1.443799808636241,-1.453106493145341,-1.4568650362507374,-1.4586171326892512,-1.4603772643108726
-1.4048320571466026,-1.404764463466075,-1.4049068416607424,-1.4052332598021897,-1.4056190058209275,-1.405839192983232,-1.4057784498005064,-1.4056109121163427,-1.4055946595548727,-1.405722845149639,-1.4039470370171543,-1.3996480888872114,-1.394903788946099,-1.390655644384603,-1.388588415425232,-1.3887637845105638,-1.391451060702239,-1.395843464392236,-1.4008027864533843,-1.4052712268990326,-1.4071583689279579,-1.406574177192765,-1.4057683967451222,-1.403279904123943,-1.3995638783460465,-1.395183693780159,-1.3902101008648058,-1.3860940861034043,-1.383758284654465,-1.3809279900256528,-1.3779791059233488,-1.374994483958541,-1.3742866081741074,-1.37353548035252,-1.3727444044527064,-1.3719145535432586,-1.3710438528400972,-1.3701254653134525,-1.3691455861745658,-1.3680805202218458,-1.3668945270554846,-1.365547333992993,-1.364053401172092,-1.3627442773272342,-1.362509642024981,-1.363355850113487,-1.3635492695423892,-1.355926376275855,-1.3582842642799726,-1.3623766252826115,-1.3665143988403787,-1.368602328396182,-1.3684163779513752,-1.368308172501793,-1.368280550739932,-1.3683305253573805,-1.368454627545041,-1.3686497722188273,-1.3629683676968827,-1.3571533029634761,-1.3545868015550617,-1.3555607131964458,-1.3566676808504752,-1.3542397725202981,-1.3510230902667784,-1.3529300488881821,-1.3545660732218257,-1.3559779460964494,-1.3572314942196166,-1.3583835442201013,-1.3594743281765256,-1.3605302654341633,-1.3615684302680746,-1.362599972694294,-1.363632323573119,-1.360839966483256,-1.3565848111169503,-1.3523481677956495,-1.3481302620901752,-1.3439313236745885,-1.3403378475265848,-1.3407940091380692,-1.3413157591200795,-1.3419058327495361,-1.3425672092908196,-1.343303138818845,-1.3441171717117757,-1.3450131908722271,-1.345995445945722,-1.3468156577840107,-1.3446598474176916,-1.3424290927485163,-1.3383558024148845,-1.3342987295206459,-1.330258398154203,-1.3262353298542937,-1.3222300495539745,-1.3182430890788464,-1.3142749901596247,-1.3103263072605387,-1.3063976103109,-1.3024894873813109,-1.2986025473331715,-1.2947374224660404,-1.2908947711900067,-1.2870752807901011,-1.2832796739804562,-1.290628265625834,-1.2992323602885953,-1.3048101887994925,-1.3028209235540604,-1.300308928570594,-1.296316683650492,-1.2973073854979196,-1.3022573455931004,-1.3100120730872646,-1.3196037411473593,-1.3292784641926385,-1.339034268974138,-1.3443785477513819,-1.3431016107936014,-1.341826097567238,-1.3405523313888064,-1.3430718663574797,-1.3474328295014004,-1.3470019981845933,-1.3534922057025027,-1.3622690510065543,-1.37110760960573,-1.38000581226001,-1.3889616409330436,-1.3979731271841649,-1.4064213359697135,-1.4033776348313411,-1.4003373484643689,-1.3989171015200879,-1.404169769643664,-1.409551666518978,-1.4150688245203693,-1.4266468343013272,-1.4385947162009725
-1.388381823836214,-1.3899548864179425,-1.391542250318417,-1.3930289616820364,-1.3942842030729952,-1.3951631403803992,-1.3955040644630108,-1.3951507718899236,-1.3940784185992086,-1.3925390090230676,-1.3910277654515792,-1.3900158970060104,-1.3893929305236443,-1.3888089446007565,-1.3880304833749217,-1.3879964361009742,-1.3900668617674627,-1.3943413246474372,-1.3991286955570665,-1.4044949810497886,-1.403719283549723,-1.3980060241054255,-1.3921135658352908,-1.387424817636965,-1.3865818189271308,-1.3866089323382709,-1.3870585027015896,-1.3846998560010626,-1.3787188589711556,-1.3762617046912489,-1.375654394819723,-1.3749356312795316,-1.3717606358715704,-1.368449386992787,-1.3650253977069213,-1.361527262029692,-1.3587292983213992,-1.358267617056652,-1.3577299953176114,-1.3571272625429835,-1.356470186768977,-1.3557688789126934,-1.3555123256893442,-1.3561904733106764,-1.355027153333446,-1.3526930707360465,-1.3518920079004177,-1.354235643650318,-1.3502908438443897,-1.349499612590688,-1.348719722118472,-1.348494341072426,-1.3490173974477775,-1.3495746260324195,-1.3501655272491866,-1.3507908229699286,-1.3514526257308823,-1.3521548088688806,-1.3529036852638519,-1.3537091816480604,-1.3514043769839743,-1.3457242788563455,-1.3464454941000206,-1.3488421822425063,-1.345940791258203,-1.3400193187501304,-1.339713298458764,-1.3394485696554586,-1.3392262569853761,-1.3390475062177276,-1.3389134949295576,-1.338825443117917,-1.3387846238794707,-1.3387923743113435,-1.3388501068104888,-1.3389593209388844,-1.3391216159464925,-1.3393387040114115,-1.3396124243739598,-1.3399447586445454,-1.3397515892240204,-1.3355913054884399,-1.331450732519392,-1.3273301470515118,-1.323229846058612,-1.3191501505180114,-1.3150914094284123,-1.3110540041370742,-1.3070383530427239,-1.3030449167518632,-1.2990742037789684,-1.2951267768961237,-1.2912032602555321,-1.2873043474298558,-1.2834308105420154,-1.2795835106880373,-1.2757634098965003,-1.2719715849171527,-1.2682092431921728,-1.2644777414395305,-1.2607786073732132,-1.2571135652059295,-1.2534845657366889,-1.2570292434520622,-1.2652976920253352,-1.2736565246185574,-1.2821014927694854,-1.2795086906580666,-1.275763138762914,-1.276284467242957,-1.281726241772887,-1.2870447650092505,-1.292239210631671,-1.2969563162636877,-1.300505496126949,-1.30709399031759,-1.3118262892450998,-1.3164650401948093,-1.321022500854534,-1.3255119709767769,-1.329947399714583,-1.3343430417210467,-1.3387131726757246,-1.3392806538662667,-1.3380114294303211,-1.3447791958101343,-1.3488609401150669,-1.360658771780559,-1.3651553368680323,-1.3697144563860606,-1.3743463812869834,-1.379060778995009,-1.383866752955468,-1.3887728620934752,-1.3937871384025096,-1.397300725800068,-1.3942679870405081,-1.4033433789502634,-1.4148930751645887,-1.4207267840566655,-1.4265305896945764
-1.388381823836214,-1.3874450518711112,-1.386969932142763,-1.3872067551443679,-1.3879828009525017,-1.3889351752601207,-1.3897291330720112,-1.3901108848063468,-1.389931656857076,-1.3892022779736497,-1.3881097429814844,-1.3868375166247657,-1.385541039054039,-1.3844677728570236,-1.3839997565772213,-1.386192871596327,-1.3878375447805276,-1.3877327578843965,-1.3876361334492542,-1.3875141733736418,-1.3873472049608455,-1.3871132528814845,-1.386737981483883,-1.385058254518005,-1.3803885308133292,-1.3799362283096588,-1.3812069296436402,-1.3801340866670655,-1.3778798287950387,-1.3746842174751437,-1.3707935413107584,-1.366598829271388,-1.3624661898287491,-1.3596156332592704,-1.3593942474416163,-1.3591057848866563,-1.358005064864282,-1.3545336147673994,-1.3512784384812209,-1.350077336416365,-1.352139791757489,-1.353999809817204,-1.3550325899354283,-1.3542696712441231,-1.3534876060132308,-1.352000908452235,-1.3502288924208292,-1.3510897004987068,-1.3479775393687783,-1.3475588160734981,-1.3480071523971844,-1.3479544841351065,-1.3472068566803737,-1.3464794889123701,-1.3457747611240276,-1.3450948204628597,-1.344441612817828,-1.343816911312497,-1.3432223418112184,-1.3426594058102606,-1.3421295010511989,-1.3438915796119568,-1.341173967594998,-1.3407507751266463,-1.3403655161154109,-1.3376366087811271,-1.329336570990967,-1.3210561455577035,-1.312812364878586,-1.304627046912934,-1.2979765830349383,-1.296720807785979,-1.3023008158982217,-1.3065967939340948,-1.3094746911020936,-1.3109263809072083,-1.3110655802456321,-1.3100832101241808,-1.3081928165385088,-1.305592016467192,-1.302445537617642,-1.2988830518361714,-1.29500376371865,-1.2908827457904595,-1.2865768001979152,-1.2821291826552867,-1.2775731856923218,-1.2729347876600103,-1.268234598968518,-1.2634893028130172,-1.2587127440479704,-1.2539167837376497,-1.2491120126654174,-1.2443084058030254,-1.2410246125273168,-1.2408194589935384,-1.2406896784964063,-1.2406366242463616,-1.2406617447220682,-1.2407665766937965,-1.240952739671716,-1.2412219313480286,-1.248855344507785,-1.2498938220506846,-1.247466517443731,-1.2534110025410001,-1.2592768873303353,-1.2650515757828247,-1.2707238745672609,-1.2720438214677148,-1.2683516507850885,-1.2749731389020378,-1.2903299885452735,-1.2923328967015248,-1.29504081617533,-1.2931480503068862,-1.2912805013806166,-1.2894411800748742,-1.2876338288025033,-1.2939676346331854,-1.3022498781988352,-1.3106099027960711,-1.319045229951512,-1.3275534456198193,-1.3361321980625926,-1.336745050851432,-1.346012559506802,-1.345027678707437,-1.3440487560737422,-1.3430772835912164,-1.3421148555400437,-1.3411631804094364,-1.3490245191905377,-1.3593946133978907,-1.3700226856096167,-1.3808974986706088,-1.3920080027331778,-1.391239326903766,-1.3882149175642233,-1.3964106427556553,-1.4063237877845047
-1.3720881197970387,-1.3734462825620444,-1.3746771284484263,-1.3758668733737882,-1.3771832498028034,-1.3786967181712741,-1.3803555606670632,-1.3820324345821993,-1.3835448020342314,-1.3846365204093467,-1.3849613014638817,-1.384383182093511,-1.3834645789090865,-1.382932234359065,-1.3832228747660935,-1.383054762120782,-1.3828338184382043,-1.3827192877201726,-1.3826163789310015,-1.3824244991373973,-1.3820524606477707,-1.3814167899346654,-1.380436664540286,-1.3790292026027775,-1.3771066727642267,-1.3784107088919704,-1.3777919918895023,-1.3773134872937964,-1.3768133492223755,-1.372373831753702,-1.365969680629527,-1.3611612984812265,-1.3599015949175561,-1.3586612829846851,-1.3553430106597806,-1.3525710860796014,-1.3503211846753724,-1.3484953390462722,-1.3478609847742955,-1.3486967853583443,-1.3472522540716807,-1.3465581592372111,-1.3462258145245067,-1.3461067618466005,-1.3461354455728871,-1.3462750064310678,-1.3479080251319238,-1.3467984893156306,-1.347153816754619,-1.3399015737789504,-1.331714613974553,-1.3234279143869823,-1.3193225848451804,-1.3219206091208398,-1.324630876605623,-1.3273926409329304,-1.3301773868114664,-1.3329680496216956,-1.3357511445151558,-1.3385126457598984,-1.341234654298232,-1.341633940161195,-1.3401151777615086,-1.3345788965363388,-1.3291170020822975,-1.32373086623435,-1.3184217141245163,-1.313190666368553,-1.3080387777038274,-1.3029670732608474,-1.296531620064612,-1.2930683748485756,-1.2882435859708945,-1.2835034535088843,-1.2788493436680253,-1.2742827799796879,-1.2698054705985236,-1.265419334779485,-1.261126528647321,-1.256929470369351,-1.2528308648334314,-1.2502599073482756,-1.2490964725756175,-1.248021252112114,-1.2470262083116057,-1.2461065821207682,-1.245259553109971,-1.2444835134815548,-1.243777653142017,-1.2431417115255972,-1.2425758232572224,-1.2420804188847403,-1.2416561591248678,-1.241303890160103,-1.2395160033666657,-1.234745728541549,-1.2300105120091702,-1.2253270238300145,-1.2207186003540342,-1.2249417817950308,-1.2328075692984424,-1.2407800998691358,-1.2415759237131612,-1.2420165595740889,-1.2463438524525352,-1.2431655035707951,-1.24387776241475,-1.2446847124187155,-1.2455884780216209,-1.2543250534014732,-1.2633732011929604,-1.2725176820403028,-1.2817560928490739,-1.2910861122890582,-1.2883575352135992,-1.2843905686589974,-1.2804319685138479,-1.2776467399681386,-1.28576571720833,-1.2858631758778651,-1.2841352969311837,-1.2824581429034358,-1.280842330442292,-1.288031247110128,-1.3081217203320632,-1.328409046015051,-1.335481946017345,-1.3342225863351862,-1.3329674972463401,-1.331717271515143,-1.3304725861974689,-1.3389237751097212,-1.3402240943206163,-1.3392995761795041,-1.3478288460856866,-1.357409006999582,-1.367058807078875,-1.3767766873140603,-1.3865611269848022,-1.3851949113537734,-1.3993047472182587
-1.3720881197970385,-1.3711682269521244,-1.3699985337132334,-1.3685925026062562,-1.3675657821134428,-1.3679136335093711,-1.369446347498322,-1.3713597275656078,-1.3732633505336556,-1.3750045590975035,-1.3765144882276414,-1.377740734664667,-1.3786076301190335,-1.3790038847314257,-1.3788369143414618,-1.378176375688787,-1.3773295190199384,-1.3767170742337513,-1.3765444790982089,-1.3766951619486443,-1.3769611925734535,-1.3771927781417768,-1.3772884548539548,-1.3770950290619504,-1.3758066977209094,-1.3745797708783776,-1.3713616340780428,-1.3673775825963825,-1.3625777507552905,-1.356946683370937,-1.3570937606617228,-1.355075909993939,-1.348983389180073,-1.3414627526977252,-1.3376988308803142,-1.3404266011123174,-1.3430303627910491,-1.3455094506827237,-1.3468804583706475,-1.3449651989405949,-1.3422352857020652,-1.3390343121035235,-1.3357164886612582,-1.3384404432772663,-1.3423331892312644,-1.3462620569388069,-1.3465015620775813,-1.3431819445158617,-1.338029604030637,-1.3325664121088199,-1.3268628950703014,-1.3209649561418575,-1.3150520095322547,-1.3087036969680024,-1.3023805830640183,-1.2959487613772551,-1.2932236229159677,-1.2907819621563539,-1.2883870290635961,-1.2860415686011621,-1.2837467810530103,-1.281502921554579,-1.2793095827489944,-1.2771658011010723,-1.2750700393309902,-1.273020048712244,-1.271012572232694,-1.2690427876488357,-1.2745857415663702,-1.2826193227869176,-1.2900768830168388,-1.288577166033324,-1.2808577719344916,-1.273567801661477,-1.2671179679624234,-1.2621218595873183,-1.2587196152835052,-1.256342767762749,-1.254489221427296,-1.252918705236528,-1.2515255065706623,-1.248833727916392,-1.2449414104029861,-1.2411576215811708,-1.237486452495419,-1.233932398785627,-1.2305003829742858,-1.2271957759887435,-1.2240244176181378,-1.220992635506715,-1.2181072621766722,-1.2153756494567198,-1.2128056795691275,-1.2104057720026575,-1.2081848851761383,-1.2061525117865193,-1.2043186666437011,-1.2095464728674385,-1.2171867482464849,-1.2170518757972657,-1.223179728082493,-1.2292993657548488,-1.2353965090422818,-1.241456986704826,-1.2425457489122491,-1.242837493562663,-1.2393781333040867,-1.2365278108988953,-1.2453757288419356,-1.246591262548008,-1.2600778277289617,-1.2646875235720048,-1.2610524142570094,-1.2574473476287151,-1.2538734057059624,-1.2616684213562692,-1.2696133882853369,-1.276481708284127,-1.272539763537404,-1.26860611194157,-1.264827044498428,-1.2672029210250635,-1.2697090557312785,-1.2793023567327229,-1.2778585217882508,-1.2846119886336496,-1.2928592197910618,-1.3014427521799652,-1.310352030244843,-1.3195761219454525,-1.329103826720807,-1.3292342245462745,-1.3288838747580631,-1.3383199225534954,-1.3383917648155466,-1.3375029784045216,-1.3366357365214032,-1.3453258378364454,-1.3628786474627885,-1.3809232558287683,-1.3821794432948407
-1.3559729555220825,-1.3564804434523046,-1.3574821580999359,-1.3590300070841919,-1.3601377770602148,-1.3599700108745163,-1.3589907566997246,-1.358248944497657,-1.3582628982695049,-1.3591702050337573,-1.3609094003788074,-1.3633013735550064,-1.3660293186551673,-1.3683977126537736,-1.3687666038682207,-1.3656209578875533,-1.3635354096844696,-1.3629397787978181,-1.361117439779167,-1.3583060355246828,-1.3548126938600653,-1.352760651421996,-1.3606601434317391,-1.3682852776861798,-1.375070410877066,-1.3709789304848212,-1.3645962382062204,-1.3579184425705246,-1.3561135137811027,-1.356913406151345,-1.3505038812638508,-1.3433067842511452,-1.3354351752569262,-1.3348467056833866,-1.3334896087787342,-1.325256509101533,-1.3168398532716639,-1.3158247460664716,-1.3194896056531762,-1.3232079075754004,-1.3269654465168086,-1.3307573179956693,-1.3345822075519613,-1.332404276582359,-1.3291457272523484,-1.3259701164071878,-1.3229089975861685,-1.3200189077010054,-1.317441978602269,-1.3156082946497478,-1.3154394610949358,-1.3169981859074928,-1.3149036835133485,-1.3065945093240559,-1.2982192769808485,-1.295706458877393,-1.289419472799196,-1.2828021723152936,-1.2761049850903399,-1.2693350158946728,-1.2624985630463432,-1.255601270387715,-1.2486482381916093,-1.2416441062237153,-1.2402654554233403,-1.2488959613781438,-1.2575719432203187,-1.2661806489536156,-1.2671032685632584,-1.265181969541472,-1.2632580699504459,-1.261292724230898,-1.2592067901619561,-1.2568251291274288,-1.2537629123468261,-1.2494427653898623,-1.2437767391917753,-1.2374097382819564,-1.230954936623406,-1.2248056766766124,-1.219251364026659,-1.2145041328006547,-1.2106501805219505,-1.207627723746128,-1.2052847434479679,-1.203458743625529,-1.2020187586289577,-1.2008715651477124,-1.1999539769723158,-1.1992236891789672,-1.1986522583900152,-1.1982203679117736,-1.1979147647752093,-1.1977262928586216,-1.1976486199030858,-1.197677401533149,-1.202024963678006,-1.2048210886944883,-1.2109275455009225,-1.2162199198887704,-1.2118904012896392,-1.207830804570305,-1.204239047281566,-1.2022055749714973,-1.2106198882739863,-1.219147038616975,-1.2277839833112418,-1.2359694607833602,-1.2326158639793396,-1.2457601656434205,-1.2476953183242196,-1.2489029424019558,-1.2502164722249605,-1.2516382809522129,-1.253814674801425,-1.254816375416658,-1.2565775381385098,-1.2584567213360787,-1.2604563916275957,-1.2625790140983453,-1.2646807333120063,-1.2607636096688,-1.2681791472841826,-1.2723478256161334,-1.2767111227545291,-1.2780325485994497,-1.281082997443919,-1.2842750544173132,-1.2919026664193562,-1.3010299914273844,-1.3102371661890624,-1.3195223821400024,-1.328003104622065,-1.3267803171302859,-1.3255671761404049,-1.3243652880722587,-1.3285279059012953,-1.335792785225446,-1.334977125645453,-1.334277831444103,-1.3394634720161003
-1.3559729555220807,-1.3562852849038458,-1.356382544347403,-1.355625657379783,-1.354276145159489,-1.3525822640194547,-1.3511861785802837,-1.3516007931077643,-1.3533595589485634,-1.3550574544630947,-1.3562774935113686,-1.3570640304190706,-1.358013874081497,-1.3596882090721312,-1.3615456213044528,-1.3629656551266238,-1.359996855352432,-1.3532338966222368,-1.345954911774907,-1.3389413864089434,-1.344762347995719,-1.350790609092337,-1.3465867757224617,-1.3464505442863806,-1.3491364380614561,-1.3514381416113916,-1.3533620292800488,-1.3549189829123949,-1.3512069528239499,-1.3445912582912205,-1.338171631728603,-1.3320240738213822,-1.3318690066800056,-1.3269821712649812,-1.318045817111612,-1.31045119874504,-1.312258918059268,-1.3082872211007983,-1.2996353205950473,-1.291743130500668,-1.2893468675800663,-1.2891734963416501,-1.2905468709516017,-1.2926922417102997,-1.2951551766346037,-1.2977445138638941,-1.3003617470455797,-1.3029189295706118,-1.3052572202697985,-1.306936555113992,-1.3070286851238355,-1.3054659937766362,-1.3032063518893928,-1.3007381853174629,-1.2980659627179774,-1.2894738943906914,-1.2808259703461164,-1.2721293377398712,-1.263390655866395,-1.2546161262974413,-1.245811527538319,-1.2369822544285647,-1.228133362356499,-1.2317779735899088,-1.2345931175070652,-1.2274991684233387,-1.220365848938795,-1.2146354415733898,-1.2128641328804717,-1.211122735253226,-1.2094049682370351,-1.207702472762524,-1.2060038334160286,-1.2042930854320435,-1.2025473977361476,-1.2007334497460986,-1.1988018250307526,-1.196678770260565,-1.194255826961832,-1.19138250036479,-1.1878776481329827,-1.1835813932470338,-1.1784355128053146,-1.1725182910698533,-1.1659923554872478,-1.1590275599191413,-1.1517603243221806,-1.1469896063467315,-1.1523798476429747,-1.1578766640909683,-1.1634737556556183,-1.1691643448389175,-1.1749411356991386,-1.1807962709675106,-1.1873543529388744,-1.1946262422506406,-1.198743849553231,-1.2026938657356385,-1.2012890952537576,-1.2001157693554505,-1.199347838846987,-1.199983139064644,-1.2007195909061195,-1.2015581195803957,-1.2024998646062053,-1.2035461507736853,-1.209659613260217,-1.2199061005548124,-1.23222961691116,-1.2293223958182402,-1.2260949380846446,-1.2308303177387803,-1.2383925838083005,-1.2460550633776115,-1.2531707723777206,-1.250331732004667,-1.2468235359324717,-1.2433500976165774,-1.2399127737372702,-1.242704796477308,-1.2487485898559596,-1.2551774394700375,-1.2619855605347199,-1.2691660743736355,-1.2751215634754558,-1.2765400690128712,-1.2753904965994223,-1.2828570448242123,-1.2876107829688324,-1.2910921572070952,-1.2947210543409167,-1.298499248319021,-1.3024284051676878,-1.306510080705868,-1.3107457215924665,-1.3151366710921297,-1.3231766470323163,-1.3243894374486218,-1.3292535923306656,-1.3341920466083477,-1.3345632062664188
-1.3400589606206859,-1.3409052119098535,-1.341546296822116,-1.342368780278238,-1.3435892565501226,-1.3451982427944875,-1.346722558043279,-1.3467692470283614,-1.346090174979663,-1.3465659458429466,-1.3484231141142309,-1.3506858675222333,-1.3520409679508152,-1.3515988286559029,-1.3497980550106479,-1.347260164372242,-1.3444331764536148,-1.341735227307623,-1.339581776772299,-1.3387385323082202,-1.3366888541121176,-1.3400065942722357,-1.3433890642162518,-1.3421653953008164,-1.3376875481210857,-1.3333608321613786,-1.3300353981345865,-1.3277109628263097,-1.3253438974060443,-1.3227690141621717,-1.3255356074142175,-1.3287654357133645,-1.3261902437211606,-1.3206741915060791,-1.3154449640182009,-1.3090004323980897,-1.3056347092479426,-1.3009406023061656,-1.2963223118742924,-1.291197089108726,-1.287173917594256,-1.2833450357510048,-1.2796897206500024,-1.27591184823039,-1.2720153149506608,-1.2680036305251656,-1.263930852661815,-1.260936046728141,-1.257999507672959,-1.2551306455299438,-1.2523339656018029,-1.2496110832831406,-1.2469618496967154,-1.244385031683322,-1.2418787451712445,-1.239440739692421,-1.2370685864635134,-1.234759800489124,-1.232511915589097,-1.2303225245983715,-1.2281892927687363,-1.2261099494376997,-1.22408226070289,-1.2221039837722874,-1.22017280155668,-1.218286233626562,-1.2164415164790765,-1.21319647554802,-1.2059941187417964,-1.1987616262783343,-1.1915016431783227,-1.18421662911659,-1.1769088737095887,-1.1706202715172402,-1.1672386756648692,-1.1638597136866244,-1.160484780389544,-1.1571153131894194,-1.1537528035561015,-1.1503988103142784,-1.1470549751569723,-1.1437230408223917,-1.140404872502366,-1.1371024832000707,-1.1338180639466422,-1.1365518884126113,-1.1417118010341216,-1.1442881550752881,-1.1466180964894321,-1.1530416574886955,-1.1596172993235059,-1.1663406496686324,-1.1732074153764944,-1.18021337179428,-1.1867212885667238,-1.1927070794661818,-1.1978097227414801,-1.1980437180592503,-1.198378308744564,-1.1988130179608638,-1.1991856755628414,-1.1985109069082291,-1.1981037802481413,-1.2015280660025391,-1.2005819483163598,-1.202934057850094,-1.2046984661686062,-1.2059584454576089,-1.2087769566474567,-1.2160191959570819,-1.2233714348240068,-1.222940375195149,-1.2198668186068211,-1.2168839614973426,-1.2183757326129092,-1.2224521772494017,-1.2269231059320422,-1.231789436807821,-1.2370506460273012,-1.2365130071063666,-1.2331523655807497,-1.248620256426884,-1.2568547253060347,-1.2529540668752535,-1.2562296393758823,-1.2650185590234102,-1.273895026533912,-1.2744768685289438,-1.2739066931243679,-1.2738591770323904,-1.2746420674271575,-1.2767814026825954,-1.2810907150467294,-1.2884751082891874,-1.2992788435643359,-1.3129363254187427,-1.319684181641264,-1.3220037688720645,-1.320849883316904,-1.3197192151312653,-1.3334411619422897
-1.3400589606206856,-1.3394049186283192,-1.3385387320356812,-1.337678758238662,-1.3370803462520437,-1.3368951680665333,-1.3370554121113307,-1.3373517252694649,-1.337623008768808,-1.3378152571818824,-1.337912518920585,-1.3378578542756712,-1.337571727191055,-1.3369923670844799,-1.3361298161864268,-1.335080252029551,-1.3339704231980722,-1.332890577934796,-1.331887711372357,-1.334736138640329,-1.3358968743113722,-1.3352602133695615,-1.3345121220987894,-1.3335934799240663,-1.332397728357995,-1.330747996386388,-1.3278323840963793,-1.32368504832959,-1.3193760650707056,-1.3221792990104786,-1.3199819533415404,-1.317004903833838,-1.3138692359835618,-1.310610869465764,-1.3074191072486296,-1.3087189510554313,-1.3004850484395263,-1.2971498168475715,-1.2939772910856222,-1.2909155558642873,-1.2868731727628036,-1.2825956348788374,-1.2779933851077538,-1.273358392373772,-1.2700042592022471,-1.2669656210681481,-1.2638800896491977,-1.2596478688505317,-1.2553100868845488,-1.2508698461835939,-1.246330263787218,-1.2430166497426003,-1.2399046269421232,-1.236769371774123,-1.2336108546286095,-1.2304295998135981,-1.2272264441012326,-1.2240024159043497,-1.2207586662153966,-1.2174964253179625,-1.21421697397345,-1.2155960202630784,-1.2235240942264924,-1.219269616827578,-1.2103955496828651,-1.2015155243387814,-1.1942529905205357,-1.190890195563354,-1.1875207873591247,-1.1841460725846726,-1.180767355372918,-1.1773859407818605,-1.1740031391736077,-1.1695805100748113,-1.162233526949719,-1.1548697795934308,-1.147490999646943,-1.140098804092359,-1.1326947034249484,-1.1252801091315225,-1.1178563405529225,-1.1171878348598776,-1.1218286537109283,-1.1266057342081224,-1.1315149527598585,-1.130554020034911,-1.1342451749101587,-1.1403510796902268,-1.136677770893174,-1.1289745121097674,-1.1212095197424667,-1.1134045757981006,-1.118177927589885,-1.1250815837075314,-1.1321512570771728,-1.1393788089530457,-1.146757386849366,-1.1542810536098278,-1.1619445458997921,-1.1697431121569721,-1.1776724008638961,-1.1857283815812938,-1.1939072878434849,-1.19797674058413,-1.1981422517476066,-1.1986126744147843,-1.1994001330923456,-1.201648170558369,-1.2073278571184878,-1.2088085936337827,-1.2104026638804615,-1.2121121869825084,-1.2139393858442122,-1.2158865251688746,-1.2179562885417483,-1.2201508877183558,-1.2224730763845644,-1.224925558767552,-1.227511134675919,-1.230232691617469,-1.2330932010491455,-1.2360957144583187,-1.239243359118296,-1.2475303192529847,-1.2490616234858936,-1.2495893711967274,-1.2533501226431643,-1.2572725574136498,-1.261360108579134,-1.265616222877794,-1.2700443452960752,-1.2746479012796912,-1.279430276170638,-1.2843947913144012,-1.289544676036753,-1.2948830342908142,-1.3004128041177943,-1.3061367069796184,-1.312057182424402,-1.3181763499633599,-1.3244956057113655
-1.3243693728275396,-1.3251637344663312,-1.3257907022729494,-1.326240883048193,-1.3266413163531274,-1.3272007845723883,-1.328266334557148,-1.3298710479552103,-1.3312687937542504,-1.331274666824616,-1.32942189180963,-1.3261624902683198,-1.3219094327993324,-1.3168882058825389,-1.3160303801296578,-1.3167709689896112,-1.3174892434591539,-1.322128778545537,-1.3277104289011241,-1.3310571732319045,-1.3301885163154945,-1.3289600430672865,-1.3278847404903504,-1.3267428211777155,-1.3255039746570794,-1.3241516710773964,-1.3226751462944528,-1.3210675565890324,-1.3193252522180363,-1.3174476797228905,-1.3154382231374995,-1.3133074993463716,-1.3110858282974818,-1.3088865767332098,-1.3072674404490052,-1.303877626516892,-1.2994922541629605,-1.2966113818990972,-1.2935202325670265,-1.2902680445417698,-1.2821564718739227,-1.277695988216213,-1.2756830184736727,-1.272970005932689,-1.2686870684838298,-1.2639890874460409,-1.2593437776485665,-1.255407087305093,-1.252247608975451,-1.2491785767302024,-1.2461066034995598,-1.2416944959434257,-1.2369657584821618,-1.2321473439899693,-1.2272426362535773,-1.2222551221499447,-1.2171884010217031,-1.2120461915264273,-1.2068323359502255,-1.201550802009231,-1.2080976816234226,-1.2109216235554605,-1.2076117021429305,-1.2042885448155394,-1.2009534870480039,-1.1976078604740188,-1.1926338139832626,-1.1837546990444365,-1.1748825940352199,-1.1660222201468504,-1.157178850740134,-1.1483586761169309,-1.1395693696900997,-1.1308210070510119,-1.122127630901545,-1.1135100594793097,-1.1057522367327997,-1.100060223801385,-1.1041201015069046,-1.1083301002333332,-1.1126871227645005,-1.1104246311961021,-1.111528627385682,-1.116941719691821,-1.122535589960731,-1.1283050698356527,-1.127313014752605,-1.1240980225239312,-1.1209123939327137,-1.1177599358489485,-1.114645010843276,-1.1115726600959375,-1.111028282900269,-1.1159609477323769,-1.1210736827861267,-1.1263609916286592,-1.131817556641538,-1.137438231615092,-1.1432180346514862,-1.149152141392281,-1.155235878570541,-1.1614647178803228,-1.1678342701525084,-1.1743402798237756,-1.1809786196841294,-1.187745285888031,-1.1946363932140711,-1.200516374418151,-1.2019726198070562,-1.2037794160844972,-1.205946488232079,-1.2084825986651573,-1.2113954175290305,-1.214691408310639,-1.2140031214637834,-1.211238822542441,-1.208609290875411,-1.2061425956434197,-1.2054522864927977,-1.2136712390996132,-1.229432840134872,-1.2304123390354231,-1.2389227323987029,-1.2425393326588763,-1.2459868970279937,-1.2451773868257985,-1.2413013513056947,-1.2374335142322321,-1.233573876015325,-1.229722440416726,-1.2258792148485345,-1.2220442107323461,-1.224037563208656,-1.233580720309713,-1.2446224345332855,-1.257053686030015,-1.2707248753166906,-1.2854691595645464,-1.3011214372357696,-1.3175301972113918,-1.3186174051258988
-1.3243693728275396,-1.3240579434062412,-1.3237122379828625,-1.323433069297071,-1.3231871442046093,-1.322737830754928,-1.321676854217503,-1.319786137376311,-1.317227940590159,-1.314461561547681,-1.3134796847187333,-1.3139320581946121,-1.3145354796489648,-1.3152007673099804,-1.3110869007559893,-1.3129829205118275,-1.317460288952536,-1.3205421528872259,-1.326683487690401,-1.3304129443024517,-1.3285976300997566,-1.321211792465917,-1.313036855867521,-1.3046697550171462,-1.3036195323649926,-1.3075409920016232,-1.311371344743213,-1.3150929868870376,-1.3186951430248641,-1.3150845247440561,-1.3108500665283809,-1.3066940292070528,-1.302650058002129,-1.3001173626850413,-1.3026174322411939,-1.301951565898548,-1.2990870349827401,-1.2892260706065668,-1.2817622764668095,-1.2787223777753844,-1.2782459100029202,-1.2733852508243577,-1.2698459450751263,-1.2669112546516024,-1.2639641577124299,-1.2609837024414479,-1.2578822772455047,-1.2539988589174005,-1.2492619748817448,-1.2443571649238265,-1.2393778236235926,-1.2343399109405992,-1.2292491045180576,-1.2241086397918013,-1.2189209603901783,-1.2136881909625863,-1.208412297775804,-1.203095148707602,-1.1977385368767883,-1.2011579629175069,-1.1962056822125564,-1.1908011909168927,-1.1853416592587989,-1.1798315282003133,-1.1742753399623802,-1.1686777281464704,-1.163043406856033,-1.1573771591260362,-1.1516838249517671,-1.1459682891787808,-1.1402354694769343,-1.1344903045750607,-1.1287377428819854,-1.1229827315663266,-1.1172302061145984,-1.1114850803357887,-1.1050012328230603,-1.1000365171176396,-1.0943427133089054,-1.096429132181913,-1.1012665552202203,-1.1063016952489622,-1.1029861345516356,-1.0955419294646385,-1.088093025100807,-1.0820445931065403,-1.0855461428741462,-1.0892719321372646,-1.0932149986283575,-1.0985791307362849,-1.1049115728205723,-1.111450303024182,-1.1085487743655218,-1.1055802558627295,-1.1026753231515998,-1.099843810180876,-1.097097608188629,-1.094451234233631,-1.0970131897555555,-1.1071041546855636,-1.117546437527258,-1.1282214980336462,-1.1389149647039734,-1.1491965148634273,-1.1581643936038324,-1.164267470987495,-1.1664128167224543,-1.1654354181065374,-1.162761944780276,-1.1592455418471106,-1.1552897254152406,-1.1510880352821515,-1.1583866147365907,-1.1659505921049353,-1.1736301669569205,-1.1814226867683528,-1.1893255593482852,-1.1973362514300954,-1.203933295243869,-1.2108119138406837,-1.2219907001850983,-1.2298284845860497,-1.2265542428310008,-1.223320812700976,-1.220133427200171,-1.2169941601457106,-1.2139051768052758,-1.2108687680138175,-1.2078873621253656,-1.2049635343788343,-1.2095658221410908,-1.2160405468681863,-1.2182174439325897,-1.2262827012801054,-1.2326723907532386,-1.2362705376250087,-1.237994858193841,-1.2385712759541807,-1.2384495392387063,-1.2378910920201447,-1.2370492989033464
-1.3089280211779395,-1.3099495148115936,-1.3110822257382648,-1.3118612238689051,-1.3119147888717533,-1.3112552886327942,-1.3109967557924413,-1.3115749797305694,-1.3121478843609922,-1.3125347969821035,-1.3113119864475125,-1.3093444846064168,-1.3078514784125925,-1.3068604225906815,-1.3090677094983907,-1.3076806106950118,-1.312496964521292,-1.3163945100392842,-1.316175029473961,-1.31489560708695,-1.312946408590111,-1.3105153912531606,-1.3076997131135564,-1.3045080388175558,-1.3008903490950385,-1.2978281405719114,-1.2978992570447245,-1.2976299395650945,-1.2969231309546758,-1.2956852188966375,-1.293809792547029,-1.2932851171720348,-1.2967691389625196,-1.2987546469712568,-1.2950334297488462,-1.2914922712327415,-1.2881178678402447,-1.2848846057784111,-1.279202645038898,-1.2772250230295406,-1.2757337536830136,-1.2727820283814602,-1.264628944990901,-1.2559157529059932,-1.2472765648586297,-1.2387470396001863,-1.230370595165198,-1.2222029203977893,-1.2143189745113039,-1.2068239277608066,-1.1998698006868684,-1.1936782503873333,-1.1885625632432972,-1.184920900928824,-1.1831478048730841,-1.1834556402163072,-1.1857500753918804,-1.1897066764172077,-1.1949486757758694,-1.192344190370009,-1.1869137766658853,-1.1814489052193122,-1.1759511296120326,-1.1704219498119368,-1.16486281471433,-1.1592751249839566,-1.153660236157815,-1.1480194619530417,-1.1423540777268721,-1.1366653240458144,-1.1309544103334352,-1.12522251857827,-1.1194708070944643,-1.1137004143376252,-1.1079124627871009,-1.1021080629137656,-1.0962883172596214,-1.0966570872101693,-1.091795696111073,-1.0886755577173366,-1.0830397135984469,-1.0774397647306508,-1.0729588848377776,-1.075743357001028,-1.078774505543378,-1.0806403655441232,-1.0811479942063773,-1.0866462529877687,-1.0924778592872975,-1.0973685113116667,-1.1017260894696292,-1.1062813711842083,-1.1055752223584807,-1.0977328150482504,-1.0898857821788073,-1.082040518765715,-1.0781535898344272,-1.0873465489151526,-1.091922587214807,-1.0895339605658672,-1.0873134086567804,-1.085296600621954,-1.0897334946401767,-1.0959816006301244,-1.1023753666533098,-1.108911485117221,-1.115586716979613,-1.1223978913575081,-1.1293419049923221,-1.1364157215978672,-1.1436163711130503,-1.1509409488765339,-1.1467403489531929,-1.142302264675787,-1.137806838749551,-1.1427526498732172,-1.1582198057247757,-1.1748058239848813,-1.1922040482075769,-1.2014212330752372,-1.1996880462273793,-1.198107603210791,-1.1968388468538116,-1.195956410972287,-1.195541439813777,-1.1956905426688262,-1.1965192796487987,-1.198163359002554,-1.2007765815846678,-1.204523606489521,-1.2021000159300081,-1.2037845202480273,-1.2165379264004583,-1.2143989352810856,-1.2105887112145428,-1.2067868045528156,-1.2029932554538663,-1.2089092145364813,-1.2151761133783188,-1.2214954782073644,-1.2278608971068614
-1.3089280211779395,-1.308610351665024,-1.3082806214010658,-1.3081984985636526,-1.3085353809104925,-1.3090968949570672,-1.3086446788120152,-1.307080323243384,-1.3061564784984503,-1.3058487999437598,-1.3054308635889615,-1.3047579255422865,-1.3046029951360838,-1.3056577343331925,-1.3058911982008226,-1.304803091947857,-1.3026438068451385,-1.3019595593525188,-1.3005821251129603,-1.2986428152655178,-1.296356854078491,-1.2950731680847183,-1.2958843167699705,-1.299615602310632,-1.2973867614665764,-1.2967714444483303,-1.292218895293568,-1.2871564416350394,-1.282893865385713,-1.2863099860616263,-1.2897848476240932,-1.291189815217708,-1.2877484321447719,-1.2835054091466813,-1.2787436372989043,-1.2745079764728695,-1.2728366310458494,-1.2736955257907636,-1.2754606355438507,-1.2690747891887122,-1.2588931747927454,-1.248702362823652,-1.2385419577144303,-1.228447607126437,-1.2184518325947375,-1.2085846978701236,-1.1988743299734503,-1.1893473095490317,-1.1800289458639213,-1.1709434498249884,-1.162114016752217,-1.153562829860581,-1.1453109956229477,-1.1373784233259627,-1.1297836629026128,-1.1225437170768287,-1.1157406521634234,-1.111315572143218,-1.106043137995047,-1.1002335403509438,-1.0941132584829223,-1.0878404843668465,-1.0828216573714293,-1.0787937154547493,-1.0751815156812623,-1.0719815822714853,-1.0691889144154607,-1.0682474038445353,-1.07068120172314,-1.0732855552964309,-1.0760587108431499,-1.07899921326419,-1.0821055517713014,-1.0853760680586677,-1.0888089246815902,-1.0924020913128163,-1.0961533369323033,-1.090454324662487,-1.0885803035238029,-1.0809754908929357,-1.074276864768972,-1.0704291213289703,-1.0718802042632263,-1.0685137130555789,-1.0717271559102999,-1.07609868732433,-1.073184834058413,-1.065727257041572,-1.0582684076977071,-1.0508090094505937,-1.043349739118903,-1.0402993510070213,-1.0467231846634313,-1.0537357263103257,-1.0613237267977733,-1.0694701839737348,-1.0742019550329598,-1.0663739522138274,-1.0662662276448662,-1.071897243980386,-1.0776878369497327,-1.0836344250404404,-1.0835293413956304,-1.0820709894376286,-1.0809990321398057,-1.0804150323244182,-1.080451887666519,-1.081281554074704,-1.0831206087462846,-1.0862279459215864,-1.090885588226345,-1.097354744695469,-1.1058121445727558,-1.1162941534407569,-1.1286842473421244,-1.133274837231161,-1.128719919316354,-1.1241514295876076,-1.1195759932812113,-1.1149984887734545,-1.1132792920012584,-1.1182509602076394,-1.1233115427630755,-1.1284597372889547,-1.133694225669986,-1.1390136692637842,-1.144416702804251,-1.1499019266360957,-1.1558947866701221,-1.1727903610063661,-1.1889299527257853,-1.1992997029835075,-1.196565666111157,-1.1939011597428717,-1.191309631772399,-1.1965518697557629,-1.2026997908366504,-1.1992081125924106,-1.1954314346238668,-1.1916632920156935,-1.187903769356235
-1.2937593025457022,-1.2953603405646745,-1.29687839151953,-1.2983277080168323,-1.299646169387711,-1.3007112937169873,-1.3013331694858135,-1.3009769213669289,-1.298732880376793,-1.2969688238414694,-1.2984702028233304,-1.2999326988244508,-1.3012112403567557,-1.302080593492465,-1.3022079094968262,-1.3024646071821275,-1.2981646218530074,-1.2916102527317164,-1.2898623844230779,-1.2915967991401551,-1.2930118031955766,-1.2929402429973527,-1.2955978074699661,-1.2967368141705304,-1.296202451690409,-1.2876956344560517,-1.2794997662719445,-1.2796197561673537,-1.28166640932228,-1.2758561370763948,-1.2698271539862516,-1.2635665896208206,-1.256912451919703,-1.257472250482394,-1.2594021582593924,-1.2597374237987,-1.2565036378758945,-1.2498156769707032,-1.2413431911418245,-1.231907078676044,-1.2218491012647166,-1.2113544743735185,-1.2005472097817238,-1.1895218888647265,-1.1783574289837844,-1.167124821714975,-1.1558925685572032,-1.1447312115221089,-1.1337175224838378,-1.1262583918761198,-1.1222778896910426,-1.1182421981489443,-1.119283292512174,-1.1206569827847122,-1.120616727741213,-1.1189476529611098,-1.1156738454268587,-1.1091873785950537,-1.1030955600729953,-1.0974074305740222,-1.092129766030948,-1.0872670752024702,-1.081526216140389,-1.075251142792391,-1.0690805110790684,-1.0640184646238353,-1.0659884861229596,-1.0667972131550183,-1.0647991072020804,-1.0631863688425462,-1.0630019192150493,-1.0657083746363711,-1.0686923170730918,-1.0719410471367241,-1.0754432113857013,-1.079188602298566,-1.083167981204268,-1.087372925065965,-1.0846071846659924,-1.078748002162309,-1.0728778923229507,-1.0693610373441822,-1.0673829459823283,-1.0663654224713137,-1.0608996931556582,-1.05548715843367,-1.050131811686922,-1.0448374784597472,-1.0396077951458418,-1.034446185356448,-1.0344741386035707,-1.0358912298721286,-1.036039993764919,-1.0406347318264761,-1.0454118654643554,-1.0503674477617713,-1.0554975839964085,-1.0607984363649985,-1.0585595776916064,-1.05076129991608,-1.042981128826706,-1.0373978000179374,-1.0404401881543928,-1.0435952601635616,-1.04686181161519,-1.0502386282773584,-1.0537244874321248,-1.0573181590912153,-1.061018407107344,-1.0648239901756718,-1.0687336627187944,-1.0727461756470236,-1.0768602769839717,-1.0810747123450772,-1.0853882252537206,-1.0897995572760655,-1.0943074479510893,-1.0989106344863817,-1.1036078511829688,-1.1083978285429303,-1.110422709757602,-1.1058519674782126,-1.1012901664253736,-1.0967466032830053,-1.0923280574078253,-1.1032392559648816,-1.120956828649856,-1.138554873543277,-1.1554678967938836,-1.1611131122656575,-1.166835998536106,-1.172634886152709,-1.1785079825471243,-1.184453334589116,-1.1904687782169467,-1.1887947331894457,-1.1863603276213581,-1.1840105006372648,-1.1817495686343662,-1.1795820870883347,-1.177512857908999
-1.2937593025457017,-1.2926753300673994,-1.291693917826528,-1.290997388385906,-1.2908024769401667,-1.2913165147189962,-1.2924197003987752,-1.2938158430530367,-1.295311186493882,-1.294649272647801,-1.2897573080657418,-1.2844948140792365,-1.2860441267862446,-1.2895689395637229,-1.2929192278295505,-1.29364866429522,-1.2907504976287287,-1.2881335015146196,-1.2864684123060321,-1.2855035545369582,-1.288015067989615,-1.2916460492009985,-1.2904478641461095,-1.2876876647974798,-1.2848921445643182,-1.2820308968250274,-1.2790071286417688,-1.2756845664833794,-1.2718914640912016,-1.2674255188202648,-1.262101126009728,-1.2558609974005344,-1.254979564463237,-1.2496748126922734,-1.2417479017408868,-1.2331152215051373,-1.2238226221864235,-1.2139468323714386,-1.2035753221353274,-1.192798517304485,-1.1817206369006055,-1.1705430126389729,-1.1632460129444524,-1.1573980623324838,-1.1512973687983794,-1.1449522634378473,-1.1383724740413417,-1.1340533953933623,-1.1301835619848248,-1.1229384140342384,-1.113882167892687,-1.116891938250155,-1.1141515535958115,-1.1100062651393428,-1.1058067045580786,-1.1015533012857242,-1.0972465397997564,-1.092886958149063,-1.0884751470933258,-1.0840117498435187,-1.0794974630536376,-1.0749330412952802,-1.0703193127794797,-1.0656572405941338,-1.0619317872784713,-1.0628818106495754,-1.057153140733001,-1.0566995543544926,-1.0584803441140203,-1.0605872165597505,-1.0619501134728029,-1.0610809786578144,-1.0605692806587181,-1.0604051480341936,-1.0605786331418945,-1.0610798031822863,-1.0618988128994356,-1.0630259612545552,-1.0644517343810702,-1.066166836899043,-1.06816221211851,-1.0669979858816094,-1.06110943484307,-1.0552134187037252,-1.0493111512828235,-1.043403888279597,-1.0374929356904636,-1.031579659243242,-1.0256654950324526,-1.029254363408644,-1.0293558339366675,-1.0316316443772393,-1.0284340739842612,-1.0209788254009329,-1.0207126293437438,-1.021575670531736,-1.0239174007308387,-1.0263787500914354,-1.028958605823326,-1.031655835511482,-1.0344692889709286,-1.03522071861889,-1.0293188371946318,-1.0307310990035843,-1.0322170817153191,-1.0337764217032435,-1.0354087363783266,-1.0371136237599803,-1.0388906621394316,-1.040739409822681,-1.0426594049417313,-1.0446501653239846,-1.0467111884108808,-1.0488419512177432,-1.051041910327644,-1.0533105019127813,-1.05564714177744,-1.0580512254171257,-1.0605221280889268,-1.063059204888555,-1.0656617908297674,-1.0683292009223218,-1.0710607302446933,-1.073855654008212,-1.0851333764903828,-1.0875261382325352,-1.0830384682718444,-1.0856541048332344,-1.0887544363619908,-1.0919133981118403,-1.0951301266567173,-1.0984037385518768,-1.1017333301939507,-1.105117977646895,-1.1085567364321012,-1.1120486412810138,-1.115592705848787,-1.1191879223877939,-1.1228332613798724,-1.1265276711265537,-1.130270077296796
-1.2788881507045609,-1.2799715924618351,-1.2811869239435565,-1.2824264357599797,-1.283312112585795,-1.2834677137137391,-1.282942227924679,-1.2820581720450073,-1.2811080653306637,-1.2803675473028084,-1.2805098313035386,-1.28264397647819,-1.2792607253332613,-1.275730336876745,-1.277629352800592,-1.2816640736833487,-1.28476921122112,-1.28511434648825,-1.2797237630455855,-1.2734023248765838,-1.266669477847255,-1.262501126379998,-1.2645829317730957,-1.2670909291623416,-1.2698727645190202,-1.2728341238248253,-1.275596302201376,-1.2701331772050168,-1.2615915192915899,-1.2529730203604057,-1.2494560123137646,-1.2522630054251207,-1.2488220726293398,-1.2411682881790467,-1.2330501184203793,-1.2245697225502783,-1.2157949330730662,-1.2067720548995209,-1.1975326026812079,-1.188093853916734,-1.1784456075399037,-1.1688345629436983,-1.1598034657549194,-1.149595017193769,-1.145336245830904,-1.1416284612052972,-1.137868124990513,-1.1315688159876183,-1.124552875051682,-1.1173367013125657,-1.112494043982318,-1.1024987393257293,-1.0946087156811186,-1.0867125532305029,-1.0786751251843514,-1.0705069102019238,-1.064609357139568,-1.0615130115685298,-1.0589038529700647,-1.0567921340144355,-1.0559563478742144,-1.0571976984145128,-1.0586084955633708,-1.0601882678631673,-1.0609482667019392,-1.0562005635705052,-1.0552673341082888,-1.0515215037096635,-1.0461296095108268,-1.041007844011323,-1.0361822023608789,-1.0316770972175897,-1.0275160594813424,-1.0237220415420007,-1.020939088286977,-1.0214115373643429,-1.024865917940914,-1.028399084972079,-1.031903099921685,-1.035168196790504,-1.0377551057858012,-1.0387822000545994,-1.0370898379005768,-1.0325020363751394,-1.0260403896350505,-1.0186249981147182,-1.0172522438501779,-1.0206437551614793,-1.0246438926603973,-1.0233902675755155,-1.0274137153662528,-1.0243396586873046,-1.0194002799593582,-1.0199774745864307,-1.019354650710217,-1.021524064420977,-1.0224115428219653,-1.0233748199850403,-1.0244136415024343,-1.0255277411654182,-1.0267168393214883,-1.0279806414889707,-1.0274814440675606,-1.019764458002606,-1.0120707351626432,-1.0044011060800324,-0.996756283590174,-0.9891368838360775,-0.9815434431449992,-0.9739764318208195,-0.9672723982592252,-0.9677937257809992,-0.9683663421239164,-0.9689896291668755,-0.9696629845901836,-0.9732522500816947,-0.9756423480852372,-0.9769406613007137,-0.9783313139349227,-0.9960432548231717,-1.0138199607556064,-1.0316482450384026,-1.049511315919454,-1.067382909871335,-1.0767132276092513,-1.0796326866665655,-1.082613247040761,-1.0785266431098073,-1.0740192539682063,-1.0695208664024998,-1.065033019626239,-1.0605564411728938,-1.0560915440522436,-1.0516385865521078,-1.0471977370112726,-1.048410767959576,-1.0518882705939516,-1.0542964007355282,-1.0557985652636797,-1.0565442067170103,-1.0566632984902355
-1.2788881507045604,-1.278464974005227,-1.2779998277885476,-1.2773003269124037,-1.2761285926748345,-1.2743825506156132,-1.2722911810420494,-1.2715449050520626,-1.2734907820407648,-1.2760136289403352,-1.2780398256459795,-1.27795064854533,-1.2757275611198977,-1.2724231774002825,-1.2715392125999896,-1.2672477313929857,-1.266564264637676,-1.2696873898682821,-1.2711851110855354,-1.2682656421361411,-1.261624557837703,-1.2594571629621618,-1.252257983226839,-1.2448125971556636,-1.2372100088050848,-1.2370705229424737,-1.2389255004417112,-1.2412585802864884,-1.243873945015005,-1.2466363334179127,-1.2443526245127787,-1.2357528020299406,-1.2271883037664744,-1.2186716149770382,-1.2102143734473927,-1.2018280165025734,-1.1935243568844074,-1.1885250747777467,-1.1840041872668006,-1.1792155770936363,-1.1741586340927412,-1.1684671156212625,-1.157689909973765,-1.1489966079811897,-1.139483060617641,-1.1293395640030763,-1.1191413897331102,-1.110545494093099,-1.107170478316116,-1.110567787348404,-1.1099325313397341,-1.1023525150903886,-1.0930770096124538,-1.084352650712282,-1.0764288502092856,-1.0693658996642879,-1.0631664719189189,-1.0577778215977416,-1.053979759483864,-1.0548839934271348,-1.0551800607887196,-1.0540616860092826,-1.053423770220233,-1.0532473477998385,-1.053509355485009,-1.0541782923071792,-1.051377489263393,-1.046533478605551,-1.0416422932058418,-1.0367075315947458,-1.0317305821486782,-1.026712592871435,-1.0228069638164112,-1.0218251970719208,-1.020317560403527,-1.020145281777707,-1.0194410530813496,-1.018824181684634,-1.0182928512329954,-1.0178455707096412,-1.0174811117326037,-1.0171984583310447,-1.0169967664534538,-1.0168753311190022,-1.0168335596131928,-1.016870949495455,-1.0169870704624533,-1.01718154932034,-1.0195653792429922,-1.0197519615722337,-1.0182320093546626,-1.0187369330216387,-1.0193188323089852,-1.0172554089024748,-1.0135260021343069,-1.0060760884990403,-1.000450887450976,-0.9959220699426414,-0.991477661063425,-0.9871172708742808,-0.9828399612578078,-0.978644228901631,-0.9745279959607585,-0.9704886097657166,-0.9665228527567805,-0.9654575351364134,-0.9657127577753286,-0.9660225159928331,-0.9663861464737113,-0.9668029910039921,-0.9664362657026628,-0.9589233166224576,-0.9568662849216567,-0.9641149254943875,-0.9695014167638365,-0.970385824525927,-0.9711575863936117,-0.9719777319372839,-0.9773805642158485,-0.9771511761611084,-0.9764001895652218,-0.9757324267580417,-0.9767875109912061,-0.9778884617106316,-0.9790350183186662,-0.9802269795306655,-0.9814642097508823,-0.9827466461131777,-0.9848520828322778,-0.9981958082583535,-1.010255320319546,-1.020892452607196,-1.0300166129022914,-1.0376030850376265,-1.0436984917473557,-1.042769104965427,-1.038352758255531,-1.0339487334651691,-1.0295570428317227,-1.025177679120369,-1.0209965222588562
-1.264339997052493,-1.2650250318792493,-1.2653309268838777,-1.2653941733865148,-1.2655402420855888,-1.2662813370136048,-1.2676504574937466,-1.2679248913037058,-1.2660700893579295,-1.2649278230681498,-1.2646988967905686,-1.2649487493789036,-1.2674443225291925,-1.2704520331174023,-1.2642096609168147,-1.2632599264835411,-1.2632748828944136,-1.2605609338914117,-1.2594588863128038,-1.2596286727513435,-1.26065712557673,-1.2536228207201963,-1.245079614081033,-1.236253801495084,-1.2359014241674522,-1.229474368001475,-1.2216229484421046,-1.219000463806895,-1.2173175295687195,-1.215242438836723,-1.2128422972154989,-1.2101539272455721,-1.2071965352711902,-1.2039790846827327,-1.2005045258944156,-1.1967723406602078,-1.1927801909235192,-1.1853165921382396,-1.1772222644445265,-1.169277303631767,-1.161683265208932,-1.1563468846147897,-1.1526277917072223,-1.1460801838945165,-1.1341244129812407,-1.1240423224333165,-1.1171827437902673,-1.1088867565145701,-1.104150929405686,-1.0980205412531454,-1.0921773072003853,-1.0866458228528066,-1.0814522452503725,-1.0766240033719137,-1.0721891994124961,-1.06817562455554,-1.0622177720508257,-1.0538169568320837,-1.0531094699831816,-1.0490558985870222,-1.0455145234647247,-1.0423954919758427,-1.0396248031553421,-1.0371436191199455,-1.0349060161861536,-1.0328764372111676,-1.0310273952063804,-1.029337593813195,-1.027790459962489,-1.026373024858188,-1.0250750794591577,-1.0238885389663377,-1.0216546624547334,-1.0165578793373944,-1.0180972425419108,-1.017324745995039,-1.0147653221286945,-1.0126605352363351,-1.0110310409464458,-1.0098967562993062,-1.0092766844777472,-1.00918871871689,-1.009649432193207,-1.0106738609314405,-1.0122752869050347,-1.0144650283649277,-1.0125275905739306,-1.0159431315028438,-1.0174540574789122,-1.017804300503422,-1.0138406735223655,-1.0134263991765544,-1.0152789870409051,-1.0145399884172912,-1.0097607114146163,-1.0050639785880995,-0.9986295372018177,-0.9911867712966042,-0.9837481860194641,-0.9763141505315085,-0.9688850098738043,-0.9649953674448707,-0.9650257597233649,-0.9651133662732407,-0.9652575149288438,-0.9626269635352522,-0.9587966695341583,-0.9550272313357171,-0.9513134981271909,-0.947649973224018,-0.9440308880431001,-0.9476419434379855,-0.9514379125089674,-0.9439803773667466,-0.9365509927205835,-0.9291500499686937,-0.9431454377477158,-0.9606953613162013,-0.9728457504846444,-0.9737611624525117,-0.9747235231277945,-0.9752409477875545,-0.9737599595729823,-0.9720233699742078,-0.9700820668971009,-0.9679755816270248,-0.9657354898941923,-0.9703876192940362,-0.9840743062824386,-0.9854472971281183,-0.9868658243989978,-0.9883302035493351,-0.989840871890582,-0.9913984022717752,-0.9930035185245272,-0.9946571129474169,-0.9963602661499594,-1.0006391816301392,-1.0073860330343614,-1.0141721119752658,-1.020810619230229
-1.2643399970524924,-1.2640331826418516,-1.263611848880507,-1.2632980006771493,-1.2632863291396705,-1.2632733356044827,-1.262992466147114,-1.262563838463017,-1.261831108308935,-1.2601341152131043,-1.2579288800831683,-1.2573545813766351,-1.2595450034934081,-1.2583317821222346,-1.2598266106377805,-1.2571520342175335,-1.2503821572032294,-1.2466791454097501,-1.2448349527012594,-1.2422114344948365,-1.2391944391172618,-1.236905800637731,-1.2358107556160705,-1.2355019405301453,-1.2272574741366222,-1.2206725672855143,-1.220175735893856,-1.2136699797806965,-1.2056286106081002,-1.1975112575571294,-1.1903727173907093,-1.1876209229780883,-1.184780575439641,-1.1818570851398578,-1.1788549491340101,-1.1757776103746937,-1.1726272284537962,-1.1694039515434531,-1.1661032013905825,-1.1627018504847442,-1.1590111864703423,-1.1531375477122192,-1.1457347902218293,-1.138346367084811,-1.1311042040969552,-1.1219967892498508,-1.1097627772292158,-1.1038418625621915,-1.0985794285933683,-1.0882248225491964,-1.0778288051843583,-1.0673972714548896,-1.0569359940058087,-1.0519295721016633,-1.0520163017584767,-1.0522625803411347,-1.052670641375268,-1.0532424614047908,-1.0453130732405471,-1.0367141247219966,-1.0280275286527765,-1.0192601485260315,-1.01649795183901,-1.0145412773923481,-1.0127129793223744,-1.011014170437739,-1.009445836423259,-1.0080088402051541,-1.0067039264022135,-1.0055317257847884,-1.0068607409514423,-1.0093248237843389,-1.0120306534890187,-1.0149614579636368,-1.011423331819278,-1.006252110344267,-1.0010733719384166,-1.0009733429831296,-1.0010072820052787,-1.001174909775615,-1.0014758768055696,-1.0019097667437067,-1.002476099685705,-1.0035611550647574,-1.0063326839092102,-1.009322785966063,-1.0107318486573538,-1.007273563583611,-1.0086213136518576,-1.0100966285424904,-1.0116986292097134,-1.007933357389374,-1.0020318695604393,-0.9961382170942517,-0.9902545817722426,-0.9843833480073592,-0.9785271353182221,-0.9726888362055393,-0.9668716604163468,-0.9651089206360278,-0.9650228597931386,-0.9614610825233283,-0.9540426739774555,-0.9466300608641127,-0.9392235048162654,-0.9318232495506716,-0.9244295226853375,-0.9170425373826265,-0.9109307186826339,-0.9235642832482167,-0.9364813011253297,-0.9404502824248571,-0.936902088825267,-0.9333802176642738,-0.9298786410493269,-0.9263914721994683,-0.9229130381661508,-0.9194379438563803,-0.9159611258719007,-0.9124778952397721,-0.9089839686767522,-0.9054754885598468,-0.9048903045896539,-0.9109101556393124,-0.9218452995116424,-0.9387355050543382,-0.9549599278624479,-0.9633798485113534,-0.9609399468503277,-0.9584236275174423,-0.9558450761597503,-0.9610374226940976,-0.9675276795951664,-0.9740634547648739,-0.9806435851991306,-0.9872669552663407,-0.9939324955390343,-0.9981142696284101,-0.9999206515066685,-1.0017812059452131,-1.003698026800964
-1.2501407221358602,-1.2507027529222619,-1.251276297475237,-1.2518297105047123,-1.252291887539132,-1.2526162521260016,-1.2527637581146838,-1.2526734173114558,-1.2523479838997615,-1.2521081615022949,-1.2532541316706627,-1.2562211213845387,-1.256211996653099,-1.2575214241036268,-1.255650129161272,-1.2525096771551278,-1.2492627678157922,-1.2453632179100815,-1.240203472367244,-1.2341428899393996,-1.2319220957469936,-1.2283057097378478,-1.2224270112497093,-1.2193723544191168,-1.2203368744235679,-1.2181540247507763,-1.2089866133196026,-1.1997885362604241,-1.1955866819946996,-1.1930298954856087,-1.1893297695617486,-1.181095505965065,-1.172819250025276,-1.164511279457426,-1.1561813483873924,-1.1478387297827721,-1.1394922854891756,-1.1311505866891047,-1.1228221285777473,-1.1145157494498739,-1.1062415574596407,-1.0980133246081463,-1.0910348511742092,-1.0929112912934384,-1.095171894914168,-1.097778087351834,-1.100686381069823,-1.0974646322308623,-1.0851396065074637,-1.0728271949793113,-1.060575619265995,-1.0522245353473758,-1.051999900071153,-1.0464505836381186,-1.0368364745388798,-1.0337210980962066,-1.0308546576269024,-1.0281586478056266,-1.0255814896421809,-1.0231251144785583,-1.0207913184979491,-1.018581758575966,-1.0138889448043922,-1.0113378736731664,-1.0088585297683403,-1.006453196714964,-1.004131425792481,-1.0020287908607912,-1.0027436676376165,-1.0046554854004812,-1.0044927596933908,-1.0035874443876511,-1.002816095308611,-1.0021789312451372,-1.0016760784002123,-1.0013075743559963,-1.0010453073726366,-0.9958040187453006,-0.9931052331221912,-0.9947324102747328,-0.996594401104467,-0.9986885789969078,-1.0010119354097247,-1.0031743353998042,-1.0040038764692931,-1.004964071353375,-1.006054217367455,-1.0025856703578788,-0.9942983980141133,-0.9859313764450603,-0.9775266583545936,-0.9692866589520858,-0.967438090606688,-0.9669009277995868,-0.9664440623617936,-0.9660532844355867,-0.9657255633683937,-0.9654595248961568,-0.9652542367322905,-0.961079186749649,-0.9553154237412089,-0.9495848807580858,-0.9438926512191994,-0.9382445098085297,-0.9326470256138313,-0.9271076930269215,-0.9216350818566128,-0.9162390072451999,-0.9096624944649868,-0.90572310180168,-0.9006308928201223,-0.8956708768050623,-0.8908620603934763,-0.8911033064056346,-0.9083405770078725,-0.9256908687280627,-0.92177785799614,-0.9144347905896748,-0.9071214001075916,-0.899838777839828,-0.893032435991019,-0.8989304745417526,-0.9019490322333956,-0.9044108838966416,-0.9169883219750179,-0.9231231591559981,-0.9293130817731399,-0.9355565617507811,-0.9418521269036457,-0.9481983596201742,-0.9545938956112812,-0.9532149323389829,-0.9505419445357965,-0.9478334126936687,-0.9450954866124475,-0.9423333910248237,-0.9395516003363742,-0.9367539762076751,-0.9339438769882822,-0.9311242455317803,-0.9282976802434586
-1.25014072213586,-1.2501485842881577,-1.2498749700552996,-1.2491055572807408,-1.2477796821094262,-1.2462104114350852,-1.2449448815925894,-1.244412599866078,-1.2447881560311067,-1.2462372990444914,-1.2487546053973293,-1.2498769248898227,-1.2499450391598417,-1.249403388537614,-1.2481353387388616,-1.2481624109116276,-1.2477526963388352,-1.2433920557315055,-1.2364044748992815,-1.2334379521495331,-1.227581024618301,-1.220811449013723,-1.2161757620336373,-1.2132264772329966,-1.2051697434153086,-1.2027060915612113,-1.200397772482283,-1.1980400680379901,-1.1905878045434173,-1.18140954171376,-1.172277473107839,-1.163215047582215,-1.154246499177571,-1.1453981251316665,-1.136700171277592,-1.1281900250204673,-1.1199180300944551,-1.111958045408311,-1.1044236597619612,-1.0974766202128363,-1.091273316542201,-1.0895865655506682,-1.0898560664911707,-1.0818381227156597,-1.0742694967529525,-1.0683703600865955,-1.0644816064935412,-1.0607299632577496,-1.0570752753551675,-1.053508171516874,-1.052600467306184,-1.0484512135569184,-1.043282431085397,-1.0400233212465355,-1.0365949060112782,-1.0336674631852185,-1.030676664134101,-1.0277028326386368,-1.0247993999319982,-1.0219662655898454,-1.0192034144620394,-1.0165109151515295,-1.0104183292756614,-1.0015079344202227,-0.9976849622134085,-0.9984716292245714,-0.9995485660540444,-1.000770929186071,-0.9995307390891144,-0.9974385081112818,-0.995387024205006,-0.9933991965610502,-0.9914788812403708,-0.9896272078089028,-0.98897727488684,-0.9896506546691493,-0.9905631805704531,-0.9917149590420657,-0.9905293022619439,-0.9852223087439249,-0.9798840784831813,-0.9772959941732449,-0.9760624692330344,-0.974896432406164,-0.9737975003953263,-0.9727652356632848,-0.9717991180997894,-0.9708984744955367,-0.9700622720438048,-0.9692883324506245,-0.9685684406043316,-0.9677206884613954,-0.9605313850630122,-0.9520891320925293,-0.9436308448779962,-0.9351747432413218,-0.9267266591291419,-0.918289929647,-0.9098668522787907,-0.9014591341649156,-0.8930680954592773,-0.8846947830232121,-0.8763400419937,-0.8680045641203815,-0.8596889219271189,-0.8597050021692718,-0.876983735000203,-0.8935410196200797,-0.909155575344583,-0.9022895857371738,-0.8949240004910761,-0.8875659416576562,-0.8802156786781872,-0.8862257735855636,-0.8817856536029574,-0.877567446472769,-0.8735985547612438,-0.8757279845220838,-0.8814291896738586,-0.8871980309755916,-0.8925901934032681,-0.8853972496260241,-0.8865968351105362,-0.8984016116461948,-0.8948306645696373,-0.8912340387990385,-0.8876099707950749,-0.8839570601952573,-0.880274241535604,-0.8765607543904759,-0.872816112982501,-0.8690400761527846,-0.8652326184305936,-0.8613939028158499,-0.8595406479463202,-0.861402884150321,-0.8634287725176222,-0.8656058534700755,-0.8679230505382289,-0.8703705170478875,-0.8729394892934623
-1.2363165971313919,-1.2377005814755966,-1.2388573736004282,-1.2396627519705294,-1.2401413790096156,-1.240454647545128,-1.2408331286704222,-1.2414550984210888,-1.2423473015649447,-1.2431873205583015,-1.2435232300624453,-1.2452468074289107,-1.246509224244068,-1.2474437165822614,-1.2479876626424877,-1.2454851865201881,-1.2409179600069982,-1.2345110408678128,-1.2339802751104376,-1.2293824228440637,-1.2223430187544302,-1.2152908197893533,-1.214186540927617,-1.2086318055803158,-1.2040766967025425,-1.1934560085555483,-1.1819597815644547,-1.1744136915294119,-1.166770206002173,-1.1590607514351134,-1.1513007042753018,-1.1438997746754611,-1.1367158369735237,-1.1295455264181784,-1.1223964209501542,-1.1152770741931028,-1.1081992737446484,-1.1011878031466058,-1.095556081412955,-1.091347537289517,-1.0886606288375689,-1.0858278678715791,-1.080979327980308,-1.0765317204286076,-1.0723471624571805,-1.0683454402670822,-1.064050562204762,-1.0601680892807541,-1.0564620627900485,-1.053124423934773,-1.050022699277704,-1.0466149786268517,-1.0427848568973155,-1.03963476826394,-1.0359465071103056,-1.0254291526919688,-1.0149039691810509,-1.0058544345542264,-1.0040913307415358,-1.002350913686314,-1.0006350851932164,-0.9989530629972906,-0.997320424599674,-0.9972071159008314,-0.9942870026917863,-0.992932841512641,-0.9917178298871088,-0.9906629680762467,-0.9897867427432381,-0.9891048667824718,-0.9886302773549893,-0.9883732944840617,-0.9883418655729606,-0.9885418447228274,-0.987844564817724,-0.986131059941803,-0.9844866661259766,-0.9829112778754499,-0.9814047359002092,-0.9799668388168317,-0.9785973488330755,-0.9745156958236576,-0.9691182298944767,-0.9636927398014947,-0.9582402737114699,-0.9527618677407999,-0.9472585449160156,-0.9417313142419554,-0.936181169881896,-0.9306090904467657,-0.9250160383883799,-0.9194029594908053,-0.9137707824536321,-0.9081204185608329,-0.902452761428925,-0.8967686868282438,-0.8910690525713676,-0.885354698462888,-0.8796264463049859,-0.8738850999535295,-0.8681314454197331,-0.8623662510126451,-0.8565902675180332,-0.8508042284095163,-0.845008850088132,-0.8513935936354828,-0.8431189817902878,-0.8348654274487526,-0.8277954599813484,-0.832792283997934,-0.8401576805566647,-0.8570028857490941,-0.8739877905248434,-0.8728738077743801,-0.865544575056143,-0.8645423263157355,-0.8700968978305516,-0.8699072662207579,-0.8665216285321886,-0.8634679969284882,-0.8607693708902087,-0.8681392966929069,-0.8780212483651599,-0.87094141535096,-0.8638153564300888,-0.8567117759520181,-0.8525643623510356,-0.852475979063616,-0.8527067856028934,-0.8532336723539746,-0.8540335574366953,-0.8550842086745565,-0.8563647717618723,-0.8578560572343003,-0.8575242558080363,-0.8536241452061946,-0.8496941613213274,-0.8457350025895947,-0.8417474674025609,-0.8377324558900101,-0.8336909900586091
-1.2363165971313905,-1.2355865302645066,-1.2349868212313577,-1.2346030791048888,-1.2345200517578014,-1.2348323324010666,-1.235511737520174,-1.2362831916648132,-1.2370626278507477,-1.2404036831441543,-1.2430423979843834,-1.2415534117364362,-1.2387764218766195,-1.235253122172713,-1.2320374163047154,-1.233054784123305,-1.2337176141490236,-1.2340311096500312,-1.2266715446463332,-1.2176843611179258,-1.2111173293462485,-1.2139294127048772,-1.2082256147797144,-1.201931666084392,-1.196286083065718,-1.1893317198865494,-1.1817961417622744,-1.1726358800013965,-1.1654639517030407,-1.1582802822676324,-1.1510901610629234,-1.1434984861655402,-1.1356592262789507,-1.1277862965626002,-1.1198822928244985,-1.111949574159622,-1.104032211568332,-1.0997865635669548,-1.094347275987916,-1.0890405891528139,-1.0871654122948562,-1.083009553751389,-1.0788676445131682,-1.0746831679554782,-1.0701571092083404,-1.064079487601602,-1.0565498789357797,-1.054602012765118,-1.0537928711419293,-1.0528800706776136,-1.0494082667153868,-1.046043172407661,-1.0365540021315958,-1.0250416660028216,-1.0141513604870709,-1.009476800190996,-1.0076456431229004,-1.0043767737190785,-0.9997918514207864,-0.998583942866623,-0.9977292491277421,-0.997220314590476,-0.9970491260054157,-0.9957574267920646,-0.992534383667091,-0.9835026900167754,-0.9744174957401133,-0.9652831068650363,-0.9561035260205664,-0.946882483662074,-0.937623467865663,-0.9283297530590797,-0.919004428296486,-0.9096504260630351,-0.9002705532677218,-0.8908675273812641,-0.8814440233672687,-0.8720027430581383,-0.862546533204855,-0.8530786177302947,-0.8460973578960784,-0.8408627864789766,-0.8357938951685084,-0.8309073075615938,-0.8262188572450326,-0.8217429255149913,-0.8174917784743765,-0.8134749802224235,-0.8096989587189154,-0.8061667825015455,-0.8028781728605492,-0.7998297364683764,-0.7970153692992605,-0.7944267627699415,-0.7920539402391591,-0.7898857632204832,-0.7879103654788135,-0.7861154930915957,-0.7844887450894041,-0.7872302738545193,-0.7913106768774885,-0.7955049523494484,-0.8051280297900503,-0.823653638083159,-0.8418820357095669,-0.8392048321466969,-0.8333928576557028,-0.827573593467654,-0.8266332211649037,-0.8234615890629035,-0.8378768921072807,-0.8430466928356166,-0.8482990855700532,-0.8536312004962667,-0.8590365755900891,-0.8581987068221739,-0.850885657261272,-0.8435756887373413,-0.8362732118676259,-0.8307365414289225,-0.849581441601841,-0.8584437319768465,-0.8565026587253577,-0.854950486035599,-0.8537841794868095,-0.8529939360791267,-0.8496362277199003,-0.8425903218158455,-0.8355748866346344,-0.828590562621577,-0.8216379937033391,-0.8147179305139893,-0.8078313240359121,-0.8009794458985731,-0.7941640717631282,-0.7914192905486112,-0.7968697811391072,-0.8024944603217499,-0.808287463283138,-0.814243010580892,-0.8203554314666919
-1.2228942144943862,-1.2241184400273732,-1.2253046592044197,-1.2262895909006843,-1.2268313489609635,-1.226681250033258,-1.2271805471437185,-1.2305954118386908,-1.234918161717168,-1.2361712371432814,-1.2356345132434323,-1.2343158778834178,-1.2320081377012555,-1.2306519510947986,-1.231430054861458,-1.2274711765898116,-1.2233566237091533,-1.2190402966723963,-1.2144953947431965,-1.2097128311282026,-1.2084191266430884,-1.2068038661642388,-1.2051162182612352,-1.2011449937287222,-1.1940469215917104,-1.1869293327228772,-1.1797919224161393,-1.169280876504695,-1.1576749980351497,-1.1511671071512868,-1.1445645197545717,-1.1378786674547836,-1.1311209048756536,-1.1243036436762432,-1.1174432325159527,-1.1105691648006073,-1.103990690207007,-1.0973299709577025,-1.091695883515245,-1.0862854501402208,-1.0805549381390336,-1.074409105614071,-1.0680017315473704,-1.061540328726608,-1.057831791567507,-1.0566258980577976,-1.0555477921052105,-1.0487189851300462,-1.0408556605466939,-1.0330196030237422,-1.0257352485604891,-1.0211161539104638,-1.0159308745961977,-1.0133294109898674,-1.011364693113836,-1.0055989564374528,-1.0032937894634841,-1.001359787513357,-0.9938545506885736,-0.9833480668164842,-0.9728841492124247,-0.9626213795148582,-0.9542277324150672,-0.9476891768582711,-0.9413706137867011,-0.9351123587655543,-0.9288865921261857,-0.9226848751402774,-0.9165051719004738,-0.910348682069388,-0.9042187074161938,-0.8981201580601312,-0.8920593216993291,-0.8860437609160292,-0.8800822780137456,-0.8741849136024964,-0.8683629551275467,-0.8626289344861422,-0.856996593619844,-0.8514807955917242,-0.843603130914101,-0.8341265862802341,-0.824663067612633,-0.815261657996325,-0.806307297421666,-0.8012208131551588,-0.7963540013686329,-0.7916005475946045,-0.7869656702564122,-0.7824547087914688,-0.7780731189914717,-0.773826467065561,-0.769720422262259,-0.7657607478865025,-0.7686522549309127,-0.7721132795557413,-0.7757050751942671,-0.77942412683774,-0.7832669864841402,-0.7830177204550671,-0.7816900837819718,-0.7863902374844871,-0.7998099262764393,-0.8042224942035778,-0.8087396213863052,-0.813358342791684,-0.8180757628659423,-0.8228890549394015,-0.8217476905370068,-0.8184226116115411,-0.8102338124308538,-0.8042364274298054,-0.7983901729783228,-0.7925403080725255,-0.7866873955754334,-0.7808319849393346,-0.7749746125749957,-0.792415040858315,-0.8116684817315498,-0.828978779692291,-0.8216925918260776,-0.8144147616493758,-0.807145369968179,-0.799884481140114,-0.7926321493772566,-0.7853884218397571,-0.7781533405763756,-0.7709269441273268,-0.7637092692541729,-0.7627061944583593,-0.7669873231467701,-0.7714779317742604,-0.7761723021989937,-0.7810645995176797,-0.7861489122952907,-0.7873877883703881,-0.7806545490487347,-0.7739707751790448,-0.7745178132211515,-0.785126840051024,-0.7962542308260323
-1.222894214494386,-1.2224165788027428,-1.2220175408114382,-1.2217400166352315,-1.2218132573237765,-1.2226695120214492,-1.2230840640262626,-1.22075069698472,-1.2193660612806312,-1.2215125832984504,-1.22425261145048,-1.2267464659376353,-1.228888072243658,-1.2285411391195649,-1.2239088279810295,-1.2182847908817847,-1.2119183102129683,-1.2088050577913418,-1.2085512109860048,-1.2082357933377235,-1.2069343471605734,-1.199450746376144,-1.193993864756959,-1.18833975575853,-1.1825048384182923,-1.176505519477798,-1.170357637915624,-1.1640761507104656,-1.1560439727093188,-1.142191804811138,-1.1293018917115816,-1.125168274796279,-1.1209880892253654,-1.1167732434420785,-1.1125352125333596,-1.1082848379111934,-1.1037628304644194,-1.0960088062691384,-1.0885505751214568,-1.0855916530670633,-1.0796344434547884,-1.0728600258569727,-1.06602764739624,-1.059209669698871,-1.0551801489904296,-1.0490198178250656,-1.0431213140341178,-1.0375248676966986,-1.03370108581185,-1.0298977872958426,-1.0252312744092158,-1.018588949089953,-1.0153929440738338,-1.011337310072804,-1.0082792564474992,-1.0041647427213192,-0.995244759699685,-0.9872824019202611,-0.9799966753789437,-0.9731230517123448,-0.9664670466910543,-0.9597722147279093,-0.9513156320800076,-0.9410810798379186,-0.9306877122600823,-0.920287843974235,-0.9099073132670975,-0.9030285167148958,-0.8968664747842393,-0.890746048664014,-0.884670088316037,-0.8786415862636502,-0.8726636738674308,-0.8667396183846885,-0.8608728207358044,-0.855066813896069,-0.849325261828077,-0.8436519588667588,-0.8380508294660985,-0.8325259282134009,-0.8270814400133876,-0.8217216803403757,-0.8164510954520082,-0.8112742624527732,-0.8061958890895641,-0.7998085258060911,-0.7945907276529891,-0.7896074923991532,-0.7847599075219405,-0.7800324709426767,-0.7754235938001106,-0.7709355683652936,-0.7665721224081218,-0.7653255826406637,-0.7619532905532574,-0.7583039675305674,-0.7548187520481435,-0.7515036564923032,-0.7483647135071081,-0.7485374662555049,-0.7675081815341906,-0.7804935561422708,-0.7794158796030421,-0.7784446790656103,-0.7775673540203236,-0.776770899169021,-0.7760417128827506,-0.7905565262428489,-0.8069244343461168,-0.8159157842532078,-0.8100784947844347,-0.8020670077372609,-0.7939223565813852,-0.7857999966039859,-0.777700047051451,-0.7696740946951998,-0.7730055988247861,-0.7691158022203406,-0.7658244803193811,-0.7641049997806624,-0.7621231921728562,-0.7598591874175931,-0.7572995819863833,-0.754438272311579,-0.7512765743716612,-0.7478226178923439,-0.7511742268865857,-0.7547944121514876,-0.7586401050513523,-0.7565003532512673,-0.7493002375469047,-0.7421089740050482,-0.7349266371534507,-0.7316462969874874,-0.7339631072047726,-0.7415880394005773,-0.7527450382853914,-0.763722797165514,-0.7723405494375517,-0.7842233450381724,-0.7955469276864808
-1.209900407066432,-1.210906774178462,-1.212041556285459,-1.2134110102945042,-1.2149491137089612,-1.2162532219187288,-1.2170903210437314,-1.2177471624850646,-1.2183782846790399,-1.2188681779749662,-1.218528256141532,-1.2175319038845205,-1.2159772366791455,-1.2140553049571325,-1.2120569612040122,-1.2103583968363694,-1.20924673281515,-1.204883403340493,-1.2049179002124044,-1.2080776315948223,-1.2046948478839368,-1.1967112672568543,-1.185171783104104,-1.1730283839269837,-1.1604798570165373,-1.1501851554638385,-1.14563349301685,-1.141316190210451,-1.1373832670044632,-1.1333770635230567,-1.1278147947127697,-1.1229300064893986,-1.1184197196972074,-1.1139111127495553,-1.1093869898733264,-1.1048087124532968,-1.1000718785014516,-1.0948234697355255,-1.088008332225865,-1.0816916970186048,-1.0746586144212749,-1.0675561821273138,-1.0611041046179823,-1.059156498700906,-1.0524082130626897,-1.045640467624797,-1.0405364456381772,-1.0372258563814212,-1.0322575011907715,-1.0273378127224513,-1.0227787022391377,-1.0175783388084125,-1.014774149820517,-1.0100691520269296,-1.003439862760529,-0.9959937655912392,-0.9877383662610684,-0.978735853202346,-0.9690855559930962,-0.9589013345593445,-0.9509462057237932,-0.9438967359394619,-0.9369136798122004,-0.9299954595773962,-0.9231402950236133,-0.9163462312450741,-0.9096111658571508,-0.9029328755352393,-0.8963090416852727,-0.8897372750401402,-0.8832151389863995,-0.8772653213028493,-0.8713610540782676,-0.8654919487478436,-0.8596619734940874,-0.8538750850621385,-0.8481352060864394,-0.8424461787146365,-0.836811668443221,-0.831234952777459,-0.825718408129817,-0.8202620603301024,-0.8148584124717966,-0.8094650343574737,-0.8037037231821738,-0.7955727788009455,-0.7862537775955993,-0.7776967191732079,-0.7716944995101467,-0.7657059214392068,-0.7597300886237361,-0.759089947796753,-0.7621369096208115,-0.7623376150723178,-0.7582367118915324,-0.7542742291072257,-0.7504550459603355,-0.746784046586775,-0.743266075294911,-0.7454079552795863,-0.7426393921431753,-0.7400649954617489,-0.737690716504801,-0.7355230940405093,-0.7425810751353872,-0.758372632726676,-0.7743687407879641,-0.7753653820825424,-0.774726448656863,-0.7741081629175808,-0.7734922332391161,-0.7728585871225668,-0.7721851678851461,-0.7714478030702798,-0.770620194664108,-0.7696226112834024,-0.768579737519843,-0.7673065937431729,-0.7632560653074496,-0.7573959013269747,-0.7515357981892539,-0.7456762325814017,-0.7398176703196876,-0.7417132198325325,-0.7446293303194524,-0.7477843703303244,-0.7440901642467095,-0.740097099122881,-0.7358638676875096,-0.7314120669399848,-0.726763330571905,-0.7272530099198395,-0.7294069517012605,-0.7277533506660319,-0.7302555220674816,-0.7376889533157649,-0.7490615685450895,-0.7606162032296437,-0.7673478639613375,-0.7608096738549772,-0.7544420137885126
-1.2099004070664308,-1.2095595031379327,-1.2092342423802847,-1.2090884489598266,-1.2091950587018694,-1.2095484584971024,-1.210935403213687,-1.213706865067035,-1.2141365807031406,-1.2097869951110036,-1.2043311059632764,-1.199231772131206,-1.1969586555329081,-1.195450105752378,-1.1934606896361688,-1.1952637860234525,-1.198468806800847,-1.2016999048945347,-1.197473971333548,-1.189695755137929,-1.1816440708301863,-1.1734021278933526,-1.1650553577430813,-1.1592335244957412,-1.1547227966798423,-1.1496455336841411,-1.1452060333658562,-1.141077768606073,-1.1365254516356473,-1.1319817794133211,-1.1274497830615118,-1.1131047663464737,-1.1069517906984798,-1.1027340315614482,-1.098447186283683,-1.0940788756330904,-1.0896265214136558,-1.0876806689661738,-1.0871346157018817,-1.0799957301890002,-1.0719824855264515,-1.0660761717809608,-1.0606088784821028,-1.0560423624933568,-1.0508888757001085,-1.0456399654545385,-1.040292252943884,-1.0348366780376415,-1.0292619371067993,-1.0235492672240307,-1.0199097132139447,-1.01750011844966,-1.0098313971203956,-1.002228378995009,-0.9946931844860276,-0.9872271632508673,-0.9798310836230688,-0.9725052389853683,-0.9652495148076303,-0.9580634362161987,-0.9482936925441872,-0.9407344170730592,-0.9343738498625771,-0.9280411154617015,-0.9217380788063214,-0.9154667893594298,-0.9092294716347253,-0.9011546657660544,-0.8951494169490634,-0.889163467689172,-0.8832007812790261,-0.8767401714505368,-0.8703099052073326,-0.8639218865098004,-0.8575736919779415,-0.8512629437194605,-0.8449873226885316,-0.8387445803175453,-0.8325325484812476,-0.826349147872401,-0.8201923948835552,-0.8140604071006927,-0.8079514075219696,-0.801863727619001,-0.7957958093594977,-0.7897462063091911,-0.7837135839282545,-0.7768002311702529,-0.7673183131477646,-0.7578309679559507,-0.7561884736553539,-0.753766209711245,-0.7478135959265186,-0.7418716585110059,-0.7359399060764562,-0.7300179419351513,-0.7241054614638269,-0.7182022495537952,-0.7295249881188468,-0.7399058977682165,-0.7367081645681957,-0.7336773751022392,-0.7308178411984638,-0.7281336499106421,-0.7335624029010059,-0.73182281961446,-0.7303043766575703,-0.7290127382390654,-0.7279526404563752,-0.7271284276514081,-0.7265440602314888,-0.7262030876172405,-0.7261086168176449,-0.7262632821054051,-0.7338099982178115,-0.7534640196351594,-0.7615677788724007,-0.753535627373541,-0.7455262238246414,-0.7375396260250936,-0.7344331708808348,-0.7366121326690713,-0.7390397377330813,-0.7339605666967906,-0.7281053668234581,-0.7222525059640894,-0.7180458334704491,-0.7196522403444323,-0.7213840887003169,-0.7232335084722772,-0.7251925036435107,-0.7219386104208838,-0.7169585750058207,-0.7187513912174565,-0.7265121061699911,-0.7363495738359753,-0.7387980169420283,-0.7413007578744057,-0.7438494872871013,-0.7464317827700127,-0.7489913084197245
-1.1973621550606461,-1.197986575741831,-1.1993308269551766,-1.2012947443430098,-1.20373133252494,-1.2064249079614122,-1.2080412081532268,-1.207365893618927,-1.2054392137228653,-1.2026457608482477,-1.1993595809684208,-1.196105352650823,-1.1909421861239542,-1.189382626133518,-1.192124281280952,-1.1908970115789002,-1.189134983704185,-1.1863519130520037,-1.1824413304496069,-1.177733129386387,-1.1724643188123935,-1.1681021739079411,-1.163700063817052,-1.1566949754449267,-1.1518472579300418,-1.146007839454117,-1.1350648809245414,-1.1284142691655585,-1.1228718618925213,-1.118994783043149,-1.1150310748975087,-1.1108564881389729,-1.0981071215083216,-1.0947828975994618,-1.0921203041132357,-1.0900798360722486,-1.0886182219680918,-1.0850890390939898,-1.080465780836991,-1.0757562427070992,-1.070959917558933,-1.063995066537802,-1.060414209095661,-1.053242480006525,-1.0467045097123084,-1.043683065345558,-1.038901256764268,-1.0321914124442155,-1.0255092177175182,-1.0224137154035051,-1.0176681852003007,-1.0115679421121317,-1.005162436457118,-0.9983065665523347,-0.9907746275199338,-0.9822954140347866,-0.9729037613279384,-0.9664247777589208,-0.9599674581957354,-0.9535325760815683,-0.9471211470932587,-0.9373687424926717,-0.9313311447776775,-0.9252891570580895,-0.9192464922820269,-0.913207185873188,-0.90717524721786,-0.8995561574197698,-0.8892405456129504,-0.8789653378782223,-0.868734869767493,-0.8585532573289334,-0.8484245412269056,-0.8383527697254225,-0.8283420586654753,-0.8183966479868476,-0.808520972981376,-0.7987197851561532,-0.7889984276286586,-0.7793636972621596,-0.7698279977715782,-0.760459443432251,-0.7538267595281233,-0.7496254319129143,-0.7453652946169207,-0.7440003540101348,-0.7461152967965221,-0.7483957210143033,-0.7508374184888975,-0.7534363282787075,-0.7483474310626472,-0.7388732865607692,-0.7294129416466744,-0.7199704640229352,-0.7105499459896927,-0.7011557069343057,-0.6917925236915492,-0.7105117601704789,-0.71230817819563,-0.7064232042434782,-0.7005473674011604,-0.6965567708038144,-0.7116572808707886,-0.7270018013799883,-0.7256286255286106,-0.7233062909748567,-0.7211698289292876,-0.7192220431459528,-0.717465320521673,-0.7159015945504494,-0.7145323108521611,-0.7133583955080098,-0.7123802271047461,-0.7140599619722643,-0.7266692176484222,-0.7273280341276926,-0.7282408000862661,-0.729408028589539,-0.7308296696346135,-0.7325051086009474,-0.7295758836315811,-0.7216350391012689,-0.7137171285071674,-0.714054871557634,-0.7152398503234396,-0.7165725546599369,-0.7164024098660768,-0.7105554950825299,-0.7047121692882223,-0.6988728315885657,-0.6930378728215754,-0.6952446298579458,-0.7070797021397205,-0.7155542281518573,-0.7205893529677914,-0.7134351926435754,-0.7062925029907241,-0.6991693160224575,-0.696404967944315,-0.7094088801609685,-0.7236439301268416
-1.1973621550606457,-1.197609259062914,-1.197378682661554,-1.1966134119511347,-1.1953998991468815,-1.1939676988116572,-1.1927192327623306,-1.1921554460058186,-1.192502943189891,-1.193327608445776,-1.1936955583222537,-1.1919827586354814,-1.1879862504648393,-1.1890929683631322,-1.1904537326431424,-1.1904964384919274,-1.1878336017289182,-1.184370467819859,-1.180598298811019,-1.1765921447705365,-1.1724113669702216,-1.1667875405209014,-1.1608039678965494,-1.1553790159797843,-1.1484339417099863,-1.1416730491084006,-1.133265901481673,-1.1266701533956227,-1.121759814350663,-1.1151386716896496,-1.1085860022465737,-1.1021441894730384,-1.0976372075482286,-1.0896499230550367,-1.0836665171097195,-1.0778823302669132,-1.0735233870806007,-1.069395949997762,-1.0674500246660432,-1.0655911943144483,-1.0638255783806556,-1.0621537838061093,-1.056052773940012,-1.0496306688618549,-1.0460434681209028,-1.0388168555005264,-1.0315617122153387,-1.028095760351454,-1.0251241466756547,-1.0188532802356074,-1.0122222219131434,-1.0056147911762632,-0.9990299314372502,-0.9924668225971214,-0.9859249046688126,-0.9794038890737506,-0.9727154609869699,-0.9621521285343243,-0.9554103356456367,-0.9494121601696794,-0.9433967752014194,-0.9373596895377063,-0.9261816611819307,-0.9148243892120447,-0.9033409495775104,-0.8917735138897607,-0.8801560269530351,-0.8714377631119512,-0.863452458657668,-0.8554511842246,-0.8474374316576463,-0.839414544789336,-0.8313856757562834,-0.8233537561476889,-0.8153214810921328,-0.8072913040617089,-0.7992654401154597,-0.7912458754343397,-0.7832343812433327,-0.7752325305145846,-0.7672417161550797,-0.759263169676007,-0.751297979601943,-0.7433471090991455,-0.7420557021830003,-0.7409752777295044,-0.7364362621568312,-0.7317367352526776,-0.7268694026197533,-0.72183057653662,-0.7166199121737797,-0.7112400691671197,-0.7056962504184705,-0.6999956564574226,-0.6941469161462384,-0.688159556847773,-0.6915350439624708,-0.6824653226568529,-0.673180186970267,-0.6671532863440828,-0.6817165758775401,-0.6946807884702548,-0.6888236678989301,-0.6829762846697891,-0.6771389955650191,-0.671312234848239,-0.6654965144042553,-0.6596924243807036,-0.6539006343792853,-0.6481218952492194,-0.6543618567625593,-0.6743249688113586,-0.6942276991908427,-0.7115976012621174,-0.7110097615498514,-0.7106152942322144,-0.7104122050516128,-0.7103978792389141,-0.7105690932782878,-0.7109220268421321,-0.7114522812399757,-0.7121549042859288,-0.7130244212667715,-0.705822182246008,-0.6979502256548278,-0.6901012795500359,-0.6822753607001246,-0.674472482241371,-0.6666926540444138,-0.6740986129078341,-0.6840566199757876,-0.6942956639048069,-0.7047941746458988,-0.7118202358041616,-0.7065861676048479,-0.7012337498254073,-0.6957843501132244,-0.6902495467834076,-0.6926887918098137,-0.7076403613298992,-0.7224230924248816
-1.1853064805117284,-1.1863245371960969,-1.1870733843065213,-1.187247644167996,-1.186825502765136,-1.1864338053093548,-1.186918430002871,-1.1868798164107948,-1.186333311575997,-1.1855439286231633,-1.1851535300703921,-1.1860565149216882,-1.1874003330079257,-1.184683724196413,-1.1783345227190318,-1.1752986134779193,-1.1735432634365899,-1.1715968050478909,-1.1694399050030464,-1.1670631278708887,-1.1644650636548257,-1.161649557845563,-1.1586218584085193,-1.1545858093035883,-1.148179082214106,-1.140341203078401,-1.132581265912279,-1.125254328330236,-1.1184711010582973,-1.1123211462979676,-1.1068640432459278,-1.1021168270928674,-1.0958134180519679,-1.0858591083842755,-1.0818929823599777,-1.0777793804452045,-1.0723140924356278,-1.069131175405458,-1.0646107562090892,-1.0607778276480755,-1.0580438422216634,-1.0552842698936762,-1.0524846154348824,-1.0483184187563188,-1.0411860004925269,-1.0355524577721782,-1.0314512829171132,-1.0242774044272376,-1.016963678507075,-1.0096203789097735,-1.0022497939158892,-0.9965488418203322,-0.9907944745231654,-0.9849915159542895,-0.9791446959936985,-0.9732586542623767,-0.9673379444802097,-0.9613870393145211,-0.9508929624479743,-0.9392047503490573,-0.9272677827389204,-0.9188182268118226,-0.911000978943771,-0.9031480488929344,-0.8952620841993602,-0.887346129209972,-0.8794035174617748,-0.8685161078271366,-0.8568765344066964,-0.8452563759427068,-0.8336718477321186,-0.8221369537861215,-0.812027489436344,-0.8043748607012664,-0.7967822419259463,-0.7892532808663262,-0.7817917521753377,-0.7744015638975495,-0.7691908164290248,-0.7654110673194037,-0.7615592496456056,-0.7575559845494958,-0.7508218675967431,-0.7416640410165678,-0.7354114124822779,-0.7274916504001423,-0.7195885036080605,-0.7117025853127252,-0.7038344521297586,-0.6959846137304145,-0.6881535412754356,-0.6809822255915102,-0.6752373427641659,-0.6696480779570329,-0.6642210716411969,-0.6726304110443202,-0.6820433980823113,-0.6758086332049622,-0.6694648431908758,-0.6639436206998671,-0.6564868531364895,-0.6498694598773531,-0.6431765889221701,-0.6364150141105185,-0.6295908836040081,-0.6227097585225598,-0.6157766579475608,-0.6115684520429724,-0.6142907800953727,-0.6343473334779501,-0.6423570415414961,-0.6366069946898785,-0.6308727669932956,-0.6251554664848094,-0.619456302784366,-0.6137765940469748,-0.6081177751343665,-0.6024814071573448,-0.5995661705674773,-0.6001263836897541,-0.6013571272320579,-0.6075829642563093,-0.6143480169453088,-0.6216189953704552,-0.6293628419477875,-0.6375473494221859,-0.6461416075275555,-0.6551162994186832,-0.6644438732816619,-0.6711014682426518,-0.6832504409856079,-0.6872076758527417,-0.6813826158630301,-0.6755630606311724,-0.6697493708181854,-0.6639419004488101,-0.6704419256432441,-0.683414684664239,-0.6908632248678261,-0.6848492973820831,-0.696552109018123
-1.1853064805117273,-1.1850800071346934,-1.184980670127512,-1.185140384510627,-1.1856825573506065,-1.1858969967247361,-1.184657765950605,-1.1832868967393515,-1.181789600584277,-1.1816398131475383,-1.1824439814272238,-1.1837844403683917,-1.1862426182116124,-1.1820832760762867,-1.1768910098898973,-1.1722570203013263,-1.1668657845940933,-1.1623686033572591,-1.1585054179223593,-1.1549419532698049,-1.1514926404665922,-1.148070676483894,-1.1446336510925101,-1.1411587817786801,-1.1376325637235871,-1.1340462379421452,-1.1303936530737673,-1.1195406413401325,-1.1054886752166577,-1.1001143971867435,-1.0968019568557756,-1.0933177718335683,-1.0896671835650145,-1.0820389323004034,-1.075680008686794,-1.0735167975121322,-1.0714171271452715,-1.0669644160121299,-1.0634733131773846,-1.0599502786201436,-1.055188291478723,-1.0503092720900638,-1.0453227212190859,-1.0402347556346012,-1.035051158295431,-1.029777570529698,-1.0244195241573206,-1.0189824479242764,-1.013471668366249,-1.0078924096828892,-1.0022471451219168,-0.9948432381366772,-0.9874075100898132,-0.9799384784512988,-0.9724344619657757,-0.9648937457787028,-0.9573147529903183,-0.9496962061480994,-0.9420372660180605,-0.9343376379877504,-0.9265976396538766,-0.91519228527451,-0.903045432203998,-0.8908697306019944,-0.8786936540802324,-0.8669932243392046,-0.8590134586210181,-0.8510711344363862,-0.8431692100823533,-0.8353107193924405,-0.8274987798901932,-0.8197366005772707,-0.8106639702344938,-0.7992638097916411,-0.7879462973900355,-0.7803164594270289,-0.7766245321753695,-0.772922376725878,-0.7670867637376443,-0.75985154506452,-0.752700252600071,-0.7456373877287459,-0.7386848329763748,-0.7402647230560416,-0.7325166513578493,-0.7234965575474259,-0.7145972473643017,-0.7058292629877497,-0.699086271976897,-0.6929129701752251,-0.6868762208654103,-0.6803416747454709,-0.6725494292810014,-0.6647772006430599,-0.6570253699010984,-0.6589630841187448,-0.6538809774251524,-0.64898169398682,-0.6528844690109192,-0.6630213426092827,-0.6547631644901357,-0.645647513465632,-0.6366067741035151,-0.6276527898976054,-0.6203926828577346,-0.6172057038866718,-0.6142623626690354,-0.6087961063453008,-0.609129384543408,-0.6069501364316583,-0.6050351920324886,-0.6033884893361572,-0.6020133678748127,-0.6009125199037744,-0.6000879459049289,-0.5995409153799542,-0.5992719338173869,-0.5992807166075917,-0.596869188558009,-0.5957032287495775,-0.6009586239988299,-0.602059350136047,-0.6034242473955729,-0.605048429138968,-0.6081947371683323,-0.6210457378972913,-0.6337697417446639,-0.6463567037994755,-0.6588020881527967,-0.6589358830383079,-0.6512021734976976,-0.643491527297912,-0.635803944142304,-0.6338995708445564,-0.6445686255464365,-0.6574913511336167,-0.6593076467157674,-0.6754184551290257,-0.6846391846718198,-0.6847399720159433,-0.688470587667755
-1.173760328995336,-1.1748039839896214,-1.176530932682117,-1.1784172861891649,-1.1798127638755878,-1.1805169753329139,-1.1807549269168316,-1.1807665188734495,-1.1809115335511686,-1.179830713385674,-1.1798333293302188,-1.1805287371498208,-1.1796477911966545,-1.1783467778345877,-1.1758255625231193,-1.1690247099623434,-1.1617907027610825,-1.1542218698132083,-1.1464186402647847,-1.138630222690966,-1.1314341228583014,-1.124086897777273,-1.1180708443406382,-1.1160959825013508,-1.1139186578797267,-1.1115414850385419,-1.108968046239617,-1.1062025568709746,-1.1032496772130806,-1.091196070454372,-1.0849460236945954,-1.0825013831563677,-1.080177529424186,-1.0779021162000986,-1.074210624519721,-1.0715333569148995,-1.0688542146309,-1.0661696137108987,-1.0618495642727777,-1.0569650456086352,-1.0523041317491006,-1.0478473887477198,-1.043547570160066,-1.0392750205843806,-1.0346142712257775,-1.0286639776042041,-1.0213838914047888,-1.0135526073179537,-1.005522418646424,-0.997405180919823,-0.9892432397689526,-0.9810563734716455,-0.9728556193356885,-0.9646481149872601,-0.956439061488358,-0.9482326169782289,-0.9400323428881592,-0.9318414444731804,-0.9236629093334887,-0.9154995920963405,-0.9073542691702272,-0.8992296761157634,-0.8911285345296367,-0.8830535723886141,-0.8750075401929447,-0.8665377700203593,-0.8544186994295271,-0.8423527201287149,-0.8303619300123337,-0.8184941349038972,-0.8069361445505256,-0.7971222725356015,-0.7917772014530979,-0.7877904633748596,-0.7840228810412864,-0.776720379216453,-0.76559428152005,-0.7545756312603804,-0.7436715475345612,-0.735014304395313,-0.7360484303752308,-0.7372735763650602,-0.7386676133501784,-0.7317957581828258,-0.7250268204115256,-0.7183659705560443,-0.7118185534215351,-0.7053900889752031,-0.697202038543,-0.6887252430549426,-0.6804091569204043,-0.6722648604154267,-0.6643043689464054,-0.6565407517198332,-0.6538330365199874,-0.6492943074470343,-0.6415843764264118,-0.6389287616730863,-0.644272231846311,-0.639759616304687,-0.6354508678788742,-0.6313529665332815,-0.6274728122186977,-0.6238171818382107,-0.6187995772089543,-0.6100640189437341,-0.6014680295674948,-0.5943639137298292,-0.6017721808988847,-0.5947085576431945,-0.5876085583944635,-0.5804752280498597,-0.5742841205641653,-0.5752867625769333,-0.5769869582835092,-0.5793838787260972,-0.5824705709222542,-0.5862333324718216,-0.5906524524432202,-0.5912829679260918,-0.5857247587723204,-0.580196756513776,-0.5820911580725241,-0.5952009366600217,-0.6069172516106222,-0.6090466606221536,-0.6114092321518996,-0.6140026970235137,-0.6168186410153629,-0.6198479651553015,-0.6230810350455611,-0.6265077432084611,-0.6301175584736765,-0.6316807111926261,-0.6378425331681701,-0.6431568962823047,-0.6581409954109428,-0.6611413189580867,-0.6729365357266884,-0.6789618234855704,-0.6777532112859465
-1.1737603289953353,-1.1736053956573853,-1.1732630673862392,-1.1731317525179437,-1.17355992291085,-1.1744539514556573,-1.175193580886594,-1.1750606620499027,-1.1755029659918068,-1.1776650584595338,-1.177550872927247,-1.1751268934659138,-1.1724500047807962,-1.169528835542103,-1.1662830175963994,-1.1625027959793917,-1.1578336638559232,-1.152100480343961,-1.1455835807380281,-1.1384842367576797,-1.1305202610310232,-1.1226225646058465,-1.1166334179290904,-1.1090973161143776,-1.1014918902474289,-1.0984947991458969,-1.0957738126666554,-1.0930575145623564,-1.0903471343693782,-1.0876432710179722,-1.0848697738965467,-1.0822550635196544,-1.0795696659159006,-1.0768887059582422,-1.0661124217287585,-1.0498999412470411,-1.0334351236587762,-1.026437458223759,-1.0201972525289127,-1.0138207642206392,-1.0073088671650163,-1.0006638365654548,-0.9938891026001375,-0.986988960071485,-0.9799682807039285,-0.9728322613609637,-0.9655862243827893,-0.9582354722213233,-0.9507851899872708,-0.9432403859252005,-0.9356058595587347,-0.9278861886800689,-0.920085728355958,-0.9122086170502355,-0.9042587865514125,-0.8962399735853639,-0.888155731830413,-0.8800094436110149,-0.8718043309025729,-0.8635434654970888,-0.8552297783042508,-0.8468660678294655,-0.8384550079012638,-0.8299991547309671,-0.8215009533862127,-0.8171578796114436,-0.8132589223815727,-0.8093902002837257,-0.8055343504426329,-0.8016460949320336,-0.7975393218866214,-0.7917788017386242,-0.7816374354823759,-0.7702218204851947,-0.7586658111927718,-0.7471205996947896,-0.7356245177179477,-0.7335379820016192,-0.7341758967667329,-0.7328887104525027,-0.7222334124811285,-0.7117115960796574,-0.701328880572643,-0.6910905805656844,-0.6810017177352092,-0.6710670274719632,-0.6612909615936915,-0.6516776881412332,-0.6422310891158585,-0.6329547568906846,-0.6238519899259516,-0.6149257883294745,-0.6167111358866277,-0.6351796065546735,-0.6489882458245426,-0.6416623696036501,-0.6345800356544462,-0.633895935668737,-0.6262293421907437,-0.6185849533379444,-0.6109631286225264,-0.6035243532239294,-0.598349266393058,-0.5935828669636205,-0.5892556983255517,-0.585399641198582,-0.5820474947051721,-0.5928386478356132,-0.584758390991273,-0.5767330344105991,-0.5743278124187352,-0.5739677243085737,-0.5733095468283977,-0.5661183612884573,-0.558900006102979,-0.5516575836714761,-0.5443929609802867,-0.5371078179458646,-0.5298036856646431,-0.5420557622187072,-0.5555143523677142,-0.5688608416015501,-0.5747013579623061,-0.5692411836470734,-0.5638191033451934,-0.5584382652407855,-0.5531021291798577,-0.5582090776709254,-0.5681619022791958,-0.5806884823706254,-0.5933243165230131,-0.6060461866362337,-0.6188362682967137,-0.6281394217662327,-0.6269769140178628,-0.6419348996971636,-0.6493538160040975,-0.6575291900291824,-0.6679465820822174,-0.6782786802515828,-0.6732249346612365
-1.1627504386885255,-1.1642954882824217,-1.1655810702258913,-1.1663388811122386,-1.1663070483241462,-1.1683980183983977,-1.1708555183403853,-1.173140293043332,-1.1733535266535648,-1.1705650267912429,-1.1669386796876537,-1.16285091835341,-1.1590107696220653,-1.1554014357569027,-1.15139458487396,-1.1469685872729185,-1.142183156752563,-1.1371002299961157,-1.1317791487803084,-1.1262788443281775,-1.1214120960228902,-1.1198422376595376,-1.1148922113985038,-1.1075341443558209,-1.101446537302841,-1.0976823520555585,-1.0948466173404046,-1.0922446368218413,-1.0897351538599684,-1.0872805019019967,-1.0767078572468285,-1.0620579288802596,-1.0556733660415865,-1.0500728714843632,-1.0443551779931124,-1.0385133579639862,-1.0325420650627972,-1.0167456558819137,-0.9998557909844237,-0.9834805515176768,-0.9747501738549723,-0.9658373780666942,-0.9567482860707609,-0.9484200512435667,-0.9400790489177364,-0.9317280822108442,-0.9233699554822243,-0.915007492764784,-0.9066435953138445,-0.8982814186669215,-0.8899250320790846,-0.8815831774858451,-0.873343118579612,-0.8677310539884555,-0.8632067437680133,-0.8587559533357547,-0.8543612442261925,-0.8500202869944307,-0.8457325733566523,-0.8414978713458323,-0.8373158432124237,-0.8331858849418792,-0.8291070093794195,-0.8250777121532553,-0.8210957697328962,-0.8129627437531628,-0.8043867660530868,-0.7957751659694021,-0.7871299994323304,-0.7784532371004107,-0.7697467685712183,-0.7610124063482417,-0.7522518895860313,-0.7434668876322315,-0.7346590033820917,-0.7328836973321158,-0.7331055053276537,-0.7241923326683324,-0.7128314367945539,-0.7015462633558491,-0.6903398347768341,-0.6792144077200604,-0.6681717805759662,-0.6572134597982942,-0.6463407663845391,-0.6366627472988818,-0.6276850084856226,-0.6187004280297064,-0.6097099494101483,-0.6007144837405312,-0.5917149112408167,-0.5984851842531351,-0.6061788497249729,-0.5976135658186572,-0.5991436488746822,-0.6120368578120399,-0.6253059216436974,-0.6277596618766657,-0.6212212770540404,-0.6149866155669615,-0.609079193254804,-0.6033642313087374,-0.5957886297911833,-0.588236698806222,-0.580708820512692,-0.5732053854749974,-0.5740438710314715,-0.5792323847275416,-0.5769869845666245,-0.575342551992906,-0.5689696169149405,-0.561521079443855,-0.5544499885041034,-0.5478320077662575,-0.5417582023082872,-0.5363365941048679,-0.5316921437967181,-0.5279637895770666,-0.528489026047626,-0.5238301049863134,-0.5236769107782013,-0.5249063181137101,-0.5275283055466868,-0.5314903941995146,-0.5366868110422844,-0.5429763642342609,-0.5502023602916774,-0.5557751890575567,-0.5668524563510379,-0.5760053220065109,-0.5855586807070665,-0.5954207084059875,-0.605514652223745,-0.6157763871066271,-0.6261520013378906,-0.6375734966758208,-0.6470668172476822,-0.6523469983210278,-0.6549892070015009,-0.6595589284588455,-0.6642169686499289
-1.162750438688525,-1.1621915474412239,-1.1622671125269803,-1.1635258016134704,-1.1657752850486258,-1.165206507961171,-1.1634677955722097,-1.1630264617195218,-1.1638245246166794,-1.1639412993891571,-1.1630415015224527,-1.1610145852386902,-1.1574239094050993,-1.1525315433184042,-1.1471666308622086,-1.1415187636281618,-1.1356805717419105,-1.1297438546673553,-1.1239919615763279,-1.1227882848034387,-1.1206603864167655,-1.1149881614789117,-1.1093275968850551,-1.103941351289432,-1.10121839990039,-1.0938250583604778,-1.087584173185778,-1.0823537541599533,-1.0771298622161025,-1.0718752596461156,-1.066560950862976,-1.06116551952205,-1.047275547716454,-1.0323889041608714,-1.0243758522012576,-1.0165532274121538,-1.0085590193036538,-1.000384691985449,-0.9920256965564169,-0.9827871627155634,-0.9733552392660049,-0.9650609489348198,-0.9567464811978875,-0.9474829762360513,-0.9380532537680586,-0.9284643621902815,-0.9187238020102473,-0.9088393518965272,-0.8988189246007183,-0.88867045063005,-0.881426945430499,-0.8767747470394949,-0.8720758609941809,-0.8648078121262537,-0.8565143450353698,-0.8482129689100333,-0.8399241543853551,-0.8316530068983758,-0.823402539355691,-0.8151752005319173,-0.8069732404047518,-0.7987988563878305,-0.7906543064153273,-0.7825420724454846,-0.7744651953954307,-0.7664281181957442,-0.7584393054950769,-0.7505223463511856,-0.7428002046579771,-0.7369996176356475,-0.7352474495944494,-0.734245857659078,-0.7335462787419926,-0.7330960716709525,-0.7328782965497692,-0.7258297764586832,-0.7169806862302721,-0.7081131546748347,-0.6992285491005092,-0.6903281847299509,-0.6814133271557843,-0.6724851946737562,-0.6635449604997876,-0.6545937548766486,-0.6456326670757107,-0.6355549280870258,-0.6248572090514598,-0.6142492133960711,-0.6037339865905236,-0.5933230686416602,-0.5834259555942656,-0.5827120826354784,-0.5745789666768835,-0.5866495469776258,-0.589232019986222,-0.5810359861372092,-0.5730269290508234,-0.5652060063171609,-0.5575740719604791,-0.550131681767783,-0.5428791002969806,-0.5358163094954307,-0.5289430188222859,-0.5222586767374358,-0.5337102081629155,-0.5538899227456726,-0.5657267935793078,-0.5582734549127446,-0.5508457906352531,-0.5434442338758663,-0.5360692306881791,-0.5287212411058677,-0.5214007403480467,-0.5141082202378486,-0.5068441909175743,-0.49960918297301404,-0.5010464500492482,-0.5148180011726886,-0.5252969137861797,-0.5224819649596244,-0.5151439406893541,-0.5077907939110213,-0.5004236124833294,-0.5086896273863557,-0.5199387200003631,-0.5315988461088379,-0.5435691729371559,-0.5478145045345137,-0.5552627820860003,-0.5670096896362731,-0.5787593969140925,-0.5905126001777976,-0.6022699730991319,-0.6140321661875995,-0.625799806368598,-0.6365955345155337,-0.6461648614243245,-0.6505203781067472,-0.6465602429580439,-0.6407810582257829,-0.6350097673073023
-1.1523031971597004,-1.1539784424116168,-1.1558296404744652,-1.157054088511137,-1.1579605915995728,-1.1594788192114047,-1.1609817566086371,-1.1601713226133734,-1.1568363718638437,-1.152629562113579,-1.1485302413850662,-1.147160185973516,-1.1447911112197287,-1.1414800694811884,-1.1373293591454878,-1.1324572834752709,-1.1269784570642876,-1.1250768841613594,-1.1238253592630318,-1.1180987663452326,-1.1128374163420127,-1.1093625110993706,-1.1066586349836265,-1.1037365936467762,-1.0982424832595314,-1.0928641386117008,-1.0861018050593036,-1.078325487387908,-1.0704985754012575,-1.062623089523203,-1.0547008637100688,-1.046986074868377,-1.0395680227276733,-1.0320406477612578,-1.0225818589172548,-1.0144548254884171,-1.0062934284027791,-0.9981001528809477,-0.9898775802211242,-0.9816283682049551,-0.9655592908441752,-0.9481899773780271,-0.9311108340467178,-0.9215284588392954,-0.9119825417786399,-0.9052764084779468,-0.9004277522638588,-0.8956169887561001,-0.8908458859374591,-0.8861157879535977,-0.8784017871245284,-0.8680206490508455,-0.8575345596632795,-0.8469508172052271,-0.8362764749977338,-0.8255183323341333,-0.8146829339262425,-0.8037765759901419,-0.7935212040112076,-0.7859806464312915,-0.7784603352072326,-0.770944174296528,-0.7634183131100754,-0.7558709786313829,-0.7482923016763872,-0.7430100955345187,-0.7408453686597785,-0.7389050244513564,-0.7370618072557984,-0.7335847700755735,-0.7263429040793961,-0.7186299589244003,-0.7108904436462913,-0.7031729736736838,-0.6954904815724072,-0.6878482253309914,-0.6802489762743336,-0.6726944680792344,-0.665185910379861,-0.657724201505709,-0.6503100265528241,-0.6429439060360784,-0.635626221207918,-0.6283572276370735,-0.6211370627112403,-0.613965750116424,-0.6068432031424154,-0.5997692281066334,-0.5927435289481573,-0.5857657139664503,-0.5799456546330798,-0.5726198345840537,-0.5737068204816824,-0.564699920431067,-0.5556921524284397,-0.5466842618506926,-0.5382156114963232,-0.5316009555841512,-0.5250298274302709,-0.5185024237199958,-0.5120193159421271,-0.5055815291704473,-0.49919061665704856,-0.513511256211328,-0.5157624833965384,-0.5094534043760355,-0.5033301852447183,-0.4973913668002652,-0.49163530080265705,-0.4860601660666628,-0.48066398483630657,-0.4754446394897327,-0.4703998899087898,-0.46552739258677533,-0.4732163437674828,-0.4871780401783461,-0.49240375012335047,-0.48522847269785707,-0.4780839622200954,-0.47101581280567567,-0.47894001320157553,-0.48800091929624667,-0.49798607363504355,-0.4965444490481157,-0.5082884948459094,-0.5200315769631585,-0.5317744735370651,-0.5435179562371755,-0.5425795932307826,-0.5457493472514292,-0.562031150994005,-0.57829674033231,-0.5945442906374456,-0.6107717814757522,-0.6204979561077831,-0.6128795415255164,-0.6052841708885319,-0.597711835858588,-0.5901625274314926,-0.5826362425629226,-0.5872333926071658
-1.1523031971597004,-1.15177116818219,-1.1523745662042115,-1.1540324035368663,-1.155351352094602,-1.1553417362690042,-1.154369952838382,-1.1524827771299697,-1.1496638645783688,-1.1489121374490718,-1.1477976377279868,-1.1425528557482698,-1.1370799577688981,-1.131491801668826,-1.1292126133346452,-1.127514488594769,-1.1261703623381063,-1.1209841557966402,-1.1172233213432081,-1.1146730476461533,-1.1120407455549193,-1.1083524143288044,-1.104648965289778,-1.1012540240091235,-1.0969973787073488,-1.0906484995124248,-1.0835075713909508,-1.0762299715321035,-1.0689321889900907,-1.0616354809998347,-1.0543296857273112,-1.0467337030175232,-1.03872347473301,-1.030672156837037,-1.0174289438799489,-1.002436379936398,-0.9878149954811961,-0.978586371908408,-0.9692365386709794,-0.9597890574471482,-0.9502684318944568,-0.9407001501564827,-0.930695605664533,-0.9150794364300434,-0.9101609575940168,-0.9025041135588225,-0.8931252026533958,-0.8838775345554708,-0.8747902767690481,-0.8658870273096997,-0.8571827663360496,-0.8486818259688187,-0.8403776988311766,-0.8322547313814308,-0.824290973833623,-0.8164612029559333,-0.8087394086793798,-0.8011004863194731,-0.7928053173922801,-0.7817749945831531,-0.770691239318078,-0.7595594984041231,-0.7510665938936856,-0.7481096407826602,-0.745427189078542,-0.7406741478996488,-0.7330099569356339,-0.7252945899954146,-0.7175241852967247,-0.7096960207169993,-0.7018083833964401,-0.6938604463745204,-0.6858521525924255,-0.6777841067041996,-0.669657475126205,-0.6614738946507894,-0.6532353897932719,-0.6449442988628493,-0.6366032085736149,-0.628214896857406,-0.6197822834160189,-0.6113083874592053,-0.6027962920170755,-0.5942491141874373,-0.5856699806754833,-0.5770620080000128,-0.5684282867719919,-0.5597718694924732,-0.5510957613647132,-0.5627286783146777,-0.5788353056475557,-0.5719517544806146,-0.5651144602558028,-0.5583227924569987,-0.5515761292759522,-0.5448738951359071,-0.537676970588954,-0.5286709780769122,-0.5196669622681318,-0.5106655805649538,-0.5016674707015589,-0.492673251583569,-0.49329742181463665,-0.49284872439245486,-0.48655863904073016,-0.4803238123306981,-0.4741483551959078,-0.468036995791997,-0.4619949970360224,-0.4560280315433296,-0.4501420148019843,-0.44859186988443206,-0.4486963910689994,-0.45916483774735006,-0.4608247247713102,-0.4562894250422307,-0.45517956892079325,-0.45913911957310827,-0.4643950108986292,-0.4709708675734543,-0.46388988346450855,-0.4730504928143855,-0.4847986758045053,-0.493043400390171,-0.48565108597268214,-0.48049156531344384,-0.4968227263142664,-0.5131436488984971,-0.5294529994056107,-0.5374020385241804,-0.5322869801159875,-0.5272401161789118,-0.5222677727831595,-0.5173769810571454,-0.5125755621448231,-0.5146023021567983,-0.5292090652545518,-0.5437781488809019,-0.5583070851044525,-0.5727931496015914,-0.5751329198986403
-1.1424444866395194,-1.1444076709495659,-1.14554694169159,-1.1460831142725079,-1.1464771807349035,-1.1465033653393883,-1.1458147496961706,-1.1471654071893047,-1.1483978316602341,-1.146041762108137,-1.1417788442295984,-1.137001290801555,-1.1328764514661525,-1.1310755555277328,-1.1258194880967947,-1.1232021881375445,-1.1216967562533873,-1.119612731348388,-1.1145545294573826,-1.1077612280317382,-1.1028799039219985,-1.098867945969723,-1.0939417420364999,-1.0883860091104849,-1.0824481862760484,-1.0762174158990239,-1.0696798134711851,-1.0627694007152562,-1.0554022708906772,-1.047506740757232,-1.0394488334117613,-1.0313871738481173,-1.0230822425247739,-1.0145533528107848,-1.0058194170122752,-0.9968998400357867,-0.9874776337539629,-0.9726875275156832,-0.9583887192684626,-0.9452903806447274,-0.9340151119760659,-0.9250073178703971,-0.9200287240679705,-0.9130909912070551,-0.8980119182735825,-0.8902477013154932,-0.8824643985297,-0.8746537749048051,-0.8668070305474527,-0.8589149278910799,-0.8509679325932216,-0.842956365731474,-0.834870564102804,-0.8267010446617298,-0.8184386684908089,-0.8100747992696249,-0.8016014510690703,-0.7930114204934404,-0.7842983987358543,-0.7754570599753903,-0.7664831236614416,-0.7573733895026582,-0.7483850552611778,-0.7387391495469853,-0.7292135888570668,-0.7195500188817393,-0.7097502860430415,-0.7004750079071147,-0.6919180866709519,-0.6833874423652118,-0.6748872165654118,-0.666421786098446,-0.6579957859724672,-0.6496141337128134,-0.6412820551018088,-0.6330051112770403,-0.6247892270831796,-0.6166407204940327,-0.6085663328186617,-0.600573259273399,-0.5926691793344974,-0.5848622860775965,-0.5771613134542508,-0.5695755601472645,-0.5621149082822678,-0.5547898348540898,-0.5476114132601473,-0.540591301837122,-0.5454743422376662,-0.542402913665389,-0.5518117153688746,-0.5629574631555658,-0.5624870958934828,-0.5524249329386062,-0.5424494185616218,-0.5325637346745902,-0.5227690260269036,-0.5130658410634092,-0.5034544823151146,-0.4939351224203552,-0.484507851295116,-0.47517271344722445,-0.48368352408641524,-0.47469887181472536,-0.4657198618246907,-0.45674704531161536,-0.45342483523509003,-0.4518213828621107,-0.4505258931484395,-0.4495440058989253,-0.4488900982290285,-0.44434290110326974,-0.44502690428018865,-0.4492776876161084,-0.45044509267482624,-0.452349383342442,-0.45191910045686023,-0.4477119424308622,-0.44367526329367024,-0.4495494283978836,-0.46129961139952785,-0.45684176229380036,-0.4498273311974046,-0.44780344482400164,-0.4641514140446965,-0.47824752921623104,-0.470833528214043,-0.4634098249112313,-0.4559771102186376,-0.4485360285738915,-0.44108718201689595,-0.4558406098469998,-0.47057745689034736,-0.4852845316801977,-0.49996010681052017,-0.5078722195869334,-0.5101976061345876,-0.5253283465367637,-0.5404575196693537,-0.5555844245682593,-0.5707082816358201
-1.1424444866395185,-1.1410126902962419,-1.1402380723099665,-1.1407526661134617,-1.1420211249587569,-1.1436634913066823,-1.1454509627447262,-1.1442253851461328,-1.141860365376547,-1.1387374185002703,-1.1357174488767396,-1.1344618583137016,-1.1317979961887867,-1.1262310198500645,-1.1239796019232815,-1.1200650311978375,-1.1144579266691064,-1.1109679681447449,-1.1085913657002242,-1.1060168715342271,-1.1006505502377952,-1.0960587292369128,-1.0915505415215812,-1.086575805496938,-1.0811109622393131,-1.0751596063922666,-1.0687520047084735,-1.0619334466449686,-1.0547508727926045,-1.047244830251162,-1.039045980363107,-1.0300293960814109,-1.020498248052516,-1.0105126834704101,-1.0001371042735143,-0.9894323497396476,-0.978452283317045,-0.9672429963620226,-0.955843277478331,-0.9442855665775953,-0.9325970000237562,-0.9240670509570817,-0.9147392407559451,-0.9057662759118675,-0.8972181598293023,-0.888849952561125,-0.8804809257715159,-0.872085180756098,-0.8636587882886144,-0.8552020650605288,-0.8467166009619866,-0.8382044786250087,-0.8296680043904612,-0.8211095995169915,-0.8125317527499858,-0.803937000038784,-0.7953279176592689,-0.786707122573179,-0.778077277016501,-0.7694410957605222,-0.7608013552087094,-0.7543060270068089,-0.7481257449510367,-0.7371730499319116,-0.7262651028294876,-0.7176521631353441,-0.7090542781967004,-0.6998170390556021,-0.6897536324118552,-0.6795640261299924,-0.6692526852434015,-0.6588244819835034,-0.6497645194488467,-0.640755292598636,-0.6317420184907543,-0.6227276594316078,-0.6137153498255254,-0.6047083885699363,-0.5957102331623476,-0.5867244954825077,-0.5777549391932806,-0.5688054786879042,-0.5598801794985104,-0.5509832600704097,-0.5421190947977039,-0.533292218207781,-0.5245073301739853,-0.5286667554432234,-0.5337417158031367,-0.5411695648999997,-0.5336962192707841,-0.5249785099829025,-0.5162525553471493,-0.5075210626963513,-0.4987866781952445,-0.4916769328675204,-0.48666866857296753,-0.48194795119758993,-0.47752475139665673,-0.4734073839409305,-0.4696022402171618,-0.47307251783457427,-0.46592963721678216,-0.46009200280645524,-0.45755717301327703,-0.4553359352193108,-0.4477809582625172,-0.43882212208230165,-0.4298710441824998,-0.4209282185482195,-0.41650481626043845,-0.4308058317597645,-0.43863645102127435,-0.43302798379525775,-0.4275221322227125,-0.4221226207271771,-0.4168320880631457,-0.42600227184535555,-0.4377575418210071,-0.4397521008504617,-0.4360189208988716,-0.43243143540409434,-0.4314487625319338,-0.442847517146061,-0.43590338498563064,-0.4289961970006111,-0.42212750975543756,-0.41529933866174046,-0.4114667665554504,-0.42628384644732176,-0.4410755824812712,-0.43454077169296035,-0.4496708536111864,-0.46480204824928606,-0.4799339037703678,-0.4950659327226514,-0.5032766380980274,-0.4987995867732504,-0.4944530235007232,-0.4902501959040526,-0.4862057336128087
-1.133199518926637,-1.1343143563182796,-1.1347724618991997,-1.1343769383569078,-1.1339138742477446,-1.1347412461748967,-1.1358512480137741,-1.1366309148911862,-1.1368684258562674,-1.1365464250530442,-1.1348651183885758,-1.1302264956830401,-1.1248253901389265,-1.1241696641657124,-1.1203436363288322,-1.1155103808068794,-1.1130245327947832,-1.110163777070124,-1.1071714804285928,-1.1038338315897556,-1.1001391133182177,-1.0932637658601705,-1.0856371986625262,-1.0777997144421732,-1.0697767766707849,-1.061590795611482,-1.0532618305406152,-1.0448080484985462,-1.0362459979110135,-1.0275907250572573,-1.0188557413161436,-1.0100528242667166,-1.0011915964736013,-0.9922787574511416,-0.9833167363364428,-0.9743015041601906,-0.9652206943951931,-0.9560679798231346,-0.9469760573893198,-0.9383219766211668,-0.9300125233326779,-0.9217881935228724,-0.9135468825480185,-0.9057646076475567,-0.8965217871442052,-0.8877155385582836,-0.8789281432148521,-0.8701703758240616,-0.8614371487232222,-0.852722247035675,-0.8440199152581656,-0.8353249647096681,-0.8266327090882188,-0.8179389094457683,-0.8092397450477069,-0.8005318022379995,-0.791812072727907,-0.7830779553593921,-0.7743272577403117,-0.7655581957775812,-0.7578356999662148,-0.7521609038731323,-0.7435226739863943,-0.734889694129243,-0.7259285070351588,-0.7146563539706723,-0.7035933840907161,-0.6946596273899746,-0.685708301280664,-0.6767410826498597,-0.6677599003184023,-0.6587669181615731,-0.6482846030127212,-0.6376384634612666,-0.6268916289511721,-0.6160497462814671,-0.6051184830159873,-0.5941034758669508,-0.5830102875018741,-0.5718443712125798,-0.5606110427632371,-0.5493154586684241,-0.537962600130677,-0.5265572618791192,-0.5151040451869604,-0.5043500094266548,-0.5125765147016014,-0.5215157512945474,-0.5310602820503115,-0.5270753785674072,-0.5206054480586029,-0.5143454136484835,-0.5083089595459516,-0.5025097913754784,-0.49696142421835166,-0.4900519886947701,-0.48131952423693214,-0.4725917610786663,-0.46387112512713546,-0.45515999570010646,-0.4528402112187777,-0.4661135947375836,-0.46294352667770244,-0.45677861636848555,-0.44771953193437497,-0.438752252135,-0.42987661419294465,-0.42109242693419,-0.41239947292287926,-0.4037975104270467,-0.41199412627526105,-0.40306923608256273,-0.3941540048004937,-0.38524887783634654,-0.3906524046191633,-0.4024452156722722,-0.41422847061995965,-0.4116519737458626,-0.4065824813988783,-0.4016226233707174,-0.3987233846805544,-0.41508841201371105,-0.4289911311228372,-0.42569579217608844,-0.42254279816595375,-0.4195294418951834,-0.4166530013950265,-0.41391076511132563,-0.41130004388161423,-0.40881817804709264,-0.419412223740518,-0.4336311338381596,-0.42616841185083665,-0.4186995113307965,-0.41122489766338877,-0.4037450087306915,-0.3962602570687861,-0.40384699078613817,-0.41718326226019187,-0.43054990391718917,-0.4439455985978178
-1.1331995189266368,-1.1327342289762476,-1.1323722182775628,-1.132602852372501,-1.1329234447735932,-1.1319134267836184,-1.1303624676593163,-1.128566931256865,-1.12690300463768,-1.125436949092005,-1.1240877948584733,-1.1233666505957849,-1.1239379399812754,-1.11963318780156,-1.117696524262226,-1.1141669442812543,-1.1116177698763232,-1.1071273966449389,-1.1007862380892064,-1.0939446627451452,-1.0867073967916994,-1.0791152909015758,-1.0712473474473887,-1.0632186227885896,-1.0551413771190736,-1.0470864614895168,-1.0390774551380402,-1.0311102403761783,-1.023172725443187,-1.0152545446066537,-1.0073494930467393,-0.9994550013518894,-0.9915805084958819,-0.984077915522746,-0.9764665230592632,-0.9687390801068295,-0.9608674139635291,-0.952745709241446,-0.944561698921175,-0.9367826920034112,-0.930012278864041,-0.9212616964086644,-0.9135125553552378,-0.9051943053428999,-0.8953913156581587,-0.8776092542591407,-0.863851521751094,-0.8552427577882278,-0.8464686863902449,-0.8375085620327818,-0.8283471694529823,-0.8189772658115251,-0.8094002298974301,-0.7996248414653606,-0.7896648936221644,-0.7801614203111829,-0.7750329695342266,-0.7702509593827727,-0.7657986969055761,-0.761663660013121,-0.7567693901859028,-0.7479598597069015,-0.7391290111734645,-0.7302766267874583,-0.7214028491045328,-0.7125081642741162,-0.7033614481043435,-0.6920486008132378,-0.6807226029011533,-0.6693882507994218,-0.6580503737859935,-0.6467138625298294,-0.6353836993859763,-0.6240649910539551,-0.6127630045378574,-0.6014832079613561,-0.5902313190458437,-0.5790133668318913,-0.5678357789200104,-0.5567055245141397,-0.5456303990880067,-0.5346197426787009,-0.5236868896000257,-0.5128624756344329,-0.5024350289967039,-0.5036073543977893,-0.5124068276882007,-0.5157693020270422,-0.5070831834256069,-0.49845420983409605,-0.4898878104413673,-0.4813896163359703,-0.47296546873261125,-0.4646214270193627,-0.4563637763661492,-0.4481990346018101,-0.44013395802971544,-0.4321755458111278,-0.42433104250109466,-0.43260397995303546,-0.44646070954291783,-0.4377755650496624,-0.4291068266492557,-0.4204567293292554,-0.4118274832802573,-0.4032212786525964,-0.394640290425019,-0.38608668339211505,-0.38767529042331095,-0.40212696338036563,-0.3952862753047164,-0.3868654828642706,-0.3785348297397526,-0.3788492811475779,-0.3763542896182077,-0.36747066401844997,-0.3685092442637501,-0.37643691211671726,-0.3830005493784654,-0.38811472372813594,-0.39677034073689055,-0.39429017820283446,-0.3957085566456584,-0.396279765741415,-0.39617115969869765,-0.3955137823204167,-0.39440695987903407,-0.3966256126812345,-0.4085144528276611,-0.40428560470542574,-0.4064625423309698,-0.4042305494731293,-0.40211965305337305,-0.4001273497195852,-0.3982511809448326,-0.39648873439452803,-0.39483764498491486,-0.39329559543697656,-0.3932487488070494,-0.40656579738168386,-0.41999045988654693
-1.1245926615135395,-1.1261218259438772,-1.1265069939454861,-1.125659181106224,-1.1271290715485471,-1.128318404264391,-1.1284897763685962,-1.127719392845137,-1.1259932277005955,-1.1236339593747917,-1.1224929601589206,-1.1227559899393809,-1.1212910970140442,-1.1187918859446566,-1.115181659767355,-1.1136183751252238,-1.1077225593715925,-1.1010317153720885,-1.0941112169606115,-1.086977580245516,-1.0796466205267667,-1.0721334956294413,-1.064452546655985,-1.0566170450189367,-1.0486389329489232,-1.040784360960741,-1.0341514117101698,-1.027375077990111,-1.0204625043456843,-1.0134206128736685,-1.0062559072430446,-0.9989742477585122,-0.9915709280492149,-0.9836984648765124,-0.9758393225183974,-0.9679951691157861,-0.9601672562106366,-0.9523561746544921,-0.9439383736792697,-0.9350409582753089,-0.9290170530036429,-0.9208003736976508,-0.9089149655004327,-0.896957208326679,-0.8849412329757327,-0.8728792988245172,-0.8607821356795973,-0.8486592155761574,-0.8365189684267862,-0.8243689552158182,-0.8124747844151782,-0.8048754845432975,-0.7979420877265553,-0.7915673864252453,-0.7856604370664839,-0.7795366033358276,-0.7692565169714332,-0.7588401623751282,-0.7483013753880594,-0.7376521000491825,-0.7269024641927215,-0.716060985262005,-0.7051348171871035,-0.6941299909525847,-0.6830516277280547,-0.6719041180664984,-0.6606912679575863,-0.6494164156146844,-0.6380825237736243,-0.6266922521385436,-0.6152480140432801,-0.6037520207161156,-0.5922063158833342,-0.5806128028789965,-0.5689732659582183,-0.5572893871329501,-0.5455627595508137,-0.5337948982044289,-0.5219872485781774,-0.5101411936999827,-0.49825805995839634,-0.4863391219631916,-0.48293768501704326,-0.48923469357017435,-0.4959168124885873,-0.4968052833055632,-0.4920713963521717,-0.4805001821718049,-0.46889753092495434,-0.45726707476083606,-0.44561226516084584,-0.43393638000958007,-0.42224253123814326,-0.41053367283759656,-0.4012542642694153,-0.392241891885047,-0.38349626552922267,-0.39213419035090435,-0.41236740124756377,-0.4166079382759085,-0.4090139663443022,-0.4015570969893538,-0.394245527647179,-0.3870876683949218,-0.38009212219868793,-0.3732676592666415,-0.3666231848687982,-0.3731527288666925,-0.3775626172831572,-0.3690702520340112,-0.36061175323127515,-0.3552084203648529,-0.3670349396298782,-0.37029399581649614,-0.3621426462412165,-0.35940367263384143,-0.358598414756373,-0.34973794578712086,-0.36598303325809933,-0.3823546244646696,-0.3918264278780681,-0.3920226833396706,-0.387376027911726,-0.3828263098704259,-0.3783692461561792,-0.3740005315196724,-0.3817615703592061,-0.39292557964571634,-0.39112684864177716,-0.40177693860646374,-0.39509336763918856,-0.3884754856620836,-0.3819473452058991,-0.3787105315367868,-0.3757503359271066,-0.37727062540597806,-0.39054236699310124,-0.38877103182088824,-0.3918603172490755,-0.3905295903916787,-0.39192043250411057
-1.1245926615135389,-1.123757085291639,-1.123986492402786,-1.1246667564673254,-1.1229258036222765,-1.1213568092614816,-1.1216101671154517,-1.121876214056352,-1.121552018640097,-1.1213452573952942,-1.1210712319047298,-1.1187680132155717,-1.1172806771646935,-1.1160127311335069,-1.1116723165225901,-1.1047234498932366,-1.09791703468067,-1.0916794647096137,-1.0855165351400662,-1.07904277858311,-1.0721064016808282,-1.065745321697388,-1.0597530330666234,-1.0535917612962336,-1.0472667743658308,-1.0405286283856687,-1.032294940696015,-1.0239451133012207,-1.0154849800362358,-1.0069192014161146,-0.9982515391787374,-0.989485132138378,-0.9806227513965093,-0.9716670515371078,-0.9626212845298299,-0.9553374600393723,-0.9502413379655075,-0.9451583446704046,-0.9400905954115502,-0.9333762820951622,-0.9205447083850391,-0.906211464720382,-0.8970622569871762,-0.8889071699110109,-0.8806636246957138,-0.87231787316405,-0.8597579104157698,-0.8418497542826677,-0.8297074407761915,-0.8207860395253666,-0.8122160071715575,-0.8000663386044766,-0.7879256389804112,-0.7757991485667071,-0.7639634643755515,-0.7539359805149612,-0.7437712511792905,-0.7334731841896307,-0.7230464459941461,-0.7124962948763529,-0.7018284281522735,-0.6910488465032243,-0.6801637368988733,-0.6691793742308505,-0.6581020408102003,-0.6469379622486611,-0.6356932578885843,-0.6243739038059188,-0.6129857064243703,-0.6015342848941991,-0.5900250605641345,-0.5784632520781564,-0.5668538748385967,-0.5555298445167207,-0.5442568356411286,-0.5329557122459105,-0.5216274094257352,-0.5102728170352112,-0.49889278392302616,-0.48748812150198223,-0.476059606795169,-0.4773343564646946,-0.4743856066642329,-0.46812942159439386,-0.48199366562815626,-0.49102143131186526,-0.4805625446633983,-0.4701222099414579,-0.4597916258490029,-0.44959598555282243,-0.4395530908714358,-0.4296797309846195,-0.41999315136002396,-0.41051154638626314,-0.39881260906514227,-0.38708200274659443,-0.3753443835102036,-0.3750404167910508,-0.3668984497095753,-0.3590953403527344,-0.35165664898469107,-0.3446081369470253,-0.3379752851948483,-0.33178271915354074,-0.329187798420466,-0.3439062532205188,-0.358562127074892,-0.3601677000288115,-0.3539102545703061,-0.34785989211595414,-0.3433687376873234,-0.3521892977669287,-0.3438050797334391,-0.338545490165435,-0.3493449872929757,-0.354080433552558,-0.3461069999724202,-0.34960947596320296,-0.3408896516649378,-0.3320539178976585,-0.32777906251807937,-0.33018674451386154,-0.33112546008845367,-0.3370428948963964,-0.35196919658592485,-0.3668757502423219,-0.369715997325482,-0.37403962338263685,-0.3891612869386983,-0.38905565118524166,-0.38674855510132655,-0.3842367812170998,-0.3815484696014079,-0.37556849635597733,-0.36953760232629573,-0.37269746589227076,-0.3695858062238825,-0.38023272166638744,-0.3812777005091414,-0.3857046711398392,-0.38930124374960867
-1.1166472569632193,-1.1173275047028886,-1.117306052153723,-1.118580007853216,-1.1199460127577907,-1.1209152550593706,-1.11972853223415,-1.1183092930127885,-1.119922794341954,-1.1203518825388583,-1.1181567123223326,-1.1155277650960922,-1.1128944717558462,-1.1092786529501635,-1.1050452086439266,-1.100146908320091,-1.0941851590145644,-1.087975547688031,-1.0826796378562635,-1.077209646901539,-1.071564838900645,-1.0646097020727383,-1.05645690713264,-1.0475583719161408,-1.0378623374482363,-1.027381031809568,-1.0161836986224622,-1.00824681210956,-1.0016853497305278,-0.9949768542306574,-0.9881257726342825,-0.9811371771442199,-0.9740167679842187,-0.9667708534443619,-0.9604376906703515,-0.9534827389306186,-0.9443507459398321,-0.9366749222097988,-0.9289101518066112,-0.921062802431381,-0.9131377636766682,-0.9051377060888791,-0.8911960624567627,-0.877691131849924,-0.8679810564596355,-0.8582699519690691,-0.848599138262764,-0.8390387284515084,-0.823896980364299,-0.8119804548901648,-0.8026591473627489,-0.793198435217951,-0.7835959130825112,-0.7738507292224787,-0.7636917209954309,-0.7518943466561898,-0.7414677455753222,-0.7309473861679994,-0.7203486864995177,-0.7096820973998454,-0.6989550412172427,-0.6881730271932902,-0.6773403122001311,-0.6664603047897022,-0.6555358200966536,-0.6445692454506067,-0.6335626509609428,-0.6225178652541783,-0.6114365285797604,-0.6003201308719557,-0.5891700395948948,-0.5779875205103094,-0.5667737534517446,-0.5552017437764557,-0.5435114785623366,-0.531787510537938,-0.5200340908133084,-0.5082552990742197,-0.49645505275520807,-0.4846371163119541,-0.47280511039351375,-0.46460798506448375,-0.45539939173605465,-0.4623986968951197,-0.45037953447089896,-0.43832922294075205,-0.42624883007474557,-0.4141393901473567,-0.4020019060678153,-0.38983735139807285,-0.3776466722924132,-0.3654307893881632,-0.3531905996746829,-0.3409269783681531,-0.33149774551177047,-0.3516944452421251,-0.37190836483716294,-0.3636021559322957,-0.3518576074975499,-0.34011291634277097,-0.3283701587529082,-0.3166313163919243,-0.3048982832613292,-0.31440938017459974,-0.32605355496198735,-0.32080869442173743,-0.31606610849947714,-0.31184015974976903,-0.3196458715299162,-0.33151489118095423,-0.342025586796482,-0.3364161716306846,-0.33104025878737336,-0.3354613166041314,-0.3271602557462536,-0.3189041813209217,-0.33323478530335393,-0.33822197990530434,-0.33042500270275443,-0.32391820155821865,-0.3232311212812656,-0.31442163022047787,-0.322097778869745,-0.3306421733989895,-0.32883735796494556,-0.3438055899126491,-0.3589209503434496,-0.3655117286057452,-0.36138414057941937,-0.357330019576537,-0.353346535246831,-0.3494312314120753,-0.34662543322532513,-0.35169958622654074,-0.3640329495998067,-0.3649746055003457,-0.36859856245066297,-0.3737244579404839,-0.3796378230572484,-0.3737806106449053,-0.3662800911951596
-1.1166472569632182,-1.116533568426727,-1.1164649627915912,-1.1151833050793925,-1.1142900124744792,-1.1149452482762063,-1.1165165188000685,-1.1177897407781445,-1.1167703798244246,-1.116946226701083,-1.1166719926341078,-1.1150695292827493,-1.1113819607613096,-1.1072381149106336,-1.1027625697482202,-1.0980329954648225,-1.093096165584781,-1.08689498941816,-1.0788410918322229,-1.0704458622516713,-1.0618692282834346,-1.053186320309245,-1.0444425024639359,-1.035669282042055,-1.0273271677220126,-1.020913871513995,-1.014657403350939,-1.004367564094269,-0.9941454619225543,-0.9860740631974816,-0.9808865622458565,-0.9757735512820558,-0.9706608915972119,-0.965548311132792,-0.9594062945848392,-0.9519303990523269,-0.9442637246681552,-0.9349615563512225,-0.9255808382996402,-0.916125950395617,-0.9066020594074857,-0.8970155703327434,-0.8873748009087508,-0.8758668628312019,-0.8603696440362916,-0.8479771026060163,-0.8391566169174252,-0.8302226729501903,-0.8211663965464844,-0.8098301910863679,-0.801111994158367,-0.7919147001485176,-0.7822919570106193,-0.7723565913312049,-0.7622033702364123,-0.751607875328858,-0.7395518396320864,-0.7275275876124931,-0.7155388695427369,-0.7035892384180458,-0.6916820720909751,-0.6798205919634244,-0.668007878686347,-0.6562468852142724,-0.644540447479582,-0.6328912928867743,-0.621302046778708,-0.609775236996672,-0.5983132966499283,-0.5869185652433795,-0.575593288417263,-0.564339616808113,-0.553159605135221,-0.5420552140567216,-0.5310283211185176,-0.5200807582932847,-0.509214432627128,-0.4984317599492769,-0.4877377824771747,-0.477163095850194,-0.4725280385804665,-0.46096252076792643,-0.45313397210284917,-0.44163825625319664,-0.43012150020378614,-0.4185843425992424,-0.40702739949931016,-0.3954512657117396,-0.3852321609599172,-0.3754211007943849,-0.3656793790616608,-0.35600303904793984,-0.3463876479908965,-0.3368283316000062,-0.3286407808262636,-0.3178565006646731,-0.3084324917112644,-0.3015292643017224,-0.30160557236109575,-0.30194343883688557,-0.30251426629168776,-0.3032855721754615,-0.3042210316544818,-0.30528061491379166,-0.30642084506663814,-0.3075952066529535,-0.3087547356982725,-0.30984881814028675,-0.3108262116990504,-0.3116362852289898,-0.3122304393293627,-0.3153869994055737,-0.3271809447410797,-0.32590615222635755,-0.32102175355569695,-0.3168597666040768,-0.31203107175507455,-0.3121828083965469,-0.3186793545771307,-0.3227156957632586,-0.3150936880559163,-0.30755861418002434,-0.30733135814343815,-0.3135860366837421,-0.3286938520940483,-0.32584705955200555,-0.32182292933165146,-0.3241502091013908,-0.3282342571940218,-0.3325321276070454,-0.33703502875258273,-0.34173513438015757,-0.3455820024056318,-0.3508304641965403,-0.35695179447943914,-0.36237667998823436,-0.3679691803695432,-0.3664562961749436,-0.363360820374905,-0.36036792821810604,-0.3575713490700867
-1.1093854380085182,-1.1108970406246899,-1.1122362366089487,-1.1130951299282987,-1.1135084510508957,-1.1146778895805425,-1.1156273813398387,-1.1162927354839576,-1.1154438234432424,-1.112643365916594,-1.1094094120149622,-1.1057615605797741,-1.1017184815559187,-1.0972971385984842,-1.0925127199286175,-1.0873788688886652,-1.0819079792635575,-1.0761114948783848,-1.0700002103147392,-1.0635845836491233,-1.056875069671308,-1.0498824717915323,-1.0426182948241152,-1.0350950159759962,-1.0270135248714,-1.0193290853153294,-1.0111186584848866,-1.0027152780932533,-0.9920968562121204,-0.985276643154933,-0.9764967564638822,-0.9675231349120076,-0.9584559001874446,-0.9493554663591702,-0.9409505032431943,-0.9325740090668121,-0.9242172995424258,-0.9158704067202934,-0.9075222274969197,-0.8991607112196416,-0.8907730755274827,-0.8823460503354388,-0.8738661469522917,-0.8653199460519025,-0.8566943950280965,-0.8447688904884754,-0.83439441564536,-0.8262939211302314,-0.8181613863097166,-0.8059116692217216,-0.7879059491741356,-0.7698921668405925,-0.7518830727282304,-0.733892028617058,-0.7159332447366666,-0.6980220565286368,-0.6801752532303711,-0.6624114737661517,-0.6447516897075758,-0.6272198006339232,-0.6122607710712545,-0.5995175924103795,-0.5866772715021678,-0.5737486111075101,-0.5607399293076583,-0.5476590715052994,-0.5345134298510712,-0.5213099676311104,-0.5080552467204997,-0.494755456681506,-0.481416444469283,-0.46804374401178883,-0.46123205084751095,-0.4598832679960463,-0.45930898003020104,-0.4595191611234912,-0.4605192319745206,-0.462309466265189,-0.46488280527119175,-0.468201924967917,-0.4664350097545369,-0.4560637148312563,-0.44911270689670735,-0.4372589100865869,-0.42540426117231833,-0.41511329351341136,-0.4050755962490591,-0.3951160148551064,-0.3838565160219355,-0.37224370633944825,-0.3606133747803977,-0.34896604270548215,-0.3373022157362344,-0.32562238477975525,-0.3273198193295879,-0.31633284455835187,-0.3040039914680612,-0.2990417106243418,-0.2896779598887562,-0.28033501399518457,-0.27100687870908885,-0.2846827856660905,-0.2995735466402163,-0.29317287238872414,-0.2814568222581473,-0.2839376270288696,-0.29585825426382684,-0.30776066448593714,-0.30814101989803877,-0.30497423770539545,-0.3032648756689882,-0.3125636355931645,-0.3125959260042963,-0.31229384806932714,-0.31163154489279243,-0.31639446224800216,-0.3106954216315465,-0.30793766333724537,-0.30515629111144604,-0.3025952823319529,-0.3025566654736029,-0.307134736734079,-0.305625805035162,-0.31017030034502807,-0.31328658742943016,-0.3166644903929914,-0.32028989366951516,-0.31691570859510865,-0.3112645017226061,-0.30499151498780197,-0.3114443333015666,-0.3245352157441195,-0.33766422596756573,-0.3417970606803227,-0.3380749002098143,-0.34819313697863574,-0.3516279283929249,-0.3470942294033623,-0.34122094924192403,-0.33508952921282464,-0.3288939913329916
-1.1093854380085173,-1.108842464018926,-1.1090092821407564,-1.109889731570012,-1.1101027811072302,-1.1071549675837997,-1.1060508094705148,-1.1041812140084768,-1.1016450989959568,-1.0988477599960185,-1.0967176177282787,-1.094013325829315,-1.090603872681625,-1.0864656095581964,-1.0815849420333086,-1.0759622356641383,-1.0699989794440565,-1.0651963841877616,-1.060230227432638,-1.0551007733562858,-1.0498081335010683,-1.0443524874553787,-1.0387342548849177,-1.0329542045802274,-1.0268892393553701,-1.0181210514644903,-1.0093772520244044,-1.000667366920942,-0.9919330414750855,-0.9833808696163169,-0.9748055017494419,-0.9662780929198164,-0.9577960884768979,-0.949321469149903,-0.9401436564632883,-0.9309457031674636,-0.9217506963917796,-0.9125814742843461,-0.9034604993601136,-0.8944096143484526,-0.8854496624988695,-0.8765999102008561,-0.8678771605275335,-0.8592943496248913,-0.8508582203886892,-0.8425652686819562,-0.8290973567127105,-0.8133738294646751,-0.7976102287205502,-0.7818147705648171,-0.7659935134021576,-0.7501511757398807,-0.7342915988102465,-0.7184180240846998,-0.7025332686844412,-0.6866398416799719,-0.670740024730824,-0.6548359304593152,-0.6389295465353203,-0.6248975185926278,-0.6098433743764785,-0.5926545736321627,-0.5756913213730936,-0.5594280343301197,-0.5435464147483169,-0.5276752848845511,-0.5118165712840191,-0.4962089860215658,-0.48195795022127624,-0.4697653266643254,-0.46619270654006506,-0.4633411782804875,-0.45464260516677424,-0.4412180217389605,-0.42777475837620793,-0.41732557036128115,-0.4159078550581583,-0.4169698927092198,-0.4204811715771286,-0.4263071707696606,-0.4342372587680976,-0.44402077745192825,-0.44570865814742655,-0.43542945110872283,-0.42523089835797045,-0.4135517877038367,-0.4017044206257747,-0.3898650004483004,-0.37803628291613967,-0.3662209441885351,-0.3544215855466435,-0.34264073764762015,-0.3308808643463088,-0.3191443661062059,-0.3139270271220007,-0.3022565718502607,-0.3017392574330505,-0.2916550308390544,-0.2792867662800136,-0.2669000673468851,-0.26973935541290084,-0.26168696169706784,-0.25237005878189,-0.2600377018100444,-0.271997774998499,-0.2697518030048114,-0.2580594224118329,-0.265583135902947,-0.27831499402679327,-0.2908891971368517,-0.3023405028646371,-0.30023563452208,-0.2986508004807149,-0.2975729490853487,-0.30048520290128045,-0.3105914885964163,-0.30916472941780687,-0.3073506529990087,-0.30411949972539326,-0.3006604666336653,-0.2996866093347278,-0.3047871426236326,-0.300110119104659,-0.29684399825316216,-0.28807655489032785,-0.2853241132812071,-0.2837679129381856,-0.2824829166695304,-0.2853807084283317,-0.29839241114273296,-0.2982007206778867,-0.2968635941993716,-0.3102889779983453,-0.32360468636240736,-0.336612548901925,-0.33441425899472943,-0.33081408294694103,-0.32727349263256755,-0.32379175386047443,-0.3203682530596099,-0.31700247942242044
-1.102827941260511,-1.103634848138513,-1.1058274687028817,-1.1075294836828065,-1.1076877017087383,-1.1066888688310021,-1.1016376330416757,-1.1006075188690865,-1.0999658449095704,-1.0984029390388785,-1.0951223798878982,-1.0914406468092996,-1.087523511016078,-1.0834064611143575,-1.079107641224433,-1.074636760586614,-1.0696153750443982,-1.0625788821831086,-1.0548972871308637,-1.0466196292764405,-1.0377943592929468,-1.0284668960025973,-1.021134115090028,-1.016184488349022,-1.0112053074349616,-1.0061985520767698,-1.0011664672873608,-0.9961108020663902,-0.991027809110362,-0.9792581421939675,-0.9661344452970222,-0.9527179104813248,-0.9390621606903995,-0.9252121359779606,-0.9112059390105289,-0.8970760609383459,-0.8828502699930552,-0.8685522702624717,-0.8542022092131145,-0.8410098333468423,-0.8321560941081869,-0.823116972068958,-0.813880895295084,-0.8044377026276435,-0.794779052893615,-0.7848987555152234,-0.7747929937651095,-0.7644604233844086,-0.7539021435324451,-0.7431215511858067,-0.7321241014309017,-0.7209170028253866,-0.7095088786818766,-0.6979094224802607,-0.6861290700900868,-0.6741787046978809,-0.6620694036454688,-0.6498122306891139,-0.6374180729006169,-0.62302277041393,-0.6071174379086597,-0.5912153477337315,-0.575318283509503,-0.55899876997436,-0.5426311515372214,-0.5266540956618617,-0.5111474974683258,-0.49597228910532176,-0.4801445662163538,-0.4685398735351637,-0.45613033581185114,-0.4449373804885499,-0.43520001653311,-0.4271797200759391,-0.42114178537658287,-0.41431737626370635,-0.40085025760842985,-0.3873776289584727,-0.3739035834388931,-0.360432102011154,-0.3518124066858275,-0.3461341057093912,-0.34076375171422546,-0.3357114110623858,-0.330986656495456,-0.32659838232654925,-0.32255460568157,-0.3188622526974685,-0.31552693049964864,-0.3125526869839259,-0.30994176130863904,-0.3076943286782936,-0.3058082435015663,-0.3113248290039823,-0.3074335830219721,-0.30221656214859777,-0.29049157899037326,-0.278752386976004,-0.26699946834563715,-0.2552332576757866,-0.25449519420302114,-0.24207373542074961,-0.24805643023058,-0.24305045756356858,-0.23372302953999835,-0.23976177601790027,-0.25272429686554965,-0.24638123176965276,-0.23471873170079238,-0.23192387413105386,-0.24356092087795478,-0.2549458644523645,-0.2677405006836052,-0.28411186108472286,-0.296985414561563,-0.29686864179336014,-0.30457460666764835,-0.302536356989508,-0.29912041788320987,-0.30058092092577793,-0.2973252445795471,-0.29645324566129344,-0.2984824349442318,-0.29274786377584344,-0.28715721572935227,-0.280801594110601,-0.27634435287918535,-0.2724072116376605,-0.2814602396951452,-0.2806946270402779,-0.2833876135104826,-0.2909788159979865,-0.28339725023860757,-0.2799567338829237,-0.28028590728476477,-0.280788478857791,-0.28144601852745854,-0.2822387179611665,-0.283145376805888,-0.28414339444615955,-0.2854863577679666
-1.1028279412605102,-1.1030136188588315,-1.101796095160103,-1.1015892360978987,-1.102178385169215,-1.1012124814340178,-1.1005558882848294,-1.0961340826835841,-1.090679003336732,-1.0856015517754243,-1.0799262291097511,-1.074592252139411,-1.0695732319138782,-1.0646597864148117,-1.0598162261149464,-1.0550119621546155,-1.0502230339382717,-1.045431776417179,-1.040625811018802,-1.035796936005579,-1.030940142670393,-1.0260528166243283,-1.01867876058718,-1.0084675934567626,-0.9978675303768498,-0.9869096619464957,-0.9756224615336528,-0.9640321489719996,-0.9521629925451367,-0.9400375644284946,-0.9276769689431625,-0.9151010665252663,-0.9023287251380416,-0.8909529045202046,-0.8829450039049449,-0.8748264799497574,-0.8665861132080297,-0.8582117826324005,-0.8496907199677495,-0.8398170929035146,-0.8254111502503967,-0.810996172157076,-0.7965818383618712,-0.7821760350766782,-0.7677851601472256,-0.7534144094137525,-0.7390680375815348,-0.7247495883508548,-0.7104620908924169,-0.6962082222271992,-0.68199043717516,-0.6678110690315651,-0.6544337757817349,-0.6418934799233526,-0.6292507135254333,-0.6165115323604837,-0.6036819043784876,-0.590767671215862,-0.5777745219208457,-0.5663294303054109,-0.5549417819474707,-0.5435470445816746,-0.5321460806026748,-0.520739737171461,-0.5093288518571755,-0.49791425873889406,-0.4864967952632744,-0.47897463030580534,-0.4740348350614241,-0.4643356697875114,-0.448548036002705,-0.43278430354858966,-0.41798128038579724,-0.40656927758412653,-0.3951622609904124,-0.38446280072991085,-0.37739702974124123,-0.3705907068854355,-0.3640511769771386,-0.35778827047486783,-0.34696707388066317,-0.33351231618840194,-0.32007159313024625,-0.3066486346526851,-0.29324715487722264,-0.27987087040852276,-0.26864132765511856,-0.25981045526693736,-0.2512283738523591,-0.2429075630261046,-0.2510608345283867,-0.2710886365867604,-0.2911843121121409,-0.30427878534347697,-0.30309841227322876,-0.29575079747568545,-0.2840982364488882,-0.2724780735123513,-0.26089243051519784,-0.25474574539688416,-0.2434541935246779,-0.23605301425029346,-0.22963600462417233,-0.2171828345980782,-0.22671348653868773,-0.22438306977704503,-0.21502634635819629,-0.20826810382813707,-0.2201264905329392,-0.223073378133555,-0.2350068384941082,-0.25137188946336425,-0.2659866936749425,-0.27658535014734653,-0.2866333069171789,-0.2960085511596055,-0.29720097014405766,-0.2979594179326806,-0.2944294281742174,-0.2863771455740505,-0.2921546171019118,-0.2943546732680668,-0.2929208305385789,-0.2892715909056756,-0.28547153186808083,-0.2793238127184014,-0.2711755369221008,-0.2717206302645897,-0.2669533993153417,-0.26988463868801293,-0.28017335712755637,-0.2798854555383965,-0.2798180192653261,-0.27551456102272986,-0.2673786189034937,-0.25902860622578583,-0.2504966816560608,-0.25240937421822407,-0.26288071561199045,-0.27421395692414485,-0.28520690196807624
-1.0969939227758703,-1.0980355998521643,-1.0992643463068068,-1.0973987081995065,-1.0983802084110188,-1.099797407484042,-1.098677539640679,-1.0950817499423935,-1.0905591801415253,-1.0850770064108142,-1.0797522875590566,-1.073708744178665,-1.0669945545190775,-1.0598225235266732,-1.0522264694175856,-1.0442362193627313,-1.0358787979611355,-1.0271802200726272,-1.0181687695961028,-1.0088819894852175,-0.9993817393831319,-0.9897692068896828,-0.9801163134481847,-0.9703390772550264,-0.9603054402386687,-0.9519844621596185,-0.94460317857615,-0.9371567876263145,-0.9296439978079418,-0.922062325947463,-0.9144080463649351,-0.9066761490438455,-0.8988603132620243,-0.8893781538140619,-0.8762674314675734,-0.8630155002654867,-0.8496443525694566,-0.8361846853413843,-0.8226933435425845,-0.8093164521043894,-0.7964674935405494,-0.7845613175741264,-0.7731560696169009,-0.761816210435525,-0.750399853836647,-0.7388639472586442,-0.7271949126793942,-0.7153897491619126,-0.7034499764315942,-0.6913793148723681,-0.6791826509392984,-0.6668655129497809,-0.6536724049757691,-0.639576740504314,-0.6255264170548984,-0.6117910549087627,-0.6004408769525753,-0.5890799021597041,-0.5777091066553675,-0.5647079757494007,-0.5515733718171107,-0.5383758639762456,-0.5251204196780441,-0.5136573288758662,-0.5022493610008438,-0.4908375333890511,-0.4845562168809947,-0.4750773102959127,-0.4636566738037242,-0.45223578777052964,-0.4408155952820034,-0.42939708286120126,-0.41704735158376877,-0.4013403429217545,-0.3918019234689639,-0.3837615501850893,-0.3723686256979364,-0.3609851597625826,-0.3496130589564896,-0.33825452229638203,-0.3269121181581184,-0.3160959438461615,-0.30620550802811175,-0.29650281117220834,-0.286999796160627,-0.277708557444362,-0.26652351868412594,-0.253208876526291,-0.23993077905977445,-0.23133142371558257,-0.23486050103543565,-0.22709960898215042,-0.21963718678298516,-0.2124853411634553,-0.20565590621895646,-0.19916035735293747,-0.2094870651420795,-0.2246175133528192,-0.23970449871528032,-0.24934337899504033,-0.2378329413312983,-0.2316627323478606,-0.21985938057113508,-0.21359335861869522,-0.20471501397510128,-0.19223333727516234,-0.19646690331106065,-0.20564913809463567,-0.20229180563976001,-0.218646304238079,-0.21144658877984046,-0.19983975086483863,-0.18825423184369683,-0.18688100526145224,-0.20195913318255432,-0.2170254532651441,-0.23207924814786907,-0.24711979796184558,-0.2621463742169894,-0.27715823443404997,-0.2783820991045376,-0.2833833311091096,-0.29167021100605195,-0.28911646276756564,-0.28506767192273735,-0.27828083774587986,-0.27058610252125165,-0.26415543807866787,-0.2572204190861698,-0.2620637878685468,-0.2570710422112352,-0.2519925628338431,-0.24684398911656924,-0.24163931637886016,-0.23639107922875802,-0.23874598919396472,-0.24550038881515474,-0.2514838583729597,-0.25946556640652335,-0.2666619249624551,-0.2739917166775765
-1.0969939227758703,-1.0974544621249718,-1.0975812445215423,-1.0964022062939816,-1.0929189544811697,-1.0890030971807696,-1.085199831725805,-1.0810795744982151,-1.0764483470902098,-1.0712616954175493,-1.0655344351122327,-1.0593024846420505,-1.0526079912742674,-1.0457473946405373,-1.0399669210695346,-1.033780283646218,-1.0271771376192245,-1.020146607692799,-1.0126747309105912,-1.0047381537253495,-0.9962896707315048,-0.9872436805593323,-0.9775450973414264,-0.9672961518597978,-0.9593007928618327,-0.9499453280659875,-0.9392330427465085,-0.9281619420827751,-0.9167333467605872,-0.9049521302000023,-0.8928248477434905,-0.8834331938112256,-0.8741832767433948,-0.8647616285863213,-0.8551619348811055,-0.8453766043424609,-0.8353947653951075,-0.8251967672961373,-0.8147368617312913,-0.8038801637779329,-0.792224635031946,-0.7793671039208969,-0.7657613392062173,-0.7518550083653972,-0.7378022988479409,-0.7244468532135938,-0.7132704815779731,-0.7020702367079648,-0.6908478044421016,-0.6796047641647616,-0.6683425984427505,-0.657062701842932,-0.6457663890336724,-0.6344549022630979,-0.623129418299003,-0.6115238466012685,-0.5975715264824939,-0.5836720471841553,-0.57027861833113,-0.559044224387204,-0.5477547894381418,-0.5364203495502488,-0.525051100667188,-0.5118118218574731,-0.49845467308378016,-0.49074969801539475,-0.47943217732372645,-0.46804362114784315,-0.4566822134267219,-0.44535838394852245,-0.4340828039459539,-0.4228669163794989,-0.41172563814357543,-0.4007160956283317,-0.389572270110442,-0.37872369240554216,-0.3679549070691466,-0.3573010878435072,-0.3467764624227905,-0.3363930192208154,-0.326162330009742,-0.31558888602802054,-0.3042884731990863,-0.29301532332292846,-0.28177494762824784,-0.27057434576535044,-0.25942277119618184,-0.24833372856121327,-0.23733688223960425,-0.22669313916325262,-0.21549264985926414,-0.20484425806186612,-0.19438662247075555,-0.18420190305336392,-0.17910433301015116,-0.19431530496009852,-0.1930097197003331,-0.1878019863015499,-0.1999014947554878,-0.21197626367143485,-0.22402655979748332,-0.22636309166523017,-0.21493575661363895,-0.20804478367248702,-0.19622005227791067,-0.18487741662479693,-0.1797386149566167,-0.18594861505344085,-0.19624826251770955,-0.1868210953514451,-0.17736558292074633,-0.16788024922229638,-0.17179179237379394,-0.17669139762900699,-0.17783856103639906,-0.19289852882877945,-0.20796490334028572,-0.22303740792325844,-0.23811577207517232,-0.25319972706437444,-0.26828900375238884,-0.2704469690103952,-0.2625745376760147,-0.25476770256779524,-0.24702949046923628,-0.24658527229212002,-0.25947582758308396,-0.2618637483402177,-0.25636598814637673,-0.2503704470969206,-0.24360560467261205,-0.23692612414282266,-0.2303324334780097,-0.22573175153117872,-0.23215361518703825,-0.2311100399056386,-0.24002249218259752,-0.2418093430220951,-0.2329885260286222,-0.22405248269507,-0.23230563222080036
-1.0919007790201434,-1.0922810000693681,-1.0939457933896708,-1.0957277056653352,-1.0917390623116896,-1.0854723848643373,-1.0782815451889352,-1.0727003344104153,-1.0690025810960042,-1.0650487122191452,-1.0607677024227156,-1.0561347369786,-1.0511326267893844,-1.0454933021710884,-1.0379984841484993,-1.0301603707745175,-1.0220123115812214,-1.013584253703231,-1.0049029744352607,-0.9959923715506913,-0.9878827978221403,-0.9808456697356613,-0.9737338508291511,-0.966551242485203,-0.956648586985068,-0.9456935021308395,-0.9344787784801301,-0.9230341656141108,-0.9113821226798372,-0.9014409321656474,-0.8925172024645364,-0.8803588872847616,-0.8675620859802,-0.8558856338696322,-0.8451844713981045,-0.8344256327818358,-0.8236133437129165,-0.8127514822326203,-0.8018436133996074,-0.7908930200806785,-0.7799027303504498,-0.7688755419213351,-0.7578140439695349,-0.7467206366749761,-0.7355975487521329,-0.7236586825068282,-0.7094502109255418,-0.6951923450321518,-0.6808959436472959,-0.6674920194627103,-0.657115056248843,-0.6466221747898175,-0.6360154418064083,-0.6252985164994356,-0.6144764891191832,-0.6035556944636808,-0.5925435151321565,-0.5814481872306577,-0.5698280952993202,-0.5560424535957806,-0.5423180005584189,-0.528657717668763,-0.5150648498475872,-0.5048486248471247,-0.49752424699641307,-0.48505340137858166,-0.4716122672278025,-0.45813537141311755,-0.4446266633682079,-0.4315320828824415,-0.42316066205025127,-0.41498181667193323,-0.4070000448537576,-0.3991780145994089,-0.3856667731683001,-0.370030526512243,-0.35443593874546986,-0.33888786783642777,-0.3233917719433599,-0.307953794063772,-0.2925808515318544,-0.27728072735884446,-0.26264255204791415,-0.2512900527527777,-0.24008945723846953,-0.22904537638338907,-0.21816247318783066,-0.2074454563965804,-0.21114619130140122,-0.22607258785683146,-0.21349996762663812,-0.20035539419348902,-0.18726368969045826,-0.17422928991549247,-0.17440333897853533,-0.16516403737738922,-0.17567837462409486,-0.1872144724469872,-0.1817844507366697,-0.17672874707946384,-0.17390045332632617,-0.18717906980064658,-0.20041233319779117,-0.20355281581197104,-0.19221610234475672,-0.18438875881192518,-0.1726631404217108,-0.16723168375067932,-0.1547134274924602,-0.14807979851841058,-0.14744469055383025,-0.1566922384816527,-0.15836419975212124,-0.16278529556485477,-0.1651526520274489,-0.15363954843020378,-0.151844679061246,-0.15386973608532628,-0.1575001979632654,-0.17010517026702843,-0.18274993093443115,-0.1954350204719404,-0.20816086278011348,-0.22092775886036886,-0.2337358818478128,-0.2393630731634957,-0.23177178474906557,-0.24283782970782752,-0.25315706770891144,-0.24446637187811238,-0.2357919660312211,-0.22713414949073307,-0.2194884209267136,-0.22382521853292456,-0.21740550898621405,-0.22849575896611346,-0.22580650999144858,-0.22048896859573386,-0.21516516046618847,-0.22194964473227982,-0.21501648106412663
-1.0919007790201425,-1.0919519463359162,-1.091074617889873,-1.0892764453299892,-1.0861703605237363,-1.0813306550572128,-1.0758550297389622,-1.0702102380110954,-1.0636354386147977,-1.0582190885097686,-1.052573471884851,-1.0467278469013923,-1.040705163004308,-1.0345240219619833,-1.0281999152555665,-1.0217460263931453,-1.0151737571576827,-1.0084930729489674,-1.0017127270827486,-0.9948404027271684,-0.9868737638117306,-0.977566178439577,-0.9680866152919458,-0.9584502842961129,-0.9486708161336845,-0.9387604478157312,-0.9287301854687653,-0.9188295049798507,-0.9102099025502691,-0.8995419890112634,-0.8875947350847178,-0.877096049619118,-0.8665245077457111,-0.8544426051246379,-0.8410090400406012,-0.8272712910179637,-0.8132584564141733,-0.8001094946713523,-0.7873234634777979,-0.7745175146057182,-0.7617030568627032,-0.7488949637043634,-0.7370734205180274,-0.7274221943526249,-0.7176874334365246,-0.7078602283084554,-0.6979327590135687,-0.6878985562369229,-0.6777527109692811,-0.6665695188004451,-0.6522202111758744,-0.6378542622612549,-0.623477265477574,-0.6090943110525813,-0.5947100757310211,-0.5803288818313075,-0.5689140141186835,-0.5585984503441468,-0.5486233021115869,-0.5390160176010306,-0.5298050595090942,-0.521019815475408,-0.5126903150053719,-0.501541342273073,-0.4880922251234945,-0.47471976443972386,-0.4614274306167627,-0.44882181571741964,-0.44008847519240657,-0.4310899498290457,-0.41752890359869177,-0.4039470722872971,-0.39034788691944167,-0.37673467032377506,-0.3631106452349413,-0.34947894204378116,-0.3358426061260708,-0.3222046046561381,-0.3094814527837773,-0.2975662464097337,-0.2857851089253489,-0.2741424015252443,-0.2620621593891681,-0.2469349240630816,-0.2319099204284284,-0.2196959808122654,-0.2089101948467329,-0.19808774272335272,-0.19689907278217555,-0.18652809797252434,-0.17633732571284488,-0.1663315554616207,-0.15651557823354167,-0.1638562042721401,-0.16125681579970008,-0.1635341358961806,-0.15675658709502116,-0.149610391597629,-0.14722791156765422,-0.16058195828269373,-0.17205561427618135,-0.16777237172912685,-0.163885316309484,-0.1633193149122006,-0.17371871451921095,-0.18092740319243292,-0.1696884671465216,-0.16065900005000555,-0.14935417626426506,-0.14218485874525655,-0.14158320535940572,-0.14721392358675534,-0.14773910380938796,-0.14881712176646256,-0.14886671743434654,-0.1501738280959011,-0.1421542362032131,-0.14493436480918742,-0.15623896763295275,-0.15894194093143899,-0.16196791671477673,-0.165305939894394,-0.17514935418791566,-0.18868809325535718,-0.20222750945109347,-0.2157665312603445,-0.2293038711381439,-0.2242591407872654,-0.2168288594996719,-0.20948488525238496,-0.20757262960439427,-0.2134323720280129,-0.2184932159161181,-0.20986945349361286,-0.2169028532989766,-0.21107479926919215,-0.2048352223139931,-0.20064538435401863,-0.2113625776818617,-0.20984191957084075,-0.20452528696560623
-1.0875639769496366,-1.0893955741915695,-1.0882108152853198,-1.085310028169404,-1.0821473343305756,-1.0790659484420473,-1.0750916704957472,-1.0687836813670615,-1.0619588684787522,-1.0548266761035099,-1.0480155173733081,-1.0406774045094282,-1.032844132821898,-1.0257191535136658,-1.0189328411531167,-1.011999592915079,-1.0049284943733483,-0.9977262853966602,-0.9903976424645717,-0.9829455050114879,-0.9753713356227474,-0.9676753268718445,-0.9598565701287853,-0.9519131984688045,-0.943842512835458,-0.9356410982126979,-0.9273049345192108,-0.9185899468333028,-0.9083486859073169,-0.8980145019816014,-0.8875316514491384,-0.8753682427071419,-0.8630684347964999,-0.8506485364261891,-0.8381244114680027,-0.8255106803891378,-0.812802927091947,-0.7988871457476833,-0.7842896011478202,-0.7694189088792593,-0.7561645691737453,-0.746650815830765,-0.7361086491694915,-0.7233597958928808,-0.7106643460356414,-0.6980385473277773,-0.6854990163935635,-0.6730628092425626,-0.6607474952608556,-0.6485712328621625,-0.6365528454805056,-0.6247118966468928,-0.6130687627434916,-0.601644701754954,-0.5904619159701214,-0.5795436061437784,-0.565954738158351,-0.5515913694964003,-0.5372422384527935,-0.5241627234642287,-0.5142767593937894,-0.50451189581484,-0.49487415747347097,-0.4853698245627154,-0.47600544691645563,-0.4667878561613783,-0.45772417431169554,-0.4482186568652829,-0.4350969326253562,-0.4220658108234563,-0.4091289090602763,-0.39628991001467284,-0.3835525618643798,-0.37092067885284097,-0.35839814198006037,-0.34598889975057245,-0.3336969688953807,-0.32152643497722705,-0.30856783275489635,-0.2949351186996292,-0.28130922765801225,-0.2676928628056272,-0.2540886612029457,-0.24117129769656925,-0.2304484765763805,-0.21699930392438155,-0.20221695463959907,-0.1914883515968775,-0.18722563912316081,-0.1763216521520672,-0.16537542649863735,-0.15439347559414207,-0.14857294488763806,-0.14689416062061733,-0.151386395486115,-0.14835111215143382,-0.13551726007525478,-0.13384168493184667,-0.14436723855829883,-0.1418395194370543,-0.142702998733661,-0.14702209464423888,-0.15417986584921817,-0.16039963676403796,-0.15731932371295532,-0.15464708452058062,-0.16945141307417677,-0.1585009713077998,-0.148528961466162,-0.13689329791308885,-0.129648225881987,-0.13270110870159968,-0.1473788301044647,-0.14793229180787773,-0.13923929282955605,-0.12963157929514058,-0.1324069225207749,-0.1307027575408286,-0.12121656202666714,-0.13455195146797205,-0.14807847048489453,-0.16161233618112744,-0.16894492445745168,-0.1728737315116211,-0.17708123982662727,-0.1815564085544965,-0.18628833207431406,-0.1912662871156039,-0.19647977247442316,-0.20191854175074742,-0.20223141458160843,-0.19507292503050522,-0.19351562965566416,-0.20524303310722034,-0.20126314511824805,-0.1926745685685347,-0.18987609479838152,-0.19868980502742198,-0.19264285375898016,-0.18670055306373623,-0.18087192692752208
-1.0875639769496364,-1.0867001985292366,-1.0865528047480622,-1.0847906768657496,-1.0818644968528992,-1.078029482971333,-1.0736094124021214,-1.0682303199392889,-1.0611201951311562,-1.0538112233587391,-1.046197729102575,-1.0387943131132815,-1.0323432871355895,-1.0245426934127388,-1.0158103557477285,-1.0066765427646494,-0.9971737817630364,-0.9873340310987551,-0.977188389209642,-0.9667667249113814,-0.9560973966236033,-0.9452070711547966,-0.9341206308409546,-0.9228611515228524,-0.9114499332199031,-0.8999065673066241,-0.8883129023680413,-0.8783954011526736,-0.8687881929307517,-0.859311886351918,-0.8498965257579967,-0.8405155148557524,-0.8311562208887939,-0.8218105818337718,-0.8124718372780899,-0.8031332535453488,-0.79378759434074,-0.7844269153625658,-0.7750425253730198,-0.7656250498789257,-0.7542899130265892,-0.7389144815315745,-0.7233043987173131,-0.7074715796116133,-0.691428006740415,-0.6751856094814461,-0.6613237355515755,-0.6503251448874119,-0.6393851170642493,-0.6285078614834902,-0.6176976245776156,-0.6069587076026304,-0.5962954840200614,-0.5857124166101153,-0.5752140744258729,-0.564805149670665,-0.5544904745546844,-0.5442750381605586,-0.534164003319177,-0.5229105618380645,-0.5085993228758143,-0.4943112800098235,-0.4800489727503119,-0.46581472478778796,-0.4516106444533521,-0.43743862249117704,-0.4233003270156501,-0.41189419172492586,-0.40111823248065015,-0.390372661866512,-0.37965440061004774,-0.3689602133412295,-0.3582867189899166,-0.3476304022345751,-0.3369876260531752,-0.3263546454163979,-0.31572762215311423,-0.3051026410101314,-0.2944757269259277,-0.28384286354723187,-0.2732000130489447,-0.2625431373925764,-0.2518682213180576,-0.24049917776220106,-0.2269268379817988,-0.21337379235594822,-0.19984136721633478,-0.18758146902377779,-0.1731673389408373,-0.15947375188101343,-0.14604218434069458,-0.13325661144482706,-0.14343557857639322,-0.13947589178430553,-0.13747202694578542,-0.128253839532122,-0.12042585012979329,-0.12276061745230393,-0.11008684824732562,-0.0989014052129914,-0.0943437404201104,-0.08961067744508637,-0.10427236695118758,-0.12058652251453239,-0.1369082062580942,-0.15323372846567343,-0.15238370673602386,-0.15052615850156226,-0.14736660694827516,-0.13628722998245174,-0.12526298205137304,-0.11709646825401224,-0.10454312681276534,-0.09504623176297634,-0.1074637937321965,-0.11991703530470676,-0.119995452547359,-0.11033300620011244,-0.11904180110076312,-0.10783534991031374,-0.09647195240042983,-0.08513603583825002,-0.07383240451779051,-0.08486573370722894,-0.09721482438838613,-0.10949509353919318,-0.12170616563719072,-0.13384780631184956,-0.14591991844528263,-0.1579225371179085,-0.16985582343935235,-0.1817200573669826,-0.18801420707832328,-0.18106039944744534,-0.17421702806734896,-0.1791188478556771,-0.18410399667406896,-0.1755516974767204,-0.1670179343851128,-0.1585029663236277,-0.1500070478756994
-1.0839968969972498,-1.0854596656918472,-1.0846535899977396,-1.0823523388170913,-1.0795547016692486,-1.0760476794371607,-1.0717457623871913,-1.0667338941387148,-1.0610783717219516,-1.0532779528668716,-1.0450463576248854,-1.0382265370195822,-1.0298733873323933,-1.0211498132881904,-1.0120839622738376,-1.002709720290269,-0.9930612749639236,-0.9831708278870317,-0.9730679061311907,-0.962779456491146,-0.9523303915059422,-0.9417446088763863,-0.9310469769591727,-0.9202680058664074,-0.9094571800075217,-0.898724532261518,-0.8882490269186248,-0.8764937703433362,-0.8646558498654504,-0.8528291292637651,-0.8415957863939406,-0.8303106094963385,-0.8189920642915545,-0.8076523049589135,-0.7963005230700426,-0.7849443086571326,-0.7735902792706633,-0.7622444057273929,-0.7509121987885974,-0.7395988262958235,-0.7283091928100696,-0.717047997648967,-0.705819779731566,-0.694628953946415,-0.6834798418320229,-0.6723766983031876,-0.6587561348262283,-0.6421510280446943,-0.6253813320453384,-0.6134401367212656,-0.6018109273973988,-0.5902331922960218,-0.5787077308979618,-0.5672350820389083,-0.555815530848812,-0.5444491149378257,-0.5331356299625547,-0.5218746346990417,-0.5106654557430153,-0.49950719195310445,-0.4883987187490151,-0.4773386923736429,-0.46632555422569943,-0.45535753536753365,-0.4444326613110281,-0.4335487571826788,-0.4227034533670036,-0.4091971954430384,-0.3951304231095447,-0.38110094821123086,-0.36710943262616125,-0.3531562381065054,-0.33924139726362457,-0.3253645787210999,-0.3115250457949017,-0.29772160810013437,-0.28395256561697213,-0.27021564502671547,-0.25650792862692207,-0.24282577694970442,-0.22916474746163473,-0.21551951355113985,-0.20188379052832905,-0.1882502786151865,-0.1746106367562721,-0.16095550507625322,-0.17208290670719517,-0.18632690206309335,-0.17277229282719625,-0.15869480174083989,-0.1445689754957921,-0.13266050592470793,-0.12663342223116342,-0.13172608987666434,-0.12085868863643977,-0.11544736148908363,-0.11924417710622272,-0.11044751139672883,-0.10328426881627191,-0.09750195733907203,-0.08537806942677617,-0.08796705048696356,-0.08470463921260674,-0.07963052648347269,-0.07439521676086525,-0.06900711126902218,-0.08106618154342549,-0.09620550843648523,-0.11133865276062505,-0.12646436805551708,-0.12501201536741358,-0.11429745380324048,-0.10339106355665519,-0.09254551193596788,-0.08176358885546764,-0.08043420526955902,-0.09394643312729745,-0.10746021517976692,-0.10064698518404569,-0.09094082765352507,-0.08121872285841913,-0.07148568836035096,-0.07244834096504095,-0.07389088045331516,-0.07922087297708291,-0.08548169115231641,-0.09258848925935403,-0.10044112248705783,-0.10893572785777472,-0.11797262856542723,-0.1274605965268032,-0.13731831025192776,-0.14747397413042496,-0.15786385824602522,-0.1684302255240171,-0.16749004895257258,-0.16088589520723318,-0.1544115282920604,-0.1480744935703182,-0.1418829799705339,-0.13584588334797765
-1.0839968969972493,-1.0829142976338448,-1.0827405746554084,-1.0812512740754645,-1.0775485074824005,-1.0721774889064892,-1.067324369282487,-1.062272842276804,-1.0568310004640347,-1.0510714122714333,-1.0442879823240907,-1.0350126627558112,-1.0254774730258132,-1.0156971122312628,-1.0056812787009914,-0.9954367580822716,-0.9849686389527994,-0.9742810750834083,-0.963377778231141,-0.9522624041775699,-0.9429121211432612,-0.9336072440683296,-0.9242475011741889,-0.9148296273167091,-0.9053281497993992,-0.8956541241046461,-0.885583134420578,-0.8749580437120378,-0.8639763877456512,-0.852749020779333,-0.8407858470343047,-0.8287778012951111,-0.8167353581550874,-0.8046680799109731,-0.7925846947652435,-0.7804931676207225,-0.7684007638178034,-0.7563141062706997,-0.7442392265106019,-0.7321816101587637,-0.7201462373442835,-0.7081376185586006,-0.6961598264080586,-0.6842165236911764,-0.6723109881916547,-0.6604461345430899,-0.6486245334883449,-0.6368484288257172,-0.6251197523062356,-0.6084576091979628,-0.5913898861445546,-0.5741876200160481,-0.5568596832482178,-0.5394143636473219,-0.5218593762998833,-0.5042018841736957,-0.48644852467596866,-0.46860543991532966,-0.45067830888916616,-0.43267238024762467,-0.4145925046525534,-0.396443166049262,-0.3782285114051067,-0.359952378649147,-0.34161832268076386,-0.3232296394159173,-0.3112759945413348,-0.29984468012624577,-0.2886432511843511,-0.2776916879144493,-0.26701133608321426,-0.2566248092590211,-0.24655579050555376,-0.23682870271670708,-0.22746821506249093,-0.2184985555913448,-0.20994260942008136,-0.20182080066089103,-0.19414978583107256,-0.1869410260959956,-0.18019935050136215,-0.17392166285635646,-0.1680959680766776,-0.16270088669322513,-0.1577057818003973,-0.15315370814383641,-0.14875199068789488,-0.1446957246067293,-0.14084827952656953,-0.1371543065268166,-0.1335596224382134,-0.13062199463083987,-0.1264671807260596,-0.12288068826092369,-0.11921740807212834,-0.10966295507278007,-0.11154651685022898,-0.10749651916973933,-0.101868182037728,-0.09351036995036525,-0.08501232756491818,-0.0774750592395348,-0.06980487315088357,-0.06237077029309029,-0.06306883583194267,-0.06592180942181318,-0.06627705151460415,-0.07261890062384513,-0.0876265638292999,-0.10264233057317362,-0.11766459275503216,-0.1131168684209179,-0.1012116551845676,-0.09198233550765356,-0.07941616608881093,-0.0710332999296693,-0.061950060726511956,-0.061548104603898146,-0.06163045352704177,-0.0623451011859153,-0.06383129736577686,-0.06620553519791539,-0.0695475800304447,-0.06256303479131642,-0.0513294129271733,-0.04013289231492756,-0.028974787647045197,-0.017856409063821098,-0.007173508282338955,-0.017405879226843446,-0.027633002587404754,-0.03785482426213438,-0.048071292149889366,-0.05828235606723098,-0.06848796767496612,-0.07868808041150555,-0.08888264943131485,-0.09907163154728238,-0.10925498517621524,-0.11943267028688975,-0.12960464835020513
-1.0812106926703098,-1.0815268126420523,-1.0805344679723985,-1.0788031739752142,-1.0757893978235975,-1.0718816056849259,-1.0656889242715812,-1.0582098341276733,-1.0496427720713097,-1.0399513760487975,-1.029863051404705,-1.0219325473573257,-1.0138334609907083,-1.0055009058054838,-0.9969646370993139,-0.9882542564962731,-0.9793963235155585,-0.9704142255519188,-0.9613283388473395,-0.9521560721976956,-0.9409384181960643,-0.9294099416895791,-0.9176810881952855,-0.9057563849101018,-0.8936406972874886,-0.8813392143086631,-0.8688574173062313,-0.8562010379959537,-0.8433760100390952,-0.830388417682554,-0.8172444443363673,-0.8039503233019807,-0.7905122922636905,-0.7769365526154122,-0.7632292342301394,-0.749396365898698,-0.7354438513691819,-0.7213774507040864,-0.7072027665292624,-0.692925234665787,-0.678550118600143,-0.6640825072478114,-0.6495273154899879,-0.634889287003849,-0.6201729989564844,-0.6053828681863758,-0.5905231585500079,-0.5755979891627345,-0.5606113433105491,-0.5455670778523873,-0.5304689329705674,-0.5153205421600289,-0.5001254423756607,-0.4848870842812798,-0.46960884256458124,-0.45429402629992444,-0.43894588935563794,-0.4235676408552284,-0.4090385991641091,-0.3963327747833154,-0.3837417778416432,-0.37127641869191574,-0.3589483362184276,-0.3467700940490781,-0.33475527973738295,-0.32291860387743665,-0.30478938786673826,-0.2863004104375606,-0.26776535135536905,-0.24918667354201585,-0.23056667393714747,-0.21190749743821602,-0.1932111495750328,-0.17603696445659367,-0.16064917436887027,-0.14529479161495384,-0.12997860848863718,-0.1230904624851803,-0.11979684336350127,-0.11518645685248563,-0.1100990104119135,-0.10656122219350772,-0.10879111163549604,-0.11938757158151247,-0.1351789500042373,-0.15307154478425938,-0.1472745970309941,-0.13355688335675575,-0.11979088753962275,-0.10596510851593577,-0.11790885853878708,-0.13001279949141692,-0.11932031987315436,-0.10602226003794483,-0.09351867912267746,-0.10698240617164223,-0.09837866943805107,-0.08702226119012835,-0.0755967738131762,-0.06410267304532624,-0.07167146652006995,-0.07262475920196376,-0.060346511934986004,-0.06065274104279726,-0.055175705951498344,-0.06493520169138652,-0.06347573465813772,-0.06712648873801275,-0.06752284684167176,-0.06751309453509435,-0.06715236327465401,-0.07031413979910028,-0.08266334869069958,-0.08929749426785112,-0.07737501617498059,-0.06684606582651687,-0.060380914816315544,-0.04979073036623749,-0.039266935814915804,-0.03479374095896404,-0.04741145767665689,-0.05996331145726952,-0.06174767031379247,-0.05201167081025293,-0.04228590633797502,-0.032580000964846256,-0.022905216450425314,-0.013274718408679925,-0.006779078021364581,0.004255863524440599,0.015184581844569769,0.024457844568952086,0.033582501272452256,0.04252897313074045,0.03232865840591259,0.021948647315783276,0.011579647462767184,0.0012261983560390988,-0.00910591015709361,-0.019409034316003826,-0.02967271084988443
-1.0812106926703093,-1.0806769672679113,-1.0779356877216313,-1.0742735658612836,-1.069395123950576,-1.0633553038707746,-1.0571962550046625,-1.0509541514379186,-1.044274848797103,-1.0371543895808024,-1.0289856228194618,-1.0173794969923042,-1.0048226370467952,-0.9915225976788624,-0.977574247297273,-0.9630563285700044,-0.9488144883349352,-0.9377391789107237,-0.9264891509680775,-0.9150711309907673,-0.9034914798786964,-0.8917563958599839,-0.8798720551684718,-0.8678447034675534,-0.8556807088019855,-0.8433865851874747,-0.8309689945549117,-0.8184347335262538,-0.8057907103608333,-0.7930439163635334,-0.7802013950977496,-0.7672702119088204,-0.7542574255470473,-0.7411700630863483,-0.7280150988613736,-0.7147994377828386,-0.701529903125113,-0.6882132286964779,-0.6748560551859981,-0.6614649304172899,-0.6480463132158985,-0.6346065806029784,-0.6211520380547988,-0.6076889326084185,-0.5942234686438499,-0.5807618262283052,-0.5673101819662358,-0.5538747323583042,-0.540461719731812,-0.527077460864227,-0.5137283784793052,-0.5004210358518311,-0.4871621748111843,-0.47395875748449345,-0.46081801216505847,-0.44774748372779216,-0.4347550890352325,-0.4218491777783179,-0.40816245571268517,-0.3927334852715809,-0.377283868086034,-0.36181674088925453,-0.3463352498026473,-0.33084256184543603,-0.3153418768118952,-0.2998364395908979,-0.284329553010668,-0.2688245913011249,-0.2533250142774226,-0.23783438236197885,-0.2223563725798181,-0.20689479568510372,-0.1914536146081503,-0.17447950803718545,-0.15571433316603844,-0.1369172775159022,-0.12471112179870847,-0.1147056927723713,-0.09948142294146844,-0.08431152992011803,-0.06920214831446092,-0.054159882026502695,-0.05809359761361943,-0.05580883298066297,-0.047467221313207464,-0.040769039085926044,-0.056244360224986065,-0.07169784556934777,-0.08712766241182202,-0.1025319592797706,-0.10216410778587948,-0.11445413697117024,-0.11687580769418013,-0.10334158655914816,-0.09276826487450429,-0.07956145446286789,-0.06640452075344018,-0.05330180065725133,-0.043509738009421525,-0.05538639079670027,-0.052539780557901074,-0.054103029978112005,-0.05766827385653516,-0.04818534974015165,-0.050773708752501534,-0.048222303326578064,-0.057619755197792166,-0.05781137236291656,-0.05202479966897755,-0.046126990119061954,-0.05799764418354325,-0.06650465213399771,-0.06564374659105354,-0.06465434203229581,-0.06691191051140374,-0.06544471062148104,-0.05427355607058524,-0.04170032602511249,-0.029611261459659227,-0.02881088372068774,-0.018423671109651707,-0.008106295857258417,0.002140314277634836,0.01231529362942485,0.02241783588225843,0.02355451681694465,0.013306749342271829,0.003064054046302722,-0.0037038718068531655,0.005789450939283956,0.01524704670038761,0.026193070537747953,0.03709249736755852,0.04271600074575447,0.05126546578621529,0.05234743615227977,0.05276897892783872,0.053064995424366046,0.05324170858503585,0.05330520984940268,0.0532614467835657
-1.0792141702417204,-1.079794248509183,-1.0763184671530037,-1.071097467532968,-1.066941773077591,-1.0616820248676369,-1.0539509823724806,-1.0437000166181645,-1.0316496799467254,-1.0206195412991736,-1.0110785770534352,-1.0012642733858923,-0.9912024337727476,-0.9809127245567815,-0.9704104305364867,-0.9597077058739234,-0.9480363423658076,-0.9325725154938513,-0.9167152238289142,-0.9005081651584701,-0.8839893495874009,-0.8671919377372941,-0.850144949008506,-0.8328738592417859,-0.8154011048591205,-0.7977465083514266,-0.7799276378490911,-0.7619601115532777,-0.7438578560730209,-0.7256333262180161,-0.7072976925289265,-0.6888610017634169,-0.6703323146709737,-0.6517198246562808,-0.6335495898570229,-0.6195337342368186,-0.6055439605642552,-0.5915810655541671,-0.5776457523401324,-0.563738639287263,-0.5498602683449243,-0.5360111126337199,-0.5221915832178619,-0.5084020350995129,-0.49464277249830246,-0.4809140534842591,-0.46721609402952735,-0.45354907153870094,-0.4399131279114945,-0.4263083721857095,-0.41273488280319315,-0.3991927095369068,-0.38568187511328,-0.3722023765606033,-0.3587541863112471,-0.34533725308303653,-0.33195150256292205,-0.3185968379142001,-0.3052731401270048,-0.29198026823040824,-0.2787180593833263,-0.26548632886054024,-0.2522848699494129,-0.23911345377241222,-0.22597182905031366,-0.21285972182104507,-0.19977683512953304,-0.18672284870481493,-0.1736974186420852,-0.16070017710954865,-0.14773073210305565,-0.13478866727598504,-0.12187354187781496,-0.11953595513770177,-0.12276103009840478,-0.12456793637207797,-0.11808989458214514,-0.09923364678776014,-0.08034991281505643,-0.061439994366740525,-0.042505122442200616,-0.05095352881113637,-0.03919189279878976,-0.024306027238904626,-0.02754653097104814,-0.040078810916656736,-0.05257251092173153,-0.06502807260431531,-0.07744571077457651,-0.08982506802574619,-0.09206860497813407,-0.07809213870413956,-0.06651729442641408,-0.08001371043336425,-0.09001670746275994,-0.0769297531062714,-0.06406053770664129,-0.05141404174768688,-0.04026552241584853,-0.04890222145597198,-0.05080934655249437,-0.049156671251689765,-0.04454962421629993,-0.03783189629849288,-0.03614960388325805,-0.042629473424861786,-0.041512826847880824,-0.03504915754240656,-0.033459770882593,-0.04571302999152699,-0.04012892441229887,-0.034041407325102746,-0.03990374463774948,-0.05340593765199397,-0.06363327360031919,-0.0626906007250549,-0.053507022313252973,-0.041562388799202064,-0.02912829069414884,-0.017654121923259835,-0.005691498996591816,0.006276010673731813,0.018247714988754708,0.030222787501768038,0.03380729309331369,0.03244719298406995,0.04183569767314639,0.04367966536207746,0.04533935022513713,0.04682122550127055,0.04813184687489258,0.04927781997614833,0.05026576977569806,0.047943848465387885,0.05179402720123725,0.059759113286894205,0.06797767523553816,0.07203268091229352,0.07508649089068342,0.07832020879345869,0.08172513700987061
-1.0792141702417202,-1.0775012763412515,-1.0744160394392936,-1.0695797777122842,-1.062497001423818,-1.0551400212696174,-1.0471897146873297,-1.0387310580647091,-1.0298526834903232,-1.0182537372625267,-1.0053207690990904,-0.9937856816324755,-0.9816645280153371,-0.9689934434551706,-0.95580672088172,-0.9421365701107567,-0.9280130876373505,-0.9134643411945307,-0.8985165049023678,-0.8831940071251572,-0.8675196715515441,-0.8515148434777151,-0.8351994996901708,-0.8185923434720757,-0.8017108874275032,-0.7845715269319486,-0.7671896066379285,-0.7495794819167212,-0.7317545765732607,-0.7137274377088125,-0.695509788250052,-0.6771125774100805,-0.6616558479638737,-0.6475906289743656,-0.6330309603254983,-0.6142724744106993,-0.5954505211566752,-0.5765707239159332,-0.5576382344190742,-0.5386577849584393,-0.5196337345343212,-0.5005701098582662,-0.4814706419817325,-0.46233879921634724,-0.44317781693153835,-0.4239907247548742,-0.40478037166028225,-0.3855494494123626,-0.3663005148483589,-0.3470360115382207,-0.32775829149873825,-0.3084696379148273,-0.28917229038097414,-0.269868475343666,-0.2505604470048386,-0.23125055010553375,-0.21194133227052037,-0.19263578249700464,-0.17333794764106347,-0.15405498858271338,-0.13480742502449194,-0.11575762974170489,-0.1029107534480933,-0.09682074970999732,-0.09285391721389935,-0.09091925400899603,-0.09092396272148928,-0.09267254576139283,-0.09587184920350333,-0.10015444957371145,-0.10510514767520052,-0.11028329754938726,-0.1152402341850487,-0.10898489084350338,-0.09612222508715096,-0.08328503206955506,-0.07047277673121766,-0.05768490291326511,-0.044920835432417316,-0.03217998303957881,-0.03677050560370043,-0.02354646322382603,-0.004565123693573687,-0.01497513538843176,-0.0252736993455385,-0.03625094557047648,-0.023533699381456774,-0.009913814960059497,-0.012106366419390557,-0.025747465603461972,-0.03935638108434025,-0.0529342341613388,-0.0639926471556011,-0.04985702416701976,-0.035599939217557885,-0.02152649488698748,-0.027511078281330988,-0.035316439799103094,-0.03993587931640638,-0.045210273291370735,-0.049950528057373676,-0.04090780765216717,-0.029206540828183414,-0.035623486835208204,-0.029709733058503465,-0.02424808755972511,-0.012490483583553248,-0.021238078850255526,-0.02883277081089819,-0.022864716753539405,-0.017145602966919776,-0.026407345340976107,-0.027874922298168237,-0.021639511639329534,-0.015344677296591946,-0.008999297084993252,-0.0026115514164457565,-0.009365333318161362,-0.022111274883103604,-0.016559653878247798,-0.00399698727338216,0.008556665709477733,0.021097650427951087,0.03362150978862766,0.03756963929726358,0.03980109050871494,0.042402674636332356,0.05228364797349126,0.053985707200413735,0.05505973735539005,0.056383619915521876,0.05795037389145108,0.05310759239856064,0.051102312076954384,0.058745599829507,0.06649850659990669,0.06916725571020674,0.07589167044992894,0.08347663675472017,0.09071505563005733,0.09759747796064122
-1.0780136916384555,-1.07687350321446,-1.0735329929679995,-1.0682093298682467,-1.0607357620436875,-1.0529193815252822,-1.0448578108391031,-1.0360358427656255,-1.026482881252432,-1.0162323863420641,-1.0038414275851866,-0.9886423872410903,-0.9728173300572875,-0.9564820034499255,-0.9410160082962674,-0.9267606552228065,-0.9122121353787405,-0.8973864105496938,-0.8822978446189245,-0.8669595237142751,-0.8513834922200012,-0.8355809292906238,-0.8195622829007747,-0.8033373737152336,-0.7869154786697625,-0.7703054055363112,-0.7535155856849622,-0.7365543398525396,-0.7194333270154607,-0.7039878390080514,-0.6898545260942919,-0.6757441566899527,-0.6585460291813099,-0.639819688862507,-0.620942467573836,-0.6019226846990304,-0.5827681081999625,-0.5634859927670539,-0.5440831157923545,-0.5245658111767315,-0.5049400010055748,-0.48521122514745824,-0.46592720284295297,-0.4470530398496319,-0.42810068059657924,-0.4090739968241621,-0.3899767423287024,-0.37081256187574096,-0.35158499997399595,-0.33229750953849946,-0.31295346047186046,-0.29355614819381026,-0.27410880215113664,-0.25461459434248956,-0.2350766478953945,-0.21549804573617815,-0.19588183939727655,-0.176231058010762,-0.15654871754197464,-0.13683783032285346,-0.11967692873799005,-0.11001107477202643,-0.09583381581379369,-0.07677060196582186,-0.057578640125730995,-0.03838513911149333,-0.019209864860887382,-6.158733285666074e-5,0.01905309043448966,0.038127783831806816,0.057155581782720066,0.07612839836885543,0.0950333597909796,0.09531063886206104,0.07597877250033003,0.056582948609873895,0.03720424777004139,0.017935841194183677,-0.0010749109429100123,-0.01953803608478699,-0.019461742587089326,-0.006765504879799433,-0.0023640534175264796,-0.009760145450886437,-0.009511011975775308,0.005183223285578187,0.015280618312457861,0.0015689266697052062,0.004296759162907282,0.018906501525632446,0.022255022285756265,0.012767968369562954,0.0037302933525404924,-0.004834302911097321,-0.01290014622705904,-0.020164453828579804,-0.025142446342444738,-0.03397355670057327,-0.039112560690996195,-0.02731928112143005,-0.014895456295316627,-0.00532565761983908,-0.020473205056958932,-0.01743591475600592,-0.02764829698090641,-0.02066564864918735,-0.011006777510950073,-0.0009268091052573937,0.009450042440536793,0.0005653400556093757,-0.012917460870696281,-0.01167557960113541,-0.006454326517630449,-0.0014810426655404996,0.003245561777007744,0.007727269551765836,0.003442630863637497,0.003811144255935872,0.010262205952640713,0.016735951272363714,0.023227677754746386,0.029635226897220243,0.032492366373355286,0.035135328033374325,0.042200210525565635,0.05232817921523016,0.05261370986115299,0.05316823382721148,0.06208953727502742,0.07181982363930395,0.073893154850456,0.06350076894952039,0.05975277408582702,0.06178337982641846,0.0640345590409046,0.06949617780416127,0.08019395486400693,0.09083724506819646,0.1014242994531589,0.11195330118657676,0.12242236044209687
-1.0780136916384553,-1.076505653058453,-1.0721986334969595,-1.0666466706521198,-1.06019365124847,-1.0515634653365564,-1.0414429233408478,-1.030593169876767,-1.0191350072607115,-1.0071507306976106,-0.9947002101736373,-0.9818288995208426,-0.9685725556970592,-0.9549601940266517,-0.9397226354481727,-0.9226055157052822,-0.9051830118690085,-0.887497459072244,-0.8695837590690854,-0.8514711740035656,-0.8331846016107909,-0.8174758878331791,-0.8032723363632261,-0.7890660704813803,-0.7748614376163254,-0.7606621913814795,-0.7464715337043646,-0.7322919596165536,-0.7181218998933802,-0.7021355029445651,-0.6847049738572395,-0.667127869798599,-0.6494129169175378,-0.6315664885469476,-0.6135944923328633,-0.5955025500166213,-0.577296044880848,-0.5589801442450368,-0.540559814848248,-0.5220398355380444,-0.5034248086768555,-0.4847191708102713,-0.4653846688465033,-0.4454651883918788,-0.4254573349567674,-0.405365376705094,-0.38519331926737577,-0.36494492468797946,-0.3446237289450691,-0.32423305814242775,-0.30377604346881126,-0.2832556350166442,-0.2626746145472718,-0.242035607285366,-0.22134109282012604,-0.20059341518627782,-0.17979479219311312,-0.15894732406561235,-0.14283423654553484,-0.13063224262695305,-0.11710141495130556,-0.0973425066308562,-0.07756416803412236,-0.057769500784982775,-0.03796165766804549,-0.018143855691285182,0.0016806098503301392,0.021508350133491394,0.04133586617153817,0.0611595305144772,0.08097556693149466,0.10078002759796023,0.11452286498664455,0.1130101181685725,0.10001851461323286,0.08707091433965042,0.07416696889792895,0.06130629172837354,0.04848845960341386,0.03571301437720331,0.022979465192296544,0.01028729139324236,0.0057698282683833445,0.014437842838348924,0.031197173700562315,0.029030876367445835,0.019764966011848628,0.03421958270624437,0.0424826184679814,0.03216778868431236,0.03378263686705418,0.03903893339262421,0.025250721124133957,0.011787875799817993,-0.0012336470203826444,-0.013636371707114847,-0.006734751172270742,-0.022850703733861444,-0.0389170249125471,-0.02671835578256429,-0.014224251042029599,-0.003066950397638389,0.0022851765476223918,-0.012676672308463033,-0.005596041675601349,0.0030940257826302274,-0.009050217685525752,-0.0008869717402075432,0.010551462454490734,0.020041991837159975,0.030793612238783165,0.04166620289197518,0.05263163799015087,0.04222003095150395,0.02923760373510209,0.016310942769631076,0.011966355653529881,0.015965580926597944,0.019728179479697516,0.023257840060805002,0.02655868203377712,0.029733754280930592,0.0362517304375912,0.04278046887126119,0.04612271684861376,0.05417868907753422,0.06244317439427338,0.06903615279651998,0.07566067492747042,0.08232798731319269,0.08147404458514451,0.09105179356396498,0.10055271937402867,0.10975928723393073,0.11691842802581268,0.12425067835471479,0.1317831856719307,0.13954053622669527,0.1475424903555729,0.1387243202124253,0.12927567735786472
-1.0776131031126157,-1.0739740144938845,-1.0665196858641401,-1.0571066327601173,-1.0464974104025089,-1.0350699302429511,-1.0230425578681914,-1.010556889821438,-0.9977125091859245,-0.984583237292805,-0.9712256673890103,-0.9576841635001738,-0.9439940611948152,-0.9301838540015039,-0.9162767543015409,-0.9022918412152401,-0.8882449222764588,-0.8741491900719862,-0.8600157285853154,-0.8458539075192903,-0.8316716920280719,-0.8147455062688356,-0.7961726152199309,-0.7774824505398645,-0.758689743722589,-0.739807764830543,-0.7208485885348099,-0.7018233130121037,-0.6827422433821784,-0.6636150484355372,-0.6444508973683178,-0.6252585818254206,-0.6060466275724021,-0.5868233994536367,-0.5675972028730594,-0.5483763848069025,-0.5291694372980786,-0.5099851064771599,-0.4908325104063156,-0.4717212694625017,-0.4526616535893253,-0.4336647515907375,-0.4147426687664728,-0.3959087606685934,-0.3771779126798158,-0.3585668775875819,-0.34009468648168806,-0.32178315227417187,-0.3036574900443689,-0.28574708428070794,-0.2680864397354714,-0.25071635935022485,-0.23368539785535702,-0.21705163950499173,-0.20088483546406932,-0.18526889592850493,-0.17030463578293276,-0.1561124631836645,-0.1380530014574397,-0.11711371289201278,-0.0961312516845938,-0.07510732239549256,-0.05404354686241142,-0.03294146985832258,-0.011802564420651418,0.009371763102203445,0.030580168239541017,0.05182136377142532,0.07309411523027842,0.09439723646673137,0.11572958520329735,0.13343978530871947,0.12056876710554887,0.11388968098851554,0.13038677098852786,0.1147896419890655,0.09919464548409129,0.08360358305848337,0.06801824718972505,0.05244042352053668,0.03687189316408945,0.02131443504357655,0.0059093370631544025,0.018563376153364786,0.033461430953227796,0.04381123214618832,0.056405949200521555,0.053176092771837435,0.04852703540495007,0.06265566974277448,0.05307446699347729,0.04882467294087123,0.058252577743071576,0.04206210771039576,0.025855644625196295,0.0096341539342224,-0.006601551005336696,0.00782379145198675,0.022480823885537404,0.02494284455065987,0.009815119047014598,-0.001417419385973827,0.008521282636388754,0.019902691217462264,0.015135024395415364,0.006312779687995582,0.0182900585044683,0.027507554211022384,0.014040522423159552,0.02181306149042151,0.032885258781842445,0.04375465643149214,0.054407019149422246,0.06366458183319423,0.06820098626176474,0.06527294722193488,0.06263982166074644,0.06030833910820732,0.05827843609093275,0.05654890393988321,0.055117800926037575,0.05398254574072414,0.05313996026463613,0.04406501187610019,0.04932030555523238,0.055873242309961754,0.0661565161508299,0.07813135355884437,0.0900998593368264,0.08428256860997148,0.08905236798638505,0.0958513334246609,0.10274568588668148,0.10997652547338647,0.11932296919106931,0.1285918608380812,0.13778306272128038,0.14689648806434796,0.1481712216404068,0.1558020527188546,0.16386087136948316


==> anc/fig4_bottom_band_t=0.25.csv <==
-2.3070543990118657,-2.3106680287776262,-2.3173659037701846,-2.3255471517237005,-2.335162929027821,-2.3461120723029683,-2.3578495215267528,-2.370264742498109,-2.3832669322600792,-2.3967784769398865,-2.41073259122155,-2.425072091672522,-2.439748356208653,-2.4547202643777175,-2.4699531397567225,-2.485417754036127,-2.5010894348697956,-2.516947294955994,-2.5329735819169477,-2.5491531386095088,-2.565472959366015,-2.581921826990219,-2.5984900164214335,-2.6151690527906606,-2.631951513556307,-2.6488308662472497,-2.66580133494597,-2.682857789989033,-2.699995656461655,-2.717210837949265,-2.7344996527168974,-2.751858780050188,-2.769285214938372,-2.786776229633964,-2.8043293409050807,-2.8219422820201494,-2.839612978683218,-2.8573395282808645,-2.875120181916311,-2.8929533287986735,-2.910837482629914,-2.928771269692662,-2.9467534183913866,-2.9663200438185116,-2.986117729864516,-3.0059761993568737,-3.0258929817669866,-3.0458657589774285,-3.0658923535378597,-3.0859707179673586,-3.10609892499991,-3.1262751586807225,-3.146497706230781,-3.1667649506056668,-3.18707536368239,-3.2074275000148313,-3.2278199911044876,-3.2482515401386713,-3.2687209171531735,-3.2892269545806885,-3.309768543150221,-3.3303446281060896,-3.350954205718257,-3.371596320058482,-3.3922700600192046,-3.4129745565543734,-3.433708980123307,-3.4544725383205286,-3.475264473676101,-3.496084061612369,-3.51693060854439,-3.5378034501124134,-3.558701949535873,-3.579625496079278,-3.600573503621201,-3.621545409318444,-3.6425406723579874,-3.6635587727901315,-3.684599210436664,-3.705661503868508,-3.7267451894477093,-3.747849820429073,-3.7689749661171397,-3.7901202110745325,-3.8112851543780595,-3.8324694089192,-3.853672600745896,-3.8748943684428223,-3.8961343625474973,-3.917392244999823,-3.9386676886228247,-3.9599603766325298,-3.981270002175048,-4.002596267889128,-4.023938885492526,-4.0452975753906735,-4.066672066306241,-4.088062094928284,-4.109467405579762,-4.130887749902311,-4.152322886557203,-4.17377258094153,-4.195236604918702,-4.216714736562416,-4.238206759913314,-4.259712464747593,-4.281231646357023,-4.302764105339888,-4.324309647403644,-4.34586808319077,-4.367476713274306,-4.390915195949321,-4.414369403575777,-4.437838994953258,-4.4613236431973755,-4.4848230310533435,-4.50833685052448,-4.531864802529092,-4.555406596574037,-4.578961950443024,-4.602530589898606,-4.626112248397134,-4.649706666815992,-4.67331359319249,-4.696932782473813,-4.72056399627751,-4.744207002661966,-4.767861575906404,-4.791527496299934,-4.815204549939213,-4.838892528534337,-4.862591229222525,-4.886300454389261,-4.9100200114965595,-4.933749712917974,-4.95748937578009,-4.981238821810172,-5.004997877189704,-5.028766372413547,-5.052544142154467,-5.0763310251327916
-2.3068405061320267,-2.3102379486689424,-2.3167780577161685,-2.3251522902746826,-2.3344778913157938,-2.3439341243831304,-2.353819566761361,-2.364083262795792,-2.374695075068982,-2.385635982198419,-2.396893420160312,-2.408458713548813,-2.42032550723849,-2.432488736104756,-2.4449439163449465,-2.4576866497028793,-2.471688675681879,-2.4876751242023953,-2.503956020531554,-2.5205092451790123,-2.5373148602845936,-2.5543548250737835,-2.5716127672135647,-2.5890737936885806,-2.6067243307832992,-2.624551986354933,-2.6425454297908963,-2.660694286424778,-2.6789890440643434,-2.697420969858488,-2.7159820361144256,-2.7346648539420477,-2.753462613792978,-2.772369032103657,-2.791378303361379,-2.8104850569999407,-2.8296843186036895,-2.848971474959802,-2.868342242550772,-2.8877926391246924,-2.9073189580207828,-2.926917744962849,-2.9465857770646013,-2.9647827500398156,-2.9828581707205664,-3.0009786640702965,-3.0191432848662227,-3.037351153308607,-3.055601449909396,-3.073893410910255,-3.0922263241641517,-3.110599525423843,-3.1290123949884054,-3.1474643546654892,-3.165954865012556,-3.1844834228251524,-3.203049558844273,-3.2216528356583822,-3.240292845778631,-3.2597784426300422,-3.280519456893947,-3.301308754630861,-3.3221452484369913,-3.3430278951625936,-3.363955693124156,-3.3849276795436953,-3.4059429281934754,-3.427000547226737,-3.448099677177174,-3.469239489111636,-3.4904191829221465,-3.5116379857447875,-3.532895150494225,-3.554189954503805,-3.575521698262093,-3.5968897042376935,-3.6182933157849,-3.639731896123495,-3.661204827386612,-3.6827115097311767,-3.704251360505894,-3.725823813472284,-3.7474283180745744,-3.769064338754782,-3.7907313543094316,-3.8124288572848832,-3.8341563534083765,-3.8559133610521243,-3.8776994107281553,-3.8995140446116277,-3.921356816090652,-3.9432272893407494,-3.965125038922268,-3.987049649399161,-4.009000714977739,-4.03097783916402,-4.052980634438502,-4.075008721947179,-4.097061731207813,-4.119139299830455,-4.1412410732513605,-4.163366704479414,-4.1855158538543895,-4.207688188816241,-4.229883383684829,-4.252101119449439,-4.274341083567546,-4.297259097479714,-4.320648295914877,-4.344054289361618,-4.367439223367522,-4.389022901538422,-4.4106189286003294,-4.432227137456923,-4.453847360771281,-4.475479435134989,-4.497898787275333,-4.5203643077923505,-4.542848747966972,-4.565351864404869,-4.587873418090729,-4.610413174278034,-4.632970902382751,-4.655546375880738,-4.678139372208652,-4.700749672668288,-4.7233770623340945,-4.746021329963768,-4.768682267911816,-4.791359672045881,-4.814053341665792,-4.836763079425164,-4.859488691255464,-4.882229986292432,-4.90498677680476,-4.927758878124948,-4.950546108582215,-4.9733482894374275,-4.996165244819929,-5.0189968016662165,-5.041842789660374
-2.3068405061320263,-2.3096310707933863,-2.3163352813519302,-2.3246192055336277,-2.3333450454612596,-2.342732910838145,-2.3526325423145535,-2.3629385047499696,-2.373575888903831,-2.384490666580198,-2.3956431035146735,-2.4070033367863357,-2.4185484228877145,-2.4302603567704395,-2.4421247261592116,-2.4560213429819635,-2.4707122824247807,-2.4840156847789574,-2.4975911277575427,-2.5114322377839597,-2.5255320116165643,-2.539882874362189,-2.5544767647514526,-2.5693052339803577,-2.584359547375835,-2.599630781531001,-2.61510991431422,-2.632538659931636,-2.650545357269451,-2.668709558785069,-2.687022021790718,-2.705474384115504,-2.724059059194465,-2.7427691455041767,-2.76159834811882,-2.78054091059178,-2.799591555659576,-2.8187454335022593,-2.837998076491288,-2.8573453595199685,-2.8767834651487005,-2.8963088529122283,-2.9159182322325705,-2.935608538462552,-2.955376911653324,-2.97522067769712,-2.995137331545501,-3.015124522244915,-3.0351800395667445,-3.055301802039104,-3.075487846213385,-3.095736317020505,-3.1160454590906785,-3.1364136089267154,-3.156839187834744,-3.177320695528328,-3.1978567043322292,-3.2184458539211165,-3.2390868465362592,-3.2589692098684,-3.2776815751104627,-3.2964296136970677,-3.3152130214298308,-3.334031516417831,-3.352884837863534,-3.371772744927316,-3.3906950156622986,-3.4096514460120724,-3.4286418488646553,-3.4476660531566954,-3.4667239030224994,-3.4858152569830447,-3.5049399871705607,-3.5240979785847237,-3.5432891283768937,-3.5625133451591395,-3.583253302792077,-3.6058479651700406,-3.6284802596102663,-3.651149059971277,-3.673853286363284,-3.696591902735063,-3.719363914614965,-3.7421683669942096,-3.765004342341755,-3.787870958740964,-3.8107673681391185,-3.8336927547016484,-3.8566463332636016,-3.879627347871525,-3.902635070409481,-3.925668799303448,-3.948727858298786,-3.971811595305909,-3.994919381309647,-4.018050609338158,-4.041204693487545,-4.064381067998628,-4.087579186382588,-4.110798520592441,-4.134038560237496,-4.157298811838207,-4.1805787981189475,-4.203878057336432,-4.227196142641724,-4.250532621473747,-4.273887074982457,-4.2966029697722625,-4.3188864778879985,-4.341191313653897,-4.363517188554545,-4.385863819657645,-4.408230929458209,-4.430618245728953,-4.453025501376569,-4.4754524343035555,-4.497123200945567,-4.51877850227753,-4.540445186757627,-4.5621231054451465,-4.583812112717289,-4.605512066159379,-4.627222826459731,-4.6489442573088935,-4.670676225303109,-4.692418599851757,-4.714171253088572,-4.735934059786489,-4.757706897275912,-4.779489645366243,-4.801282186270578,-4.823084404533272,-4.844896186960439,-4.866717422553078,-4.88854800244279,-4.9103878198299755,-4.932236769924335,-4.9540947498876315,-4.975961658778591,-4.997837397499818,-5.019721868746702
-2.306198919620019,-2.3093466786533035,-2.3151029076019864,-2.3217238238797866,-2.3292689277022056,-2.337572886477164,-2.346513711070421,-2.355996390620848,-2.365944509253402,-2.376295901264935,-2.38699988667559,-2.3980151738351663,-2.4112308323918197,-2.4257585980795024,-2.440700835642309,-2.454129782989519,-2.4662657916553057,-2.4785245635688926,-2.490899119101575,-2.503383438023437,-2.5159722724109583,-2.5286610043287743,-2.5452699708909536,-2.5623099659990274,-2.5795719165161044,-2.597039896851068,-2.6146997078075698,-2.630787893406592,-2.6466557292654374,-2.662704531968786,-2.678925586053998,-2.6953104058288777,-2.711850796238056,-2.728538916779486,-2.745367349117074,-2.7623291681359654,-2.7794180155526065,-2.796628174695935,-2.8139546445121435,-2.831393209871214,-2.8489405034410518,-2.866594051360231,-2.884352290612773,-2.9022145411014217,-2.9201809120390547,-2.9382521242607686,-2.9564292420127876,-2.974713331840744,-2.9931050972046704,-3.0116045608785718,-3.0302108658419304,-3.0489222333785078,-3.0677360685150523,-3.086649163040624,-3.1056579325284264,-3.124758635092845,-3.14394754275283,-3.1632210579099955,-3.1846299418464312,-3.2062816833903796,-3.228003389938413,-3.2497923968755758,-3.2716461807422816,-3.2935623494920474,-3.315538633588965,-3.3375728778588543,-3.3596630340179057,-3.3818071538112666,-3.404003382701632,-3.4262499540547204,-3.4485451837743097,-3.4708874653448794,-3.493275265244264,-3.5157071186929656,-3.538181625710191,-3.560697447449782,-3.5817705483351503,-3.6010606674504366,-3.620383641559422,-3.6397394186073746,-3.659127954825264,-3.6785492141359244,-3.698003167570054,-3.7174897926908006,-3.7370090730258583,-3.756560997506189,-3.776145559910613,-3.795762758315717,-3.815412594550659,-3.835095073656579,-3.8548102033505254,-3.8745579934938643,-3.894338455565336,-3.9141516021390026,-3.9339974463674845,-3.953876001470968,-3.9737872802325733,-3.9937312945007943,-4.013708054699777,-4.033717569348305,-4.05375984458843,-4.073834883724745,-4.093942686775325,-4.114083250035468,-4.134256565655293,-4.154462621232391,-4.174701399420622,-4.194972877556209,-4.2163954689653265,-4.2379716172589195,-4.259572518545069,-4.281197760951093,-4.302846942074774,-4.324519668701818,-4.346215556534132,-4.367934229928406,-4.38967532164444,-4.411438472602795,-4.433223331651276,-4.455029555339835,-4.476856807703552,-4.498704760053251,-4.5205730907734685,-4.542461485127425,-4.56436963506869,-4.586297239059271,-4.60824400189383,-4.630209634529787,-4.6521938539230705,-4.674196382869255,-4.696216949849914,-4.718255288883933,-4.740311139383613,-4.762384246015367,-4.7844743585648395,-4.8065812318062635,-4.8287046253759085,-4.850844303649463,-4.873000035623172,-4.895171594798663,-4.917358759071239
-2.306198919620019,-2.3083343851438625,-2.3124077241576924,-2.3168644845996043,-2.321697402648854,-2.3272255096833825,-2.33614619826569,-2.3467276797765937,-2.3582783536819223,-2.370608673925934,-2.3835977939818997,-2.3971600812297686,-2.4093081365944093,-2.420851377080848,-2.432622537121802,-2.4446033285431445,-2.456778751986248,-2.469136479218957,-2.4816664618838216,-2.4956731678828485,-2.5119298588473575,-2.5284698531042693,-2.5414455360776955,-2.55432220446291,-2.567287713016125,-2.5821408112228603,-2.5985275943250796,-2.615063088674966,-2.631736711704358,-2.6485393917138924,-2.6654633520207196,-2.682501908513122,-2.6996492790492526,-2.7169004028392765,-2.734250768350414,-2.7516962489003376,-2.7692329457100144,-2.7868570387357487,-2.8045646462483815,-2.8223516951947714,-2.840213806280554,-2.858146200833618,-2.876143640913835,-2.894200419112439,-2.912310417925164,-2.930467256657358,-2.9486645319166627,-2.966896133727767,-2.985156588339116,-3.003441355396599,-3.021747008541188,-3.0400712605072457,-3.058412842405452,-3.0775252896039493,-3.0987814867705388,-3.120123502426035,-3.1415477831279772,-3.16305098175594,-3.1825757811252506,-3.202008541985341,-3.2215164051336775,-3.241096661348186,-3.2607468107659847,-3.2804645428936636,-3.3002477161889416,-3.320094338735178,-3.3400025507278985,-3.359970609014987,-3.3799968736674937,-3.4000797964251013,-3.4202179108050803,-3.4404098236520335,-3.4606542079165985,-3.4809497964725566,-3.5012953768063957,-3.5216897864379075,-3.542131908952666,-3.562620670547087,-3.5831550370035283,-3.6037340110271754,-3.624356629888232,-3.6450219633227396,-3.6657291116534085,-3.6864772040983933,-3.7072653972414567,-3.728092873641286,-3.7489588405614795,-3.7698625288056333,-3.7908031916444735,-3.811780103823967,-3.832792560645055,-3.853839877107025,-3.8749213871076926,-3.8960364426945535,-3.917184413361838,-3.938364685389092,-3.9595766612174907,-3.9808197588605454,-4.0020934113463085,-4.023397066188471,-4.044730184884142,-4.066092242436201,-4.087482726898522,-4.108901138942379,-4.1303469914426305,-4.15181980908236,-4.17331912797479,-4.194844495301413,-4.215277027302255,-4.235613814312733,-4.255983197917033,-4.276385130826004,-4.296819558860456,-4.317286420702918,-4.3377856476734555,-4.358317163530151,-4.37888088429486,-4.399476718104649,-4.420104565089232,-4.440764317274644,-4.461455858513211,-4.482179064439758,-4.502933802453875,-4.523719931727967,-4.544537303240598,-4.565385759834634,-4.586265136299464,-4.607175259476544,-4.628115948387339,-4.649087014382717,-4.670088261312689,-4.691119485715318,-4.712180477023622,-4.733271017789135,-4.754390883920806,-4.775539844937864,-4.796717664235259,-4.817924099360215,-4.839158902298531,-4.860421819769154,-4.881712593525666
-2.3051299159062943,-2.305610475779001,-2.3079703131177842,-2.312336941644499,-2.3185422084189193,-2.3260936173791245,-2.3320061971626815,-2.3396836013159277,-2.3483121892441017,-2.3572838635994837,-2.3679811313140013,-2.3798895528305937,-2.392533668860745,-2.4058235899775364,-2.419683860968415,-2.4340527880910856,-2.4488781419605403,-2.4641149722423523,-2.4797241911353813,-2.4943589807825925,-2.5072094329982093,-2.5202104013323323,-2.534006079212045,-2.549864646865555,-2.5659150619021984,-2.5803390778085435,-2.593473583677257,-2.6066887485238133,-2.619982293940775,-2.6333521208534654,-2.6467962891793912,-2.6603130007409366,-2.673900584841268,-2.6875574860456224,-2.7015201960573534,-2.7163539116883912,-2.7342185305733517,-2.7531522415247034,-2.772289785382416,-2.791619469745841,-2.8111304185797543,-2.8308125336720416,-2.850656448263908,-2.8706534769323566,-2.89079556458842,-2.9110752365088732,-2.9314855506119484,-2.9520200526765517,-2.9726727348467787,-2.9934379975217866,-3.0143106145739793,-3.0352857017420134,-3.056358687990675,-3.0767712867876926,-3.0951466779289847,-3.113539421467358,-3.131950062418667,-3.150379158959038,-3.168827205703222,-3.1872945946097504,-3.205781601369136,-3.224288387330915,-3.2428150098147746,-3.2613614361180616,-3.279927558390128,-3.2985132078128876,-3.317118167333324,-3.335742182674797,-3.354384971621859,-3.3730462317091017,-3.391725646502112,-3.4104228906725607,-3.4291376340604165,-3.4478695448968684,-3.4666182923384197,-3.485383548439627,-3.5041649896708145,-3.5229622980684896,-3.5417751620903766,-3.560603277233669,-3.5794463464640964,-3.5983040804943696,-3.6171761979432255,-3.6360624254002367,-3.6549624974167596,-3.6738761564393805,-3.692803152699082,-3.711743244066757,-3.7306961958836147,-3.7496617807733332,-3.7686397784414316,-3.788563501688011,-3.8090884846350725,-3.8296406010096677,-3.850219263736763,-3.870823902965661,-3.8914539654456033,-3.9121089139280896,-3.932788226594614,-3.9534913965085465,-3.97421793109003,-3.9949673516127304,-4.015739192721429,-4.036533001969466,-4.05734833937505,-4.078184776995623,-4.0990418985193635,-4.1199192988730875,-4.14081658384575,-4.161733369726873,-4.182669282959193,-4.20362395980488,-4.224597046024762,-4.245588196569913,-4.266597075285098,-4.287623354623546,-4.30866671537254,-4.3297268463893674,-4.350803444347166,-4.371896213490252,-4.3930048653985345,-4.414129118760585,-4.435268699155057,-4.456987344273376,-4.478833110982514,-4.500690240036198,-4.522558565700091,-4.54443792617492,-4.56632816346464,-4.588229123250195,-4.610140654768593,-4.632062610697073,-4.653994847042052,-4.67593722303266,-4.6978896010185816,-4.719851846372083,-4.741823827393915,-4.7638054152230085,-4.7857964837496905,-4.807796909532332,-4.829806571717206
-2.3051299159062943,-2.304964294093694,-2.3068438944728773,-2.3108933629630894,-2.3163488474127716,-2.323621006983322,-2.3314344956524153,-2.3377249976953456,-2.346636088459483,-2.356877350850181,-2.367292109550363,-2.3789876733378863,-2.3911426979240944,-2.403748902501166,-2.416793377421125,-2.4302565777125062,-2.4441147097301257,-2.458340994190998,-2.4729069058753668,-2.4877835243399544,-2.5029427635340746,-2.518358290508441,-2.53335732482836,-2.5466461884427902,-2.5600736239399136,-2.573636810568382,-2.587333382558454,-2.6011613495701584,-2.615119028553006,-2.6292049850206554,-2.643417982043072,-2.6577569356166433,-2.6722208753838212,-2.6868089099265062,-2.7012822538121126,-2.715501186440526,-2.7314418984780926,-2.7485404255662065,-2.765768812474061,-2.783122359926578,-2.8005965831661594,-2.8181872014972575,-2.8358901281511995,-2.8537014605176463,-2.871617470772948,-2.889634596922978,-2.9077494342681183,-2.9259587272904355,-2.9442593619574415,-2.962648358432499,-2.981122864179008,-2.999680147443329,-3.0183175911001663,-3.0370326868432747,-3.0558230297041127,-3.074686312881051,-3.0936203228620176,-3.1126229348239076,-3.1316921082926914,-3.1508258830487694,-3.1700223752628847,-3.1892797738486274,-3.208596337018325,-3.227970389029849,-3.247400317112638,-3.266884568561899,-3.2864216479906783,-3.306010114730115,-3.3256485803688376,-3.34533570642301,-3.3650702021291403,-3.384850822352225,-3.404676365602339,-3.424545672153196,-3.444457622256666,-3.464411134447585,-3.484405163933621,-3.50443870106525,-3.524510769881238,-3.544620426725339,-3.5647667589301704,-3.5849488835644823,-3.605165946240313,-3.6254171199767096,-3.645701604116903,-3.666018623296051,-3.68636742645681,-3.706747285910159,-3.727157496439116,-3.747597374443031,-3.7680662571203727,-3.787629975466266,-3.806632165085135,-3.8256461469782375,-3.844671727052691,-3.8637087172282873,-3.8828089703189876,-3.9037332798159987,-3.9246838554217294,-3.9456601331934453,-3.9666615661749436,-3.987687623755912,-4.008737791059722,-4.029811568358277,-4.0509084705125,-4.072028026437266,-4.0931697785894965,-4.11433328247832,-4.135518106196202,-4.156723829970031,-4.177950045731182,-4.199196356703656,-4.220462377009425,-4.24174773129015,-4.2630520543445165,-4.284374990780438,-4.305716194681421,-4.3270753292864725,-4.348452066682853,-4.369846087511148,-4.391519937519747,-4.413330581334272,-4.435153109715957,-4.456423338840042,-4.477592776550091,-4.498776757300527,-4.520063013573553,-4.5415847428016525,-4.563121222866767,-4.584672206056412,-4.606237450635734,-4.627816720663271,-4.649409785813555,-4.671016421206219,-4.692636407241343,-4.714269529440807,-4.735915578295326,-4.757574349117029,-4.7792456418972575,-4.800929261169436,-4.82262501587675
-2.303633955868197,-2.303997794384697,-2.3055111398686376,-2.3098902776480577,-2.3159212700780225,-2.3219808991803097,-2.329120567041006,-2.337336481540259,-2.3454892489052463,-2.3560983631214065,-2.366572069692261,-2.376156219777558,-2.3860199059617444,-2.3961499173804404,-2.4065356058807312,-2.417168426153068,-2.4280415781911766,-2.4393880814047604,-2.452774809061187,-2.4664320088407834,-2.4803498058080047,-2.494518575431529,-2.5089289333198206,-2.5235717426342443,-2.5384381282090764,-2.553519491475764,-2.5688075232288288,-2.5842942129560056,-2.599971854397494,-2.615833047501829,-2.631870697190193,-2.6480780094360017,-2.6644484851778114,-2.6809759125505166,-2.6976543578657926,-2.7150735336968603,-2.731309231974091,-2.746385308512347,-2.761581251446767,-2.7768961143515662,-2.792328881799942,-2.8078784595218504,-2.823543667050717,-2.8393232327442406,-2.855215791044934,-2.8728403869618253,-2.890898531635179,-2.909067434097226,-2.927343220813642,-2.945722183723077,-2.9642007731650097,-2.982775590973392,-3.0014433837602,-3.020201036406978,-3.0390455657774313,-3.057974114659734,-3.0769839459436126,-3.096072437034272,-3.1152370745027174,-3.134475448970083,-3.153785250221937,-3.1731642625473357,-3.192610360296407,-3.2121215036495823,-3.2316957345910575,-3.2513311730787526,-3.2710260134028615,-3.2907785207249756,-3.3105870277898135,-3.330449931801653,-3.3503656914577005,-3.370332824130867,-3.3903499031945556,-3.4104155554824165,-3.430528458876178,-3.4506873400150293,-3.4708909721202357,-3.4911381729289914,-3.511427802731775,-3.531758762507735,-3.552129992152945,-3.5725404687965536,-3.592989205200206,-3.613475248236246,-3.6339976774405547,-3.6545556036360014,-3.6751481676227833,-3.6957745389320866,-3.7164339146396816,-3.7371255182363257,-3.7578485985519237,-3.7786024287306548,-3.7993863052543344,-3.8201995470115464,-3.8410414944100997,-3.861911508530604,-3.8827569352263263,-3.9018162043624955,-3.9208863533446063,-3.9399672160756882,-3.9590586314628573,-3.979651137988448,-4.001194890475088,-4.022755010308286,-4.044331195313157,-4.065923152463355,-4.087530597498218,-4.10915325455986,-4.130790855848997,-4.152443141298364,-4.174109858262676,-4.19579076122412,-4.217485611512472,-4.239194177038996,-4.2609162320432885,-4.282651556852358,-4.30439993765122,-4.326161166264351,-4.347935039947436,-4.369721361188749,-4.391257080682049,-4.412684743104353,-4.434128779423608,-4.455588901770985,-4.477064829521895,-4.498556289063909,-4.519975032198776,-4.541187358262431,-4.562413498243757,-4.583653220460372,-4.604906298631891,-4.626172511722232,-4.647451643787414,-4.668743483828591,-4.69004782565013,-4.7113644677225395,-4.7326932130500365,-4.7540338690425905,-4.77538624739226,-4.796750163953673,-4.818125438628459
-2.3036339558681966,-2.3034595453857176,-2.3037192689244295,-2.305517824966438,-2.310058695120071,-2.3174265875269806,-2.326015371585632,-2.3353826207588977,-2.3435429452591654,-2.349709139074396,-2.3568306993450174,-2.3667154264773087,-2.377040696910749,-2.388757368871986,-2.4009548012631345,-2.4134671519352864,-2.4262819988279634,-2.439149718755579,-2.450488724115063,-2.462055493092812,-2.4738477826890177,-2.4863126912547564,-2.5000058244952035,-2.5139683160303274,-2.528190616015213,-2.5434723500910286,-2.5592033534595617,-2.5753012011966345,-2.5917524601490336,-2.608542365573788,-2.6256552460706124,-2.6430749434060465,-2.660785192338446,-2.6787699389996353,-2.6970135890270814,-2.714478155711405,-2.7289300599249673,-2.7428506491782136,-2.7568341955107103,-2.7708796663773136,-2.78498609987014,-2.8017990542979496,-2.819371869086554,-2.837072735822053,-2.8548970462915464,-2.871219881824222,-2.8873339516323453,-2.90355635665681,-2.9198853671766516,-2.9363191732891147,-2.9528558916804095,-2.9694935732130485,-2.9862302111086985,-3.0030637495169614,-3.019992092276213,-3.0370131116916914,-3.0541246571773373,-3.0713245636305637,-3.088610659432119,-3.105980773985861,-3.1234327447347376,-3.1409644236092555,-3.1590912146657555,-3.1786820270637564,-3.198345315525134,-3.21867336588657,-3.2392953210321442,-3.2599570170156342,-3.2806571798289044,-3.3013945993611493,-3.3221681252148687,-3.3429766628521747,-3.363819170041156,-3.3846946535752345,-3.4056021662411537,-3.4265408040137757,-3.4475097034579503,-3.4685080393197296,-3.489535022290886,-3.5105898969322626,-3.531671939742822,-3.5527804573625077,-3.5739147848981316,-3.5950742843624965,-3.6162583432178086,-3.637466373015311,-3.6586978081236716,-3.679952104539437,-3.7012287387733065,-3.7225272068066717,-3.7438470231131666,-3.7651877197405477,-3.786548845448536,-3.807929964898656,-3.8293306578923674,-3.8507505186541606,-3.872189155156485,-3.8936461884836584,-3.9151212522321215,-3.9366139919445984,-3.958124064575922,-3.978160443232216,-3.997272499749919,-4.016394653849518,-4.035526762665521,-4.054668687473203,-4.073820293534517,-4.0929814499500115,-4.112152029516615,-4.131331908591145,-4.150520966959334,-4.169719087710248,-4.190889721524711,-4.21218063754992,-4.233487540602259,-4.2548101176415445,-4.276148065290863,-4.29750108943078,-4.318868904815051,-4.340251234706496,-4.361647810531713,-4.383058371553505,-4.404482664559844,-4.425920443568454,-4.4473714695459785,-4.4688355101409245,-4.490312339429543,-4.511801737673864,-4.53330349109123,-4.554817391634634,-4.576343236783269,-4.597880829342698,-4.619429977254126,-4.640990493412278,-4.662562195491376,-4.684144905778847,-4.705738451016297,-4.727342662247359,-4.748957374672119,-4.770582427507704,-4.792217663854783
-2.3017116850705426,-2.3025221907026854,-2.3036389791726197,-2.30523348309264,-2.3098326695840137,-2.3157118014483937,-2.322575599357857,-2.3302230202947545,-2.3385324111065984,-2.3474214343502884,-2.356087125381061,-2.365368973671051,-2.3768893115833407,-2.387778351854725,-2.398905344406535,-2.4104020724711908,-2.4222516168167485,-2.4344390207758133,-2.446950798544429,-2.4597745758893557,-2.472898828284628,-2.485864070326182,-2.4985873732368744,-2.513155736070061,-2.52811990836569,-2.542663492252832,-2.557378001362288,-2.5723254709710686,-2.5874974894257172,-2.602885900395405,-2.6184828004333975,-2.634280538100744,-2.65027171367408,-2.666449178778825,-2.6828060355296683,-2.699335634937941,-2.716031574473717,-2.732887694760175,-2.749898075437883,-2.7670570302746444,-2.784359101618089,-2.7991526034578484,-2.8133783549364946,-2.8276626072699296,-2.842004701548821,-2.8564041000037936,-2.870860478886145,-2.8853740518619544,-2.8999472426305872,-2.9146084465460294,-2.9313171006020866,-2.949638873306737,-2.9681191981679116,-2.98673307627722,-3.0054711637237492,-3.0243261339377145,-3.043291440953467,-3.0623610586694943,-3.0815293950458065,-3.100791249956585,-3.1201417858804064,-3.1395765027857063,-3.1585736828827713,-3.1775541213187553,-3.1980924940324558,-3.2180777050770213,-3.2378760508487336,-3.257737419913803,-3.277659074391657,-3.2976384558091207,-3.3176731706921005,-3.337760977336842,-3.3578997736961833,-3.378087586308407,-3.398322560192666,-3.4186029496346793,-3.4389271097881906,-3.4592934890210154,-3.4797006219386923,-3.5001471230234014,-3.5206316808306903,-3.5411530526913184,-3.5617100598702476,-3.582301583139214,-3.602926558723434,-3.6235839745868685,-3.6442728670239286,-3.6649923175287573,-3.68574144991605,-3.706519427670071,-3.7273254515008194,-3.748158757088458,-3.7690186129989747,-3.7899043187557995,-3.8108152030535876,-3.831750622101748,-3.8527099580865274,-3.87369261774155,-3.8946980310176724,-3.915725649843928,-3.936774946972041,-3.9578454148978137,-3.9789365648531767,-4.000047925863358,-4.021179043864135,-4.04232948087449,-4.063498814220522,-4.084686635806766,-4.105892551431415,-4.127116180142246,-4.148357153630346,-4.16961511565891,-4.188926157115883,-4.208142064515768,-4.227366702206427,-4.246599965335462,-4.265841751800177,-4.285091962150496,-4.304350499496085,-4.323617269417499,-4.3439773968000654,-4.366085233317327,-4.3882117231984346,-4.410356504940363,-4.43251923029587,-4.454699563188565,-4.476897178797371,-4.499111762773957,-4.521343010565843,-4.543590626824488,-4.565854324882596,-4.588133826288309,-4.610428860386824,-4.632739163941786,-4.655064480790474,-4.677404561527949,-4.699759163216163,-4.722128049114892,-4.744510988431743,-4.7669077560890845,-4.78931813250603
-2.301711685070542,-2.301290263103671,-2.302194537318908,-2.3047040002165673,-2.30839207388386,-2.3144291015532743,-2.321521479397814,-2.3292691168628017,-2.337536698813514,-2.3462833494008883,-2.355487443428428,-2.365134695243616,-2.375211418530196,-2.3857091021004084,-2.3966211502137957,-2.407943255971039,-2.4196729660002947,-2.4318092317141247,-2.4443519278792016,-2.4573013368325736,-2.470657605864929,-2.4844201983907297,-2.498103437859264,-2.510565473225922,-2.5232501861139087,-2.536157934355321,-2.549289357960082,-2.562645317808747,-2.5762268360796847,-2.590035035541629,-2.604071074969107,-2.618336078219329,-2.6328310550377436,-2.6475568125221467,-2.662513857428213,-2.6777022911341644,-2.6931217009914175,-2.70877105373922,-2.7246485983034354,-2.7407517862102435,-2.7570772176249254,-2.7736206194073723,-2.790376858490457,-2.8073399893648956,-2.824503328085915,-2.8418595341377406,-2.8594006512847896,-2.877117926752954,-2.895000280443615,-2.913010676337297,-2.9291811708383646,-2.9439378230173623,-2.961287698369654,-2.9797415282763122,-2.9982462998182333,-3.0167996384254034,-3.0353993130557426,-3.0553063717393356,-3.07555516023362,-3.095856823973144,-3.116209374217098,-3.1366109365429375,-3.157059742384101,-3.1762584204238973,-3.1940165643503056,-3.211846077100126,-3.229744958947624,-3.2477112509991812,-3.2657430377149574,-3.283838449012432,-3.3019956620234536,-3.320212902602438,-3.338488446733381,-3.3570433527022145,-3.3762108016519017,-3.3953995054225574,-3.4146087142979167,-3.433837713630981,-3.453085821839573,-3.4723523885363274,-3.4916367927828613,-3.510938441458676,-3.5302567677361782,-3.5495912296539953,-3.5702923312239525,-3.5910418158067268,-3.6118209524051745,-3.632629297716095,-3.6534665550981185,-3.6743326231682962,-3.6952276772036785,-3.7161523054057373,-3.7371077410491034,-3.758096264751499,-3.7791219020353712,-3.8001915765326792,-3.821316680936086,-3.842513864232854,-3.8638012332058347,-3.885187663582129,-3.906665679132549,-3.928218356910426,-3.9498296275371683,-3.97148800955046,-3.9931860239745345,-4.014918822455504,-4.036683156258987,-4.0584767431282405,-4.0802978972265835,-4.10214531255817,-4.124017933602491,-4.145914875911008,-4.16783537593805,-4.1897787584238095,-4.2117444146006076,-4.233731787249071,-4.2557403601980415,-4.277769650774774,-4.29981920425675,-4.321888589709177,-4.342892179881254,-4.362175141158673,-4.3814660657484525,-4.40076486830282,-4.420071465557266,-4.439385776263805,-4.45964844014393,-4.481173182968634,-4.502709855255666,-4.524258275919803,-4.5458182672291345,-4.567389654850575,-4.588972267867027,-4.61056593877264,-4.632170503451241,-4.653785801141835,-4.675411674394274,-4.6970479690175075,-4.719095935861641,-4.743001207827097,-4.766914705763739
-2.2993639341038166,-2.3000977002011638,-2.3016430825393015,-2.303939325535976,-2.306538349628225,-2.310412831707264,-2.316006555115935,-2.3235176635936234,-2.333215302346678,-2.3434835277059007,-2.3542212814618053,-2.3626922965746293,-2.36952643614974,-2.376591884753886,-2.386860889997806,-2.3997968191131274,-2.41281448363344,-2.425894228550278,-2.439027672018187,-2.4522125913179362,-2.4654505858784574,-2.4787453993285213,-2.492101760995338,-2.505524646315145,-2.519018843541691,-2.5325887252077113,-2.5462381467077018,-2.559970418905198,-2.573788321183441,-2.587694134892168,-2.6016896857488168,-2.615776388909868,-2.6299552933918777,-2.6442271241751834,-2.6585923212267777,-2.6730510751658545,-2.687603359555479,-2.702248959940845,-2.7169874998247145,-2.7318184638038456,-2.7467412181023767,-2.762521263290097,-2.7802028930960514,-2.797975298499333,-2.8158334565153695,-2.833772699594832,-2.851788685513261,-2.8698773702049154,-2.8880349832153556,-2.9062580054876355,-2.9245431492316514,-2.94288733965622,-2.9587272416953194,-2.974884294187254,-2.9948990619013647,-3.0149760037828535,-3.0351125708500493,-3.0540432257176575,-3.0727294018800904,-3.091455981685167,-3.1102212118875148,-3.129023438452303,-3.1478610997511356,-3.1667327203011317,-3.1856369049980766,-3.204572333799515,-3.223537756817943,-3.2425319897882705,-3.261553909877128,-3.280602451804788,-3.2996766042531624,-3.31877540653595,-3.3378979455091504,-3.3568206220893084,-3.375207810247202,-3.393648450725873,-3.4121410501267677,-3.430684208415489,-3.4492767312918597,-3.4679189693601806,-3.4876053927711315,-3.508228091593783,-3.5288846909581872,-3.5495730623207105,-3.5689413087812594,-3.5883065089662924,-3.607686355163596,-3.627428694149035,-3.648636817869337,-3.6698815340575526,-3.691160790367212,-3.712472268787901,-3.7338131080114723,-3.755179480660544,-3.7765658845383836,-3.7979639822697426,-3.8193610251761587,-3.8407390619564423,-3.8620787337622255,-3.8833699600680043,-3.904619056910404,-3.92584182923526,-3.9470532683989243,-3.9682638157764765,-3.9894799462949257,-4.010705538531436,-4.031942904065845,-4.0531934190783,-4.074457892958927,-4.095736783527516,-4.117030325120809,-4.138338606792832,-4.159661621350503,-4.180999296901729,-4.202351517640225,-4.223718137836273,-4.245098991435787,-4.26649389875768,-4.2879026712349315,-4.309325114812394,-4.330761032406706,-4.352210225701344,-4.373672496463926,-4.395147647515927,-4.416635483446725,-4.438135811137686,-4.4587077211277775,-4.478037222748251,-4.497374205562126,-4.5167185957921365,-4.536070321399048,-4.555429312038466,-4.575854567449979,-4.599703531739391,-4.623562946723015,-4.647432304501452,-4.671311168004961,-4.695199156733287,-4.718694534022301,-4.74035122155996,-4.762017886858237
-2.299363934103816,-2.298771067607877,-2.299390617041909,-2.302561256584599,-2.3055906528431858,-2.310158366436465,-2.3150846290694918,-2.3223783905583772,-2.3292562292033354,-2.3366090783779123,-2.344409729415563,-2.35263067035007,-2.36132790570854,-2.3740090157359814,-2.38385990017644,-2.3913733687160907,-2.399241081802439,-2.409552048688403,-2.4201675533089952,-2.4310800493320666,-2.442282862832778,-2.453769967382599,-2.4655358286098834,-2.4775752976321037,-2.4898835384130806,-2.502455978531937,-2.515288276072942,-2.5285446143440247,-2.544118113473333,-2.559918574374783,-2.5759297696078125,-2.592136940106877,-2.6085266336156554,-2.6250865647680524,-2.6418054931964696,-2.658673116815623,-2.6756799779957414,-2.692817380765107,-2.7100773175095374,-2.727452403893126,-2.7449358209285775,-2.7617550287380466,-2.7768590775496977,-2.7920524763026675,-2.807334279074331,-2.822703493106463,-2.8381590882950425,-2.856267762932353,-2.8758451865235717,-2.8955042770725083,-2.9152411903969617,-2.935052349496478,-2.9549344210156816,-2.9735668443031877,-2.9884588135121284,-3.003403763813398,-3.0184019949960508,-3.033453760010035,-3.048559350911107,-3.0643001370813443,-3.083880989903227,-3.1035419495825995,-3.123277277700054,-3.143082036795933,-3.1629519503786225,-3.1828832856845004,-3.2028727577847653,-3.222917452166748,-3.2430147626150667,-3.263162341448451,-3.283358059591462,-3.3035999744082516,-3.3238863036195645,-3.344215403920882,-3.3645857530572654,-3.384995933888273,-3.405444617534765,-3.4259305353132077,-3.4464523758136365,-3.467007483032828,-3.486599408639343,-3.505334938708226,-3.5241199075177714,-3.543167614956006,-3.5640504788258984,-3.5851309905012583,-3.606259213031799,-3.627080392333477,-3.646488184409252,-3.6659093133272167,-3.685343378115038,-3.704789994034531,-3.7242487917751217,-3.743719416694535,-3.763201528103568,-3.7826947985919785,-3.802198913392823,-3.8217135697826996,-3.8412384765155507,-3.8607733532879296,-3.8803179302336663,-3.8998719474461105,-3.9194351545262074,-3.9390073101547984,-3.958588181687696,-3.9781775447720604,-3.9977751829828807,-4.017380887478274,-4.03699445667253,-4.056615695925838,-4.0762444172496926,-4.095880439027114,-4.115523585746782,-4.135173687750312,-4.154830580991913,-4.174494106809745,-4.197487993307659,-4.220670250155374,-4.243996874528897,-4.267434686986467,-4.290956179493584,-4.314540808964816,-4.338173910648793,-4.361845146146867,-4.385547192307209,-4.4092747916679675,-4.433024103367367,-4.456792267712363,-4.480577114250515,-4.50437696441859,-4.528190496436754,-4.552016651467864,-4.574795499022886,-4.594168815289848,-4.613549195377497,-4.632936575409283,-4.652330893090457,-4.671732087720105,-4.691140100224322,-4.71055487321892,-4.729976351114603
-2.2965917190213623,-2.2972175821248113,-2.2981195849615825,-2.300782472396031,-2.304932832849889,-2.3086374397084866,-2.3145747806739174,-2.319918314172575,-2.3250229139077963,-2.3304509398311586,-2.336981909547929,-2.348857957556795,-2.3612455129053016,-2.3702315921626105,-2.379569359502247,-2.3892433923285807,-2.3991060065082848,-2.407060120671609,-2.4152350928226825,-2.4238685894141607,-2.435508355122243,-2.44738340493369,-2.45947785102109,-2.471777718476133,-2.484270631763792,-2.498151912993503,-2.5132159607032665,-2.528376297611018,-2.541716103838952,-2.5553039404678626,-2.5691362327826925,-2.5832095827550674,-2.5975207679811527,-2.612066741976533,-2.6268446355638813,-2.6418517592602173,-2.6570856067206727,-2.672543859411745,-2.6882243927142566,-2.7041252834736778,-2.72190532288308,-2.7407745434191213,-2.7597625068519163,-2.778862542844089,-2.7980685198538477,-2.817374790593559,-2.836776144015167,-2.8537000054722776,-2.869325163620392,-2.8850334661422536,-2.9008238063005423,-2.9166950719247713,-2.9326461494742824,-2.948958516925286,-2.9678744838972717,-2.986929674232212,-3.006111038911744,-3.0254066837581757,-3.0448060909388017,-3.0637191363741536,-3.0789335834640927,-3.0943421903415715,-3.1139720022110717,-3.1336895089640704,-3.1534928163640576,-3.173379764838258,-3.193348021247012,-3.213395150182458,-3.2335186683429202,-3.2537160852698497,-3.273984933264452,-3.294322788788906,-3.314727287171488,-3.3351961319905024,-3.3557271000850912,-3.3763180426619424,-3.3969668822630745,-3.4176716039595227,-3.4384302355503658,-3.45924080020633,-3.480101179855022,-3.5010085787421548,-3.521955785555136,-3.5427280362189273,-3.5617503457059847,-3.58065760614963,-3.599597155813866,-3.618572856986266,-3.637584711509037,-3.656632076412724,-3.6757141447114914,-3.6948300670554017,-3.713978991990329,-3.7331600815289114,-3.7523725176870393,-3.7716155052492737,-3.7908882728014888,-3.810190072909226,-3.8295201818538267,-3.8488778991331007,-3.8682625468363985,-3.8876734689550356,-3.907110030663329,-3.9265716175910965,-3.9460576351003698,-3.965567507574069,-3.9851006777214604,-4.004656605903273,-4.024234769478182,-4.043834662171511,-4.063455793466512,-4.084306603070418,-4.106612497045409,-4.129057459780341,-4.1516731419984145,-4.174482423917112,-4.194164111708299,-4.2138404471512025,-4.23423355474875,-4.256611926176847,-4.2789335882445565,-4.301218614822943,-4.32348121344088,-4.345731276836217,-4.367975693652225,-4.390219297604555,-4.412465516199498,-4.434716805810842,-4.456974943269724,-4.479241222892905,-4.501516591279824,-4.523801740858059,-4.546097175768306,-4.568403258950902,-4.590720246274401,-4.613048311604259,-4.635387565448773,-4.657738068990905,-4.6800998447631095,-4.702472884850433,-4.724857157253163
-2.296591719021362,-2.2963668580424463,-2.296736702356458,-2.2996190366710674,-2.3045571611601603,-2.307237227042116,-2.3112915353361485,-2.3146585322398034,-2.320188584143653,-2.3267266666272333,-2.335712216845224,-2.3422460644490095,-2.350978449621939,-2.360236060983983,-2.369951993372237,-2.380073445468829,-2.390557918995653,-2.4013705609284965,-2.4124823106144215,-2.4236299161201345,-2.43224335433554,-2.441073941474164,-2.4547790376495815,-2.4689076822566345,-2.483374369832266,-2.496945566430467,-2.509792649770938,-2.5228029988229963,-2.535968587241757,-2.549282134817539,-2.5627370149647666,-2.576327176632272,-2.5900470779040368,-2.603891629164438,-2.6178561441550983,-2.6319362975936547,-2.6477718719132914,-2.666086271656582,-2.684552867359025,-2.703162116495317,-2.7202448184014867,-2.736581501322991,-2.7531340545331324,-2.769901404809482,-2.7868826374269364,-2.804076892189868,-2.8214831668206966,-2.839099992357589,-2.8569249652809456,-2.8749541747016156,-2.893181646253624,-2.9115989966496407,-2.930195484558143,-2.9486759275351133,-2.964783299819606,-2.980967167729375,-2.9975397320483506,-3.016721331985152,-3.035991284590823,-3.0553511830757607,-3.074801586763579,-3.094203273811206,-3.1095289178987495,-3.124911368974817,-3.1403516372276914,-3.1558509044518157,-3.1714105391859855,-3.1870321121152623,-3.202717411355482,-3.2184684571369546,-3.234287516081488,-3.250177141243806,-3.2678776874519038,-3.2865085882150042,-3.3051925732177434,-3.323928902872688,-3.342716862262477,-3.3615557530438567,-3.3804448922427053,-3.3993836110545472,-3.4183712532181163,-3.4374071729772284,-3.4572307437090535,-3.4783828491058113,-3.4995729328131917,-3.5207999986770355,-3.5420631144990735,-3.5633614080191096,-3.5846940639121927,-3.6060603217471843,-3.627459474899691,-3.6488908704613454,-3.6703539102426523,-3.6918480530339766,-3.713372818375299,-3.734927792200843,-3.756512634883565,-3.778127092429432,-3.7997710118954724,-3.8214443625808325,-3.8431472652479384,-3.8648800326999004,-3.8866432266765054,-3.9084377385623563,-3.930264905346041,-3.952126678425305,-3.9740258723485193,-3.995966534694227,-4.017954497279631,-4.039998187590976,-4.0621097733378075,-4.083097688018214,-4.102759885089551,-4.122441938009382,-4.143572088643105,-4.1664661595282295,-4.189192919821002,-4.211771447584379,-4.233522969363873,-4.253211539145473,-4.272906021689677,-4.292606286413744,-4.312312206795509,-4.332023660217791,-4.3517405278199,-4.371462694355843,-4.391190048058852,-4.410922480511968,-4.430659886524317,-4.450402164012817,-4.470149213889027,-4.4899009399508945,-4.5096572487791375,-4.529418049638053,-4.549183254380515,-4.568952777356976,-4.588726535328262,-4.608580398144352,-4.631462689117824,-4.654354105805532,-4.677254477834086
-2.293396241877375,-2.294382858635632,-2.2957344011884784,-2.2971079765352003,-2.3004717004416313,-2.306400735287607,-2.310237272348143,-2.3145275894627115,-2.3183819812169397,-2.3247975119623487,-2.3341250777552656,-2.3420776210322996,-2.3484463133374742,-2.3559362747424104,-2.364495694953523,-2.373357661785774,-2.3825224876530946,-2.3919870135280967,-2.4023187818724407,-2.4147467901191764,-2.427661808685763,-2.4410189379952687,-2.4501199656471853,-2.4593794630257917,-2.468850230619962,-2.478529862979188,-2.4893392416137754,-2.5013357458155117,-2.513534817444238,-2.5262824231410352,-2.541753664132947,-2.5588910957829327,-2.5762632094792526,-2.593852343224113,-2.6116427230171686,-2.6296201643775197,-2.6461280882877696,-2.6604278068813123,-2.6748320075288246,-2.6893374829199512,-2.703941242175448,-2.7194155145215424,-2.7366974770715653,-2.7548204691368157,-2.7730460458095045,-2.791365087881106,-2.809768872035813,-2.828249346013282,-2.846799558720963,-2.8654142068397785,-2.884090175713436,-2.902826879555048,-2.9216262139211495,-2.9404920596582125,-2.959429463342239,-2.978443740482653,-2.9972264425350974,-3.013560047220155,-3.02996691802948,-3.0464460057600045,-3.062996276824731,-3.079616714118621,-3.096306317711165,-3.1130641053875623,-3.12988911305798,-3.1467803950521147,-3.1637370243144742,-3.1807580925142167,-3.197842710082053,-3.21499000618574,-3.232199128654786,-3.249469243864564,-3.266799536589736,-3.284189209836888,-3.301637484666848,-3.3191436000179615,-3.33670681254323,-3.354326396476536,-3.3730245917847688,-3.394013335221229,-3.41504480432486,-3.436117681867731,-3.4564907327183154,-3.4756213003883554,-3.494798246802283,-3.514020942947801,-3.53328875739085,-3.552601053876794,-3.5719571892112425,-3.5916841982832244,-3.611874183305516,-3.6320792351962616,-3.652298499001515,-3.672531141304448,-3.6927763499018575,-3.7130333335170462,-3.733301321545754,-3.7535795638319334,-3.7738673304702686,-3.7941639116324235,-3.8156245500982777,-3.8391252829714078,-3.862633721216373,-3.88614817899645,-3.9096665507198387,-3.9331861409731594,-3.956703414606988,-3.9802136257632745,-4.003710265646272,-4.02718425013754,-4.050622774347265,-4.07400787115745,-4.097315119567542,-4.120513931397405,-4.142143413651844,-4.161863891936406,-4.181602965348024,-4.201360238476643,-4.221135327575387,-4.240927860136741,-4.260737474485993,-4.280563819391282,-4.300406553689558,-4.3202653459278135,-4.340139874018922,-4.360029824911511,-4.379934894273217,-4.399854786186796,-4.419789212858507,-4.4397378943382435,-4.459700558250915,-4.479676939538567,-4.499666780212782,-4.519669829116931,-4.5399900507619515,-4.562843896987522,-4.585707407617077,-4.608504447381972,-4.628286434852367,-4.648072421243454,-4.667862332155293
-2.293396241877374,-2.2934866939824063,-2.295079410553944,-2.296435849799125,-2.297158286594418,-2.2984532008803726,-2.3039764163676635,-2.3105074974213817,-2.317401452181709,-2.3244815078777816,-2.332001840809211,-2.3397013545596272,-2.3476747061071057,-2.3551155220383135,-2.362095001732343,-2.369384690060838,-2.379140729118532,-2.390429811704061,-2.4017455119463333,-2.4117904537130985,-2.4221131166478678,-2.432704053667335,-2.4435534466363973,-2.454651370885201,-2.465987990946237,-2.4775537037090114,-2.488415817151835,-2.4987359686878325,-2.5118810988721374,-2.5259285546013377,-2.541156205921344,-2.5561354012819293,-2.571884946167201,-2.587820714436016,-2.603906511236801,-2.620121038744331,-2.636448806410977,-2.6528773667908,-2.6693963269491072,-2.6859969511815764,-2.7026719785397266,-2.718686448956471,-2.736222938128898,-2.75309079918396,-2.7700166972501785,-2.786999142616278,-2.8040374049213073,-2.8211313573922916,-2.8382813250257786,-2.8554879439724505,-2.872752037477478,-2.890074511531084,-2.907456271312839,-2.9248981578295057,-2.942400902958575,-2.959965100411093,-2.977591189840448,-2.9952794513426557,-3.0130300078112597,-3.0308428329362864,-3.0487177630037854,-3.0666545110147734,-3.084652681972733,-3.1027117884740876,-3.1208312659721864,-3.1390104872741897,-3.1572487759757166,-3.1755454186436305,-3.1938996756154743,-3.212310790222639,-3.2307779953451115,-3.249300489948609,-3.2661399345617386,-3.2821791775588895,-3.298298031018992,-3.3145000172071044,-3.3311810902371533,-3.3520799962073724,-3.3720016435468163,-3.390817385680573,-3.410804619075718,-3.430816757948817,-3.4508527035149337,-3.47091138460099,-3.490991756740196,-3.5110928013459963,-3.5312135249599703,-3.5513529585685557,-3.5715101569837526,-3.5913565114903254,-3.6107983587339585,-3.6302820579577184,-3.6498069247003584,-3.6693722630056453,-3.688977365840015,-3.7086215159123994,-3.7283039868501033,-3.7480240446753563,-3.7686515138099477,-3.7921329059973834,-3.814468617414102,-3.83478077770007,-3.855099742044404,-3.87542487956327,-3.8957555788376657,-3.9160912478236067,-3.9364313137673776,-3.9567752231234885,-3.9771224414731567,-3.9974724534411914,-4.017824762609289,-4.038178891423851,-4.058534381096581,-4.078890791496237,-4.09924770103006,-4.119604706513516,-4.139961423027186,-4.16031748375974,-4.1806725398361095,-4.201026260130142,-4.221378331061138,-4.243864819421152,-4.2665732850058955,-4.28929444521624,-4.312028012017027,-4.334773709184531,-4.357531271300454,-4.380300442909378,-4.403080977800964,-4.425872638388631,-4.448675195163919,-4.471488426210728,-4.494312116767232,-4.517146058825682,-4.539685841697801,-4.559714579786234,-4.579755811386355,-4.599809310473037,-4.619874856797225,-4.63995223569878,-4.66004123792653
-2.289778891367874,-2.291012967891769,-2.2937874503886158,-2.295621060012577,-2.295826263589448,-2.298213295800597,-2.3010365731505167,-2.304456495527954,-2.3135363162042832,-2.3229177886582018,-2.328225486407998,-2.334406601191369,-2.341537849980614,-2.3496367217509078,-2.3586586072559883,-2.3685229003698303,-2.3769822639763505,-2.3848844388481116,-2.3930874729189084,-2.403259556081218,-2.4143305592950552,-2.4256634521353,-2.4372470815727283,-2.449072299586594,-2.4611322769462207,-2.473423663829543,-2.485950252987322,-2.498505510724017,-2.511463459527315,-2.525754952686348,-2.5406602631139856,-2.5560862113490344,-2.571074779571224,-2.5861247895914747,-2.601239344819417,-2.616421538070158,-2.6316742865259153,-2.6479585663541685,-2.665422616972609,-2.683038977280769,-2.700796992019034,-2.7186404912165045,-2.7334326152738826,-2.7483151632560348,-2.7632858337385477,-2.7783424623728017,-2.7934830105412005,-2.808705555110935,-2.824008279158754,-2.8393894635565826,-2.8548474793224594,-2.870380780653659,-2.886433865749625,-2.9030297961349443,-2.9197003875210417,-2.9364444462151877,-2.953260745483795,-2.970148034157765,-2.9871050440678095,-3.004130496452306,-3.0212231074652967,-3.0383815928979225,-3.0560695406623073,-3.0754319665987646,-3.0948436172756306,-3.1143026705845687,-3.1338073679071585,-3.1533560103501594,-3.1729469552792207,-3.1925786131262006,-3.212249444447661,-3.2319579572142754,-3.251702704312761,-3.2714822812436766,-3.2912953239999556,-3.3111405071123965,-3.3310165418495696,-3.350922174560713,-3.3708561851511334,-3.3897318629642825,-3.4075163815103853,-3.4253545437747372,-3.4432457125989355,-3.461189269812847,-3.479184617387983,-3.4972311791940465,-3.5153284036429078,-3.533475767666059,-3.551672782745144,-3.5699190041942335,-3.588214045762809,-3.6065576032803346,-3.6280277048295146,-3.6514297988511686,-3.6748468784208645,-3.6982782962125476,-3.7217233711902757,-3.7451813749057212,-3.76778094952109,-3.7875739575220173,-3.807402322817382,-3.827265299604945,-3.8471621441909485,-3.867092116987669,-3.887054484417751,-3.9070485206928596,-3.9270735094422164,-3.947128745174255,-3.967213534561736,-3.9873271975466866,-4.007469068266735,-4.027638495808554,-4.04783484479737,-4.0680574958337115,-4.088305845790234,-4.108579307982231,-4.130524002589358,-4.15316415522811,-4.175818675831,-4.198487190965958,-4.221169349532593,-4.241728456373865,-4.262076356901812,-4.2824217703135155,-4.302764450842062,-4.323104168997924,-4.34344071126545,-4.363773879783478,-4.384103492010649,-4.404429380376102,-4.424751391916383,-4.445069387899415,-4.465383243436552,-4.485692847083727,-4.505998100432832,-4.526298917694482,-4.546595225273347,-4.5668869613373015,-4.587174075381603,-4.607456527789359,-4.627734289389519
-2.2897788913678725,-2.289548409539719,-2.290927681210592,-2.293162266924957,-2.2957150939927797,-2.2980068956732325,-2.300318487335283,-2.3039833602344264,-2.3083925137044883,-2.313090617120406,-2.3192864119363286,-2.326376353220987,-2.3345793816268774,-2.3432682038369683,-2.3523876249454188,-2.361896362063219,-2.3717620271445505,-2.38195837470835,-2.3924636513440047,-2.4015875522711765,-2.4103812156524276,-2.419465899321444,-2.4288406963636135,-2.438507487444755,-2.452768708081236,-2.4673459116507006,-2.4819919795864114,-2.49669932457812,-2.5087964596953083,-2.5248699508678305,-2.5385095869111725,-2.551271162120195,-2.564362263099037,-2.5798612850694496,-2.5965960313803196,-2.613532944974768,-2.630658040666865,-2.647000224551212,-2.6624016418611034,-2.6778804555538627,-2.6934382062351094,-2.709076070383014,-2.7247948829327555,-2.7405951656424814,-2.7564771580921206,-2.772440849168396,-2.7884860076399547,-2.8046122109714218,-2.8208188719091427,-2.8371052626339055,-2.853470536449298,-2.869913747083819,-2.8859878985695087,-2.9016674351004332,-2.917418057967546,-2.933238495703851,-2.949127533173831,-2.9650840074532963,-2.981106804035673,-2.998296873161394,-3.017499993794115,-3.036758229155182,-3.055604672213361,-3.072891071983258,-3.0902395288027837,-3.107648791751822,-3.125184759517959,-3.1454940275006225,-3.165878661387958,-3.186333495158886,-3.2068541611613597,-3.2274369181871583,-3.248078522576539,-3.2687761306749614,-3.289527224293451,-3.3103295531870494,-3.3307888407650634,-3.347168345640207,-3.3636424460253336,-3.3802150375334787,-3.3968898901102884,-3.41367052602058,-3.430560088895812,-3.448492606960524,-3.4677609955124087,-3.487047494917703,-3.5063513161788267,-3.525671713534364,-3.545007985768646,-3.5643594773547562,-3.583725579139973,-3.604641220803757,-3.6249494943602643,-3.643389728163728,-3.661878635094585,-3.680757149975155,-3.7002006808002306,-3.7196558123843886,-3.7391222749239996,-3.7585998314597786,-3.7780882750239355,-3.7975874257470914,-3.817097127982469,-3.837881080013304,-3.8602095448731166,-3.8826024559075663,-3.9050340930915257,-3.9274945233556657,-3.949978982919439,-3.972484794322774,-3.9950102552024545,-4.017554171833723,-4.040115639898618,-4.062693932027838,-4.0852884359194706,-4.10789861825397,-4.128877312225769,-4.1491993047972775,-4.169544748307934,-4.189913121505467,-4.210303919015114,-4.230716651030528,-4.25115084296433,-4.271606035067013,-4.292081782021916,-4.312577652522905,-4.333093228840639,-4.353628106382377,-4.374181893249515,-4.394754209796414,-4.415344688193409,-4.435952971996444,-4.456578715725157,-4.477221584451002,-4.497881253396532,-4.5185574075466945,-4.539249741272764,-4.559957957969271,-4.580681769704178,-4.601420896882312,-4.622175067922044
-2.2857412435773012,-2.2864881299076907,-2.286540643984331,-2.2885901027836457,-2.2925859575830856,-2.2961186609461293,-2.2979970243856758,-2.3027704662423303,-2.3071652924444077,-2.312789213314543,-2.3187386059568444,-2.325836691119213,-2.3327495973373407,-2.3400201589930045,-2.3476408500851265,-2.355604120990639,-2.3639030242699874,-2.3725312563366376,-2.3814829758746745,-2.3907525024915515,-2.400333909141706,-2.410220488290907,-2.4238699330142457,-2.438271590886729,-2.45005522094886,-2.4644222721976834,-2.479023290526375,-2.493808849538128,-2.508655495264758,-2.5231668076494804,-2.537022655721407,-2.5506628014378747,-2.564208909972814,-2.5781905006013943,-2.5921659061017133,-2.606293005320377,-2.6205716048530294,-2.6349996151444564,-2.6495740952221585,-2.664291694772914,-2.67914886098916,-2.6941419431675757,-2.7092672489640974,-2.7245210761811465,-2.7398997314315436,-2.7553995413832486,-2.7710168595975606,-2.7867480706501597,-2.802589592632911,-2.8185378791839892,-2.8345894238960954,-2.8507407820020627,-2.8669887956313325,-2.8843608362624344,-2.903185426748877,-2.92207930833162,-2.941039852373481,-2.960064546806077,-2.9791509879710816,-2.9971948533347375,-3.013347127457102,-3.0311511829786535,-3.049764651598065,-3.0684198620529632,-3.087115586857803,-3.1058506139486304,-3.125117624461185,-3.143433793837352,-3.1622795858192783,-3.18115995672627,-3.200073752623313,-3.2190198298208896,-3.2379970552292208,-3.25700430706317,-3.2760404758934194,-3.29510446603422,-3.314195197251883,-3.3333116067706854,-3.3524526515445485,-3.3716173107537464,-3.3908045884757194,-3.4100135164629717,-3.429243156830406,-3.4475612098211506,-3.464675891750405,-3.4819053977334415,-3.499250187085127,-3.516709879246198,-3.534581504154179,-3.557917517242052,-3.581270957106485,-3.603105728539409,-3.622499409231141,-3.6419061503641372,-3.661325525306478,-3.6804171256173204,-3.6990072558125795,-3.717653620222781,-3.7363673937892026,-3.7551811858294775,-3.7742256626458666,-3.794158262777688,-3.8157087130719827,-3.8366172474977414,-3.8561476687766474,-3.875688292464202,-3.8952390329807227,-3.914799816322118,-3.9343705780566163,-3.953951261521764,-3.973541816220347,-3.993142196409453,-4.012752359873753,-4.032372266871479,-4.0520018792401595,-4.071641159648127,-4.091290070977505,-4.110948575824418,-4.130616636102745,-4.150294212738228,-4.169981265440789,-4.189677752543803,-4.2093836309000565,-4.229098855825259,-4.24945832501102,-4.269993688708742,-4.290544851055058,-4.311111533417757,-4.331693464618767,-4.352290380665245,-4.37290202449274,-4.393528145719658,-4.414168500412581,-4.43482285086178,-4.4554909653664465,-4.47617261802916,-4.496867588559094,-4.517575662083512,-4.538296628967217,-4.559030284639446,-4.579776429427975
-2.285741243577301,-2.285114396976555,-2.2849708256339727,-2.285702382814088,-2.289319073950712,-2.293390774670067,-2.2977983588213116,-2.3009365686467556,-2.305956897095158,-2.3117948442193836,-2.317634442092934,-2.322927536929484,-2.3286628641963176,-2.3348272943451485,-2.3414021478986724,-2.348365551534011,-2.355694252852917,-2.3633648574591115,-2.3713546256739426,-2.382688481081695,-2.3954843371275687,-2.409583609804094,-2.4221410940693255,-2.4359530025200837,-2.448472638352034,-2.460359842231635,-2.4759778414212374,-2.491955639547687,-2.5082608920041407,-2.5192864676683753,-2.5310175857718837,-2.5470542298235044,-2.5633383492249773,-2.577308474026489,-2.590575725593477,-2.6040009594405085,-2.617580499868854,-2.6313110363243277,-2.645189940758224,-2.65921538759269,-2.673386490512039,-2.6877034880167416,-2.702168000969753,-2.716783390385533,-2.731555251979075,-2.7464920920816884,-2.761606230643502,-2.7769149541576836,-2.793576828477223,-2.8115239150641953,-2.829531436639159,-2.847597612818272,-2.865720474307859,-2.8839019947335096,-2.9021333162795995,-2.9204182726188876,-2.9387543120163087,-2.957139945549824,-2.975573781068087,-2.9940544712207866,-3.01258070118871,-3.0295626372206836,-3.045840429397883,-3.0647782476949907,-3.0848184467592725,-3.104957053099473,-3.12462374495816,-3.1426448068353037,-3.160229136476205,-3.1778694298478567,-3.195564523214935,-3.2133132733857073,-3.2311145582849083,-3.248967277379214,-3.266870351975003,-3.2848227254056317,-3.302823363123267,-3.320871252708419,-3.3389654038086927,-3.3571048480168026,-3.375288638696705,-3.3935158507655427,-3.411785580438174,-3.4300969449402396,-3.448449082194953,-3.466841150488169,-3.487964200716306,-3.511263525849198,-3.5342832618845534,-3.5519683387516783,-3.569762411949551,-3.5876621897724776,-3.6056639096298984,-3.6237634655789477,-3.6425323194984487,-3.662411389209266,-3.6823201708168685,-3.703271056834367,-3.725508390473922,-3.7477120373224455,-3.7697501783321585,-3.790964256802216,-3.8106234604252394,-3.8297226681906817,-3.848726673577048,-3.867726130797362,-3.886745788603609,-3.9057946336776217,-3.9248765070100946,-3.9439931856599797,-3.963798553333463,-3.9840785419726927,-4.004379198547602,-4.024700103222199,-4.045040849104761,-4.065401041716837,-4.085780298488826,-4.106178248280519,-4.126594530925184,-4.147028796795909,-4.167480706392912,-4.187949929950634,-4.208436147063582,-4.228939046329793,-4.248823381080891,-4.2685571588892195,-4.288300139974121,-4.3080522736223195,-4.3278135077603155,-4.347583789043009,-4.3673630629506475,-4.3871512738912655,-4.406948365306267,-4.426754279777195,-4.4465689591321835,-4.466392344550746,-4.486224376666009,-4.506064995663522,-4.525914141376193,-4.545771753374813,-4.565637771054001
-2.281285062833764,-2.2824315761765974,-2.2829640682907026,-2.2851894764397884,-2.2863071640162413,-2.28825271835154,-2.292024759630297,-2.300698927908911,-2.305566364068096,-2.3094453772292503,-2.313787822500105,-2.318755451781783,-2.3242029966969304,-2.3299595820006793,-2.335928734153982,-2.3420849423323626,-2.348438421268556,-2.3582962008616453,-2.3702824456869855,-2.3814625440464985,-2.3954376484713364,-2.40864351492623,-2.420403870927924,-2.4308730949975046,-2.4451370236574186,-2.4587496008504153,-2.4697602293560315,-2.4845981944264595,-2.4997687137435523,-2.5152490150857787,-2.529973888678785,-2.540858012868372,-2.5519396985874883,-2.5632226183181586,-2.5747164741649744,-2.586448908133644,-2.5985361547964745,-2.611584670952959,-2.625880805411024,-2.6406649988145765,-2.65572563246434,-2.6710164754918435,-2.68727217953517,-2.704814980035277,-2.7224306661147604,-2.7401168669454408,-2.7578713498233283,-2.775692004365992,-2.792441856433286,-2.8098125634405826,-2.8283310401088704,-2.8469306804542276,-2.8656082910144356,-2.8833264511585646,-2.8997576425565805,-2.9162736371609634,-2.932872140857998,-2.9495498376578024,-2.966593570761118,-2.9858878223576077,-3.005381274272806,-3.025042811924036,-3.044848109996437,-3.062179584164519,-3.0785792127374436,-3.0950384551855525,-3.1115564784004386,-3.1281324742142496,-3.144765657653577,-3.1614552653191863,-3.1782005538824194,-3.1957291986758936,-3.214635153789958,-3.233599463000571,-3.252620169922001,-3.271695409758051,-3.290823404281806,-3.3100024570942916,-3.3292309491501886,-3.348507334538561,-3.3678301365063668,-3.3871979437124886,-3.4066094067002353,-3.4260632345764623,-3.445558191885855,-3.465093095669246,-3.4852723281157383,-3.504278256855477,-3.523926386712154,-3.5436102031913084,-3.563328747410357,-3.5830810986331922,-3.602866372344555,-3.622683718436259,-3.6419565313845244,-3.6602386722546854,-3.6810338350578906,-3.7022579357079834,-3.722223982057683,-3.742217633555298,-3.762238238201713,-3.782285167173676,-3.802357813750964,-3.8224555923025187,-3.842577937327939,-3.8627243025509705,-3.88289416006179,-3.9030869995051463,-3.9233023273115983,-3.943539665969228,-3.963145492843664,-3.982333763329066,-4.0015580616691615,-4.020818293724398,-4.040114267667129,-4.059445729245413,-4.078812383119079,-4.0982139062736715,-4.117649956734249,-4.137120179388269,-4.156624209974544,-4.176161677876901,-4.195732208120478,-4.215335422824972,-4.234970942281381,-4.254638385763618,-4.2743373721507165,-4.2940675204121685,-4.313828449993253,-4.333619781126579,-4.353441135088797,-4.373292134416126,-4.393172403088892,-4.4130815666923855,-4.433019252559635,-4.452985089900175,-4.472978709917876,-4.492999745920112,-4.513047833419943,-4.533122610232628,-4.553223716567316
-2.2812850628337635,-2.2808755780988417,-2.2814940872206133,-2.2819867497806814,-2.283531801466988,-2.2859655454260084,-2.2910245415515083,-2.294555110786952,-2.298792539912944,-2.3035044974339067,-2.3084521355273666,-2.313488723039826,-2.318616288674769,-2.3239199707870766,-2.3294736974159282,-2.3357537847159024,-2.346753419632615,-2.3551928096566206,-2.3676954870367872,-2.3796419587328055,-2.3890825472541763,-2.402263968903213,-2.4160414458024575,-2.4303492571561267,-2.4416125726568274,-2.4552786254725136,-2.469361923980106,-2.4803444195019084,-2.4917360145023695,-2.5035604786173034,-2.5158099036740387,-2.528450963653464,-2.5414436314664486,-2.554751838208392,-2.5683426527258333,-2.5821730841086183,-2.5961177997761165,-2.609566287823228,-2.6222322117092345,-2.6351072765542263,-2.6524155216292313,-2.6698047917942533,-2.6865181915767806,-2.702218390480798,-2.718562234845814,-2.736620463780194,-2.7547787038400475,-2.773032744552595,-2.791378614930319,-2.808218087573994,-2.8242827929942287,-2.8406813864428226,-2.8574599454313576,-2.8746551768993096,-2.892282951558339,-2.9103318659074033,-2.9287664261969306,-2.94753752021817,-2.9663033429469636,-2.983129242008861,-3.0000240881210387,-3.016984393317264,-3.0340066164748176,-3.0510871497914804,-3.068222304017592,-3.0854082926703876,-3.1026412154794545,-3.1207315583735724,-3.139382509235786,-3.1581006663888855,-3.176883650943762,-3.1950007986898985,-3.211855292468902,-3.228763344126466,-3.2457242776358712,-3.2627374310046324,-3.279802155318696,-3.296917813857834,-3.314083781277735,-3.331299442854516,-3.3485974677654675,-3.3717704904873256,-3.3949664838797555,-3.4181846010571837,-3.4414240681980552,-3.4646841629037954,-3.48466681269532,-3.503741813016643,-3.5222488223949804,-3.540792592333467,-3.5593723774008295,-3.5779874502551032,-3.596637101244646,-3.6153206380084,-3.63660279974418,-3.658809128153234,-3.678605440912537,-3.697052456010965,-3.7155754627941637,-3.7341703772499586,-3.7528333157987244,-3.771560612920986,-3.7903488291577987,-3.809194751741941,-3.8280953898301293,-3.8470479659764014,-3.8660499051604647,-3.885098822388264,-3.9041925096274035,-3.923328922630679,-3.942506168034136,-3.9617224909870146,-3.9809762634736856,-4.0002659734158375,-4.019590214591849,-4.038947677374382,-4.0583371402631485,-4.077757462174448,-4.097207575439993,-4.116686479463052,-4.136193234978543,-4.155726958864322,-4.175286819453124,-4.194872032297465,-4.214481856343129,-4.234115590470509,-4.253772570366595,-4.27345216569381,-4.293153777525243,-4.312876836018875,-4.332620798306159,-4.352385146572928,-4.372169386312959,-4.39197304473656,-4.411795669318503,-4.431636826471263,-4.45149610033109,-4.471373091645724,-4.491267416753825,-4.5111787066471924,-4.531106606107879
-2.2764123026764076,-2.277600288344846,-2.2800509329867507,-2.2817511856684494,-2.2823437510725335,-2.2837148388815605,-2.2891076739545553,-2.2923868661433446,-2.295477104960876,-2.2987189427131858,-2.3024832465370872,-2.3069880701563115,-2.3123678533656435,-2.3187248166966645,-2.3264828296056654,-2.3354275405208647,-2.345012034931009,-2.354987979829427,-2.3659463455027567,-2.3772491002292315,-2.3890677885756295,-2.4014084442250088,-2.414218229237538,-2.427482843323359,-2.44117789119144,-2.4525996063770754,-2.463801180867787,-2.47517268933883,-2.486664900784212,-2.4982430139860643,-2.5099028944252,-2.5216644193178324,-2.533552132315932,-2.5455833556672354,-2.5577658262042062,-2.57009902641652,-2.5837014722562466,-2.600746689089029,-2.617883196477299,-2.6348780671782226,-2.647719684966146,-2.665033807042089,-2.6827639879650027,-2.700608489541702,-2.7181072254528544,-2.7341760586874417,-2.7504169638364986,-2.7668225120606103,-2.7833856696719343,-2.8000997445728175,-2.8169583556141093,-2.833955413196161,-2.851085105479708,-2.8683418873643967,-2.885720470767224,-2.903215815444555,-2.920823119982629,-2.9385378127898285,-2.956355543038006,-2.974272171560943,-2.992283761748527,-3.010386570487869,-3.0285770392052984,-3.046851785060128,-3.065207592335249,-3.0836414040623685,-3.1021503139123126,-3.1199170414057638,-3.1372315917229767,-3.1545805238464606,-3.171959316844265,-3.1893632598646025,-3.2067874450581444,-3.224226766940523,-3.241675930492296,-3.259129470567393,-3.2765817852859427,-3.2940271859064154,-3.3114599650741683,-3.328874484211047,-3.3485641937877704,-3.365877438558462,-3.3832385903383018,-3.400647070447377,-3.418102307857084,-3.4379308469266565,-3.4598830517100523,-3.481868865729954,-3.503887006707139,-3.525936218707042,-3.5480152533269913,-3.5701228421321938,-3.5922576532989074,-3.6144182184431775,-3.634037385076762,-3.6527866834742335,-3.6715678903248334,-3.6903803784611715,-3.7092235360378956,-3.728096766150155,-3.746999486457612,-3.765931128814439,-3.784891138905676,-3.803878975890252,-3.822894112050898,-3.8419360324511556,-3.861004234599612,-3.8800982281214704,-3.899217534437514,-3.918361686450506,-3.9375302282390177,-3.9567227147586843,-3.97593871155084,-3.9951777944584794,-4.014439549349455,-4.033723571846867,-4.053029467066496,-4.072356849361214,-4.091705342072247,-4.111074577287127,-4.130464195604295,-4.149873845904127,-4.1693031851263065,-4.188751878053397,-4.208219597100449,-4.2277060221105405,-4.247210840156071,-4.266733745345695,-4.286274438636743,-4.3058326276529835,-4.325408026507604,-4.345000355631255,-4.364609341605035,-4.384234716998275,-4.403876220210974,-4.423533595320819,-4.443206591934556,-4.462894965043698,-4.48259847488437,-4.5023168868011965,-4.522049971115136
-2.276412302676407,-2.276250057331222,-2.2758328624324844,-2.2758589634914457,-2.2774127664485473,-2.2829189804515853,-2.2837385502556464,-2.2853327999429145,-2.2879134520746196,-2.291471511067573,-2.297097575562264,-2.3034188371867614,-2.3104219193991025,-2.3180817486194654,-2.3260872427039803,-2.3353097194760313,-2.3434496308581023,-2.3541821667260634,-2.3647002083017097,-2.3765294793373495,-2.38820667184478,-2.397030119396359,-2.406095224060126,-2.415386440696593,-2.4248896808614906,-2.434592214551978,-2.444482561034491,-2.4551484335754674,-2.4688615354831747,-2.4826804438068812,-2.4965967363417243,-2.510603240652678,-2.5246938727304316,-2.5388636123017463,-2.5531086099616243,-2.567426442051991,-2.582575868680615,-2.5962810560596417,-2.6125854631417877,-2.6299385078149147,-2.6474233743510633,-2.6608065638410006,-2.6741579532766395,-2.687780958311029,-2.7016743599996302,-2.717568964629108,-2.734166505486661,-2.7510862762170167,-2.768236950711093,-2.7855466743263575,-2.8029664718350578,-2.820464535168324,-2.838020321218778,-2.8556204292518395,-2.873256010322976,-2.8909211751284447,-2.9086120050475532,-2.92632592275048,-2.944061279607276,-2.9618170768959393,-2.979592772101735,-2.9973881411392256,-3.015203178545316,-3.0330380242519515,-3.0508929094746065,-3.06876811666381,-3.086663949987889,-3.104580713803469,-3.1225186972336507,-3.1404781634338037,-3.158459342454784,-3.176462426856486,-3.19448756940881,-3.212534882359219,-3.2306044378572976,-3.2486962692148715,-3.266810372750342,-3.284946710021892,-3.3031052102989866,-3.325448374024277,-3.3462652790828145,-3.363627180310173,-3.380955442992105,-3.3982458770897455,-3.4160135738123154,-3.43560373873553,-3.453150806032771,-3.4707429591033985,-3.488379653364108,-3.5060603499840193,-3.5237845156056373,-3.541551622094439,-3.559556374571889,-3.5780243726859386,-3.596510927256875,-3.615015749551275,-3.63353855048544,-3.652079041302166,-3.6706369341703287,-3.6892119427139907,-3.7078037824774244,-3.7264121713318588,-3.7450368298294983,-3.7636774815098026,-3.782333853162699,-3.8010056750529717,-3.8196926811097587,-3.838394609084686,-3.8571112006819113,-3.875842201663021,-3.8945873619294655,-3.9133464355849923,-3.9321191809802367,-3.950905360741517,-3.969704741785616,-3.9885170953221736,-4.007342196845197,-4.0261798261149595,-4.045641515326484,-4.065679289198586,-4.085740297225719,-4.105824068194707,-4.125930144228894,-4.14605808030865,-4.166207443812404,-4.18637781407712,-4.206568781977361,-4.226779949522027,-4.247010929467858,-4.267261344949042,-4.287530829122019,-4.3078190248248704,-4.328125584250575,-4.348450168633489,-4.368792447948413,-4.389152100621734,-4.409528813254008,-4.429922280353514,-4.450332204080265,-4.470758294000002,-4.4912002668477395
-2.271125106938842,-2.2721662030689926,-2.2720651608379963,-2.273153285182521,-2.2769809124618408,-2.279446022632865,-2.281546903820191,-2.2831119890615166,-2.286554505120843,-2.2910750687470354,-2.294711423027217,-2.298804742967339,-2.3055868968017728,-2.3149873600300452,-2.3248807147983483,-2.334113724196184,-2.341469101462204,-2.3536526656707393,-2.361768967980953,-2.368777977189776,-2.3760197288837355,-2.383494553860529,-2.391200149228151,-2.401588287629309,-2.4147546381570995,-2.428081625725465,-2.4415511226904325,-2.4545503767172976,-2.464786345246204,-2.4751820730321215,-2.4857299921963474,-2.500004026834828,-2.516521906861852,-2.5331565465375174,-2.549901649674046,-2.566751625072923,-2.5818165627300322,-2.5953709918485717,-2.6108258777874824,-2.625462912831347,-2.6402133467590945,-2.655112862367202,-2.6702181304391086,-2.6856095021208026,-2.7013755911416193,-2.71583075356844,-2.7302387221817375,-2.744884865804981,-2.7597553440012703,-2.7772772785595,-2.7955415244185176,-2.8136581398886946,-2.831575158327942,-2.849250341195004,-2.8666626010491694,-2.8838184103424562,-2.900748594015569,-2.9174978375743006,-2.9341135160374257,-2.9506383919278107,-2.9671076692929708,-2.9835488517159003,-2.99998283153971,-3.0164252709949126,-3.032887866985581,-3.0493793838044385,-3.0659064680574275,-3.082474317311901,-3.099087333214717,-3.1157500842397625,-3.1324698651315797,-3.149269470856265,-3.166374643642786,-3.187264434476065,-3.210133788448048,-3.233123051475493,-3.256158325060797,-3.27922690916684,-3.3023243545271463,-3.3212857731572343,-3.339488271110285,-3.3577125522145392,-3.375958442600691,-3.3942257488996503,-3.415494968322993,-3.432699978635226,-3.4498590162057976,-3.4675047081007753,-3.4858756638342494,-3.5042665844163015,-3.522677196238063,-3.541107220536736,-3.559361146315176,-3.5772125699330726,-3.5951053792382,-3.613039064991366,-3.631013122289945,-3.649027050452173,-3.6670803529184557,-3.685172537168344,-3.703303114651884,-3.721471600734099,-3.739677514651448,-3.7579203794791374,-3.776199722108228,-3.7945150732315627,-3.812865967337526,-3.831251942710796,-3.8496725414391917,-3.8681273094258746,-3.8866157964061228,-3.906070279451894,-3.925930988835944,-3.945818649378194,-3.965732681128893,-3.98567252150035,-4.0056376246112375,-4.025627460660091,-4.045029767131541,-4.063891808101038,-4.082765741395448,-4.101651363507061,-4.12054847499816,-4.1394568804467236,-4.1583763883887475,-4.1773068112577505,-4.196247965321964,-4.215199670619651,-4.234161750892934,-4.2531340335205226,-4.2721163494496075,-4.291108533127237,-4.3101104224313955,-4.329121858602023,-4.348142686172131,-4.36717275289924,-4.386211909697208,-4.40526001056866,-4.42431691253805,-4.443382475585524,-4.462456562581593
-2.27112510693884,-2.270260167933828,-2.2697090817933363,-2.271311336884582,-2.273926400016333,-2.276170171231943,-2.2789162580759217,-2.2823646989551656,-2.2840915903611645,-2.2850650032374813,-2.2888138129787614,-2.296828125843007,-2.3033434003348283,-2.308312309914095,-2.3158827934834187,-2.3281714736693346,-2.3409807864365826,-2.347938621199742,-2.354726038775372,-2.361830943405856,-2.369251937827634,-2.376987469980766,-2.3886049574465003,-2.399132543210386,-2.4072870322128317,-2.415659443559087,-2.4242485662634685,-2.4352598697948005,-2.4512277569585397,-2.467348149732098,-2.4836100503930756,-2.4964232805650752,-2.5116598643042405,-2.5280560475777336,-2.544635673022566,-2.5613877151227245,-2.5783024143151536,-2.5951839671525825,-2.607906683555433,-2.6207243443685266,-2.633615964321504,-2.646561539931619,-2.65954453058914,-2.6736533983176565,-2.689982960027315,-2.705929236375899,-2.722098360808795,-2.740507467770199,-2.758917152479138,-2.7748368339654843,-2.7901170038249554,-2.8055846652507763,-2.821229748497753,-2.837043196661965,-2.853016834851437,-2.869143242154305,-2.8854156380822475,-2.9018277867193594,-2.918373917883157,-2.9350486630837094,-2.9518470037188886,-2.9687642291095617,-2.9857959023280403,-3.002937832152101,-3.0201860498215454,-3.037536789563526,-3.054986472086094,-3.0725316904224105,-3.090169197649938,-3.1078958961180083,-3.125708827900351,-3.1436051662528777,-3.1636486204558447,-3.182572179186623,-3.1995961853214605,-3.220580294559497,-3.2421124460827864,-3.263694739283574,-3.285325091180818,-3.3070015371211947,-3.3287222215043637,-3.350485389100456,-3.3722893768296665,-3.3941326058556993,-3.4125142605413084,-3.430823751912988,-3.4491539843706542,-3.4669710676236956,-3.4840359888335497,-3.501054456098032,-3.518027882574093,-3.534958309350356,-3.5518482814405545,-3.5687007192036613,-3.585518794272128,-3.602305816839341,-3.6190651386442036,-3.635800073645343,-3.6525138364800562,-3.670082036092607,-3.689566732440426,-3.709086979546467,-3.7286419249655287,-3.748230744416932,-3.767852640629506,-3.7875068422413363,-3.807192602751432,-3.826909199520629,-3.8466559328191083,-3.8664321249182123,-3.8862371192242113,-3.9051375559679995,-3.923692145576273,-3.9422791265989434,-3.9608980643358693,-3.97954852804893,-3.998230090993241,-4.016942330449014,-4.0356848277536175,-4.054457168333479,-4.073258941735517,-4.092089741657747,-4.11094916597883,-4.129836816786325,-4.148752300403372,-4.167695227413703,-4.186665212684724,-4.205661875388614,-4.224684839021254,-4.243733731418923,-4.262808184772684,-4.281907835640377,-4.3010323249561875,-4.32018129803778,-4.339354404590944,-4.358551298711777,-4.37777163888641,-4.397015087988284,-4.416281313273037,-4.435569986371001,-4.454880783277378
-2.2654258109529968,-2.2662256878319194,-2.2676911280677357,-2.2669779415402287,-2.2665433721653248,-2.267970464289019,-2.2697913167794783,-2.2721717696064396,-2.2759908049525945,-2.2817268223291465,-2.286382168051984,-2.2889252674719285,-2.294588428353731,-2.3043895911009415,-2.3136935908489633,-2.319468398296568,-2.325618464453606,-2.3321276543611065,-2.339142730967573,-2.3510575229887323,-2.363303012979433,-2.375832102875136,-2.385036187376907,-2.3933970251707537,-2.4020690227316748,-2.411050638863512,-2.4203377675888205,-2.4330625300451865,-2.448214180901134,-2.463713832819089,-2.4794713809014985,-2.495459858123137,-2.507255721920082,-2.518221767879008,-2.5293163204106617,-2.5405347603962625,-2.5546301122768758,-2.5717316776312615,-2.588859046256811,-2.6059888030996103,-2.6230890493981622,-2.6401142031725318,-2.6569985145932433,-2.6725537677724747,-2.6855840967595417,-2.7036730166657494,-2.7214843342110466,-2.736783626241683,-2.751866111270481,-2.7668118976435694,-2.781667506254135,-2.796462467596582,-2.8112155297017294,-2.8259387834343284,-2.8406402095539582,-2.855325216080066,-2.8699975702318654,-2.8846599722113764,-2.899314415361248,-2.9139624166968074,-2.928605167168542,-2.943243631182323,-2.957878613410791,-2.9725108041483046,-2.9877851554264336,-3.008582370737404,-3.029464073346071,-3.0504259690910915,-3.0724945633295015,-3.0953197499564777,-3.1181695610752973,-3.1410212071213817,-3.1615822079054388,-3.179637366053412,-3.1991004960108516,-3.216579405587091,-3.2342472872042056,-3.2525911583401452,-3.2710017509431157,-3.2894770580374146,-3.308015152957522,-3.326614185452557,-3.345272378019984,-3.363988022449843,-3.3827594765632467,-3.401585161130856,-3.420463556958716,-3.4393932021301987,-3.4583726893938462,-3.477400663687985,-3.496475819793651,-3.5155969001082035,-3.5347626925324698,-3.553972028464926,-3.5732237808967646,-3.5925168626022512,-3.6118502244189923,-3.631222853613249,-3.6506337723255995,-3.6692094974628944,-3.6858899520771096,-3.702557902555846,-3.719215849118055,-3.73586608860006,-3.7525107185117057,-3.769151644875987,-3.7857905925374915,-3.8024291169215636,-3.81906861648066,-3.8357103452739176,-3.8523554252926946,-3.8690048582739394,-3.8856595368406306,-3.90232025488028,-3.918987717123861,-3.935662547923559,-3.9523452992516668,-3.9690364579585014,-3.987202181805323,-4.005914636932852,-4.024655391577815,-4.0434239995508445,-4.0622200212094395,-4.08104302344009,-4.0998925796351395,-4.118768269664888,-4.137669679845114,-4.156596402900465,-4.175548037923956,-4.194524190332838,-4.213524471821162,-4.232548500309231,-4.25159589989017,-4.270666300773901,-4.289759339228671,-4.308874657520356,-4.328011903849735,-4.347170732287928,-4.366350802710146,-4.385551780727941,-4.40477333762011
-2.265425810952995,-2.265220929290734,-2.2652685601507505,-2.264925074681675,-2.263063967363054,-2.264307837352876,-2.2678085543140005,-2.27147792228864,-2.275377568738938,-2.279563040824972,-2.284065586474256,-2.288746486034893,-2.2940633608616885,-2.2995707989296235,-2.305394807206995,-2.3115315008748127,-2.317969122152162,-2.327613775627838,-2.3389837795565773,-2.346181767528058,-2.353730754837722,-2.3616732260671744,-2.3701450799764063,-2.3795640735792785,-2.390789063415072,-2.4039516498285267,-2.419457421384808,-2.4330150518986047,-2.4421400732944,-2.4516185172080296,-2.4617486842608964,-2.472525166500628,-2.486810258275048,-2.5036496055668875,-2.520574638039378,-2.5375726656625885,-2.551872874537019,-2.563326810026603,-2.577086283735127,-2.5948216028757782,-2.6126960284085756,-2.6306965052021916,-2.648809641012449,-2.6670211912829984,-2.6853153442210727,-2.698635625790506,-2.711712095374198,-2.724819101691487,-2.737962687373755,-2.7511484615058563,-2.7643811751905356,-2.7776646008802444,-2.79100157860729,-2.804394135792316,-2.8178436270170852,-2.8313508672168286,-2.844916247531194,-2.858539831243794,-2.872221430998591,-2.885960669889649,-2.9055390647015704,-2.92594842726604,-2.9464630162725376,-2.9670770461185123,-2.9871408104426855,-3.00422088245342,-3.026942107311143,-3.0497008444215443,-3.0714640608889816,-3.0925746237894014,-3.113754182331151,-3.1349994899860563,-3.1563075104896905,-3.1776754008714905,-3.1977681639432265,-3.2159722289677473,-3.2335947524305317,-3.250653868157037,-3.2677600930808626,-3.2849145696623365,-3.3021176291836665,-3.319369233205339,-3.336669147860845,-3.3540170242433165,-3.371412440219473,-3.3888549243809702,-3.406343970880901,-3.423879049227053,-3.441459611086552,-3.4590850952128536,-3.4767549311329917,-3.494468541981169,-3.512225346723379,-3.530024761934605,-3.5478662032390393,-3.565749086491172,-3.5836728287540978,-3.6016368491167463,-3.6196405693815032,-3.6376834146463493,-3.6557648138003063,-3.6738841999469587,-3.6920410107678165,-3.710234688834954,-3.728464681880567,-3.746730443029704,-3.7650314310012294,-3.7833671102813096,-3.8017369512728463,-3.820140430423882,-3.838577030337334,-3.8570462398642116,-3.875547554182035,-3.894080474859983,-3.912644509912028,-3.931239173839219,-3.9498639876620465,-3.9685184789437504,-3.985736452336187,-4.002445658039732,-4.01916440341826,-4.035892974308574,-4.0526316183411275,-4.06938054880564,-4.086139948120202,-4.102909970944235,-4.119690746972031,-4.136482383440304,-4.153284967379737,-4.170098567637668,-4.186923236696074,-4.20375901230659,-4.2206059189619,-4.2374639692207845,-4.2543331649022,-4.271213498162147,-4.288104952465499,-4.305007503463692,-4.321921119787994,-4.338845763766928,-4.355781392075607
-2.259316942878254,-2.2603090754204036,-2.261151152607879,-2.2616563640184686,-2.2610119187354782,-2.2627154553808353,-2.2638893766289745,-2.2664926455562395,-2.2697776935116947,-2.2725963396954154,-2.275251823731443,-2.278081210520152,-2.2836033159377083,-2.287016468042996,-2.2960367232250367,-2.3059795259323055,-2.316534690691565,-2.3246944295825736,-2.331693191675368,-2.338950478934879,-2.34645092240121,-2.3541789644896127,-2.362119099832499,-2.373215115406538,-2.3884140937428615,-2.403835918709052,-2.418197320476678,-2.42991763205203,-2.439747705993407,-2.4496874293644573,-2.459482776265798,-2.4700689990081695,-2.483777274681798,-2.4954226667427903,-2.5078084055514487,-2.524849166363141,-2.5420860172221675,-2.559503215280488,-2.5748930338746154,-2.586568296832841,-2.5983496014504333,-2.6102341737936916,-2.6222194384082007,-2.634302996146117,-2.6464826045241856,-2.6587561603174015,-2.671121684128569,-2.685426959663502,-2.700220365651539,-2.7151204235862383,-2.730121399944727,-2.745218119092682,-2.7604058790680304,-2.7756803834383423,-2.7910376858625683,-2.806474144690009,-2.82508674740201,-2.8450074094335385,-2.865061523245941,-2.885241177988456,-2.8997570292883794,-2.9137550208594334,-2.936304200131886,-2.958899756618078,-2.9815393820018468,-3.001769175748449,-3.0163964009180786,-3.031022944476891,-3.045649237846713,-3.060275687049155,-3.074902676514785,-3.0895305714392247,-3.1041597193975656,-3.1187904514621656,-3.1334230829888186,-3.1480579141864853,-3.1626952305509586,-3.1773353032182072,-3.191978389275349,-3.2066247320546286,-3.221274561426657,-3.235928094102843,-3.250585533952387,-3.265247072336093,-3.2799128884572095,-3.2950208456205607,-3.3119077739400598,-3.328823994420261,-3.3457697834680036,-3.3627464014203894,-3.37975758272921,-3.3968148480345484,-3.4139632245636657,-3.431412265107154,-3.449422057133085,-3.467699300027403,-3.4860718034197564,-3.5045017381470362,-3.5229777987015094,-3.5414951721806602,-3.5600511921605076,-3.578644070916607,-3.597272442046651,-3.6159351682754326,-3.6346312508643015,-3.65335978285865,-3.6721199230859174,-3.6909108807361064,-3.709731905682352,-3.7285822820817742,-3.7474613239375767,-3.7663683718815877,-3.7853027907442534,-3.804263967649831,-3.823251310473045,-3.8422642465518484,-3.861302221586969,-3.8803646986813214,-3.899451157486976,-3.9185610934368063,-3.93769401704449,-3.9568494532607206,-3.9760269408767654,-3.995226031968353,-4.014446291374734,-4.033687296208615,-4.0529486353936806,-4.072229909226877,-4.091530728963287,-4.110850716421599,-4.130189503608598,-4.14954673236124,-4.1689220540051215,-4.188315129028231,-4.207725626769006,-4.22715322511791,-4.246597610231643,-4.266058476259352,-4.285535525080137,-4.305028466051306,-4.324537015766782
-2.2593169428782534,-2.2581369346348086,-2.2570655484788062,-2.2582976466916227,-2.2608708046436163,-2.2574918091991423,-2.2602785231839055,-2.2635225061624173,-2.2664088822161674,-2.269557940071043,-2.273182161489091,-2.2776153555849876,-2.2819235885841125,-2.28687922425071,-2.292582326615014,-2.298623963568632,-2.305156875526356,-2.312206621875788,-2.3197980975314483,-2.3279389855222252,-2.336609671698398,-2.345768430360348,-2.3582683019865933,-2.3702560957315133,-2.3816407402334603,-2.3916870221933317,-2.4011500359179716,-2.4105140280891755,-2.4205646534286434,-2.4369320100379195,-2.4534384508430485,-2.4691348629088186,-2.478807510313657,-2.4909812123361945,-2.5074248584726844,-2.5197580159176223,-2.5323973197164675,-2.5453174388257,-2.55849331311506,-2.5719012689781704,-2.5855197943854487,-2.5993298631679727,-2.613314917096829,-2.627460653428992,-2.6417547330246984,-2.6561864790955805,-2.670746601498302,-2.683577306705628,-2.6961212568063937,-2.7087518504349046,-2.7214674812949755,-2.7342666123252317,-2.7471477681962355,-2.7662146942937835,-2.785680740900716,-2.805308101246598,-2.8219863855066696,-2.837571269999725,-2.8532258698709065,-2.8689474448092014,-2.891254685558895,-2.9136098860468147,-2.927518541319653,-2.9414822428326923,-2.955500202051075,-2.969571607387635,-2.9836956343388006,-2.9978714532360784,-3.01307616305647,-3.0293474960080395,-3.04566414275124,-3.062024677035142,-3.0784277382764373,-3.094872027822305,-3.111356305636585,-3.127879387403537,-3.144440142064493,-3.1610374898311244,-3.1776704007612366,-3.194337894049177,-3.2110390382917275,-3.2277729531782517,-3.2445388133918383,-3.2613358561455366,-3.278163395043319,-3.2945831497280764,-3.309258012150502,-3.32393762070737,-3.3398103898853995,-3.3579051232646266,-3.376037739125188,-3.394194823939207,-3.41232952422806,-3.430230524753819,-3.4476360367051213,-3.464837717883286,-3.4820061719235014,-3.4991776949932554,-3.5163621111157126,-3.5335628010955413,-3.5507810466205543,-3.5680172961100443,-3.585271620251298,-3.6025439024391646,-3.6198339276922864,-3.6371414278084866,-3.654466105842969,-3.671807650073779,-3.6891657422933886,-3.706540062883029,-3.7239302939856094,-3.741336121515059,-3.7587572364322934,-3.7761933355473594,-3.7936441220089963,-3.811109305584505,-3.828588602797017,-3.8460817369648925,-3.8635884381735326,-3.8811084432004765,-3.8986414954083615,-3.916187344616002,-3.934504325856018,-3.9539114060643747,-3.9733232453432903,-3.9927395531673002,-4.012160055159438,-4.031584492455639,-4.0510126210882484,-4.07044421138789,-4.089879047403078,-4.10931692633691,-4.128757658000378,-4.148201064281721,-4.167646978631416,-4.18709524556243,-4.206545720165281,-4.225998267637634,-4.2454527628280925,-4.26490908979389,-4.284367141372241
-2.252801225161183,-2.25316408860394,-2.253579425701721,-2.253185468192207,-2.2542808947254906,-2.256560879921284,-2.253157058143672,-2.2517843362241723,-2.2550487656992213,-2.261383400951252,-2.2693235940827243,-2.27730570445356,-2.2812429031986694,-2.2865050671479903,-2.288486901812684,-2.2919594319358128,-2.2960803470516034,-2.3007220591889315,-2.308230512096803,-2.3188879377203766,-2.331516160038215,-2.34444536601274,-2.3574891338014603,-2.37018645653333,-2.3785751823830252,-2.3870622070964145,-2.3972268865780144,-2.4083801685650297,-2.419945442131418,-2.4313023071809448,-2.4430192499881427,-2.458049626103366,-2.4743873625277697,-2.4885720982785107,-2.498449207848058,-2.508444761519837,-2.5185668165880335,-2.5289559593557245,-2.5411141386627367,-2.553884384832493,-2.5668277339296575,-2.579933691201819,-2.5932039187300813,-2.6066404126824487,-2.620244166840364,-2.6340150692171167,-2.6479520391748355,-2.6620532061036632,-2.6763160778069017,-2.690737685289133,-2.7088970691019028,-2.727810732777228,-2.746920796569113,-2.7601095286644064,-2.7731505226898507,-2.7862694232358454,-2.801798837580294,-2.8240745992912277,-2.846411437988778,-2.8688058582447074,-2.8847334237487146,-2.900581388803878,-2.9164890614023564,-2.932454290235186,-2.948475040720968,-2.9645493857408534,-2.9806754974486553,-2.996851639997753,-3.0120982351456806,-3.026375156328576,-3.04070140158044,-3.0550761666994894,-3.0694986602751597,-3.0839681049480174,-3.098483738258441,-3.1130448131761126,-3.127650598382546,-3.1441570030009167,-3.1616512666322887,-3.179209575319346,-3.1968300033555836,-3.214510682309544,-3.232249792411667,-3.250045550507742,-3.267896191883968,-3.2857999406029093,-3.3037549569681532,-3.3217592359345884,-3.3386221097627313,-3.3533116034675996,-3.3680062161687716,-3.382706052818199,-3.3974112093805826,-3.4121217732371822,-3.4268378235840427,-3.441559431823081,-3.456286661944757,-3.4710195709012375,-3.485758208969173,-3.5005026201014107,-3.515252842267143,-3.5300089077800894,-3.5479835922614202,-3.567202987482532,-3.586437537607079,-3.6056864560593804,-3.6249489910588952,-3.6442244243052997,-3.6635120697176426,-3.682811272224888,-3.7021214066052766,-3.7214418763718937,-3.7407721127020435,-3.7601115734079853,-3.779459741946846,-3.798816126467478,-3.818180258892307,-3.837551694032158,-3.8569300087323484,-3.876314801048292,-3.895705689449103,-3.9151023120476838,-3.9337457469549957,-3.951316464717055,-3.9688992661959657,-3.9864939255268763,-4.004100222524992,-4.02171794252514,-4.039346876223237,-4.056986819520465,-4.076702478924714,-4.09693186620847,-4.117167669933288,-4.13740970015174,-4.157657773852865,-4.177911714608762,-4.198171352246135,-4.218436522540516,-4.238707066931172,-4.258982832254861,-4.279263670496857
-2.252801225161183,-2.2528341273876022,-2.2523642176662606,-2.251694501626277,-2.2506986179229176,-2.2500507689545493,-2.249850584178167,-2.249824416834383,-2.2532181347882205,-2.2578977082739997,-2.2636755299586127,-2.270428981555937,-2.278025922786491,-2.2842794347576185,-2.2880475234928097,-2.2903303387182126,-2.29326654523636,-2.3003993324317737,-2.306664028457134,-2.3157812855786477,-2.3292985878686605,-2.343611801284225,-2.355364593774138,-2.3653494437553144,-2.3756793499635753,-2.386316384751513,-2.3957037513310135,-2.4044872129539523,-2.4197476145551087,-2.429503138205759,-2.4419946275308524,-2.4548761962233576,-2.4668549510521385,-2.478942743646331,-2.4911329554224317,-2.5034240863139057,-2.515812508485703,-2.5281635197179844,-2.5389816571783905,-2.549429800535305,-2.559951417488566,-2.5705597274792336,-2.581253989378771,-2.5920314994425664,-2.602889187080249,-2.617775312921527,-2.6354884951548554,-2.653473439565279,-2.6717136652405524,-2.690193266051985,-2.7053147026627333,-2.720043544699073,-2.7349204454829183,-2.749941521525168,-2.7651028222512046,-2.7804003702838833,-2.7994649426771243,-2.812735828752176,-2.8270709498109365,-2.8428741671419644,-2.8587942555842796,-2.8748275555752354,-2.8909705013635887,-2.9072196256984117,-2.923571562910901,-2.9400230506814657,-2.9565709307332266,-2.973212148650865,-2.9899437529889275,-3.006762893804564,-3.0236668207247956,-3.040652880636847,-3.057718515070827,-3.074861257325828,-3.0920787293724947,-3.109368638545458,-3.126728774015539,-3.142300378363446,-3.156993453355523,-3.1717291391830615,-3.186506767011921,-3.2013256830429064,-3.2161852481617244,-3.231084837559102,-3.2460238403317074,-3.2610016590721833,-3.2760177094548357,-3.2910714198218676,-3.306162230774154,-3.321289594769304,-3.3364529757292924,-3.351651848659138,-3.3668856992777902,-3.3821540236618906,-3.397456327902864,-3.4139462043551276,-3.433034264781334,-3.4521440834312536,-3.47127458825304,-3.4904247529262395,-3.5095935950973605,-3.5287801746862324,-3.5447708436145087,-3.5595386717088924,-3.5743124092573333,-3.5890920689886183,-3.6038776594331825,-3.618669185178095,-3.633786665784378,-3.653805475659479,-3.6738379612150034,-3.693883575214966,-3.7139418041739445,-3.734012165223124,-3.7540942033579237,-3.7741874890119997,-3.794291615911514,-3.8144061991708385,-3.834530873597008,-3.8546652921752833,-3.874809124712313,-3.8949620566169045,-3.9151237878013436,-3.935294031688562,-3.955472514312595,-3.9756589735014725,-3.9958531581331176,-4.016054827456114,-4.036263750468281,-4.056479705346825,-4.074637573370671,-4.092298943631408,-4.109970740918756,-4.127652780466269,-4.145344881987897,-4.163046869545128,-4.180758571418198,-4.198479819981349,-4.216210451582163,-4.233950306424745,-4.251699228456788
-2.245881576131718,-2.246623166822396,-2.246655728201355,-2.2462901891739144,-2.246830073240285,-2.2471341381491223,-2.247871355914625,-2.248983405947516,-2.25022677715793,-2.2518704909269123,-2.253752467654052,-2.259110638532143,-2.265303303462049,-2.271882447219013,-2.278778828743279,-2.28592888223874,-2.292225086933125,-2.2949313143914636,-2.3049060141896143,-2.315361452157614,-2.323244808197878,-2.330749108862748,-2.338268272657282,-2.345820379029533,-2.3570919346088735,-2.3725273238074998,-2.388326759943693,-2.4043544993954074,-2.4134008581590134,-2.4262538696836717,-2.439209648482704,-2.4490735202710634,-2.4590972694279056,-2.4692805952859374,-2.4796218189786012,-2.490118578203004,-2.500768181966923,-2.511567798523571,-2.522514556818942,-2.533605601156334,-2.544838119764332,-2.5562093585225534,-2.567716626187374,-2.583231575381113,-2.6003507187586856,-2.61382399089675,-2.6248329720435506,-2.6359133501363026,-2.647062511575208,-2.658278006860729,-2.66967888941941,-2.6914886093826107,-2.713390969666553,-2.7353789670754343,-2.7574464591145125,-2.779588022162577,-2.795830193482623,-2.8113883503134662,-2.8260808610019215,-2.8394988476432768,-2.852988622831599,-2.8665490442707497,-2.880178991133735,-2.8938773622605947,-2.907643074603528,-2.9214750618921435,-2.9353722734943775,-2.949333673450956,-2.9633582396633797,-2.9774449632173328,-2.9915928478251193,-3.005800909372324,-3.020068175555267,-3.034393685597178,-3.048776490032144,-3.063215650547017,-3.0777102398724128,-3.092259341714888,-3.1068620507231817,-3.12151747248219,-3.1362247235290375,-3.150982931386257,-3.168364676959453,-3.1870478660976964,-3.2057718415850553,-3.224534745483208,-3.2433347942468638,-3.2621702763264615,-3.281039549749492,-3.2999410397038567,-3.318873236142023,-3.3378346914209294,-3.356824017989292,-3.375839886131191,-3.3948810217725374,-3.4127921277775406,-3.4281609484322924,-3.4435623240805793,-3.4589957977136576,-3.4744609208241517,-3.4899572531420833,-3.505484362382966,-3.5210418240075065,-3.5366292209924484,-3.553860525209888,-3.573818347863381,-3.5937924527897223,-3.6137821161579358,-3.6334666471103363,-3.64827004264864,-3.6630793659641827,-3.677894608190488,-3.692715757622862,-3.707542799907758,-3.7223757182223918,-3.7372144934450464,-3.7520591043163813,-3.7669095275921554,-3.7817657381877168,-3.7966277093146528,-3.8114954126099043,-3.826368818257751,-3.8412478951049587,-3.856132610769449,-3.8710229317427896,-3.8863643002559916,-3.9025397004818703,-3.919887205992217,-3.9390842711784915,-3.958288861686839,-3.9775008120328805,-3.9967199615530378,-4.01594615421607,-4.035179238443883,-4.054419066941083,-4.073665496532738,-4.092918388009926,-4.112177605982568,-4.131443018739177,-4.150714498113121,-4.169991919355038
-2.2458815761317172,-2.24538392064131,-2.2453916726927545,-2.2455891151947514,-2.243882356455933,-2.2432549929628194,-2.244748497011797,-2.246687701814716,-2.2447973450118703,-2.2482901143019234,-2.2533936411336137,-2.256035018985887,-2.258764801362151,-2.2619887707877964,-2.266007192869217,-2.2735158786818914,-2.2837969775854243,-2.2942301998982693,-2.3020319860980303,-2.309572606471094,-2.3144116617261297,-2.3194054448172046,-2.330109177949813,-2.3426552803449514,-2.3536467734390034,-2.3672595821119904,-2.3813225214977916,-2.395871421684394,-2.4108648018548466,-2.4224338481456362,-2.4315762453890493,-2.440819003614309,-2.4501539447961966,-2.4595737258684838,-2.4690717974857637,-2.4786423573399965,-2.488280302177694,-2.4979811927911557,-2.507741358219087,-2.518131339430863,-2.533867624749523,-2.5499749057362955,-2.5664343970354833,-2.579357294792761,-2.5911287974006285,-2.603028624504757,-2.6150543198744103,-2.6272034763089103,-2.63947373157985,-2.651862764715719,-2.669557543323067,-2.6808989760305617,-2.6923002981601982,-2.703759631451928,-2.7155108747452514,-2.7285657858356025,-2.7417241615934596,-2.7549839283031616,-2.7683430383537226,-2.781799470074243,-2.7953512277376316,-2.8089963417003005,-2.8227328686484587,-2.8365588919245894,-2.8504725219106586,-2.864471896447413,-2.878555181271883,-2.8945243036855604,-2.912316829941336,-2.9301879346819684,-2.9481345367604512,-2.966153620137773,-2.9842422412378298,-3.002397534560699,-3.0206167167956837,-3.0388970896553675,-3.0572360416297935,-3.0756310488373413,-3.0940796751273902,-3.112579571569637,-3.1311284754465336,-3.1497242088488457,-3.165791234607675,-3.180648782833137,-3.1955547368487043,-3.2105082686493724,-3.2255085615018406,-3.240554810005133,-3.2556462201472867,-3.270782009356578,-3.2859614065460585,-3.3011836521503817,-3.3164479981541644,-3.3356839761154276,-3.3553908087802875,-3.375128257583818,-3.394894217346195,-3.414686822565836,-3.434504410918856,-3.4543454932686175,-3.47420872890465,-3.4940929049987073,-3.513996919475917,-3.5339197666636863,-3.5522461436120767,-3.5678921892299083,-3.5835669621001056,-3.599270073178114,-3.615001139940081,-3.6307597862106302,-3.6465456419985074,-3.6623583433397293,-3.678197532147804,-3.6940628560706372,-3.70995396835379,-3.725870527709679,-3.7418121981924433,-3.7577786490781095,-3.7737695547497987,-3.789784594587649,-3.805823452863195,-3.8218858186379774,-3.8379713856660813,-3.854079852300443,-3.870210921402634,-3.8859188234868247,-3.9008202505247156,-3.91873683795881,-3.934955432744502,-3.9511952090003506,-3.9674558949185306,-3.9837372226513112,-4.000038928242647,-4.016360751561751,-4.0327024362387105,-4.049063729601872,-4.065444382617,-4.081844149828097,-4.098262789299761,-4.114700062561006,-4.131155734550528
-2.238561111742101,-2.2396074582987695,-2.240843223226948,-2.2415503139837445,-2.241861390636777,-2.2411099222596484,-2.2400107338745943,-2.240978212109227,-2.2438486357823724,-2.2448287845120394,-2.2477583750242696,-2.2510352353333216,-2.254647338686869,-2.258586325587076,-2.2632993862913224,-2.2694623029985834,-2.278218426486523,-2.2894555905074983,-2.296368572877455,-2.2988709140298482,-2.308462364157654,-2.3188311358175504,-2.3254072445274065,-2.3399565103746847,-2.3534186682781217,-2.3610718046819392,-2.3687850379085713,-2.376561378816347,-2.3844024713281176,-2.392309157797961,-2.4002818182112007,-2.4083205622544397,-2.418635539084996,-2.4316969975759823,-2.4451364918225647,-2.4589596586500186,-2.473170157012501,-2.4877691319303095,-2.5027547108828334,-2.517548354783131,-2.5274231179011064,-2.5373415728053006,-2.5473078208344435,-2.5573201830542893,-2.5673771368920306,-2.577477382909527,-2.587619835513679,-2.604892626297709,-2.6263708073871515,-2.647969852257702,-2.6643682927068597,-2.6769880676601234,-2.689719874402057,-2.702561528510744,-2.715275217050417,-2.7268454068758987,-2.73846865558006,-2.7501435130964884,-2.761868617770083,-2.7736426900365,-2.785464526616361,-2.7973329951865273,-2.809247029490601,-2.824203296335864,-2.841649771456607,-2.8591875783817855,-2.8768134928168863,-2.892720570457689,-2.906966286845169,-2.921290582450453,-2.9356917388446533,-2.950168067496075,-2.9647179100699828,-2.9793396386818745,-2.994031656101457,-3.008792395905624,-3.0236203225796556,-3.0385139315667105,-3.0534717492662677,-3.0684923329828724,-3.0841466562837114,-3.102999653125009,-3.121978169647821,-3.1410652059412483,-3.1602465597274203,-3.1795104011496296,-3.1988468730290434,-3.218247740138426,-3.237706093306001,-3.257216105458841,-3.276772833157663,-3.2963720563025958,-3.316010149080738,-3.3317537081112505,-3.3471000571545173,-3.3624863319958935,-3.377911830916495,-3.3933758637468325,-3.4088777518371653,-3.42441682801818,-3.439992436552196,-3.455603933075206,-3.4712506845300815,-3.4869320690913357,-3.5026474760818096,-3.5183963058817946,-3.5341779698309415,-3.549991890123498,-3.5658374996973055,-3.5817142421170125,-3.5976215714520094,-3.613914868395333,-3.6329641768794914,-3.6520245148707238,-3.671095603666145,-3.6901771743081704,-3.7092689671275534,-3.728370731313052,-3.747482224505961,-3.7666032124177526,-3.7857334684693105,-3.804872773450276,-3.824020915197225,-3.8431776882893844,-3.8623428937608058,-3.8815163388279332,-3.9006978366315415,-3.9157271765267265,-3.930639564390953,-3.945557376319317,-3.9604805738890594,-3.975409118119933,-3.9903429695373873,-4.005282088231892,-4.020226433914666,-4.035175965969963,-4.050130643504128,-4.065090425391585,-4.080055270317927,-4.09502513682029,-4.109999983325125
-2.2385611117421007,-2.2378265894006715,-2.236631881873943,-2.2358325577065927,-2.2360014981181786,-2.2369219559754794,-2.2383053447412027,-2.2400793573208966,-2.2422591197152633,-2.2422602199417763,-2.245940430547337,-2.2498497000260804,-2.253975669489219,-2.2583817627284315,-2.2628469744499213,-2.26882509494193,-2.2738047698948325,-2.2816274428432095,-2.2899574054999987,-2.2986479744093,-2.301072090272578,-2.31067624139763,-2.3245291138045467,-2.3298116598899075,-2.3352165909224505,-2.3407447102806547,-2.3478580763026407,-2.3587605624952133,-2.3700296766668636,-2.3816483707900407,-2.393618442478885,-2.4059451706717883,-2.4164253323863147,-2.4245959560560584,-2.432832170553688,-2.441738374106118,-2.452975986600292,-2.4643553564112275,-2.4758724770954257,-2.4875235831409954,-2.4993051290216517,-2.511213774819078,-2.5232463770474856,-2.535399983796043,-2.5476718336500124,-2.5623526414176623,-2.5835481331638483,-2.5978036119050403,-2.608028031270703,-2.6182926322365723,-2.6285972219416593,-2.638941987545034,-2.64984019326037,-2.663087620497135,-2.6764386994995975,-2.689893927710065,-2.7048990903452226,-2.721619287173722,-2.738452017846644,-2.755394498146695,-2.7724438739626915,-2.789597184629773,-2.8068513709443756,-2.8212056248520674,-2.8332078340554734,-2.8452527635633227,-2.857339570038887,-2.8694674571475014,-2.8816356726114214,-2.8938435054954326,-2.9079758883265576,-2.924236877734562,-2.940829001241795,-2.957757423126099,-2.9750156828416916,-2.99258651852993,-3.0104445629739303,-3.0285599049558116,-3.0469014426246663,-3.0654393717440533,-3.083574270826847,-3.098716181569113,-3.1139167144525097,-3.1291745489621694,-3.1444883945577287,-3.159856990370196,-3.1752791048663376,-3.1907535354834966,-3.2062791082376694,-3.221854677307668,-3.2374791245980576,-3.2531513592835006,-3.2688703173370484,-3.2846349610447203,-3.300444278508671,-3.3162972831410586,-3.332193013150616,-3.348566734977906,-3.3674255283653514,-3.3863006168167034,-3.4051915161596127,-3.4240977627032527,-3.4430189120857984,-3.4619545382017964,-3.480904232202907,-3.499867601566111,-3.5188442692240343,-3.5378338727524934,-3.55683606361085,-3.5758505064311117,-3.5948768783521015,-3.6135589521495066,-3.629525858903219,-3.64552177651812,-3.6615461997716663,-3.677598633271911,-3.6936785913129264,-3.7097855977278917,-3.7259191857402296,-3.7420788978131285,-3.7582642854977975,-3.774474909280746,-3.790710338430382,-3.8069701508432434,-3.8232539328900588,-3.8395612792619485,-3.8558917928169247,-3.8722450844269574,-3.888620772825763,-3.9050184844574938,-3.9214378533265344,-3.9378785208484897,-3.9543401357025574,-3.970822353685373,-3.9873248375664647,-4.003847256945402,-4.020389288110717,-4.036950613900725,-4.053530923566257,-4.070129912635393,-4.08674728278027
-2.230843147455492,-2.231519552585564,-2.232096428895657,-2.232643226945351,-2.233275460581319,-2.234157682082254,-2.235204833863028,-2.236459614019459,-2.2389025414793373,-2.2421025819089855,-2.240889391913888,-2.2426269960650274,-2.2474070271200235,-2.2543879693861846,-2.2626151692881984,-2.2674276002653455,-2.273482482771549,-2.2783386830760746,-2.283521401301449,-2.2891903441844326,-2.296219392757809,-2.303648198157253,-2.311483757090722,-2.3201159035106333,-2.329090693234198,-2.3383418231772284,-2.3478193455865304,-2.357541307825051,-2.3674528072752974,-2.3775550057476127,-2.3878386889166214,-2.3982960889865828,-2.4089204679527576,-2.419705840854518,-2.4306467958938485,-2.441133634263812,-2.4494999320102036,-2.457930578515805,-2.467267910870072,-2.478869263038356,-2.490542826323675,-2.5022830659856607,-2.5140850394635152,-2.5259443221637405,-2.5413247443805425,-2.560059358115569,-2.5725601874912982,-2.5851721603260707,-2.597893336796037,-2.6107220165386718,-2.6236567617134687,-2.6366964263313744,-2.649327769524119,-2.659757249874475,-2.671813530664097,-2.688294397666831,-2.703454399617032,-2.717121920479354,-2.7308991482630396,-2.7447897700810446,-2.7587987199307094,-2.772932444020723,-2.78719921731387,-2.801609508028995,-2.816176372417633,-2.830915835403779,-2.845847168369711,-2.8609929113851247,-2.876378413622372,-2.8920306198439416,-2.9060902837025906,-2.918375371661371,-2.9306981681872606,-2.9430581045034785,-2.955454642406912,-2.967887272566752,-2.9803555129444406,-2.9928589073246443,-3.0053970239479724,-3.0179694542369493,-3.031060432860799,-3.0495403710683755,-3.0680496747434978,-3.086587206166042,-3.1051518914103164,-3.123742715662483,-3.1423587189569666,-3.160998992287942,-3.1796626740571874,-3.1983489468242596,-3.217057034328783,-3.235786198758197,-3.254535738237194,-3.2733049845177735,-3.292093300851106,-3.310900080024413,-3.329724742547845,-3.3481305310237754,-3.3641089230020795,-3.3801272985574333,-3.396184789866749,-3.4122805512871874,-3.4284137588333388,-3.4445836096573625,-3.460789321533116,-3.4770301323451456,-3.4933052995833536,-3.509614099843998,-3.5259558283377093,-3.5423297984049826,-3.5587353410396716,-3.575171804420835,-3.5916385534533024,-3.6081349693171925,-3.624660449026643,-3.641214404997905,-3.6577962646269246,-3.674405469876509,-3.691041476873133,-3.707703755513397,-3.724391789080123,-3.741105073868059,-3.757843118819145,-3.7746054451672353,-3.791391586092187,-3.8082010863832196,-3.825033502111392,-3.841888400311081,-3.8587653586702957,-3.875663965229669,-3.8925838180899985,-3.909524525128111,-3.926485703720954,-3.9434669804776963,-3.9604679909797507,-3.977488379528626,-3.9945277989016708,-4.011585910116375,-4.02866238220563,-4.045756892015607,-4.062869124108312
-2.2308431474554906,-2.230635192039769,-2.2306695644566257,-2.230762117553017,-2.231041789806119,-2.2317070486738406,-2.232566570435348,-2.234304106684039,-2.2357670581649387,-2.2369913348596193,-2.239126015036568,-2.242416531152762,-2.2472757742676626,-2.253134345148584,-2.259529887066818,-2.266438155947995,-2.272324997632362,-2.2775560494866163,-2.2831488919932776,-2.2890322656598294,-2.295861355751865,-2.3033264932994286,-2.3084567181941225,-2.3174949870545007,-2.327156541151514,-2.3372980313360925,-2.346389515347756,-2.3521447681861005,-2.35800692309694,-2.367490432297119,-2.3780180924055205,-2.3887251308378747,-2.3995892913344217,-2.4105929819868903,-2.4217217439580696,-2.43296339740662,-2.4443075004136325,-2.455744986613346,-2.4664250218813217,-2.4749826478132215,-2.4836027847213438,-2.4922847095313183,-2.5012582958251084,-2.5204876752888263,-2.53785694508057,-2.5498193416239374,-2.5618283018013828,-2.5738809324063316,-2.5859746222049043,-2.5981070113470452,-2.610275964392126,-2.6230885029946642,-2.6391945786370785,-2.655434367121171,-2.670218451222879,-2.6807515272495115,-2.69134783666311,-2.7020583475523945,-2.713037648269687,-2.7248034118672657,-2.7377742809255823,-2.7513618116348564,-2.7651802627393547,-2.779120798614704,-2.7931474878347204,-2.8072449017636134,-2.8214048399346545,-2.8356221608044843,-2.849893213803168,-2.8642151627834576,-2.878585661145004,-2.8930026817817716,-2.907464421415923,-2.921969243320151,-2.936515641074556,-2.95110221445753,-2.965727652659357,-2.980390722097286,-2.9952218002691007,-3.0126110667876294,-3.0305758116076227,-3.043215730359865,-3.05731437305079,-3.0726840296003846,-3.088021476486639,-3.1033368429992603,-3.1186383486272624,-3.133932650836556,-3.149225138187758,-3.1645201716723355,-3.1798212807042416,-3.1951313210773056,-3.2104526018084347,-3.2257869868983726,-3.241135977039202,-3.2565007753557493,-3.2718823404526884,-3.2872814293637145,-3.302698632454061,-3.318134401893949,-3.333589074978825,-3.349062893304175,-3.3645560185927055,-3.380068545807366,-3.3956005140550323,-3.4111519156843544,-3.426722703901846,-3.443513483512087,-3.4621841577285792,-3.480858227175844,-3.4995355136220514,-3.5182158480848544,-3.536899070266921,-3.5555850280301318,-3.5742735769055023,-3.592964579636156,-3.611657905750892,-3.6303534311660792,-3.6490510378138103,-3.667750613294422,-3.686452050551617,-3.7051552475685763,-3.723860107083572,-3.742566536323733,-3.761274446755658,-3.7799837538517416,-3.7986943768711288,-3.8174062386542706,-3.836119265430198,-3.854833386635609,-3.8735485347450265,-3.8922646451112333,-3.910981655815313,-3.9296995075256547,-3.948418143365263,-3.967137508786706,-3.9858575514539627,-4.004578221129863,-4.023299469566044,-4.042021250383229,-4.060743518859147
-2.2227312002916357,-2.2235029933506043,-2.223895352902487,-2.2245518962535327,-2.226123508651535,-2.228360333105698,-2.2307366629046292,-2.2312889143038674,-2.230541682619049,-2.230632839251277,-2.233293819096606,-2.2373513398926406,-2.2420289656425787,-2.247115674413886,-2.2525734826646957,-2.2592397513213984,-2.266784589119043,-2.2728087004619963,-2.2783722815278806,-2.2851522698714497,-2.2948549743470945,-2.300963972903421,-2.307437561939092,-2.31405799955302,-2.3209611726516983,-2.328102464761424,-2.3373243432184623,-2.3470950935391097,-2.357165710424874,-2.3639603760153283,-2.370011808809103,-2.3789451579937797,-2.3890157071254317,-2.399326698710508,-2.409867169568643,-2.4206265575212873,-2.431594611148661,-2.4427614027496873,-2.4541173746822387,-2.465653395239811,-2.477360821254324,-2.4892315790842545,-2.5010276539504503,-2.5134345592445095,-2.5257555216347503,-2.5382195428093692,-2.5508336871190536,-2.5636388605532616,-2.5768843810282775,-2.591501854618741,-2.6071461043436415,-2.6224795464576145,-2.6347160020869245,-2.6469837364985818,-2.659281298930093,-2.6716073678303274,-2.683960737687082,-2.696340307303457,-2.708745069359376,-2.721174101113889,-2.7336265561205217,-2.7461016568424568,-2.758598688066966,-2.771116991029782,-2.783655958170023,-2.79621502844502,-2.8087936831423885,-2.8213914421335526,-2.83400786051922,-2.8466425256229435,-2.8634012976666647,-2.880691076218727,-2.897738596073593,-2.914535874545149,-2.931086702233459,-2.947405792989335,-2.9635160756318513,-2.979445124588792,-2.995090257237374,-3.010873755448559,-3.026425959870181,-3.041900071137262,-3.0558888646400097,-3.0690980899845046,-3.083994999295449,-3.098921656052175,-3.1138772627224447,-3.128861054621053,-3.1438722979828158,-3.1589102882033586,-3.173974348224888,-3.1890638270485683,-3.204178098358657,-3.2193165592459656,-3.234478629020386,-3.2496637481036594,-3.2648713769948783,-3.2801009953022544,-3.2953521008353914,-3.3106242087531306,-3.325916850762505,-3.3412295743648364,-3.3565619421454547,-3.371913531103825,-3.3875237663620683,-3.4061830836294886,-3.4248463926140094,-3.442312799167212,-3.4579220945792404,-3.473550460423801,-3.4891977480238845,-3.5048637930062134,-3.520548418078668,-3.536251435395967,-3.551972648578086,-3.5677118544346484,-3.583468844439821,-3.599243405995014,-3.615035323510442,-3.6308443793319203,-3.6466703545350683,-3.6625130296055683,-3.67837218502154,-3.69424760175147,-3.710139061679276,-3.7260463479664327,-3.7419692453595275,-3.7579075404505815,-3.7738610218964457,-3.7898294806024815,-3.8058127098754158,-3.82181050554924,-3.8378226660877135,-3.8538489926665296,-3.8698892892377197,-3.8859433625786943,-3.9020110223278044,-3.918092081008303,-3.934186354042163,-3.950293659755091,-3.9664138193739404
-2.2227312002916353,-2.2223358794587935,-2.2222658603374863,-2.222124785490582,-2.2219195166913033,-2.222552683334646,-2.223994315253293,-2.2259176309784814,-2.228062863667438,-2.229836524975043,-2.2318008095812782,-2.2341536596495732,-2.236534621283399,-2.241001411119488,-2.2501630754650153,-2.2583853051428617,-2.2645484415887767,-2.271071559497972,-2.2779552341084197,-2.283997527046017,-2.2925548828566527,-2.300197894627471,-2.3062770083788107,-2.3107613381412264,-2.319041299953843,-2.327936381508764,-2.3354685094680363,-2.343048864779,-2.350834423736221,-2.359574330128807,-2.369126795891683,-2.3761511001887023,-2.3838738190580875,-2.3925738159063217,-2.401510512247268,-2.410929008214154,-2.420438061789272,-2.430042328249481,-2.439748631931749,-2.4495817877079755,-2.4603419799707176,-2.4795359196155013,-2.49987263386975,-2.509830810923562,-2.518693341049812,-2.528241769135412,-2.5436732659902415,-2.5591359384352264,-2.574378105801892,-2.5884655656157998,-2.6017404450898534,-2.6149276513899213,-2.6281569389667276,-2.6414513537867705,-2.6548126276473587,-2.6682333785740213,-2.6816949505664778,-2.695149293845359,-2.7084392077289716,-2.7210440890550087,-2.732542348313138,-2.7435195433992496,-2.7543586194832743,-2.765165717049754,-2.7759741765499064,-2.7867969391738003,-2.7976398245111547,-2.8111636701416103,-2.8281770981762753,-2.8458877347169973,-2.8592950542936806,-2.8719650904829113,-2.884652303065603,-2.9026347098480536,-2.9208706456739693,-2.9391462053067197,-2.95745962562898,-2.975809257074319,-2.9941935541175395,-3.009825153382531,-3.02459436104062,-3.039396881040634,-3.054231760622356,-3.06859488747014,-3.0813334898387774,-3.094104379848208,-3.1069072819141375,-3.1197419360136944,-3.132608096978156,-3.1455055338271265,-3.158434029141092,-3.171393378469625,-3.1843833897726426,-3.1974038828924303,-3.2104546890542345,-3.223535650393493,-3.238422460550679,-3.2570406678917005,-3.2756650529771543,-3.2942952835977186,-3.312931046735234,-3.3315720472755026,-3.3502180068185483,-3.368868662577992,-3.387283932021217,-3.402672748863277,-3.4180795982151047,-3.4335041087466847,-3.4489459207066453,-3.464404685442507,-3.479880064945757,-3.4953717314201507,-3.510879366871845,-3.5264026627199954,-3.541941319426604,-3.55749504614446,-3.5730635603821144,-3.5886465876849116,-3.604243861331132,-3.6198551220423907,-3.6354801177075293,-3.651118603119178,-3.6667703397223828,-3.6824350953745437,-3.698112644116138,-3.7138027659515824,-3.7295052466397665,-3.745219877493682,-3.7609464551887313,-3.7766847815792266,-3.7924346635226875,-3.808195912711553,-3.8247568977598747,-3.841963034044006,-3.859169286711101,-3.8763756610048627,-3.8935821649673112,-3.9107888092258287,-3.927995606791141,-3.945202572865866,-3.9624097246631336
-2.214228991037599,-2.2154979285038405,-2.21670485581108,-2.2175315150147523,-2.2178133088113574,-2.2179355988195475,-2.218990525172934,-2.2213897580982165,-2.2246827751182,-2.2282637270827808,-2.2302655999849255,-2.231524509678372,-2.232914410486881,-2.2391568548550302,-2.2447422690526984,-2.2515677699749554,-2.2586048104828884,-2.2658101046737715,-2.2731608321603645,-2.2822071244082136,-2.289909364373057,-2.2962577509268347,-2.303253443503532,-2.3103148452212707,-2.3173877866053543,-2.324802540520283,-2.3328091590779225,-2.3413593105771247,-2.350306908139726,-2.3588169781765744,-2.3669889947405554,-2.3753434684478614,-2.3829233884826677,-2.392177483755372,-2.4014375230387546,-2.410459259125907,-2.4196335681651555,-2.4289551980282873,-2.438419084670857,-2.4480203403879783,-2.4583656234171367,-2.4702923560016905,-2.482583151367522,-2.497612033012203,-2.512884749081384,-2.5276143787841647,-2.536593038300486,-2.5456974374205137,-2.5585545407593235,-2.5714709552869612,-2.5844419218056593,-2.5974636052049984,-2.6105328751941035,-2.6236471446820735,-2.636804249083027,-2.650002355108295,-2.6632398911169894,-2.676515493452538,-2.689827964800096,-2.703176241721156,-2.716559369338802,-2.7299764818121397,-2.7434267879607885,-2.7569095627279734,-2.7704241493591644,-2.7839699975775716,-2.7975469298054563,-2.8102793110584585,-2.824782320548103,-2.838448005988479,-2.852140601503447,-2.8662893946971804,-2.884440285097985,-2.8973563838779546,-2.910077045947885,-2.9228140218970067,-2.935567062495323,-2.948734139689986,-2.9626344231442348,-2.9765586852721873,-2.990506502791041,-3.004477460000102,-3.0184711486986124,-3.0324871680980827,-3.0465251247366463,-3.0605846323976107,-3.074665312032055,-3.088766791684548,-3.1028887064206656,-3.117030698255192,-3.1311924160799203,-3.145437246569562,-3.1640188059232877,-3.18260854505362,-3.2012060123746275,-3.21981078374837,-3.23664661950784,-3.2497874590322344,-3.262958041235647,-3.276158247637882,-3.2893879686452,-3.3026471032035327,-3.315935558468144,-3.3292532494886644,-3.3431571336338863,-3.360341236156214,-3.3775277729434925,-3.394716520421561,-3.4119072709427054,-3.4290998319542623,-3.4462940252069485,-3.463489686000708,-3.480686662465995,-3.4978848148786166,-3.5150840150064084,-3.5322841454861327,-3.5494850992291154,-3.566686778854233,-3.583889096146981,-3.60109197154342,-3.618295333637837,-3.635499118713124,-3.6527032702928417,-3.6699077387140226,-3.6871124807198656,-3.7043174590714267,-3.721522642177571,-3.738728003742359,-3.755933522429208,-3.7731391815410786,-3.7903449687160746,-3.807550875637803,-3.823968345511874,-3.8397517828087393,-3.855546049857989,-3.871350976144021,-3.887166395243294,-3.902992144693344,-3.9188280658669585,-3.9346740038513506,-3.9505298073320487
-2.214228991037598,-2.21349496367867,-2.213012227963242,-2.2130125794391766,-2.2136158668550197,-2.2147393589811983,-2.2163206102940665,-2.2185072762301092,-2.2212502324279058,-2.2242726858283377,-2.2270230267605085,-2.229074001816065,-2.2325600596413877,-2.238145195841899,-2.2423855671694604,-2.2469020580939376,-2.2517935080936877,-2.2575817481439326,-2.268852394490947,-2.2806581331515896,-2.2882933344022094,-2.295916618519341,-2.3031740139541883,-2.3091590266754056,-2.313939611027363,-2.3217078309314587,-2.329165270115639,-2.337400035854874,-2.3464688452320672,-2.355530803341564,-2.364613919827346,-2.3737394738087487,-2.3823738658747415,-2.3886758751131802,-2.3950533183361777,-2.402156621856283,-2.4124799394889727,-2.423331011072652,-2.4346212420447975,-2.446259870132867,-2.4581699986950545,-2.4692470954912,-2.4824255043230017,-2.4950103688741527,-2.5075506738334874,-2.520186750912007,-2.5329056302232686,-2.545628418941505,-2.5547196102220235,-2.5638656963865607,-2.57306576055332,-2.5823188885072113,-2.5916241722419655,-2.600980713406585,-2.610387626906305,-2.6198440450884246,-2.6300421450270113,-2.6414493054028676,-2.652938280872817,-2.664508595550611,-2.6826565325935636,-2.701002680286339,-2.719340388366588,-2.7376547644019738,-2.7559285217473306,-2.774141538945731,-2.7922702910097064,-2.808505666578395,-2.819395938411206,-2.8303113622758134,-2.8481842112078852,-2.8658606238149225,-2.8796077433213236,-2.8933815237438436,-2.907181508514146,-2.9210072401161606,-2.934858265831662,-2.948335935351967,-2.961120423727336,-2.973920325453567,-2.986735451951896,-2.9995656273367097,-3.0124106875973196,-3.0252704798494805,-3.038144861649627,-3.051033700365593,-3.0639368725982887,-3.076854263649442,-3.0897857670310467,-3.1083006235913406,-3.1268643481310026,-3.1453735155902947,-3.15957365921023,-3.1737925160147293,-3.1880297616500313,-3.202285078251136,-3.2165581543567296,-3.230848684821527,-3.245156370726184,-3.2594809192849628,-3.2744501453071693,-3.2916219249581253,-3.3087972105995216,-3.325975705750722,-3.3426000989085756,-3.3559760366781655,-3.369380999780204,-3.382814931967427,-3.3962777835112385,-3.409769510960847,-3.4232900769122216,-3.4368394497863357,-3.4504176036160557,-3.4643184171410506,-3.4811817818559256,-3.4980518145389916,-3.514928121748447,-3.5318103537376215,-3.548698199047586,-3.5655913798778083,-3.5824896481063915,-3.5993927818550264,-3.616300582512568,-3.6332128721465096,-3.650129491243681,-3.667050296731621,-3.6839751602400677,-3.7009039665686885,-3.7178366123325324,-3.7347730047612924,-3.7517130606319977,-3.7686567053179294,-3.785603871939104,-3.8025545006017314,-3.8195085377159317,-3.8364659353824075,-3.8534266508401114,-3.87039064596797,-3.8873578868346828,-3.9043283432913096,-3.9213019886021327
-2.2053404466321247,-2.2063749798482077,-2.207634190787673,-2.2088070643923894,-2.2099205470358343,-2.2116895892294948,-2.2143470633441686,-2.216982427627467,-2.219390934565722,-2.2218464888796317,-2.2243488056869802,-2.22727714555145,-2.232059540561203,-2.236832668321762,-2.240945165477182,-2.24407491176714,-2.2498914951745075,-2.256841073796572,-2.265530702810659,-2.2736685086115025,-2.281839061958593,-2.2899564630454186,-2.297999861451765,-2.3059960943921265,-2.3121405929667906,-2.3190906437978365,-2.328288512611969,-2.3364271703084882,-2.3436859767818308,-2.3510597044110497,-2.358626870538715,-2.3664606104478914,-2.3746430204370257,-2.383266230550182,-2.392418554285068,-2.401503248295585,-2.408027676768916,-2.415432196701438,-2.4247743667270654,-2.4394836228748717,-2.457754244927148,-2.4676162385878504,-2.479368348173524,-2.4895530559759194,-2.499824412062269,-2.510186456101859,-2.5206398956063496,-2.5311844373500465,-2.5418193923779673,-2.5525438918346093,-2.563356983611194,-2.574257684243079,-2.585245011333045,-2.596318006560273,-2.607475753859525,-2.618717395149628,-2.629349123312254,-2.639662569052268,-2.6511397033987087,-2.6643148654783086,-2.676159912123057,-2.6878920539722784,-2.705311986333666,-2.72294943813374,-2.7406576239784144,-2.7584324373807347,-2.77627011377127,-2.794167194106286,-2.8121204930992,-2.8301270714051125,-2.841252262177435,-2.852218723193217,-2.8632106832142834,-2.874227986479841,-2.885270416256438,-2.896337715579853,-2.9074296008648246,-2.918545771096328,-2.929685914194593,-2.9408497115202192,-2.9520368411236166,-2.9632469801269092,-2.978662468896909,-2.9971443491517524,-3.015640128181854,-3.034148985311048,-3.0526701550143045,-3.0712029225996695,-3.0897466202795894,-3.1027312840126857,-3.115690723203276,-3.1286640001641945,-3.1416510370510613,-3.154651762281774,-3.171512462103847,-3.188655733268755,-3.2058047675968098,-3.222959125594349,-3.2401183949092367,-3.25728218890288,-3.2738220437513226,-3.2881794633217116,-3.302552903037764,-3.3169420936871687,-3.3313467717034797,-3.3457666790650507,-3.3602015631934115,-3.3746511768512613,-3.389115278040288,-3.40359362989906,-3.418086000601132,-3.432592163253593,-3.447462163874687,-3.464024517841206,-3.477660177111335,-3.491324571095699,-3.5053222472170145,-3.5199066604848674,-3.534503407221395,-3.549112296444708,-3.563733141233727,-3.578365758637486,-3.5930099695859523,-3.6076655988023703,-3.6223324747171657,-3.6370104293834613,-3.6516992983941687,-3.666398920800735,-3.6811091390334862,-3.6958297988236266,-3.7105607491268673,-3.725301842048662,-3.7400529327710843,-3.7548138794813126,-3.7695845433016832,-3.784364788221362,-3.7991544810295537,-3.8139534912502624,-3.8287616910785562,-3.843578955318364,-3.858405161321717
-2.2053404466321243,-2.2049451510463305,-2.2046741636346714,-2.204865416730237,-2.205766866959345,-2.206814705059987,-2.2077866970045097,-2.2094961890140796,-2.2122881140947523,-2.2160614044815232,-2.220470744301845,-2.2250834207053427,-2.2319278961717672,-2.2341855567798126,-2.236857393465082,-2.242706561547035,-2.247073368670057,-2.256473504105645,-2.2620316824497184,-2.2673744768523783,-2.274947022308579,-2.2831949271870915,-2.2913532459796557,-2.300247694136268,-2.309758226256674,-2.315250694162069,-2.322406188748616,-2.3300969350173903,-2.3379055120049825,-2.345862750826791,-2.353983310844702,-2.3622723626580036,-2.3707296875494874,-2.3793520513299278,-2.388134497313864,-2.3970707132026505,-2.406149385766991,-2.414555829105006,-2.422551266475041,-2.4373852885565404,-2.452311224934512,-2.467325181106592,-2.4776019166761003,-2.487707024859387,-2.497927455098881,-2.5082592419327105,-2.51869855895518,-2.5292417153887,-2.5398851526826656,-2.550625441100409,-2.561459276274283,-2.572383475722087,-2.583394975326901,-2.594490825788203,-2.6056681890555886,-2.616924334758498,-2.6282566366461633,-2.63890204851367,-2.648502054309716,-2.6626857047526977,-2.6742983284515875,-2.6877497587924233,-2.699705031358443,-2.71159907286414,-2.7235746635781277,-2.735632591851804,-2.747774006905761,-2.760000490100178,-2.7723141432985265,-2.784717698398356,-2.79721465264963,-2.809809434556849,-2.8225076044285653,-2.8353160910024475,-2.848243459318743,-2.8613001924210293,-2.87449894679299,-2.8878547049243637,-2.9048925597503366,-2.9233093581002487,-2.941743992179847,-2.960195367997836,-2.9744798064936657,-2.985735000358227,-3.0005162932414176,-3.017570506741791,-3.034636788159945,-3.0517143108499405,-3.0688023021202193,-3.085900037640454,-3.103006837382059,-3.1201220624098776,-3.137245112192992,-3.154375422260424,-3.167666110228586,-3.1806940209323273,-3.19373543983704,-3.206790317543406,-3.219858609579643,-3.2329402761885526,-3.2460352821295984,-3.262721527250012,-3.279444501540234,-3.2961864502522147,-3.312945349951382,-3.329719472752941,-3.3465073361565962,-3.3633076624563802,-3.3801193457539096,-3.3969414250249637,-3.413773062021379,-3.430613523050156,-3.447111895796135,-3.461644980900886,-3.4761912058730786,-3.490750362552659,-3.505017694300057,-3.5187395458898676,-3.532490129519542,-3.5462694531673566,-3.5600775289757456,-3.5739143730966374,-3.587780005541541,-3.601674450036141,-3.615597733879109,-3.6295498878049104,-3.643530945850382,-3.6575409452248633,-3.671579926183667,-3.6856479319047315,-3.699745008368259,-3.713871204239156,-3.7280265707521525,-3.7422111615994487,-3.756425032820693,-3.77066824269528,-3.7849408516366863,-3.7992429220888893,-3.8135745184246375,-3.827935706845545,-3.8423265552838877
-2.1960697027327982,-2.196973594404617,-2.198155966205396,-2.1993479273382652,-2.200289113572557,-2.2013054557583174,-2.2031603232748456,-2.205880731405413,-2.209391612756923,-2.2137821779880618,-2.218954132857903,-2.2247137328617224,-2.2276443075845433,-2.2313375853710133,-2.236354534067936,-2.2401847193559203,-2.2457172124720564,-2.2503712402430214,-2.2584994593550545,-2.2666970443066283,-2.272880774209867,-2.280654020275637,-2.2905377702867358,-2.2993359947816203,-2.307121744367968,-2.3147770678359465,-2.318488591134179,-2.3218519815725784,-2.325338432080207,-2.3305420681948155,-2.33782197556454,-2.345553129126367,-2.354831708414311,-2.3642484042816205,-2.3737996586953516,-2.3834818179461847,-2.3932911626041538,-2.4078159104228236,-2.4212237337780307,-2.4342720786605767,-2.4438990030402783,-2.4536485453419794,-2.463515544354024,-2.4734953327506135,-2.4835835600335456,-2.4937761341777196,-2.504069192375665,-2.5144590812993552,-2.5249423413678858,-2.5355156931755625,-2.5461760253632613,-2.556920383606352,-2.5677459605404858,-2.578650086508162,-2.589630221037674,-2.6006839449815997,-2.6118089532520066,-2.627689052967156,-2.6459890117975493,-2.658148451286679,-2.6702676776243086,-2.6859754168105208,-2.697714895930106,-2.7095147726255253,-2.7213731315066307,-2.733288132254197,-2.7452580071670276,-2.757281059112931,-2.769355660136237,-2.7814802512355996,-2.793653344439714,-2.805873529896478,-2.8181394953338357,-2.830450081246116,-2.8428044648286654,-2.8552030075527703,-2.868117276226931,-2.8864947755502963,-2.9013846977243314,-2.915461342742152,-2.9324393289883606,-2.949435376657709,-2.9664477051515132,-2.9834750369151273,-2.9970122450325083,-3.00831122777273,-3.0196316403647545,-3.033384122258161,-3.0491695916319363,-3.0651120872195294,-3.081188399475704,-3.097377881036914,-3.113662754832415,-3.1300280349953717,-3.14646124914645,-3.162952087638428,-3.1794920511863363,-3.196074131306347,-3.212692536062853,-3.2293424620920512,-3.246019908606551,-3.259143596494993,-3.272265192538837,-3.285400047518476,-3.2985481425473093,-3.3117094624583228,-3.3248839956777245,-3.338071734108089,-3.3512726730204556,-3.3644868109548995,-3.377714149629099,-3.390954693854497,-3.4042084514596365,-3.417475433220316,-3.4307556527962584,-3.4440491266738937,-3.4573558741150663,-3.470675917111297,-3.4840092803433973,-3.4973559911461694,-3.5107160794779677,-3.5240895778949053,-3.5374765215295003,-3.5508769480735523,-3.5642908977650993,-3.5777184133792463,-3.591159540222714,-3.604614326131936,-3.6180828214745677,-3.6315650791542406,-3.645061154618432,-3.6585711058693025,-3.672094993477389,-3.6856328805979666,-3.6991848329900625,-3.7127509190378363,-3.726331209774383,-3.739925778907689,-3.7535347028487225,-3.767158060741484,-3.7807959344949094
-2.1960697027327982,-2.1960140766582414,-2.1963013183083966,-2.1969028783398423,-2.19775403470711,-2.1985233057127136,-2.1998749659810932,-2.2032603600312326,-2.207676257852623,-2.2126993888494564,-2.218294630277256,-2.2237929306439486,-2.2268721365458997,-2.226885827092348,-2.2306324661881254,-2.2371308849557834,-2.2440643025467018,-2.250180661051631,-2.2534259184071748,-2.2608332850628368,-2.2706924382786893,-2.278560159627138,-2.2844195001871666,-2.290462843760346,-2.2966916762943566,-2.3031053213905306,-2.309701370465641,-2.316476085081056,-2.3234247327491833,-2.328945463808,-2.336416100068419,-2.345258509995247,-2.3528454081533043,-2.3605764158357627,-2.368445346538524,-2.3786858463934974,-2.3931893983474386,-2.40322393653211,-2.420171129477373,-2.4279268645448995,-2.4346836399486036,-2.444114333197275,-2.4546083317163605,-2.465203737978242,-2.475897117894135,-2.4866851312119382,-2.4975645363839925,-2.5085321937682843,-2.5195850674084643,-2.5307202256055192,-2.541934840457209,-2.5532261864990677,-2.564591638528521,-2.57602866862179,-2.5875348422411606,-2.5991078131330236,-2.6107453163320393,-2.623003048096944,-2.635566145139909,-2.652871152502909,-2.667840696379295,-2.6775785795384,-2.6873628533815896,-2.697198321712712,-2.707128822374912,-2.7181785679122417,-2.7302957614620365,-2.742507017288261,-2.7547702993419043,-2.7670789891622576,-2.7794303393509803,-2.79182256148275,-2.8042542213445376,-2.816724056951269,-2.83142873024351,-2.8497614335780215,-2.867655497231802,-2.881607462711929,-2.8985053557757334,-2.9151079157178517,-2.929044005394029,-2.9432114191413685,-2.957624919584318,-2.972292916112436,-2.9872154431583438,-3.002383569951312,-3.017780526842232,-3.0309731795703945,-3.042335547465942,-3.0537184516960636,-3.065121605660667,-3.076544728648121,-3.087987545925289,-3.099449788792479,-3.110931194609836,-3.122431506800317,-3.1339504748334504,-3.145487854193303,-3.1570434063334702,-3.1686168986213943,-3.1806101132187847,-3.194656225187778,-3.208731714868753,-3.2228386218455913,-3.2369786500873827,-3.2511532291213276,-3.2653635631727953,-3.2796106707711448,-3.293895416791285,-3.3082185384795726,-3.3225806666804916,-3.3369823432208228,-3.3514240352050093,-3.3659061468174194,-3.380429029103727,-3.3949929881072625,-3.4095982916605907,-3.424245175073171,-3.438933845909091,-3.453664488011819,-3.468437264903416,-3.483252322662108,-3.49810979236332,-3.51300979215412,-3.5279524290187636,-3.5429378002830942,-3.557965994897634,-3.573037094532328,-3.5881511745108403,-3.6033083046075722,-3.6185085497271037,-3.633751970482562,-3.6490386236870576,-3.664368562770075,-3.6797418381290203,-3.695158497424678,-3.7106185858279774,-3.726122146224556,-3.7416692193825964,-3.757259844088767,-3.7728940572563445
-2.1864211064757915,-2.1876979154706717,-2.1892902025937935,-2.191164811393768,-2.193263537638582,-2.195487147630815,-2.196699062979388,-2.1994796570339,-2.203696980701339,-2.207859427147409,-2.2119074608937948,-2.2159863007994094,-2.2203991063355417,-2.225284188391447,-2.226318595322514,-2.23424064331878,-2.242296626802418,-2.2484173362750752,-2.2531806895788935,-2.2583010787684157,-2.263732530487531,-2.2694350479652554,-2.2753737456319416,-2.2815181961238853,-2.287841893174141,-2.2943218062483948,-2.3013470309269914,-2.309886368147727,-2.3185796722206944,-2.3274239065739515,-2.3326712287734885,-2.3365136797439727,-2.346489809638888,-2.3569568868473483,-2.3670714271118354,-2.3767678304469175,-2.3860402726701833,-2.4013076268190767,-2.413276373662219,-2.4234447218513635,-2.4337252635393223,-2.441493177977786,-2.448353586410116,-2.455262883875308,-2.462219155117628,-2.469220586297958,-2.476265471214374,-2.483352208745178,-2.490479297410568,-2.4993940179417113,-2.5087863332176346,-2.5189030282783036,-2.536875261336225,-2.5549207388003428,-2.5730322651625563,-2.5912025545211566,-2.609424104350061,-2.6224451577605654,-2.634264132868925,-2.646023314410414,-2.6578973395146606,-2.669824861233573,-2.6818025955909746,-2.6938232942783116,-2.705840758898544,-2.716828497403226,-2.7268361053209498,-2.7383257436090096,-2.7501599905494554,-2.7620434352442507,-2.7739748387810645,-2.785953012061093,-2.797976813366915,-2.8139855145556787,-2.8308363788548583,-2.8477095957310565,-2.864592621412559,-2.880037306925145,-2.8925947084776937,-2.90515028869477,-2.917737885423205,-2.9303592878060605,-2.9430142299879716,-2.9557020399069476,-2.968421938418414,-2.9811731220732245,-2.9939547918489176,-3.006766164489569,-3.0196064772315667,-3.032474989699348,-3.045370984482923,-3.058293767063771,-3.0712426654067904,-3.0842170293793085,-3.0972162300830073,-3.110713935323066,-3.1246620543355528,-3.138620871559923,-3.152595708775387,-3.1665909274084374,-3.180208104273982,-3.191816802286144,-3.2034427773536187,-3.215232520484879,-3.2284496674371335,-3.241685936030785,-3.254940899478361,-3.268214144025718,-3.2815052684688006,-3.2948138836904386,-3.3081396122163977,-3.321482087789858,-3.33484095496358,-3.3482158687089716,-3.361606494041336,-3.3750125056605933,-3.388433587606778,-3.4018694329296855,-3.4153197433720006,-3.4287842290653394,-3.4422626082386345,-3.4557546069382683,-3.469259958759487,-3.482778404588554,-3.4963096923551875,-3.5098535767948222,-3.523409819220255,-3.5369781873022594,-3.5505584548588027,-3.56415040165244,-3.5777538131955704,-3.591368480563199,-3.6049942002128703,-3.6186307738114785,-3.6322780080686465,-3.6459357145764058,-3.659603709654887,-3.6732818142037855,-3.686969853559356,-3.7006676573566866,-3.7143750593970406
-2.186421106475791,-2.185697459797208,-2.185139274577455,-2.1852026209702404,-2.187317855783344,-2.190962843158681,-2.195010422135843,-2.195604911644343,-2.1946840187550762,-2.1992222900583034,-2.204464888711746,-2.209647792166252,-2.214587077845061,-2.2192593595625976,-2.2261991191000114,-2.2286810261194505,-2.234936424207952,-2.242579090377391,-2.2513447383363276,-2.2568112279116903,-2.2603320750693805,-2.2639817869104006,-2.268783666908642,-2.276678657154569,-2.284739883657212,-2.2929635559035333,-2.3009374239607805,-2.3076724914329243,-2.3145111186083915,-2.321440539752982,-2.3284495733876596,-2.335766850229747,-2.342669256985659,-2.3501233623013627,-2.364322450201279,-2.3764461387815525,-2.384572897727747,-2.3949382520282754,-2.403544126483428,-2.4119429175442813,-2.420206374518271,-2.4283891722787123,-2.436531017363415,-2.4446602177218235,-2.453484478599248,-2.4625152502372183,-2.4716250257204173,-2.480810278456976,-2.4900676653795837,-2.497645329078208,-2.50484898258675,-2.5182417652003446,-2.5340831009548666,-2.5506717211367356,-2.5674044024293,-2.584269787571256,-2.601257752225592,-2.618359244159997,-2.6342051969637432,-2.645590206241329,-2.656979356833283,-2.668429758207666,-2.6799396642105306,-2.6915074046234664,-2.703131381103299,-2.714810063386036,-2.7265419857342397,-2.7368348423834803,-2.746864691176479,-2.7569302865113063,-2.7670324592936786,-2.7803628587797617,-2.79716026440041,-2.813120770623278,-2.829230909713229,-2.841773693727285,-2.854351380126567,-2.866962988129573,-2.8796075793658793,-2.892284253937149,-2.9049921474640574,-2.9177304287306325,-2.930498297713373,-2.943294983872868,-2.9561197446344947,-2.96943296468278,-2.9839628216186362,-2.998345439203176,-3.012604744209044,-3.0267647913813884,-3.0408480400716615,-3.054874428347979,-3.068861063056998,-3.082822297161619,-3.0967700057784415,-3.110239659146282,-3.123286728004239,-3.136356867182114,-3.1494495255913972,-3.162564169844155,-3.1757002835885246,-3.188857366867106,-3.202034935498892,-3.2150858197912884,-3.2267457254479215,-3.238422295618264,-3.2501153369531615,-3.2618246613683253,-3.2735500859523663,-3.2852914328744465,-3.2974977196626902,-3.3108743271210184,-3.3242657675900897,-3.337671747526734,-3.351091981534718,-3.3645261920784284,-3.377974109208594,-3.3914354702995473,-3.404910019797403,-3.418397508978697,-3.4318976957189,-3.4454103442703956,-3.4589352250494807,-3.472472114431941,-3.4860207945567514,-3.4995810531376588,-3.5131526832821525,-3.526735483317527,-3.5403292566237736,-3.553933811472879,-3.567548960874312,-3.5811745224264753,-3.5948103181736997,-3.6084561744686834,-3.6221119218401046,-3.635777394865081,-3.649452432046444,-3.663136875694428,-3.6768305718127565,-3.690533369988805,-3.704245123287752
-2.176399219438634,-2.1776148983848294,-2.179417176577757,-2.1814430937061102,-2.182065538646421,-2.1818619857427484,-2.184330537405916,-2.1889505806498333,-2.1939612556674106,-2.1945605825930445,-2.1961026172367157,-2.2022397835724927,-2.2099798622857785,-2.2179076074343906,-2.2235769163359076,-2.225808285988078,-2.225578418508134,-2.2320640596666714,-2.2389986177538743,-2.2461554287105963,-2.2535138453469763,-2.2610598109847224,-2.2677529768071567,-2.271638129990316,-2.27562986290206,-2.2797210355288273,-2.283904790965001,-2.2921152587321694,-2.302997124442589,-2.313940822511809,-2.324887990093893,-2.3355285784794555,-2.340471202935838,-2.3498644756482108,-2.357108109457362,-2.3654249375946375,-2.3830165187210897,-2.392819923886561,-2.401181731778397,-2.4096530609130378,-2.4182288809438175,-2.426904392455187,-2.435675024519072,-2.444536429901241,-2.4527968978015404,-2.4609554334350445,-2.469146176328602,-2.4773766456294073,-2.4856523476166563,-2.4939773442563182,-2.502354734330952,-2.5176513187107696,-2.5277576163640356,-2.5373313295368276,-2.5469604801131442,-2.5566427686227406,-2.566376013664047,-2.576158145202555,-2.5859871982302947,-2.595861306781546,-2.605778698321238,-2.6157376895830673,-2.630805640516567,-2.6472487770540036,-2.6637421730219737,-2.6802826838156353,-2.696867370695378,-2.7134934832126847,-2.7301584429243286,-2.746859827539999,-2.7635953541679656,-2.7771711460312734,-2.794839293104515,-2.8100451460729206,-2.822156956488487,-2.8343112318248265,-2.8465069982772095,-2.8587433192148795,-2.871019293471619,-2.883334053730419,-2.8956867649962095,-2.909510294723076,-2.9247766628037266,-2.9398517761115848,-2.954734561491668,-2.968971864012295,-2.98185065134608,-2.9947554401315575,-3.0076855869292993,-3.0206404703421508,-3.0336194900533275,-3.0466220659190832,-3.059647637111027,-3.0726956613040786,-3.085765613906558,-3.0988569873295235,-3.111969290292658,-3.1251020471644444,-3.1382547973344668,-3.15142709461598,-3.1646185066769426,-3.177828614497953,-3.191057011855526,-3.204303304829366,-3.217567111332338,-3.230848060661867,-3.2441457930717235,-3.257459959363027,-3.270790220493545,-3.2841362472043127,-3.2970485292920655,-3.3088212072592453,-3.320609303635464,-3.332412659995584,-3.3442311225409957,-3.3560645420122,-3.367912773602956,-3.3797756768761746,-3.3916531156816827,-3.4035449580759414,-3.415451076243841,-3.4276085777230394,-3.4410805470318895,-3.454572198484713,-3.468083339307527,-3.4816137825421327,-3.4951633468641377,-3.5087318564077927,-3.522319140597403,-3.5359250339849866,-3.5495493760938834,-3.5631920112681152,-3.5768527885271837,-3.5905315614261077,-3.6042281879204614,-3.6179425302362023,-3.631674454744099,-3.6454238318385164,-3.6591905358204375,-3.672974444784508,-3.686775440509948
-2.1763992194386335,-2.175816077171544,-2.175616191243154,-2.1759477667016007,-2.177070786360046,-2.179467656720812,-2.180527746485146,-2.1807011195344943,-2.1831251318805527,-2.188294632592526,-2.194540283331287,-2.198479174704857,-2.2025284448948215,-2.2074371325986206,-2.212981259389166,-2.21899811100403,-2.2253786150001025,-2.225710166291164,-2.229282783338038,-2.2336042994691234,-2.2377595879873233,-2.2418875765748,-2.2460602162976318,-2.250317350476404,-2.2602991641751506,-2.270725682019247,-2.2813439566596814,-2.288174557502935,-2.2925240336900075,-2.296947164396997,-2.30882679450942,-2.322335541780151,-2.3361160126724902,-2.3445423826837297,-2.3487259945745373,-2.364394905043755,-2.3717203618778493,-2.3790806292137696,-2.3864724168644926,-2.3938929180697954,-2.4013397428969276,-2.4088108607870375,-2.416304551023271,-2.4238193600464752,-2.431354064680596,-2.438907640451894,-2.4464792342945256,-2.454068141030603,-2.469450798259478,-2.4853177958209987,-2.5013907861213505,-2.5120890175991932,-2.5193642688095976,-2.527819956308506,-2.536423838927964,-2.5450868246018157,-2.553809458911922,-2.562592172655093,-2.5714353219733197,-2.58181273767123,-2.598083868332528,-2.6144161301289968,-2.625736673952074,-2.635774134756644,-2.6498063553137166,-2.6677918470048443,-2.6858246401402384,-2.7039012443414774,-2.7220184805838934,-2.74017344746592,-2.758363491949221,-2.776586183789612,-2.7873459910922684,-2.797556526269839,-2.8078022372787315,-2.8180825922125443,-2.830812480723525,-2.846802743981563,-2.8626881040023795,-2.8784482233966293,-2.8940621761556917,-2.9080766231511053,-2.92050285358692,-2.9329647099102214,-2.945461472715397,-2.9579924484216464,-2.970556968169981,-2.9831543867766945,-2.995784081739928,-3.008445452296196,-3.0211379185240084,-3.0338609204918177,-3.046613917447779,-3.059396387048967,-3.0722078246277347,-3.0850477424932814,-3.0979156692663334,-3.1108111492452055,-3.123733741801498,-3.1366830208038174,-3.1496585740680176,-3.1626600028325496,-3.17568692125759,-3.1887389559466754,-3.2018157454896876,-3.214916940026084,-3.228042200827315,-3.2411911998974396,-3.2543636195910484,-3.2675591522475864,-3.280777499841279,-3.2940183736458533,-3.307281493913362,-3.320566589566386,-3.333873397902976,-3.3472016643137366,-3.360551142010407,-3.37392159176546,-3.3873127816621587,-3.400724486854564,-3.4141564893370857,-3.427371346422644,-3.439305648828119,-3.451253867582997,-3.463215890647697,-3.475191609753466,-3.487180920337915,-3.4991837214829826,-3.511199915855393,-3.523229409649594,-3.5352721125332325,-3.5473279375951394,-3.5593968012959305,-3.5714786234211484,-3.583573327037005,-3.595680838448775,-3.6078010871618194,-3.6199340058452583,-3.632079530298353,-3.6442375994195957,-3.6564081551785437
-2.166008820817076,-2.166594572256664,-2.1677263633524713,-2.169733980908342,-2.172059483314972,-2.1739235856987422,-2.175648373425232,-2.1780129196606626,-2.1798348517810724,-2.1805100028881585,-2.183121641359682,-2.187917222244929,-2.192737418626658,-2.197785196354017,-2.203809864920622,-2.2115705356111373,-2.218776955873376,-2.2245136933178604,-2.226259375091672,-2.227247141308999,-2.22868563455102,-2.231143750707918,-2.240167916423667,-2.250101188628669,-2.2546822542164167,-2.259168969069283,-2.263786026832473,-2.270710535153262,-2.2828941640534675,-2.2956501787055177,-2.30143811823269,-2.3059912680540204,-2.3183584417596825,-2.3329377226595063,-2.348678763176672,-2.3530209671928617,-2.3574263334888133,-2.361941175219486,-2.36656456386412,-2.3712955022630995,-2.3761328721541792,-2.3810753937462668,-2.3861216049794214,-2.3940415607232373,-2.4085046551249474,-2.4233091346608657,-2.438421217001469,-2.453810706140779,-2.4654983515818394,-2.483207137334445,-2.5010110889000887,-2.5107864239966804,-2.5192744659152044,-2.526673640544284,-2.5340161017608853,-2.541390681431256,-2.548796464286299,-2.5562325868978313,-2.565606928088096,-2.580339221185504,-2.5893041703814825,-2.598330479292523,-2.6139930304708954,-2.6318720041202477,-2.6458486188533614,-2.655958748783381,-2.6682416996268423,-2.684576560949438,-2.700911534878648,-2.7172416664111636,-2.7335613425453675,-2.7498641213444217,-2.766142526626747,-2.7823878068362076,-2.7985896629012927,-2.8147359624881125,-2.828397055026854,-2.8387450924065227,-2.849126177438661,-2.859539791630981,-2.869985426022948,-2.8804625817760106,-2.8909707704532894,-2.9015095141084872,-2.9120783452549075,-2.9226768067579716,-2.9333044516785765,-2.943960843084912,-2.9546455538444345,-2.965358166403872,-2.976098272562616,-2.9868654732432134,-2.997659378261616,-3.0084796060989634,-3.019325783676247,-3.0301975461327317,-3.04109453660879,-3.0520164060335517,-3.0629628129176893,-3.073933423151483,-3.0849279098082665,-3.0959459529532856,-3.106987239457938,-3.1180514628193743,-3.1291383229853373,-3.140247526184191,-3.151378784759996,-3.1625318170125203,-3.173706347042053,-3.1849021045989243,-3.196118824937517,-3.2073562486747442,-3.218614121652748,-3.229892194805759,-3.24119022403097,-3.2525079700632435,-3.263845198353608,-3.2752016789513547,-3.2865771863896214,-3.297971499574361,-3.309384401676593,-3.320815680027775,-3.3335503286495993,-3.348192886617374,-3.3628534701282584,-3.377530990388912,-3.392224454380429,-3.4069329547371856,-3.4216556608294693,-3.436391810897968,-3.451140705107088,-3.4659016994011345,-3.4806742000621975,-3.495457658881974,-3.510251568871084,-3.5250554604395825,-3.5398688979910427,-3.554691476880084,-3.5695228206898344,-3.5843625787913487,-3.5992104241520213
-2.1660088208170754,-2.1657380140690736,-2.1648122459183905,-2.1638358894863154,-2.163943014672447,-2.1651348196932254,-2.1670032356971314,-2.1691985019092876,-2.1735204726829265,-2.17830573130243,-2.181078043222521,-2.181682219161835,-2.1823880902224992,-2.190346810137554,-2.1993476111259858,-2.2057292444387073,-2.210770898014771,-2.2152123695395245,-2.2192581345545617,-2.223133197767108,-2.2270427477422357,-2.2305774230359523,-2.2355362309539766,-2.2409950910183625,-2.24650992343516,-2.251912645474625,-2.259565772362184,-2.2685384761600704,-2.2734290580501013,-2.2825155262687584,-2.293125001148748,-2.305066442702964,-2.3106011786521203,-2.3152626033462056,-2.3199704906575036,-2.324720001426431,-2.3295065358793616,-2.3343257692581694,-2.3391736938362833,-2.344046664783763,-2.353090349106183,-2.3662923961693028,-2.37995723737966,-2.3912698719744925,-2.39651845432579,-2.4130233995738566,-2.430398094400507,-2.447892615950343,-2.4616737830965914,-2.469295693060931,-2.476933498541217,-2.4845869091841624,-2.4922557054190135,-2.4999397287359377,-2.5076388732760746,-2.517428679216016,-2.533409760900101,-2.5494709655557513,-2.563698234071995,-2.571192635529333,-2.5787150628479916,-2.5961741157087577,-2.607418488590445,-2.6192802513624036,-2.635589663250822,-2.651911388565116,-2.666103209737221,-2.6762807503492,-2.6864901778117884,-2.6967303547704047,-2.7070001962929395,-2.717298667015671,-2.7276247784610104,-2.737977586517256,-2.7483561890703063,-2.758759723777721,-2.769187365976017,-2.77963832671268,-2.790111850894875,-2.800607215547373,-2.811123728172692,-2.821660725206904,-2.8322175705649917,-2.8427936542700722,-2.853388391161139,-2.864001219674364,-2.8746316006933403,-2.885279016463892,-2.895942969569495,-2.9066229819634555,-2.917318594054409,-2.928029363841807,-2.9387548660983613,-2.949494691596586,-2.960248446376745,-2.9710157510537427,-2.9817962401606106,-2.992589561526424,-3.0033953756866065,-3.0142133553237125,-3.025043184736931,-3.0358845593386223,-3.0477901809912917,-3.061519048180086,-3.0753422331259754,-3.089251357007406,-3.103238688260321,-3.1172971574852877,-3.1314203455068057,-3.1456024535318075,-3.159838262457784,-3.1741230865881773,-3.188452725481808,-3.2028234164424707,-3.2172317892300786,-3.23167482390338,-3.246149812235535,-3.260654322829329,-3.2751861698575713,-3.289743385233164,-3.3043241939479095,-3.318926992290519,-3.3322651260182354,-3.3437325349985363,-3.3552177061836854,-3.3667204425600596,-3.378240550795001,-3.389777841148951,-3.401332127390048,-3.4129032267111006,-3.4244909596488813,-3.436095150005608,-3.447715624772588,-3.4593522140559316,-3.471534525227989,-3.4868699796325457,-3.5022760349052624,-3.517752611094497,-3.5332996192103137,-3.5489169611964577,-3.5646045299111604
-2.1552549108277903,-2.1560383803533862,-2.1563356478063103,-2.15585606585101,-2.1575994194675205,-2.160619718580429,-2.1644679369836166,-2.1687448584961713,-2.1711002253028147,-2.1728653596930587,-2.1741742157598263,-2.1749198751983854,-2.180394766585056,-2.183197648861431,-2.1840931686610006,-2.190893713923456,-2.197806785427528,-2.204534804963954,-2.2110719828759726,-2.217416670615191,-2.2235715388283452,-2.2305297128449815,-2.235346377312474,-2.2403300438740277,-2.245622603310636,-2.251605667479363,-2.257225802594452,-2.264821442672748,-2.2731389487152778,-2.2784589160132214,-2.2836280750127687,-2.2889357328957933,-2.294380485305425,-2.2999604783481455,-2.305673522868445,-2.3115171807462964,-2.3174888313114765,-2.323585723235707,-2.3298050155630596,-2.340395675853311,-2.3489414481213275,-2.3538552727918622,-2.361713016826216,-2.3786707184539226,-2.3957776812899887,-2.4018656904408537,-2.407310539313683,-2.412854622633197,-2.4185153484202724,-2.42482816917185,-2.43900166855825,-2.454442341465075,-2.4700302697721415,-2.485731446440241,-2.501533657189749,-2.5153530785501355,-2.523082323128394,-2.5308266191671165,-2.5431326334354,-2.560737810293857,-2.578420451353664,-2.5867121921163148,-2.6029866504100645,-2.6165685895182964,-2.625781242582003,-2.635056995911979,-2.6443965038201798,-2.6538005460205736,-2.663270047940572,-2.6728061025201106,-2.6824099938664867,-2.6920832230985847,-2.7018275366638327,-2.7116449573322656,-2.7215378179475893,-2.7315087978226034,-2.7415609613771954,-2.751697798195106,-2.7619232630785615,-2.7722418138627156,-2.782658443675106,-2.793178702972294,-2.803808705089611,-2.8145551073253077,-2.825425058017551,-2.8364260991291017,-2.8475660142201193,-2.8588526142202997,-2.870293458931645,-2.881895521111128,-2.8936648117681787,-2.9056059980389586,-2.917722055320958,-2.9300139992657397,-2.942480737648728,-2.955119066656864,-2.967923813915487,-2.9808881075116287,-2.9940037326565205,-3.0072615295735945,-3.0206517882494595,-3.0341646052661275,-3.0467371851763425,-3.057600778478883,-3.0684750652249626,-3.079359780733311,-3.090254669272902,-3.101159483692241,-3.1120739850666377,-3.1229979423624723,-3.1339311321175405,-3.1448733381365637,-3.155824351201093,-3.1667839687929877,-3.1796973859087094,-3.1936173513096513,-3.2076077340807396,-3.221668616884851,-3.2358000754989185,-3.2500021786521485,-3.264274987867653,-3.2786185573079596,-3.293032933624853,-3.3075181558139586,-3.322074255074484,-3.33670125467452,-3.351399169822262,-3.3661680075434735,-3.381007766565581,-3.3959184372086475,-3.410900001283534,-3.425952431997512,-3.4410756938675826,-3.4562697426416804,-3.471004751004257,-3.482673071738339,-3.4943570152826036,-3.506056423498462,-3.5177711410193537,-3.529501015187507,-3.5412458959922875
-2.155254910827789,-2.154938780611179,-2.155014148294416,-2.1556535913748327,-2.154532606763792,-2.153595710984061,-2.1525245793648873,-2.150605848777632,-2.149595521297726,-2.154829208287378,-2.1621476810210494,-2.1708028879625765,-2.1752554552574557,-2.1765727128098757,-2.183807267964955,-2.188709559666245,-2.1945662968308266,-2.1997399623203497,-2.204555648613111,-2.2123226786560797,-2.2212382522643046,-2.229544027015526,-2.232917046172593,-2.2356924780334917,-2.238886801352343,-2.247989219314805,-2.2571175963650094,-2.2624716421034066,-2.2676712992934984,-2.2728442613549356,-2.278008079712903,-2.28317827787626,-2.2883683972843207,-2.2935901301729573,-2.2988534996150114,-2.304167058424987,-2.3095380884707035,-2.3166998635834424,-2.3282521466748793,-2.3361438104455856,-2.3425991794293637,-2.3491681846475787,-2.358785901292666,-2.363731788740414,-2.3708888221310875,-2.380228260493756,-2.38964163296475,-2.3991264386628592,-2.408680550195971,-2.4228354307958977,-2.429819832555652,-2.437742148405521,-2.44755821841364,-2.457587345828022,-2.4736452685283385,-2.490858663225363,-2.5081844221009506,-2.5256121336688606,-2.538586007655596,-2.554233517172654,-2.5704600963849127,-2.5862648266480095,-2.5938412739963046,-2.601443786013622,-2.609071775666275,-2.6167246857269677,-2.624401986890407,-2.632103176030646,-2.639827774588262,-2.6475753270766087,-2.6553453996972167,-2.663137579055447,-2.6709514709681708,-2.6787866993560803,-2.686642905213813,-2.694519745651717,-2.7024168930035977,-2.7129001817790206,-2.7243210141375624,-2.735805794835052,-2.747354756720055,-2.758968131014587,-2.770646147058666,-2.7823890321000073,-2.7941970111194054,-2.806070306683802,-2.818009138820331,-2.8300137249057347,-2.842084279566498,-2.8542210145858187,-2.866424138814345,-2.8786938580820154,-2.8910303751090884,-2.903433889414651,-2.915904597221434,-2.9284426913559987,-2.941048361143637,-2.953721792297552,-2.9664631668020807,-2.979272662789887,-2.992150454413168,-3.005096711709018,-3.0181116004592243,-3.031195282044801,-3.044347913295649,-3.057569646335785,-3.070860628424594,-3.0842210017945972,-3.0976509034862945,-3.1111504651805872,-3.1247198130293095,-3.1383590674844823,-3.15206834312678,-3.1658477484938086,-3.1777519948307855,-3.1887282394182392,-3.1997125186044135,-3.2107046541547204,-3.2217044733323146,-3.232711808689338,-3.243726497867489,-3.2547483834074367,-3.2657773125666525,-3.276813137145209,-3.2878557133191757,-3.2989049014811975,-3.3099605660879394,-3.3210225755140277,-3.33209080191219,-3.34316512107929,-3.3542454123279555,-3.3653315583635615,-3.376423445166286,-3.3875209618780158,-3.3986240006938617,-3.4097324567580753,-3.4208462280641583,-3.4319652153589724,-3.4430893220506773,-3.4542184541202845,-3.4653525200367126
-2.144142714349346,-2.1457055567931174,-2.1474183642616347,-2.14888612300172,-2.149112715595589,-2.1473888912034056,-2.1459684942001664,-2.146760368748363,-2.147603306672213,-2.1500488099171027,-2.155071073419283,-2.161958422503773,-2.169242990221641,-2.1754951874857307,-2.1819886429466924,-2.185064377393165,-2.1881011304109927,-2.1956945035861173,-2.203704999769383,-2.209052191863246,-2.2137402618610267,-2.2187443229270167,-2.2243605440912195,-2.2309430474469663,-2.238812923162315,-2.242479958728281,-2.2464503390387796,-2.2507760282563263,-2.255435673970263,-2.2604090042901537,-2.265677083522154,-2.2712223905996116,-2.277028790789982,-2.283081450899367,-2.2893667302549536,-2.295872066435153,-2.3057717573074457,-2.314972789445967,-2.320476451435322,-2.3260536090623205,-2.3343363861714477,-2.3449159152061414,-2.355847895938997,-2.362635404670573,-2.369527834869902,-2.3765223521456145,-2.3836161707781827,-2.393158729980045,-2.4082055172595536,-2.418302169376869,-2.427989787291292,-2.435738813981221,-2.441700586759725,-2.457437155534854,-2.4735937848669938,-2.489645234911901,-2.505738229957877,-2.521869427585064,-2.538035582137624,-2.5463605542842824,-2.554150345848513,-2.5619554871143686,-2.569776098083495,-2.577612311602564,-2.5854642712706775,-2.5933321296047054,-2.6012160464286564,-2.609116187460796,-2.6170327230968424,-2.6249658278833508,-2.63472519011699,-2.645704953500893,-2.6567470272341525,-2.6678516413706608,-2.6790190289037086,-2.6902494244921864,-2.7015430635961217,-2.7103340339953035,-2.718270868969425,-2.726227111161802,-2.734202486025894,-2.7421967306014032,-2.750209592923839,-2.758240831471996,-2.766290214650558,-2.774357520305255,-2.7824425352682676,-2.791315202808511,-2.8043696243628986,-2.817325665491987,-2.8301759019966037,-2.8429143490657696,-2.85553680085082,-2.8680410911715084,-2.880427235189031,-2.8926974273836423,-2.904855893413931,-2.9169086165155376,-2.9288629767248375,-2.940727349280862,-2.9525107065166853,-2.9642222579783537,-2.975871150457335,-2.9874662368510787,-2.9990159126866134,-3.010528012636823,-3.0220097561788126,-3.033467730867787,-3.044907902593314,-3.056335643857438,-3.0677557730122516,-3.079172599188861,-3.090589969181699,-3.1020113137739296,-3.11343969191528,-3.1248778318358417,-3.1363281686488245,-3.1477928783102995,-3.159273908005872,-3.170773003155534,-3.1822917312940024,-3.19383150311268,-3.2053935909544293,-3.2169791450426244,-3.228589207707883,-3.240224725853577,-3.253028959494924,-3.2674413527251462,-3.281867013798747,-3.296305741950321,-3.3107573503368295,-3.325221664429177,-3.3396985206172363,-3.3541877649906864,-3.368689252265741,-3.38320284483367,-3.3977284119116624,-3.4122658287801375,-3.42681497609366,-3.441375739254628,-3.455948007841096
-2.1441427143493454,-2.1435202379818934,-2.143648512057179,-2.1441885446310973,-2.1448310087862255,-2.1454180305274244,-2.1447718633093693,-2.14477203218409,-2.1464938026101503,-2.149273187529822,-2.153859300699791,-2.158527413409534,-2.166220762698663,-2.17442389166281,-2.1759331620798807,-2.181009172788313,-2.18610595716266,-2.187212666128014,-2.1883781888010008,-2.189596272710313,-2.190862694669121,-2.193967152246565,-2.1987980366287276,-2.204649818174304,-2.212933824340115,-2.2203622299621446,-2.2271358481640324,-2.2335802495645782,-2.2399805089559957,-2.2465436287583915,-2.2534171855109033,-2.260710882891482,-2.268509303297622,-2.2768773429520337,-2.2858615198398677,-2.2954898038919556,-2.3025858658478793,-2.309497403800883,-2.316605367867431,-2.3254209256293628,-2.3317081771301926,-2.34334578686263,-2.3524439175494987,-2.361626241214692,-2.368692658857213,-2.3736734311850616,-2.379162453041122,-2.390806559290529,-2.3980908447513247,-2.405466416019321,-2.413607269218402,-2.4257241445271935,-2.4416295342239733,-2.4565561430041845,-2.467378284980768,-2.477381076322361,-2.4874451234973023,-2.4975701272103694,-2.507755879492845,-2.518002250201088,-2.528309175249217,-2.538676646386106,-2.5491047023421123,-2.55959342118602,-2.5701429137472394,-2.580753317972117,-2.591424794095932,-2.6021575205217666,-2.6129516902883907,-2.623807507527766,-2.6329156743837845,-2.6408824463798792,-2.6488663197884144,-2.656867474103659,-2.664886088108056,-2.6729223395690775,-2.6809764047584137,-2.6890484580010003,-2.6971386712632763,-2.7052472137791734,-2.71337425172646,-2.722909061729011,-2.7337242066483074,-2.744576534540514,-2.755465111903102,-2.766389040051156,-2.7781708917481804,-2.790545054931642,-2.7993644300604736,-2.810421414172369,-2.821509722543981,-2.8326286334173103,-2.8437774499601813,-2.854955499148325,-2.8661621307074636,-2.877396716111752,-2.888658647635139,-2.89994733745249,-2.9112622167874807,-2.9226027351044825,-2.9339683593418675,-2.9453585731842917,-2.9567728763716863,-2.9682107840428666,-2.9796718261117396,-2.9911555466742796,-3.002661503444539,-3.014189267218028,-3.0257384213609964,-3.037308561324116,-3.0488992941793143,-3.060510238178406,-3.072141022332395,-3.08379128601034,-3.0954606785567274,-3.1071488589263643,-3.118855495335896,-3.1305802649310754,-3.14232285346896,-3.1540829550142804,-3.166846770732741,-3.1811742778303573,-3.1955166819046896,-3.2098736449320873,-3.2242448607743364,-3.2386300506650425,-3.2518865618773507,-3.263575503242281,-3.2752922708687695,-3.2870375264975324,-3.2988118791552354,-3.310615890837435,-3.322450081508676,-3.3343149335064677,-3.346210895424468,-3.358138385540199,-3.3700977948440833,-3.382089489719013,-3.394113814313263,-3.4061710926439472,-3.418261630463392
-2.1326776848145514,-2.133775824931721,-2.1352627790077072,-2.1369065923787254,-2.138571906585876,-2.140252031882224,-2.1418253775651737,-2.1414904579632568,-2.1450138344711283,-2.1428902964219665,-2.148284278870581,-2.156954484111508,-2.162903272100329,-2.1684185508843017,-2.1744443561057083,-2.1767696735644186,-2.1781323720498333,-2.1800900650669965,-2.18266806015088,-2.1858602043046953,-2.18963935118349,-2.192175943025898,-2.1956087498120156,-2.2040872812731114,-2.2097912634752004,-2.215869593772061,-2.222285598978273,-2.2290063739103227,-2.2360025866936932,-2.2432481756392004,-2.2507200159337266,-2.2583975961493015,-2.266262722324744,-2.274299255277197,-2.282492880715613,-2.290830909027118,-2.2993021007183474,-2.3078965135140894,-2.3165967352588934,-2.323874618403419,-2.3313224433586264,-2.338932176063469,-2.346696304920075,-2.3546077957575124,-2.36266005191112,-2.370846878901864,-2.378966903223296,-2.387601293458781,-2.396158237360176,-2.404828419548326,-2.4129307261017874,-2.4228099639041814,-2.4396050146957657,-2.4477284425103107,-2.4538246657576908,-2.4599882417820265,-2.46833382565645,-2.477763718044667,-2.487273341018045,-2.496859869723524,-2.5065206191176888,-2.516253035567603,-2.5260546890054973,-2.535923265612297,-2.545856560995655,-2.555852473827098,-2.5659089999044977,-2.5760242266083675,-2.586196327722889,-2.596423558594903,-2.606704251606224,-2.617036811936655,-2.62741971359685,-2.637851495711849,-2.6483307590375897,-2.6588561626940947,-2.6694264211002476,-2.6800403010962484,-2.6906966192407196,-2.7013942392696797,-2.7121320696900417,-2.7215199477184244,-2.729684461089456,-2.7382921922918584,-2.751649755623836,-2.7649458849566058,-2.7773474534362794,-2.788339518073981,-2.7986648828468286,-2.806801830348403,-2.8149557162003744,-2.823126366263468,-2.8313136131819583,-2.839517296088747,-2.8477372603274174,-2.8559733571901784,-2.8642254436706276,-2.872493382230327,-2.880777040578378,-2.8890762914630637,-2.897391012474851,-2.905721085860012,-2.914066398344179,-2.9263466342624476,-2.940242813310598,-2.9541932300858287,-2.9681884312637985,-2.9822216300100672,-2.9962878505964867,-3.0103833658093406,-3.024505324293443,-3.0386515005945234,-3.052820124895613,-3.0670097650969366,-3.081219243763039,-3.0954475786548192,-3.1096939394661565,-3.1239576158672886,-3.1382379935558387,-3.1525345360603465,-3.1658602716492736,-3.177654513196279,-3.1894653969524844,-3.201292647436203,-3.2131359961441293,-3.2249951813190343,-3.2368699477274134,-3.248760046446578,-3.2606652346608156,-3.2725852754661036,-3.2845199376830823,-3.296468995677847,-3.30843222919023,-3.3204094231692656,-3.332400367615489,-3.344404857429815,-3.3564226922687057,-3.368453676405383,-3.3804976185968254,-3.392554331956362,-3.404623633831619
-2.1326776848145506,-2.131802548454846,-2.131000666948013,-2.13179279283613,-2.133640512427004,-2.1357522578996617,-2.138121409480617,-2.140407182475526,-2.1373532502176427,-2.139635149577022,-2.137980715183789,-2.132666581939424,-2.127431478281139,-2.131312775900855,-2.1355740598866024,-2.140183827866313,-2.145346622504622,-2.1514492312216738,-2.1588411703792256,-2.1673787208007473,-2.176611894388368,-2.1861395163001105,-2.1935408021585205,-2.1949647897595526,-2.1964599144049797,-2.1980409397050433,-2.199724533889677,-2.2015287115210747,-2.2034727689782105,-2.2055778087966003,-2.2078679722463157,-2.210372625942756,-2.2132741671693577,-2.2219967721492777,-2.233023005014766,-2.248279193147256,-2.2638108925043468,-2.2795965457077174,-2.2956167092005098,-2.311853767929598,-2.328291706860754,-2.3374435688529767,-2.3432627983565446,-2.3491685693330537,-2.355163351715774,-2.3633837688378354,-2.377853263707036,-2.3835897195487052,-2.388604434740488,-2.394086877304355,-2.4098751785154744,-2.422487940401973,-2.4314734438878896,-2.4405530666468014,-2.4497252850704707,-2.458986637453761,-2.466217316821506,-2.4725098065554025,-2.4788635972733,-2.485276624274086,-2.491941672759264,-2.50023299179391,-2.508587622240838,-2.5170038497187663,-2.5254800157106954,-2.534578114810475,-2.54487953400667,-2.555153181791444,-2.565400369754404,-2.575622376545512,-2.5858204460041323,-2.5959957857945066,-2.606149566464684,-2.6162829208618272,-2.626396943848116,-2.6364926922699308,-2.6465711851398694,-2.6573767616759043,-2.670910351072192,-2.68443611216677,-2.6979458157115728,-2.7114309748826466,-2.7248828014050694,-2.737867946845848,-2.746070555975873,-2.754292435048645,-2.7625337260257536,-2.7707945660753768,-2.7790750874009094,-2.787375417083921,-2.7956956769408334,-2.804035983392649,-2.812396447347238,-2.8207771740937404,-2.8291782632086986,-2.83759980847368,-2.8460418978040636,-2.855672099253386,-2.865561477739136,-2.875448813646372,-2.885358199231026,-2.8987767338858124,-2.9125181150795223,-2.9224268409652665,-2.9308023089151107,-2.9391927013893673,-2.947597921445107,-2.958170195904488,-2.970344793123825,-2.9825330004283654,-2.994736339413623,-3.006955791238622,-3.0191919578707953,-3.031445173688968,-3.043715583135123,-3.0560031953444113,-3.0683079230112598,-3.080629610325354,-3.092968053232715,-3.105323014242455,-3.1176942333138467,-3.130081435897663,-3.1424843388923023,-3.154902655059364,-3.1673360962927957,-3.179784376029464,-3.1922472110133846,-3.2047243225712543,-3.2172154375172886,-3.229720288776291,-3.2422386157923,-3.2547701647742198,-3.2673146888177,-3.279871947933476,-3.292441709005476,-3.3050237456966576,-3.3176178383165635,-3.3302237736613396,-3.3428413448346133,-3.3554703510557378,-3.368110597460346
-2.1208655083679746,-2.1221667843997247,-2.1223196288731048,-2.1203829634891425,-2.121646556657257,-2.124067168894311,-2.126664837643344,-2.129301821205622,-2.1328216683331997,-2.1340618750951577,-2.1312906035010015,-2.128471890114044,-2.12731729662098,-2.122704293038553,-2.1199729220361996,-2.125347335118004,-2.1329461118218545,-2.1401255161769415,-2.14644358331963,-2.1519475792948266,-2.1569712771196,-2.1617565310555293,-2.1664247250498634,-2.1710349999533443,-2.175618892096801,-2.180196031953379,-2.184781251877757,-2.189387984280833,-2.194029978415253,-2.1987221876478653,-2.203481186559813,-2.208325252735718,-2.213129999390728,-2.2183525124031926,-2.2310695899766593,-2.2394177570516907,-2.247180615494531,-2.254485997542621,-2.265671099196226,-2.278887873170281,-2.292387422428296,-2.3061469807107944,-2.320145726418188,-2.334364398636761,-2.348784452634428,-2.361249448109053,-2.3674290515324903,-2.373704295881307,-2.380077300457333,-2.393620236945961,-2.406182869446324,-2.420481293771134,-2.428115704562539,-2.4358316112518117,-2.443626733903651,-2.451498859561037,-2.459445841639239,-2.467465599077326,-2.4755561152923864,-2.483715436975072,-2.4917469047505465,-2.4982725511119956,-2.5048517749627686,-2.513886566801153,-2.52424758215859,-2.5340145159492096,-2.542605798791891,-2.5512523635971296,-2.5599527591089233,-2.568705581857772,-2.577509474583522,-2.5863631246849783,-2.5952652627001154,-2.6042146608199386,-2.6168090119784013,-2.6303181539143026,-2.643843383542945,-2.6566334039966644,-2.666680293412898,-2.676712761624348,-2.686731681258448,-2.6967378901423107,-2.7067321921735443,-2.716715358239476,-2.7266881271725625,-2.736651206731748,-2.7466052746014755,-2.7565509794019274,-2.7664889417063128,-2.776419755063766,-2.7863439870308095,-2.7962621802216754,-2.8061748534027764,-2.816082502689313,-2.825985602982742,-2.8358846100110418,-2.8457799640518395,-2.854504613188873,-2.8629880306414064,-2.8716670621719627,-2.885120217375951,-2.895212939713176,-2.905094948409353,-2.91497522679122,-2.9248544952846833,-2.934733191657487,-2.946006932246043,-2.9560178758657063,-2.9644524750325463,-2.9742462546580812,-2.984125477917698,-2.994005498180621,-3.0038865127802508,-3.0137687086802654,-3.0236522631609537,-3.0335373443476596,-3.0434241116663983,-3.0533127162568823,-3.0632033013559186,-3.0730960026577034,-3.082990948654567,-3.0928882609605486,-3.1027880546193254,-3.1126904383976743,-3.1225955150654263,-3.132503381662672,-3.142414129754945,-3.1523278456769557,-3.1622446107654647,-3.172164501581814,-3.182087590124578,-3.192013944032845,-3.2019436267804897,-3.2133205683665214,-3.224817361124885,-3.2363204301870434,-3.247829918506147,-3.2593459675988044,-3.2708687175237836,-3.2823983068650238,-3.2939348727185926
-2.120865508367974,-2.119949315087494,-2.1194291857156875,-2.1198088241193944,-2.1169082411778413,-2.113944205409568,-2.117245462366138,-2.1233908054937713,-2.129720944504888,-2.1323880439249083,-2.1308450161473123,-2.1277739903459114,-2.124931441552515,-2.122277487774791,-2.118770632156118,-2.118040415840267,-2.116555818251993,-2.115594925713083,-2.1152365075365878,-2.115558313468893,-2.1166322316813897,-2.1185190466606514,-2.1212637700184542,-2.124892547240125,-2.13036873417169,-2.1367276284385612,-2.143086323662448,-2.1494379191996122,-2.16297445665996,-2.176533210318023,-2.189318851608935,-2.2011836139258243,-2.2120668449269676,-2.218061673543997,-2.223568084643954,-2.2289530617675615,-2.2401883387582324,-2.2527620947392144,-2.261442228303058,-2.268136984695068,-2.274639586539873,-2.281005133030981,-2.287308353297591,-2.300914041970063,-2.3162264475540275,-2.3316358859799475,-2.3471327967727342,-2.362710657873224,-2.3783637579157357,-2.389753113653978,-2.3986446530932217,-2.40367950025173,-2.4087257332722336,-2.413784084160092,-2.4205034324060977,-2.429738001494691,-2.4403887228233447,-2.4510018042232415,-2.46157512051984,-2.472109626504433,-2.482606623787386,-2.4930675018227437,-2.503493676528038,-2.5114828863006577,-2.5181642901931567,-2.524894482142231,-2.531672042826506,-2.5384956326282326,-2.545363986190124,-2.5522759071488457,-2.5630994177456827,-2.5764601851979614,-2.5898714975570627,-2.603324019334339,-2.613210131438414,-2.622250525740228,-2.631334732327664,-2.6404616758874986,-2.6496303158983947,-2.658839645379018,-2.6680886896768383,-2.6773765052972958,-2.686702178772967,-2.6960648255720896,-2.7054635890457526,-2.7148976394129676,-2.7243661727827058,-2.733868410212001,-2.743403596799112,-2.7529710008107413,-2.7625699128422836,-2.772199645010031,-2.783916334907307,-2.7957942826900037,-2.807838814352161,-2.820087587493732,-2.8325809164016804,-2.845347046610203,-2.8583859851351483,-2.871492220160557,-2.880017245702642,-2.888563165163641,-2.897366187141417,-2.909540604404821,-2.921698467995807,-2.9338511978532043,-2.944611174562723,-2.954489348817499,-2.964367619542296,-2.972901632803208,-2.9813652663957217,-2.9898432962786536,-2.9983356460667134,-3.006842242421725,-3.015363014959017,-3.0238978961594514,-3.03244682128818,-3.041009728323001,-3.0495865579006516,-3.058177253308565,-3.0667817606355348,-3.0757947714099454,-3.0872278683745025,-3.0986654297732947,-3.110107611929396,-3.1215545704990513,-3.133006460357675,-3.144463435497401,-3.1559256489353222,-3.167393252631582,-3.1788663974166385,-3.190345232926912,-3.201829907548246,-3.211876697861905,-3.221813212969567,-3.231753224163776,-3.2416967800349648,-3.251643925858887,-3.26159470374501,-3.2724475711257752,-3.2850858858637806
-2.108712108303137,-2.1099809788055,-2.1106276447889645,-2.1101972495715398,-2.1092624074661805,-2.1107205064933794,-2.1098189328064776,-2.111811954954268,-2.1139114866438167,-2.1167721460523143,-2.120039255343251,-2.123558277225807,-2.1248957718509054,-2.121123164160201,-2.1178147977601207,-2.11571699699364,-2.1133765788549437,-2.1114891454597955,-2.1098488286162826,-2.1083343235070124,-2.1068892713489045,-2.111377020744903,-2.1176844711703997,-2.1240181448251176,-2.129411774912971,-2.1348094497348873,-2.14105820051589,-2.148855586685697,-2.15594600695406,-2.1644882786083843,-2.1752753414710293,-2.1891602939388206,-2.2034350699898098,-2.2161931980689005,-2.2196401591605825,-2.2279800409526938,-2.2345190399138777,-2.240278056318762,-2.246237222303987,-2.252926318227674,-2.2643031515315815,-2.275648599929623,-2.2869570397313663,-2.2982242695415716,-2.311753886001076,-2.3266323115020207,-2.3419363227377685,-2.3575921815608063,-2.37354512823262,-2.3865502102112433,-2.3931252347132475,-2.399804694520578,-2.406591111276853,-2.4134875840403858,-2.419016928294318,-2.4276028839996053,-2.4348468535030476,-2.44220695277029,-2.449689781129155,-2.4572989658846334,-2.4650378451440202,-2.4729096678381675,-2.480917587315023,-2.489064608696572,-2.497353518114174,-2.505786802796569,-2.5143665674334774,-2.523427275764485,-2.536571120139723,-2.549799334939239,-2.5592302631300745,-2.5662259810503736,-2.573262042745247,-2.580337480926106,-2.588348792150828,-2.5982470497457326,-2.6082802734109336,-2.6184442367180307,-2.62873443715491,-2.639146205123681,-2.6496748148034035,-2.6603155953907094,-2.6710640431377555,-2.681915936969094,-2.692867463450014,-2.7039153608802664,-2.715057097985537,-2.7262911111976207,-2.7376171375316254,-2.7490366996924163,-2.7605538275094994,-2.7721761299659895,-2.781859530174329,-2.7915489211926,-2.8012671902012083,-2.8110137279251575,-2.8224749829090188,-2.8353591011154915,-2.8480355337012657,-2.8605317842728075,-2.8728915506079424,-2.8851581407252898,-2.8971300303716747,-2.9057178870895823,-2.914326775027487,-2.9229567278651136,-2.9316077732837558,-2.940279933007629,-2.9489732228544474,-2.9576876527949425,-2.9664232270210893,-2.975179944022771,-2.983957796672563,-2.992756772318307,-3.001576852883174,-3.011082188028153,-3.021308471975284,-3.0315532170900985,-3.041816101473745,-3.0529413429292043,-3.0643659820161595,-3.0754000297698796,-3.0840320264189005,-3.093391967874073,-3.103757332220697,-3.114138827044556,-3.124536162026213,-3.134949077251236,-3.1453773207652187,-3.155820646935756,-3.1662788159962343,-3.1767515937941195,-3.1872387515962055,-3.1977400659164124,-3.209358442586665,-3.2219620988770865,-3.2345729967461905,-3.2471909773576217,-3.2598158858355006,-3.271549152778424,-3.2815073091555416
-2.1087121083031364,-2.1077767861393695,-2.107199203951432,-2.1071202025301052,-2.1076665567553663,-2.108347960253046,-2.109163509972152,-2.108914833280646,-2.111699526113013,-2.1107739000255226,-2.10761679942677,-2.1033681564728077,-2.104098080190139,-2.110663897342007,-2.1173101503051797,-2.113608251004609,-2.1100810137539825,-2.106783271106179,-2.1037489747388927,-2.1009969466049556,-2.1051066704690182,-2.1054980720881735,-2.1041682272910296,-2.102919359759035,-2.1060664195160785,-2.120055179532879,-2.1344477678123597,-2.1481191770639216,-2.155766368762689,-2.162100450502239,-2.1736942913873465,-2.183513050311446,-2.1938955699472715,-2.204795670075771,-2.216170373164334,-2.2235897196318253,-2.228224820192464,-2.2338146620361607,-2.2415255563861267,-2.2523988144951477,-2.259319863413812,-2.2709402905480096,-2.285641026009729,-2.2974037987161315,-2.3094472075464356,-2.3206236637547724,-2.3317521652917446,-2.3428318197965288,-2.3538622063923524,-2.364843286233946,-2.375775325088256,-2.3866588159312885,-2.397494362627253,-2.4082822800597565,-2.4188551985605757,-2.42393966744653,-2.4290380317892217,-2.4341507805431783,-2.4392783480393456,-2.444421112577519,-2.4495793965536103,-2.4547534679557463,-2.459943542915578,-2.4720101243226003,-2.4846535629947315,-2.4974512139763774,-2.510381936225282,-2.5230944517966716,-2.531971554764112,-2.5409983699374976,-2.5501747376926684,-2.559499817659648,-2.5689720843241233,-2.578589346809668,-2.5874513754582114,-2.59460284994511,-2.6017910686013312,-2.6090152333932743,-2.616274581427538,-2.623568382566231,-2.630895937249549,-2.638256574506952,-2.6456496501395583,-2.6530745450577022,-2.660859374381859,-2.674358456321649,-2.687886044460889,-2.701436732993132,-2.71500432062774,-2.728581289541723,-2.7421580508141403,-2.755721841426672,-2.7692551553620595,-2.7827337222959176,-2.7961245930718417,-2.8093862983670097,-2.8207879430145795,-2.8305892614070496,-2.8404171257147572,-2.8502709946355624,-2.8601503423870587,-2.8700546581627053,-2.8799834456091924,-2.889936222324191,-2.899912519373644,-2.909911880827871,-2.919933863315655,-2.9299780355956346,-2.9400439781442538,-2.9501312827595845,-2.9602395521803375,-2.9703683997194203,-2.9805174489113195,-2.9906863331726203,-3.000874695474786,-3.0104180149728217,-3.019280229989291,-3.0301038855596096,-3.0415206966390484,-3.052096811219023,-3.062395039929333,-3.072710487402862,-3.0830428473077753,-3.092677571123355,-3.101336858647831,-3.1100096890199307,-3.118696047863031,-3.1273958987231207,-3.1361092052713726,-3.146454640227125,-3.159019556890238,-3.1715925740585007,-3.1841735107683893,-3.196762190817049,-3.2082553183557088,-3.218784295450219,-3.229326788525915,-3.23988259355895,-3.2504515110412036,-3.2610333458505965,-3.271627907126023
-2.096223649794553,-2.0968503294931806,-2.0978485202116337,-2.0996064241237287,-2.101833159236502,-2.1022373233401925,-2.1037010215464167,-2.106366103682804,-2.1041371810547513,-2.1023833356502917,-2.1009089315770577,-2.09941313033604,-2.09855346545397,-2.0950493431797756,-2.0916932454486217,-2.0877251317958416,-2.0841345824187125,-2.0866871706213237,-2.092737749202531,-2.09888722299416,-2.0985379601664915,-2.096382982075183,-2.0945797302812483,-2.094378040684604,-2.102653708761922,-2.113201844975523,-2.124460130508229,-2.1363558718432802,-2.148825253621219,-2.1617803297418496,-2.1683226507427813,-2.174526997144909,-2.180661628005822,-2.18671238241841,-2.1959358003665104,-2.2072954215180602,-2.2186948747353856,-2.2301107226690737,-2.2406994067284463,-2.2491761688746794,-2.2587611578691424,-2.270570062724586,-2.283729099342883,-2.2934522074732917,-2.299616415456874,-2.3057556106780557,-2.3118880344828794,-2.3180261843157286,-2.3241797079198423,-2.3303562209532136,-2.336561790355133,-2.34280127648711,-2.3507281345086275,-2.3600359236891233,-2.3696981338730914,-2.37973018389352,-2.390137513132504,-2.4009143627520837,-2.4120444367757656,-2.4235031591905716,-2.4352607478953487,-2.4472852537544503,-2.4595449870315638,-2.465149788990916,-2.470372328896924,-2.475611244459198,-2.4808665806179055,-2.4861383493618874,-2.4914265335138674,-2.4967310903238147,-2.502051954859972,-2.507389043221344,-2.5185346784924683,-2.52984868379946,-2.541169327552863,-2.5524958539539693,-2.56382758082092,-2.5751638942454704,-2.586504243627057,-2.597848137055264,-2.609195137014404,-2.6205825284174113,-2.6339665212176557,-2.6473937816774447,-2.660530663758911,-2.668017432932897,-2.6773237751202803,-2.6886840656619624,-2.7000454944235406,-2.7114079628865353,-2.722771397291615,-2.734135746671932,-2.7455009810211806,-2.756867089587378,-2.768234079284121,-2.7796019732115482,-2.790970809279843,-2.802340638928545,-2.8137115259354313,-2.825083545309111,-2.836456782259864,-2.847831331243655,-2.859207295074497,-2.870584784100748,-2.8819639154411094,-2.893344812276447,-2.9047276031937384,-2.9161124215787253,-2.92749940505404,-2.938888694959786,-2.9502804358737533,-2.961674775168598,-2.9730718626035273,-2.9844718499481386,-2.995874890636227,-3.007281139447554,-3.0186907522156092,-3.0281634642512394,-3.0370676791201197,-3.0459928311318683,-3.0549388721337127,-3.0639057494256177,-3.0728934059059636,-3.081901780221007,-3.0909308069176817,-3.0999804165992737,-3.1090505360835596,-3.121349857188723,-3.13389800997765,-3.1448359327087063,-3.1535760479970842,-3.162329519894578,-3.171096318941287,-3.179876417430238,-3.1886697893734013,-3.197476410466396,-3.206296258053251,-3.21512931109186,-3.223975550120313,-3.232834957224255,-3.241707516005266
-2.096223649794552,-2.0960269434320833,-2.09578720672685,-2.0956910334351244,-2.0958009884328037,-2.098269502814014,-2.100392647237604,-2.0980113500903377,-2.0954597950020566,-2.0927841807379304,-2.0932184654172206,-2.098255034198637,-2.097565695452531,-2.093453881856309,-2.088230454974869,-2.08298712020062,-2.0807846111766866,-2.0823993425130607,-2.0823274453995486,-2.083194368828945,-2.084728456696678,-2.086831702548835,-2.089461804615179,-2.0930062142796366,-2.1017771326274612,-2.1065449266866274,-2.114046838270695,-2.1223988439808648,-2.1315555910967965,-2.1413909003142417,-2.1517475424032613,-2.1624807803963204,-2.173475869088653,-2.184647941674653,-2.1926653651864627,-2.198508518413553,-2.2042331470476872,-2.211410920151022,-2.2259883429276894,-2.240715968890116,-2.2555807158045162,-2.2653200776109665,-2.2720705647491637,-2.2790083450212415,-2.2861311770660317,-2.293439840205772,-2.300938850037206,-2.308636954506416,-2.316547429546757,-2.324688129953396,-2.3330811746764977,-2.341752079395289,-2.349078588767424,-2.3553968810652153,-2.3617587030379945,-2.3681661184865197,-2.3746207986640067,-2.3811240963663,-2.387677105144707,-2.3942807069126046,-2.40093561043275,-2.407642382591465,-2.41440147393145,-2.421213239587679,-2.4283816080924,-2.439604340521186,-2.4508432020858306,-2.462096598290329,-2.4733630691630686,-2.4846412794338306,-2.4959300094543995,-2.5072281467997097,-2.512742255641857,-2.5181114796378483,-2.528641341248871,-2.541529677125542,-2.554517688480651,-2.5675930218312626,-2.5807453114086227,-2.5939658077834555,-2.6072470410809663,-2.6205448563861897,-2.6318969547286226,-2.6432511348110044,-2.6546071393867425,-2.6659647481870823,-2.6755343001813605,-2.6830807328416144,-2.6906562169040473,-2.6982602560145215,-2.705892370553582,-2.71355209678532,-2.721238986069313,-2.728952604129862,-2.736692530377253,-2.7444583572763612,-2.752249689758341,-2.760066144671641,-2.7679073502688967,-2.775772945726647,-2.7866371876754235,-2.7988579614553766,-2.8110953968968557,-2.8233490358550606,-2.8356184372436135,-2.847903176192742,-2.860202843257016,-2.8725170436693555,-2.884845396638199,-2.897187534685031,-2.909543103019554,-2.921911758950177,-2.9342931713274387,-2.9466870200183224,-2.9590929954095064,-2.971510797937694,-2.983940137645385,-2.9963807337604655,-3.0088323142982087,-3.0212946156842517,-3.0337673823973788,-3.046250366630811,-3.058743327970994,-3.071246033092817,-3.083758255470272,-3.096279775101725,-3.1088103782488816,-3.118141088562957,-3.1272519937662535,-3.136383168121496,-3.1455345249196345,-3.154705974478505,-3.1638974243067732,-3.1731087792674675,-3.1823399417407456,-3.1915908117855274,-3.2008612872997033,-3.210151264178591,-3.2194606364713563,-3.228789296535128,-3.2381371351865518
-2.0834065449404595,-2.0841212486871328,-2.0850157466267016,-2.0869849442884885,-2.0903698848168966,-2.0919394265796005,-2.089955619901268,-2.0868044983756566,-2.086013094888905,-2.089020048419318,-2.090075366666,-2.0874701073722592,-2.085077661895436,-2.082978404375281,-2.081194073092832,-2.0795936143968303,-2.077796775380102,-2.074125968160713,-2.0700872057276443,-2.0731541968053895,-2.0778061715597036,-2.0826950850069683,-2.0878151688791196,-2.092898404282305,-2.0998615212518215,-2.100789722480753,-2.1051449867952505,-2.110430133065871,-2.1163131299539764,-2.1228176310382505,-2.1299585123629656,-2.1377355341843267,-2.14612685151424,-2.1550816653853033,-2.168747829519976,-2.182770187097217,-2.1969988119478012,-2.2098352828491117,-2.215316546913626,-2.220684272602756,-2.2259509049751687,-2.2311329563985813,-2.2362499438651766,-2.2413237456815898,-2.2463788008205814,-2.2514437143633943,-2.256555408015692,-2.2617685713227376,-2.267177222466056,-2.272962624316823,-2.279469177048811,-2.2871382226322936,-2.2960125464881957,-2.3066237595437675,-2.317512645437492,-2.328447882130174,-2.3394254480504766,-2.35044163928597,-2.3614930450405525,-2.3725765251164743,-2.3836891892475354,-2.3948283781231634,-2.405991645955782,-2.4171767444560834,-2.4280779565219452,-2.4349958377614933,-2.441967044200554,-2.44899169441004,-2.4560698728121126,-2.4662972669803587,-2.478417776717558,-2.490734611472332,-2.5032251587168712,-2.5158673896627968,-2.5234965935238276,-2.5288974710496412,-2.5343139891193918,-2.5397460445479862,-2.5451936022415245,-2.550656891789661,-2.556137917388207,-2.5622218516977777,-2.5725599143844544,-2.582946136738547,-2.5938272193134293,-2.605700912891749,-2.6176018667992604,-2.6295291768549527,-2.6414819802499254,-2.6534594531438787,-2.665460808424364,-2.677485293616402,-2.689532188931194,-2.7016008054435465,-2.7136904833884463,-2.725800590568056,-2.7379305208610525,-2.7500796928269007,-2.762247548398258,-2.7744335516551817,-2.7836625806950996,-2.7915759148754447,-2.799512617622484,-2.807472367570523,-2.8154548522807206,-2.8234597679082176,-2.831486818887637,-2.839535717635743,-2.8476061842710063,-2.855697946356373,-2.8638107390183487,-2.8738014064485204,-2.88417863922559,-2.8945549545099096,-2.9049303580847683,-2.9153048573765843,-2.925678461277252,-2.936051179999442,-2.9464230249449113,-2.9567940085832296,-2.967164144339859,-2.9775334464928465,-2.9879019300774194,-2.998269610797946,-3.008636504946689,-3.019002629328865,-3.029368001193545,-3.0397326381699905,-3.0500965582089865,-3.06045977952886,-3.070822320565818,-3.0811841999282805,-3.091545436354954,-3.10190604867634,-3.112266055779454,-3.1226254765755037,-3.1329843299703377,-3.1433426348374303,-3.1537004099932493,-3.1640576741748103,-3.174414446019285
-2.083406544940459,-2.0832066556637345,-2.083108508944924,-2.082733431027133,-2.081551181218715,-2.079817764992178,-2.0788544180301995,-2.080271114856054,-2.079713558117693,-2.075633298087287,-2.071136731817056,-2.067141557561328,-2.064739554256709,-2.0659121799808626,-2.0699459928818955,-2.0751269340962644,-2.0775554460027457,-2.0727364786154387,-2.0691804851512794,-2.0666886088638936,-2.069363831123602,-2.0761487448876026,-2.0840293978746987,-2.092602150074805,-2.0962522969256527,-2.100403855303562,-2.0999184277115797,-2.0993278716912283,-2.108508229581336,-2.1177760700586408,-2.1270594456726912,-2.1362829390609273,-2.145373666432132,-2.1549670543427752,-2.164510568786928,-2.174271191481225,-2.184147627421675,-2.1938312530193707,-2.2029388612503094,-2.211129055208792,-2.218283213875661,-2.224549655009453,-2.2301974363664074,-2.2354727354255193,-2.240552843486626,-2.2455546449862647,-2.2505536069595067,-2.2555988348667757,-2.2607228542680593,-2.265947617809103,-2.2742807662313806,-2.285002877671566,-2.295785590433392,-2.3056033180464643,-2.3154409986761375,-2.3252672067639915,-2.33495738915709,-2.344455349091443,-2.353741863514389,-2.3628190686756096,-2.37170128908369,-2.3804090142657444,-2.3889649067869922,-2.3982985510125574,-2.4090952832808434,-2.420083570106243,-2.431286916880417,-2.442721664457941,-2.454393619400938,-2.463201636506769,-2.470387020982919,-2.4776260449028427,-2.4849187141142766,-2.4922650250167036,-2.499664967385927,-2.507118526743069,-2.5146256863393495,-2.5221864288160862,-2.5310104514008938,-2.5413915008624963,-2.551771880174322,-2.5615659309230874,-2.5701654523976867,-2.5819817341970674,-2.5933352907123695,-2.603725791600339,-2.614117144259687,-2.6245090665012727,-2.634901350575528,-2.645293826158458,-2.655686346955579,-2.6660787846390335,-2.6764710255502564,-2.686862968612812,-2.6972545238451278,-2.707645611205754,-2.7180361596426343,-2.728426106279484,-2.7388153957017747,-2.7492039793197502,-2.7595918147939953,-2.7699788655136484,-2.7803651001200618,-2.7907504920704493,-2.8011350192371864,-2.8115186635391582,-2.8219014106020843,-2.8322832494450454,-2.8426641721899477,-2.8530441737844927,-2.8634232513827,-2.8719443023742715,-2.880098386622428,-2.888272745856095,-2.896467141240195,-2.9046813399902263,-2.912915115206098,-2.9211682456930648,-2.9294405157882437,-2.9377317151940536,-2.9460416388184667,-2.954370086621771,-2.9627168634694785,-2.971081778991071,-2.9794646474442477,-2.987865287584388,-2.996283522538971,-3.0047191796866564,-3.0131720905408423,-3.021642090637431,-3.0301290194266093,-3.038632720168464,-3.0471530398322324,-3.055689828999017,-3.064242941767823,-3.072812235664733,-3.0813975715551245,-3.0899988135587577,-3.0986158289676107,-3.1072484881663773,-3.1166290480724914
-2.070267458132749,-2.0717893898833095,-2.0730779310566003,-2.0731600208864123,-2.0721548939906596,-2.072824248709557,-2.073958143083935,-2.0721481563044026,-2.0690960931664355,-2.0658337840695378,-2.0627336634925806,-2.0601623716116753,-2.058816763704587,-2.057563591273316,-2.056815137993057,-2.056859865305479,-2.0598678798802452,-2.064036775433495,-2.066964122376979,-2.0637782695988744,-2.0659184348380073,-2.072471002859597,-2.081576827468891,-2.091999803222872,-2.0912796282051653,-2.090275634663251,-2.090294855281689,-2.099263759024485,-2.098827923428978,-2.103536833724839,-2.11551835326183,-2.128269731449992,-2.141446340908809,-2.154255162836853,-2.162897371393329,-2.1712373683612616,-2.1792560167226176,-2.186944509333482,-2.194308269767352,-2.201364184026456,-2.208137162240461,-2.21465677276327,-2.2209544027782995,-2.2270611409399588,-2.233006378188081,-2.238817010363138,-2.244517088329435,-2.250127769734016,-2.2556674556479566,-2.2636248406366732,-2.2712881673571816,-2.27733274128376,-2.2869404103154145,-2.2966398767456475,-2.3064249983730147,-2.3162910015484,-2.326234746785018,-2.3362550758915654,-2.3463532573722263,-2.3565335359377935,-2.366803764449243,-2.377176038911903,-2.387667154298474,-2.397391319469347,-2.4057089210322955,-2.413936076978166,-2.4220886989534582,-2.4301803546070344,-2.438222501593586,-2.446224764047579,-2.4541952069452035,-2.462140586830146,-2.4700665706918876,-2.4795250336498724,-2.4895114492140884,-2.4998812294696164,-2.5102546625114117,-2.5206312484647952,-2.529800737589548,-2.5374685980021816,-2.5466247298697136,-2.5583794184699205,-2.5671219728540167,-2.5726455377811237,-2.5813197235932366,-2.5902613324071053,-2.599180371145396,-2.608081752711911,-2.616969995385844,-2.6258492519088237,-2.634723336252531,-2.643595748657943,-2.652469699259682,-2.661348130442035,-2.670233737981423,-2.67912899098602,-2.6880361506286157,-2.6969572876704966,-2.7058942987837575,-2.7148489216921448,-2.7238227491630598,-2.732817241894061,-2.7418337403458954,-2.75087347557993,-2.759937579161666,-2.7690270921937383,-2.7781429735418155,-2.7872861073156905,-2.7964573096657435,-2.805657334952033,-2.81488688134021,-2.824146595874798,-2.8334370790769547,-2.8427588891101268,-2.8521125455535348,-2.861498532820172,-2.870917303252639,-2.8803692799272884,-2.8898548591943074,-2.899374412978819,-2.9089282908656715,-2.9185168219885105,-2.9281403167416524,-2.937799068331548,-2.94749335418299,-2.9572234372137136,-2.966989566989736,-2.976791980772574,-2.98663090446838,-2.9965065534880884,-3.0064191335267454,-3.0163688412694265,-3.027259060510602,-3.0383571097565856,-3.0494764980166127,-3.0606169986045693,-3.0717783965991234,-3.082960488333022,-3.094163080907329,-3.1053859917292734,-3.115896664555482
-2.0702674581327485,-2.06926551138125,-2.068204750021864,-2.0676729143492665,-2.068463919115893,-2.0677652491401295,-2.0650968025383296,-2.0621207090961806,-2.0592661415242364,-2.0568084356104377,-2.05598732699695,-2.056927652624197,-2.0566675883791676,-2.055788661674927,-2.0552866892188444,-2.0558176197339564,-2.0570349138426463,-2.057621578620728,-2.059482020582987,-2.0626515059920116,-2.0643607679430787,-2.0629243876028096,-2.062042676121132,-2.064071816913698,-2.07274134073376,-2.081441216893067,-2.0894998181034965,-2.0894065112747784,-2.096462522542521,-2.103341157573789,-2.110305872262354,-2.116905414532091,-2.123449359082677,-2.130023491311239,-2.1366900245244977,-2.1434931731196034,-2.150463621212912,-2.1576217400001942,-2.164979877093862,-2.1725440468298407,-2.1803152526190175,-2.188290578278342,-2.1964641187733998,-2.2048277813139965,-2.2133719685799567,-2.2220861497559463,-2.232117447106986,-2.2425363180902784,-2.2530411642612114,-2.261152028961165,-2.2678241765760467,-2.2767548974064145,-2.282354978424906,-2.288093278611901,-2.2939729721835933,-2.2999959523978717,-2.306163118947933,-2.3144990913195014,-2.324677837647397,-2.334878717135386,-2.3450997129584645,-2.3553389842286037,-2.36559484964688,-2.3758657728241834,-2.386150349082137,-2.3964472935673213,-2.406919396762735,-2.4179107523521393,-2.4286840383175576,-2.439238038862215,-2.449581919447138,-2.4597316137364054,-2.469706167641737,-2.4791458357525102,-2.489206520990942,-2.498767147680708,-2.5082215370198115,-2.5175825755949868,-2.526861659466139,-2.5360689407406065,-2.5452135390264896,-2.554303709498772,-2.5633469713878414,-2.572350204742901,-2.5781814391646414,-2.5845999740751697,-2.5926426095006585,-2.600738832923703,-2.6088886739416797,-2.61709216830002,-2.6253493579187874,-2.6336602908829967,-2.6420250214017553,-2.6504436097406208,-2.65891612213093,-2.6674426306593584,-2.676023213140491,-2.6846579529748222,-2.693346938994282,-2.7020902652970467,-2.710888031073207,-2.7197403404226126,-2.728647302166049,-2.737609029650736,-2.7466256405509895,-2.7556972566647975,-2.7648240037069343,-2.774006011099141,-2.78324341175787,-2.7925363418799605,-2.8018849407266115,-2.811289350405945,-2.8207497156543964,-2.8302661836171694,-2.8398389036279577,-2.849468026988032,-2.8591537067449324,-2.8688960974707953,-2.8786953550405023,-2.8885516364096926,-2.898465099392771,-2.9084359024409685,-2.918464204420546,-2.92855016439122,-2.9392744078531234,-2.950191981799674,-2.961133202428118,-2.9720977270778475,-2.983085230013738,-2.9940954016610952,-3.0051279478784894,-3.0161825892664917,-3.026355865030481,-3.036380385332076,-3.0464425754275615,-3.056542601774632,-3.0666806244627325,-3.0768567975987846,-3.0870712696549583,-3.0978941426334576,-3.108983748660243
-2.056813311771172,-2.0576346235751313,-2.059085678185361,-2.060401723566554,-2.060036475737178,-2.0580632161416785,-2.0554073592461153,-2.052599803955431,-2.0513528428104872,-2.053132852393756,-2.0536392573764863,-2.052379673435508,-2.0529655987703497,-2.054460060248606,-2.053848166808346,-2.0545461505699856,-2.054878698288664,-2.0565053068025323,-2.058988698724235,-2.0615970000667385,-2.0579851714185065,-2.0534543710528514,-2.0552776100360477,-2.061469410503346,-2.0626980963262485,-2.0719641717811177,-2.080699564633341,-2.0883907579026806,-2.0919783030485997,-2.0986393508158834,-2.098725533916076,-2.099113031245703,-2.101139019323652,-2.1091368571819102,-2.1174191158946636,-2.1259618662879927,-2.1347435992467254,-2.1437447866618533,-2.152947591240362,-2.1623356613152587,-2.1718939755728286,-2.1816087182529023,-2.191467173931403,-2.2014576357021145,-2.211569323184448,-2.221792308241091,-2.230959325942696,-2.2399804000586867,-2.2491384649748336,-2.2584230261817577,-2.266595146481521,-2.273582826729191,-2.280608364563797,-2.2867515779365974,-2.2924556536960408,-2.2979601074138114,-2.304344689143121,-2.312474583257143,-2.3189298191687886,-2.326003585246407,-2.3377530587745765,-2.349494199491762,-2.3611968859586394,-2.3728271792719884,-2.3843483887109036,-2.3957235601227813,-2.4067554305305046,-2.4170736836381574,-2.427401067195925,-2.4377366781721532,-2.448079688912424,-2.4584293404293174,-2.4687849361266636,-2.477977921909389,-2.4858786556189356,-2.493772167247798,-2.5016613382509667,-2.5115605783362898,-2.523214063917873,-2.534902540399519,-2.545189998275144,-2.552964930291547,-2.5607933902351983,-2.568675379105912,-2.576610903129145,-2.5837308681270974,-2.5892939460049593,-2.59487059980207,-2.6004606996156854,-2.606064094626463,-2.612570000988245,-2.6205620383066037,-2.6285662134047887,-2.6365828246094294,-2.6446121399416382,-2.652654400804593,-2.6607098251730124,-2.668778610359729,-2.676860935422288,-2.684956963262219,-2.6930668424613446,-2.701190708892553,-2.7093286871367,-2.717480891732708,-2.7266069087316027,-2.736944766389095,-2.7473182825394185,-2.7577265379434506,-2.76816865688596,-2.778643805200298,-2.789151188370284,-2.7996900497089654,-2.810259668613414,-2.8208593588943183,-2.831488467178781,-2.842146371384535,-2.8528324792635056,-2.8635462270125602,-2.874287077949173,-2.8850545212496237,-2.8958480707473617,-2.9066672637890947,-2.9175116601462543,-2.9283808409793717,-2.9386939413848676,-2.9488956941846025,-2.959155581104304,-2.969473759768622,-2.979850386893614,-2.990285618068043,-3.0007796075354345,-3.011332507976988,-3.0219444702954448,-3.0326156433999936,-3.0433461739923477,-3.0541362063540722,-3.064985882135329,-3.0758953401451055,-3.0868647161431118,-3.097324183781795,-3.107615678089782
-2.056813311771171,-2.056650576506364,-2.056039982251256,-2.0550021823183533,-2.0536160613975807,-2.051936403747149,-2.0501836865037264,-2.049401223460423,-2.049422874918993,-2.047603572106563,-2.0467092449880835,-2.048657514554226,-2.0504341515579583,-2.049924085460081,-2.0519641074214094,-2.053132585306737,-2.052383920958005,-2.05132670240759,-2.0497069830418138,-2.0478253298970883,-2.046869387796213,-2.0470333967360634,-2.0491231855251892,-2.05352392940564,-2.0610628639729005,-2.0655620722633596,-2.072970272925546,-2.08176263402559,-2.088601927055684,-2.088587778370467,-2.088840349019365,-2.093452656050975,-2.0998270772875935,-2.100891042717205,-2.105897282101007,-2.1122283309669276,-2.1186297535756307,-2.1251093657519258,-2.1348490152762674,-2.1455565664141445,-2.15641183208537,-2.1673924174797703,-2.178474954638532,-2.1896337471546783,-2.2008391381007444,-2.212054847033165,-2.22323305205238,-2.234304397194976,-2.2451560942679696,-2.2555839168684884,-2.265216580956306,-2.2720084951762063,-2.2774022687465822,-2.2827853934280005,-2.2881664110437936,-2.294217056627885,-2.303380813064284,-2.308776758886327,-2.314272001328257,-2.32552777672319,-2.3322669705899517,-2.3391455508190844,-2.346478628842296,-2.3546315128965034,-2.363979003590007,-2.375022565595596,-2.3861260927721606,-2.397286921307435,-2.408502545267978,-2.4197706053443664,-2.431088878512846,-2.442455268527649,-2.4538677971682072,-2.465324596173802,-2.476823899805284,-2.4883640379796463,-2.499943429928514,-2.50954862285803,-2.5174361191898824,-2.5253256276012044,-2.5332186986226435,-2.5411166724487018,-2.549020711553517,-2.556931827714519,-2.5648509044772183,-2.5727787158944952,-2.5807159422130006,-2.5886631830502584,-2.596620968502618,-2.604589768541428,-2.6116806255308704,-2.6173101296974295,-2.6229524436111697,-2.628607404158675,-2.634274849361068,-2.6399546188196026,-2.6456465539997365,-2.6553276814686484,-2.665386085383293,-2.6754879827655946,-2.6856320881854954,-2.6958171755928495,-2.7060420758605446,-2.7163056743822116,-2.725647428283877,-2.733828394440309,-2.7420238807746027,-2.7502339715659065,-2.758458745505589,-2.7666982763365464,-2.7753565540688134,-2.785727449987604,-2.7961158282542726,-2.8065212196598024,-2.8169431733873096,-2.8273812562346134,-2.837835051862999,-2.8483041600727983,-2.8587881961061843,-2.869286789977198,-2.8797995858288576,-2.890326241317088,-2.9008664270209215,-2.9114198258784474,-2.9219861326478234,-2.9325650533925653,-2.9431563049903895,-2.953759614664709,-2.9643747195379966,-2.9750013662061052,-2.9856393103326884,-2.996288316262893,-3.006948156655439,-3.0176186121322726,-3.0282994709449818,-3.0389905286571692,-3.049691587842049,-3.0604024577945035,-3.0711229542568823,-3.0818528991579077,-3.0925921203639803
-2.043051292339511,-2.0441305939781547,-2.0458637171557204,-2.0471746105574766,-2.0474168471131278,-2.046733814791181,-2.045961760222674,-2.04613038540093,-2.045269871220134,-2.044098331185856,-2.04359603119674,-2.044607565120977,-2.04546619243587,-2.0484164418024147,-2.049258169179643,-2.048482394077959,-2.047588512144354,-2.0466343797149253,-2.045555703816115,-2.043733142040709,-2.0412946892131596,-2.046931461988777,-2.0480925113424497,-2.053086288188922,-2.059205615165328,-2.060745684319948,-2.0611107958962114,-2.0665694187114108,-2.0726115665676956,-2.079146183888609,-2.0861091319620715,-2.0893995691359173,-2.0933826896099763,-2.099623132706344,-2.102325796294554,-2.1043988368982185,-2.1140153306194547,-2.1243136397818816,-2.132895992161126,-2.1424100771489223,-2.1518894954687315,-2.161331004724932,-2.1707308043836484,-2.180085035036036,-2.1893899739681393,-2.198642151310396,-2.207838430468288,-2.2169760631602444,-2.2260527219886495,-2.235066511378935,-2.244083453712595,-2.254031593703224,-2.2640227468348764,-2.2740530143874005,-2.2841188565476767,-2.293555919175148,-2.2989845952866617,-2.305130640210195,-2.314182684352667,-2.32171019817572,-2.3300176664543093,-2.3382742956872566,-2.3461613610401177,-2.3533119875663733,-2.3627344549453957,-2.370789220613924,-2.378797688786721,-2.3867617852884053,-2.394683446983003,-2.402564599774781,-2.4104071439465438,-2.4182129438767967,-2.425983820644265,-2.433721546685524,-2.441427841992082,-2.4491043715027043,-2.4571845502622134,-2.465902464909807,-2.4747085025381783,-2.4835996971576773,-2.492573160385468,-2.5016260856125516,-2.5107557511695733,-2.5199595225935334,-2.52923485409385,-2.538579289311631,-2.54799046146064,-2.5574660929325983,-2.5670039944432856,-2.5766020637895273,-2.5862582842808326,-2.595970722903238,-2.605737528266866,-2.615556928383021,-2.6254272283112465,-2.6353468077117688,-2.645314118334139,-2.651350498418167,-2.65706629776796,-2.6627938000021434,-2.6727271699980726,-2.6828927896574415,-2.693081781517514,-2.7032934453324544,-2.7135271079670056,-2.72378212250987,-2.7340578673739637,-2.7443537453915767,-2.7546691829111847,-2.7650036289016926,-2.7749526334371653,-2.783221882360416,-2.791506085338416,-2.799805301763211,-2.8081195886555115,-2.816449001135058,-2.8247935929095336,-2.8331534168038903,-2.841528525360021,-2.849918971549182,-2.8583248096595044,-2.866746096453362,-2.8751828927432017,-2.8836352656266238,-2.8921032917848226,-2.9005870625488317,-2.909086692017094,-2.9176023306841605,-2.926134189587349,-2.934682585930492,-2.943248036434167,-2.9518314689516845,-2.960434773303831,-2.9690625509951114,-2.977729754564964,-2.9865231859166057,-2.996618734313593,-3.0089139077164755,-3.0215578160071748,-3.0343349195622684,-3.047219169863368
-2.0430512923395105,-2.0431011856515475,-2.0430757695430217,-2.04297545903713,-2.043043420364463,-2.0435668072357496,-2.0441679352085953,-2.043050308042354,-2.040937586680243,-2.039899196075331,-2.0430145418408743,-2.0434598344886417,-2.0433707640706267,-2.0415558208841427,-2.0393443329108156,-2.0369846293864704,-2.0346655000614864,-2.032560677210631,-2.0332084559292523,-2.0369827643225427,-2.040025180971658,-2.041831154862314,-2.047825668445893,-2.0496417236787705,-2.052493519203837,-2.056363629763345,-2.060474605952934,-2.060226717008509,-2.0673229875026364,-2.074278636026301,-2.0808100998654178,-2.08713554773915,-2.090330960847269,-2.091760981218174,-2.096188650303659,-2.1042525293319954,-2.113723477773636,-2.1233474208863017,-2.1316715922713705,-2.1391155438213825,-2.1481789750307176,-2.1573676758240645,-2.1666698019139643,-2.1760746681732117,-2.1855726364655363,-2.1951550119418473,-2.204813948072627,-2.2145423603202286,-2.2243338481097243,-2.2341826246049186,-2.2440159558145427,-2.2528999595850565,-2.2617177183824073,-2.270468516488701,-2.2791511501111734,-2.287761593825111,-2.296275086548137,-2.3040187007716213,-2.3133560442926804,-2.3196082180281397,-2.32507929053768,-2.331237380579429,-2.3420832944771472,-2.352998240715633,-2.36059480174395,-2.368006997130614,-2.375545622577889,-2.383207611942062,-2.3909898109150265,-2.398889001309335,-2.4069019230295305,-2.415025293897311,-2.4232558274593163,-2.431590248885135,-2.4400253090531594,-2.448557796919,-2.4567527434439116,-2.464374508431397,-2.4719711591851663,-2.4795441307395456,-2.4870948010504397,-2.4946244919189913,-2.502134470164122,-2.509625948987563,-2.5171000894842313,-2.5245580022585434,-2.5333255791308606,-2.5430736063264563,-2.5528580148271773,-2.562677670124401,-2.572531468028761,-2.5824183355893395,-2.5923372317477833,-2.6022871477499763,-2.6122671073385275,-2.6222761667496917,-2.6323134145378577,-2.6423779712499176,-2.6524689889708384,-2.662585650760172,-2.6685328553881376,-2.6742833165409796,-2.680045038440602,-2.6858178784369025,-2.6916016962452405,-2.6973963539343604,-2.7032017159082815,-2.70901764888331,-2.714844021861174,-2.720680706099026,-2.726527575076958,-2.732384504463563,-2.739004354290862,-2.7478295674405713,-2.7566530090409542,-2.7654747750601785,-2.774294960167938,-2.7831136576159317,-2.791930959135258,-2.8007469548490773,-2.809561733199099,-2.8187506349256837,-2.8298763929848274,-2.841102923888746,-2.8524299903426003,-2.8638573202232296,-2.875384598718062,-2.887011454952325,-2.8987374380988933,-2.910561972012518,-2.9224842621399993,-2.9345030841676136,-2.9466162334535073,-2.9588187755827686,-2.9710954072921307,-2.9833589584219995,-2.9944331542059124,-3.003420084225297,-3.0121702194819155,-3.0279928819271635,-3.044614273225165
-2.0289888568618513,-2.0309618592450946,-2.032617170181754,-2.033976202933335,-2.0350286405938034,-2.0355961676115237,-2.0355912449718403,-2.0354942188959892,-2.036642840709833,-2.038054550641028,-2.035442890276896,-2.032967327367837,-2.030754683300859,-2.0287067289593854,-2.0269113589728924,-2.0254838802227555,-2.0266554448066323,-2.0297837092517557,-2.0308844950777605,-2.0299583681803295,-2.0327586066905754,-2.035079362501251,-2.0432092911153195,-2.044809084140854,-2.040789817814388,-2.0413513977849123,-2.0509553937301837,-2.0596330034861823,-2.0599865172666196,-2.0597457509161257,-2.0658695985645648,-2.073019952959153,-2.0804747114179256,-2.088206127246302,-2.094640198178703,-2.1041490124021776,-2.1128152556464963,-2.12141838836869,-2.130190505489346,-2.138318776653416,-2.1450519625543976,-2.1518713735998016,-2.1587767152394317,-2.165767368440911,-2.172842515808436,-2.1800012244500815,-2.1872425005535603,-2.1945653250940396,-2.2019686767404,-2.2125409673590064,-2.223327781308271,-2.2342726025452126,-2.245364392597924,-2.256591258364505,-2.2679404904185816,-2.2793985044066716,-2.2909506764359664,-2.3025810633760786,-2.3096332202865617,-2.3150837929440335,-2.320536872947424,-2.330598496736288,-2.336172747206204,-2.3418070506566497,-2.3475053599116418,-2.3532709156123155,-2.359106450041128,-2.365014319013045,-2.37099659115197,-2.377055110344865,-2.38331745020599,-2.392312626467141,-2.401364542573189,-2.410471941933672,-2.4196335474386297,-2.4288480652811506,-2.438114189012792,-2.447430603737331,-2.4567959903531054,-2.466209029761103,-2.475668406964929,-2.4851728149988217,-2.4947209586308245,-2.504311557799223,-2.5139433507512434,-2.523615096863222,-2.532000749113946,-2.5394293447884575,-2.5468447587138354,-2.554247916780029,-2.561639703089978,-2.5690209616927815,-2.576392498285676,-2.58375508187737,-2.5911094464069975,-2.598456292314456,-2.605796288059068,-2.6131300715845227,-2.620458251728926,-2.6277814095794305,-2.6351000997714555,-2.6424148517330575,-2.650633092399044,-2.6594814557228332,-2.668327058840682,-2.6771699989185707,-2.6860103744298423,-2.6948482847372213,-2.7036838297188606,-2.7125171094344678,-2.7213482238279587,-2.7301772724633464,-2.738251372079972,-2.7441280578627514,-2.7500144438259646,-2.7559104140226562,-2.764639784415953,-2.7752590830243156,-2.785979937614287,-2.7968022394564924,-2.8077258569858445,-2.8183753808845506,-2.8271879828123914,-2.835999622057682,-2.8448103798330413,-2.853620335466318,-2.862429566385583,-2.8712381481107063,-2.880046154250772,-2.8888536565067344,-2.8976607246787047,-2.9064674266773327,-2.9152738285388384,-2.9308572368161716,-2.946732166841368,-2.9627343231639562,-2.978862602349844,-2.9951158834260845,-3.0114930282525605,-3.0208986641268996,-3.0296310151581403
-2.028988856861851,-2.0272906626636695,-2.025626541608114,-2.024349295493381,-2.0237737397259146,-2.0241903124407714,-2.025618491885381,-2.027405403613534,-2.0280548565709986,-2.0269816521698787,-2.027237453953201,-2.0266029925166924,-2.0242567925562724,-2.0214094138045464,-2.0214462997236096,-2.0238218338342993,-2.024496414685462,-2.0239882073488706,-2.023978085115685,-2.02449948559727,-2.030126191824047,-2.033548744858673,-2.0341848412791106,-2.036383156860603,-2.038727114382064,-2.041034904566398,-2.043391655816819,-2.0465596760855207,-2.0526050006181356,-2.059053721054673,-2.059499440243198,-2.0659693902445335,-2.0754475276761353,-2.0850343978058943,-2.093924031047073,-2.10374936772887,-2.106374467854821,-2.1090113870566896,-2.1140105126270616,-2.121165627283088,-2.1287462241786015,-2.1366625990547417,-2.144860346788051,-2.1533035832713217,-2.161966629771457,-2.1711556278709914,-2.1812229831660783,-2.1914804125231058,-2.2019222188743353,-2.2094515459437787,-2.2176649350266553,-2.2274622418135666,-2.2373832544580177,-2.247420959197049,-2.257568886004364,-2.26782104744566,-2.2781718888124307,-2.2886162464141004,-2.299149311964541,-2.3097666016634744,-2.320463928999401,-2.3260067568234946,-2.331498097079943,-2.337013395726868,-2.342554324562337,-2.348122107498474,-2.353717672552608,-2.3593417284167186,-2.3655022204459186,-2.3743802463672274,-2.3831915406363917,-2.389407399266502,-2.3957040814871995,-2.4020828795451674,-2.408544997436584,-2.4150915625397733,-2.421723634902336,-2.428442214738545,-2.4372882118937396,-2.4462140800289527,-2.4551377287005227,-2.4640588632084506,-2.472977233666133,-2.4818926306548867,-2.4908048812573647,-2.4997138454376344,-2.508619412738467,-2.5175214992689363,-2.5264200449577228,-2.5353150110496223,-2.544206377824635,-2.5530941425208047,-2.561978317443516,-2.57085892824543,-2.5797360123625923,-2.5886096175933835,-2.5974798008081823,-2.6063466267785733,-2.6152101671158485,-2.624070499309484,-2.632927705856935,-2.641781873476935,-2.6497261708752253,-2.657034539729264,-2.6643404190326194,-2.6716442487646277,-2.6789464491338504,-2.6862474215186865,-2.6935475493630854,-2.700847199029252,-2.708146720609843,-2.715446448708607,-2.723179553844885,-2.7333919804830646,-2.743706179265938,-2.7541221282780386,-2.761815854506004,-2.7677306532903043,-2.7736547003119623,-2.7795878873906283,-2.785530108190585,-2.791481258182481,-2.7974412346054995,-2.803409936430029,-2.8104898585396345,-2.8178204720750455,-2.825154873636939,-2.8383389121876443,-2.8534283334395445,-2.8686512163726325,-2.8840065688749594,-2.8994933796955538,-2.915110618644327,-2.9240799944432054,-2.9328859867351755,-2.9416918659476603,-2.9504976908272584,-2.9593035183615823,-2.968109403808102,-2.9769154007242995,-2.985721560998882
-2.0146337397575165,-2.0154284240602793,-2.0158548571912025,-2.0162654555818826,-2.016958227021309,-2.0180745168202607,-2.0196665359773647,-2.021690413296538,-2.02393722109238,-2.025965271247814,-2.0249539272447947,-2.022898794190259,-2.0210357749987957,-2.0195647104107746,-2.0185963450915185,-2.0181747458316974,-2.0182849535337666,-2.0188531715769984,-2.019729146699716,-2.0224755655472233,-2.0260071123180503,-2.0311300561042485,-2.028302094516152,-2.0305782934399623,-2.033262902838042,-2.0369259778722735,-2.040957482598669,-2.0459321704329243,-2.048765991625166,-2.0523574873964248,-2.0571682042351593,-2.0654182015958753,-2.0746934913319555,-2.084144286486813,-2.093833701441619,-2.097162472499895,-2.101711421754291,-2.107437701401441,-2.112063908578879,-2.115530762032072,-2.123714525191997,-2.1328246248898366,-2.142118904334035,-2.151603474036557,-2.161282005721279,-2.1708298010455986,-2.1798771742361227,-2.189095345064148,-2.198472700112257,-2.2079989688555557,-2.2170129428741454,-2.2246519010215455,-2.2323674777233053,-2.240158752510638,-2.248024823921848,-2.2559648052629564,-2.263977819683329,-2.2720629948558564,-2.280219457496685,-2.2884463279202625,-2.296742714795853,-2.3051077102479463,-2.3135403854222147,-2.3220397866192357,-2.3306049320788764,-2.339234809478424,-2.347928374187176,-2.356684548299291,-2.364994810548521,-2.3706773126456353,-2.3763895100235293,-2.382131577946058,-2.3879036065052155,-2.3937056129748617,-2.4015702867516824,-2.410501013072957,-2.41943124911027,-2.428360468567946,-2.4352482485416376,-2.442142634110228,-2.4491262247134373,-2.4561998325655607,-2.4633642317418802,-2.470620160638194,-2.477968324054843,-2.4854093949695493,-2.492944016050682,-2.50057280095281,-2.508296335428657,-2.5161151782856006,-2.5240298622099333,-2.5320408944783015,-2.5401487575725685,-2.5483539097117642,-2.556656785312753,-2.5650577953894325,-2.5735573278988912,-2.5821557480417194,-2.590853398522657,-2.5996505997768895,-2.6085476501665443,-2.6175448261513505,-2.6266423824367884,-2.6358405521025876,-2.6451395467139935,-2.6545395564177117,-2.664040750024087,-2.673643275076561,-2.6833472579090216,-2.6931528036909578,-2.703059996459209,-2.7130688991277143,-2.722746702819287,-2.7300477895162674,-2.7373500004470888,-2.7446536153761043,-2.7519589017090444,-2.759266115239229,-2.766575500692995,-2.773887292244641,-2.7812017140053578,-2.788518980487872,-2.7958392970480963,-2.80316286030497,-2.8093872643208693,-2.8153731206010533,-2.8233839254121045,-2.832493228697208,-2.839835695800568,-2.847182426875346,-2.854533567529283,-2.8618892573310397,-2.8692496300782344,-2.8766148140526275,-2.883984932263175,-2.891360102677536,-2.898740438442656,-2.9061260480949707,-2.913517035760737,-2.920913501347076,-2.928315540724092
-2.014633739757516,-2.0140636910045324,-2.0136972743859505,-2.013654791340749,-2.0137914823695047,-2.0138004758376007,-2.013389435925464,-2.0125064276322124,-2.011285106382827,-2.0099449892095023,-2.0113874043599203,-2.0134926531910136,-2.015611197532838,-2.0173936421845347,-2.016000306985422,-2.012212426579967,-2.0080496082672785,-2.006355131196308,-2.0124474578615072,-2.0206668918276485,-2.0228581848697456,-2.0263328255974105,-2.028034873284491,-2.027439637519705,-2.0313064699304335,-2.0363438674741405,-2.039810934839136,-2.0436491745003242,-2.047839642594558,-2.051962268769337,-2.056917551180761,-2.062221719323584,-2.0674331690934014,-2.0726585740907395,-2.077644902063724,-2.082031688978535,-2.0889291707004403,-2.097398859753529,-2.1060121284160536,-2.114780342785805,-2.1194052225485325,-2.1236753967901447,-2.1283248227482146,-2.134328238810154,-2.142022410895989,-2.1498535059471613,-2.157808392643632,-2.165875054516881,-2.17404250420003,-2.182300705763067,-2.1906405024200417,-2.1990535484080778,-2.2075322446301486,-2.216069678005274,-2.2246595645794347,-2.2332961964423577,-2.24197439244071,-2.250689452614253,-2.259437116225322,-2.268213523209748,-2.277015178849591,-2.285838921452947,-2.2946818928210564,-2.303541511285262,-2.312415447103792,-2.3213016000190385,-2.330198078788631,-2.339103182517055,-2.34801538362818,-2.356933312332428,-2.36585574245501,-2.374781578503561,-2.383709843864633,-2.392639670028571,-2.399537552222682,-2.4053993255774113,-2.4112907884370736,-2.4172117568332396,-2.423162013118719,-2.429141310912212,-2.435149379408541,-2.4411859271440166,-2.447250645291669,-2.4533432105491837,-2.45946328767275,-2.465610531702227,-2.4717845899164126,-2.477985103551859,-2.4842117093140055,-2.4923123308117696,-2.5006674853666597,-2.5090174897992044,-2.51736189659415,-2.5257002890506617,-2.534032279288742,-2.542357506440975,-2.550675635009146,-2.5589863533676978,-2.567289372397986,-2.5755844242391976,-2.5838712611432317,-2.5921496544224265,-2.6004193934800934,-2.608680284915012,-2.616932151692007,-2.6251748323714876,-2.633408180391796,-2.6416320633986587,-2.6498463626168496,-2.658050972259605,-2.6662457989717936,-2.6744307613034675,-2.682605789210524,-2.690770823579835,-2.6989258157763367,-2.707070727209927,-2.7152055289202943,-2.723330201177947,-2.731444733099996,-2.739549122279411,-2.7476433744266036,-2.7557275030223654,-2.7649270945315556,-2.779335006952002,-2.793881048957939,-2.8085643264335385,-2.821367409216286,-2.827370035700051,-2.8333809071393996,-2.8393999321414287,-2.8454270208004773,-2.8514620846660326,-2.857505036711355,-2.863555791302819,-2.8725172722853167,-2.881679819213344,-2.890849311008459,-2.9000257223663763,-2.909209026475934,-2.9183991951651103,-2.9275961990380637
-1.9999939601135261,-2.000412020488616,-2.0004748378270496,-2.0003839406605795,-2.000473074533694,-2.0013673901961235,-2.0030683626607173,-2.0050865428801106,-2.0071701431851467,-2.0091941205725097,-2.008407870374121,-2.00708031969147,-2.0059635873878636,-2.005165432297938,-2.004771629539009,-2.004838341708701,-2.0053784706971554,-2.004015544794423,-2.0076762544759266,-2.014188916640978,-2.021479255577142,-2.0225076224739635,-2.0244343127855884,-2.0218128491650895,-2.0311677695838566,-2.0358500427371964,-2.0332383832525145,-2.0322030507920554,-2.040095893851897,-2.048328863169076,-2.056031246288041,-2.059585071756778,-2.064032132218706,-2.0688922595895516,-2.0741430375679286,-2.0805915851723755,-2.085700360589656,-2.0919456975533732,-2.098463715186842,-2.1052287098420526,-2.112217546796811,-2.1194093799119624,-2.1267853349387233,-2.13333332332732,-2.1386780101035674,-2.144334321462334,-2.1502769925374023,-2.15648088416364,-2.1629216336451154,-2.1695761212861324,-2.176422768685388,-2.183441696858252,-2.1906147761535637,-2.1979255983994603,-2.2053593972958945,-2.2129029376504046,-2.2205443887847176,-2.228273192899749,-2.2360799355672727,-2.24395622279177,-2.251894567128339,-2.259888283994977,-2.267931398429792,-2.27601856198886,-2.284144979158159,-2.292306342488204,-2.300498775597958,-2.308718783197051,-2.3169632073159785,-2.3252291889951517,-2.3335141347540542,-2.341815687234224,-2.3501316994798147,-2.35846021238498,-2.3667994348968806,-2.375147726616489,-2.3835035824865196,-2.391865619297271,-2.400232563777249,-2.4086032420666985,-2.4169765703993615,-2.425351546841095,-2.4337272439541744,-2.442102802273472,-2.4504774244956486,-2.458850370295418,-2.4672209516939487,-2.475588528914211,-2.4839525066661374,-2.4904640407056386,-2.4967417291943144,-2.5030444052376346,-2.5093716991828776,-2.5157232420553832,-2.522098666248379,-2.5284976061253372,-2.534919698544704,-2.5413645833155813,-2.54783190359209,-2.556156656836045,-2.565090142098385,-2.5740283781036752,-2.5829715931655715,-2.591920000195858,-2.600873797180194,-2.609833167694177,-2.618798281449134,-2.627769294858501,-2.6367463516169023,-2.6457295832851804,-2.654719109875786,-2.663715040433723,-2.672717473609143,-2.6817264982184743,-2.690742193791424,-2.6997646311019956,-2.708793872681914,-2.7178299733153706,-2.7268729805144147,-2.7359229349744156,-2.744979871009492,-2.754043816967837,-2.7638015289813054,-2.7721928245705953,-2.781277916543237,-2.7903700797902813,-2.7994693183768984,-2.8085756324907,-2.817689018727398,-2.8268094703603603,-2.835936977594771,-2.8450715278070433,-2.854213105770254,-2.86336169386629,-2.8696142641699747,-2.8756803723763107,-2.881754034290732,-2.8878351695597213,-2.8939236990801924,-2.900019544973016,-2.9074667875076847
-1.9999939601135255,-1.999900829541713,-1.9997678297105064,-1.9995841407619863,-1.9994548841738182,-1.9990608782582266,-1.9980976842577265,-1.9965710517361417,-1.9945602944428018,-1.9922323616752662,-1.989822134718691,-1.9875899671422328,-1.9857585018731987,-1.9844545417907464,-1.9837059170471503,-1.987915767491597,-1.99504832888715,-2.0031451205246205,-2.0057734080211125,-2.009189085935518,-2.0105979721458143,-2.011404125365563,-2.011166579621497,-2.020782838072333,-2.015394765565871,-2.0174458262860355,-2.0246517360087046,-2.029732845021801,-2.037080749454532,-2.0465330287740815,-2.055562157334767,-2.0592433345041394,-2.058979017790169,-2.0642760757185075,-2.0723769123998896,-2.0797560177439243,-2.0855654604789313,-2.088363082365078,-2.090738433714548,-2.092939993111643,-2.095109554941395,-2.0973225664786437,-2.0996199574692986,-2.102024915803428,-2.104551191095955,-2.107207286899626,-2.109998666885768,-2.112928968553061,-2.116000698999814,-2.119215648463568,-2.1225751438054843,-2.1273824959114584,-2.1362892140712857,-2.14521225567334,-2.154149075921641,-2.1630973412450505,-2.1720549154910103,-2.181019847950987,-2.189990362950506,-2.1989648507471644,-2.2079418594930322,-2.2169200880333833,-2.225898379331584,-2.2348757143300686,-2.2438512060796905,-2.2528240939937776,-2.2617937381086914,-2.2707596132589303,-2.2797213031011587,-2.288678493947154,-2.297630968389874,-2.306578598728821,-2.315521340220005,-2.324459224191604,-2.333392351078583,-2.3423208834378233,-2.3512450390099513,-2.3601650838951724,-2.3690813259083745,-2.3779941081742018,-2.3869038030160463,-2.395810806184808,-2.404715531464124,-2.4136184056793613,-2.4225198641282484,-2.4314203464420725,-2.440320292878196,-2.4492201410373786,-2.4581203229931754,-2.467021262815659,-2.47592337446773,-2.484827060049354,-2.493732708363173,-2.502640693773817,-2.511551375332961,-2.5204650961424666,-2.529382182928626,-2.5383029458018838,-2.5472276781777152,-2.5543213062130707,-2.5608324419932256,-2.567364965970932,-2.5739185376175273,-2.580492821012255,-2.5870874849865966,-2.5937022032414054,-2.6003366544397704,-2.606990522278326,-2.613663495539373,-2.62035526812598,-2.627065539081968,-2.6337940125984804,-2.6405403980087563,-2.6473044097723855,-2.6547371297726934,-2.6680102297250334,-2.6814278867297237,-2.6949893686515036,-2.70869392282151,-2.7225407761207085,-2.736529135060315,-2.7506581858608516,-2.7631147956271787,-2.771865480325088,-2.779919391864789,-2.7879633048918957,-2.795997266877473,-2.8040213311790865,-2.812035556755224,-2.820040007886886,-2.8280347539062087,-2.8360198689318263,-2.8439954316109777,-2.8519615248681163,-2.8599182356599773,-2.8678656547370935,-2.8758038764115916,-2.8837329983313107,-2.891653121260201,-2.899564348864922,-2.9061226305572045
-1.9850778293935722,-1.985980083885455,-1.9872971731292892,-1.9889660319443767,-1.9902928397012944,-1.9905876535344313,-1.9898758535602443,-1.9885673840129396,-1.9869495169306348,-1.9851695675624361,-1.9833290718175478,-1.9815702017327883,-1.980185926459444,-1.9797681682742214,-1.981757188225531,-1.9847351540969222,-1.990208327673928,-1.996877966006067,-1.998507418899457,-1.9942212502173033,-1.9916517874282988,-2.0005871052375745,-2.010490088440774,-2.009959787669768,-2.0105904871270397,-2.01005213177042,-2.0186913720488007,-2.0277625763598732,-2.0265467895360167,-2.0329251130403976,-2.04060505590427,-2.048392801621924,-2.0562827412339315,-2.0587052802886614,-2.058424453537513,-2.058139769001515,-2.057855463009085,-2.057576529378945,-2.059015370053893,-2.0624128963186608,-2.065701702894493,-2.0688945595869965,-2.0720034949734014,-2.0750396659673487,-2.0780133243678014,-2.0809338321119415,-2.0838097040919457,-2.0919781066021788,-2.1007892495601395,-2.1096293630882768,-2.1184948731274207,-2.126080207929063,-2.129731662151663,-2.1335301930185167,-2.137476396422552,-2.1415708069427453,-2.1471512310213665,-2.1557785292728022,-2.164720749382213,-2.1738172069903667,-2.182969072217536,-2.1921290825808564,-2.2012751074652597,-2.2103964778881546,-2.219487982669873,-2.2285471754326807,-2.2375730913046694,-2.246565595114787,-2.255525030697793,-2.2644520226414073,-2.2733473594742053,-2.2822119224648096,-2.2910466410368167,-2.299852464278022,-2.308630342485963,-2.3173812151399558,-2.326106003082137,-2.3348056035077445,-2.343480886859691,-2.3521326950295713,-2.3607618404625734,-2.369369105890766,-2.3779552445033074,-2.3865209804188856,-2.395067009364636,-2.4035939994928746,-2.4121025922860415,-2.4205934035139354,-2.4290670242171117,-2.437524021697504,-2.4459649405025736,-2.4543903033931667,-2.462800612288172,-2.4711963491811995,-2.479577977026106,-2.487945940589464,-2.496300667268888,-2.5046425678768456,-2.5129720373901137,-2.5212894556653467,-2.529595188121545,-2.537889586390328,-2.5461729889351696,-2.554445721640678,-2.5627080983731947,-2.570960421513918,-2.579202982465797,-2.5874360621354433,-2.59565993139121,-2.603874851498679,-2.6120810745346352,-2.620278843780641,-2.628627426365833,-2.6416092983865864,-2.65408576745039,-2.6608841956721943,-2.667699424095515,-2.674531187360095,-2.681379225036151,-2.6882432815686275,-2.6951231062205845,-2.7020184531658646,-2.709958167787097,-2.718070726279548,-2.726177341180688,-2.734278164751453,-2.7423733445309364,-2.7504630235092713,-2.758547340299065,-2.766626429299832,-2.7747004208552486,-2.782769441403435,-2.7908336136206713,-2.798893056558808,-2.8069478857767227,-2.814998213466097,-2.8230441485717934,-2.8310857969071304,-2.839123261264265,-2.847156641519943,-2.855186034736839
-1.985077829393571,-1.9849953766524102,-1.9852966044691325,-1.9856244285372897,-1.98567383929853,-1.9852852467354687,-1.9843851703004862,-1.9829750192532263,-1.9811202443658906,-1.9789313391144099,-1.976544549137643,-1.9741843603190592,-1.9732070354536582,-1.9765948055435472,-1.9811407647937078,-1.9834640901622502,-1.983708215347706,-1.9843941728412018,-1.9855040979786513,-1.9870282927098728,-1.989582718704566,-1.992221103048776,-1.9979645527723344,-2.0040919484830915,-2.008117740702777,-2.0096198530575,-2.010450908574171,-2.017815295209938,-2.0251514804740616,-2.023212840053247,-2.026796183682949,-2.03129155948573,-2.0356932551431806,-2.0399632932335052,-2.044080833301165,-2.0480390602513685,-2.0518410330527184,-2.055495759742826,-2.057308324272552,-2.057056636967461,-2.0568269576699874,-2.056624661173549,-2.05645475321531,-2.0571064956077976,-2.065759189000827,-2.0744586460242873,-2.083199825651882,-2.0866486661354138,-2.089457720213127,-2.09233327351627,-2.1001301482955497,-2.107874018097906,-2.115583034402666,-2.1232863065028242,-2.1310370353337964,-2.1389379118740517,-2.1458139173879287,-2.15061611859321,-2.1584030651715,-2.1659489210665583,-2.1733584817982523,-2.1806846567690017,-2.187954917464946,-2.195184981376202,-2.20238483006724,-2.20956141662441,-2.2167199633398695,-2.2238646276494345,-2.230998866563481,-2.2381256481590945,-2.2452475810685484,-2.252366997753023,-2.259486010536271,-2.266606550913771,-2.2737303982006862,-2.280859201141834,-2.287994494720577,-2.2951377135896065,-2.3022902030545147,-2.3094532282354345,-2.3166279818372773,-2.3238155908323046,-2.331017122274141,-2.338233588404937,-2.3454659511774296,-2.3527151262854495,-2.3599819867761367,-2.367267366302185,-2.3745720620613016,-2.3818968374616993,-2.3892424245458157,-2.396609526199451,-2.403998818169428,-2.4114109509095987,-2.4205730924314723,-2.43083394171103,-2.441249491380094,-2.451819447693025,-2.4625434933997843,-2.4734212879141895,-2.4844524674891355,-2.495636645396532,-2.506973412109958,-2.5184623354881284,-2.530102960957345,-2.5418948116914377,-2.5538373887876897,-2.565930171437531,-2.5781726170908863,-2.5905641616134103,-2.6031042194357896,-2.61579218369482,-2.6284683940972795,-2.6366499522800217,-2.6448237373977217,-2.6529899611146313,-2.6611488279967803,-2.669300535803566,-2.677445275765215,-2.6855832328465556,-2.6937145859950844,-2.7018395082244813,-2.7089290804785935,-2.7158547521765644,-2.722795235820115,-2.7297503037379807,-2.7367197326465855,-2.743703303583019,-2.7507008018306154,-2.7577120168434206,-2.7647367421703364,-2.771774775379315,-2.7788259179817705,-2.7858899753574278,-2.792966756679809,-2.800056074842495,-2.8071577463863817,-2.81427159142809,-2.821397433589803,-2.828535099930722,-2.8356844208805643
-1.9698939596025118,-1.9708993817990923,-1.9709322836949394,-1.970133222542236,-1.9688702671313711,-1.967395348364886,-1.9658163377506206,-1.9641972796307068,-1.9628486189301477,-1.9629802702744632,-1.964731219697369,-1.967338539141843,-1.9694266795641235,-1.9683284420969853,-1.9673973876145956,-1.968169522768235,-1.9705486959859617,-1.974117691711192,-1.9787276038519024,-1.984330056593496,-1.9889605490038695,-1.9912927054264524,-1.9940090803356296,-1.9970746532724215,-2.0021462016408433,-2.0058822889633423,-2.009584051487427,-2.013431994727511,-2.0177705599860496,-2.022263584149762,-2.020262467990983,-2.017496759174094,-2.0149263515308107,-2.0125576619502237,-2.0103968013722047,-2.008450001235509,-2.006723620431303,-2.0065187304885366,-2.014755803696343,-2.023081286341461,-2.0314865983826653,-2.0399639147846083,-2.048506068072312,-2.056321806820276,-2.056229927805108,-2.060389446077115,-2.068506959957319,-2.0765312917744407,-2.0844704328538795,-2.092243211624851,-2.095010894736169,-2.097765995144206,-2.1056307140773782,-2.1151921286666178,-2.1245843411295633,-2.1337123228367396,-2.1424211015420207,-2.150206191757209,-2.154748073724352,-2.1594399920524427,-2.164282363891119,-2.169275596609558,-2.174420088618127,-2.1797162294957144,-2.1851643996462604,-2.1907649696431597,-2.1965182993744703,-2.2024247370696974,-2.2084846182657616,-2.21469826475325,-2.2210659835320445,-2.2275880657967915,-2.2342647859662184,-2.2410964007658523,-2.248083148370084,-2.255225247607255,-2.2625228972294193,-2.269976275247247,-2.277585538329439,-2.2853508212654106,-2.2932722364893543,-2.301349873663571,-2.309583799318516,-2.317974056546988,-2.326520664749591,-2.335223619428662,-2.3440828920276706,-2.353098429813179,-2.3622701557963257,-2.3715979686909128,-2.3810817429050952,-2.3907213285637567,-2.400516551558675,-2.410467213623598,-2.4188465512723742,-2.4263062240607494,-2.433790553453982,-2.441300104318502,-2.4488354234143097,-2.4563970405060624,-2.463985469386971,-2.4716012088228747,-2.4792447434230858,-2.486916544443935,-2.494617070530402,-2.5023467684006984,-2.510106073478247,-2.5178954104750355,-2.525715193930048,-2.533565828706096,-2.5414477104481246,-2.5493612260057676,-2.557306753822731,-2.5652846642953735,-2.573295320102614,-2.581339076509181,-2.5894162816440596,-2.5975272767557622,-2.6056723964460877,-2.613851968883713,-2.6220663159990476,-2.630315753661524,-2.638600591840531,-2.6469211347510386,-2.655277680984907,-2.663670523628826,-2.672099950369749,-2.6805662435886224,-2.6890696804431733,-2.697610532940454,-2.7061890679998197,-2.714805547506919,-2.7234602283593152,-2.7321533625042274,-2.7408851969689025,-2.749655973884054,-2.7584659305008,-2.767315299201374,-2.776204307503989,-2.785133178062,-2.7941021286574936
-1.9698939596025107,-1.9690020934411532,-1.9680043980346462,-1.966654877182702,-1.9647978308124625,-1.9626056979711675,-1.9606679122360058,-1.959727173807652,-1.959522758481648,-1.9584458440006158,-1.9563667140715,-1.9559352778394554,-1.9575685184341274,-1.9589083277281842,-1.9590923235588042,-1.95990799734901,-1.9655577691372992,-1.9711802485986218,-1.9764488224020897,-1.9815870456066085,-1.9868208566907009,-1.9853165272321442,-1.9899277420615433,-1.9953712455499542,-2.0003929144065413,-2.0033562910176927,-2.0033728554896957,-2.000678823483678,-1.997835205144046,-1.9948760937563437,-1.9918285710403705,-1.988715636796956,-1.9855574378616345,-1.9823718503273189,-1.9824343521538808,-1.9903474359845559,-1.9983791774096349,-2.0052239571912223,-2.003957467312789,-2.009372063201245,-2.0181736235519767,-2.0268516674079726,-2.0354079941607064,-2.043846261243744,-2.0521714363432695,-2.05618274992099,-2.056183450505742,-2.0562434810470314,-2.0663030138998235,-2.07627457023107,-2.086156730786419,-2.0959453092295544,-2.1005132670867432,-2.103257045563138,-2.1060012930723397,-2.1087496411475577,-2.1115054270245945,-2.114271725857344,-2.1170513789169716,-2.1198470182008413,-2.1226610878471472,-2.1254958627111122,-2.1283534644146958,-2.1312358751380343,-2.134144949379677,-2.137082423875578,-2.1400499258346257,-2.1430489796215313,-2.1460810119966975,-2.14914735600715,-2.1522492536131868,-2.155387857131898,-2.1585642295814385,-2.1617793440186297,-2.1650340819769096,-2.1683292311312137,-2.1716654823400523,-2.1750434262413316,-2.1784635496053797,-2.1819262316736694,-2.1854317407319215,-2.190598328103415,-2.1976429241902213,-2.2047561961631974,-2.211938425244673,-2.219189895157649,-2.226510891680274,-2.233901702210062,-2.2413626153386814,-2.248893920438031,-2.256495907258115,-2.264168865537138,-2.2719130846240843,-2.279728853113998,-2.287616458496065,-2.2955761868145528,-2.303608322342612,-2.311713147268856,-2.3198909413966864,-2.328141981856194,-2.3364665428285334,-2.3448648952825817,-2.3533373067237378,-2.361884040954626,-2.370505357847562,-2.379201513128529,-2.387972758172467,-2.396819339809667,-2.4057415001430247,-2.414739476375956,-2.4238135006507084,-2.4329637998968767,-2.4421905956898504,-2.451494104118975,-2.4608745356651784,-2.4703320950878163,-2.4798669813204874,-2.4894793873755616,-2.4991695002571666,-2.508937500882363,-2.518783564010262,-2.5287078581787594,-2.5387105456486756,-2.5487917823549644,-2.5589517178647134,-2.569190495341653,-2.5795082515168484,-2.5899051166652773,-2.600381214587969,-2.6109366625994035,-2.621571571519803,-2.6322860456720187,-2.6430801828826564,-2.653954074487085,-2.6649078053380175,-2.675941453817253,-2.6870550918502727,-2.6982487849233037,-2.7095225921024864,-2.720876566054795,-2.732310753070334
-1.954451271925118,-1.9550918695927417,-1.9552204299167464,-1.9552696179950952,-1.955356908437067,-1.95537317744728,-1.9550745923017008,-1.9542447999534576,-1.9534397194264757,-1.9534037033848701,-1.9542033908326522,-1.9545751536843878,-1.9548810393895864,-1.955587847079625,-1.9559027729029232,-1.957767396662227,-1.955524085554854,-1.9559054768335655,-1.9651118967775298,-1.9735779853399427,-1.980290223011218,-1.9850858833570866,-1.9828628011921223,-1.9891219872097352,-1.996076925861329,-2.003199353594594,-2.000947832484521,-1.9950419272104507,-1.989081093149686,-1.9834780599523893,-1.9785168231716463,-1.9746036828617526,-1.9722769495673473,-1.9746517226546807,-1.9791748229423134,-1.975980633243025,-1.9822608756375315,-1.991406553237264,-2.0004479378064453,-2.0029299262977913,-2.0021468446491237,-2.001612996424324,-2.004603402778552,-2.015114511118983,-2.02553275583075,-2.0358594219216046,-2.046095906681946,-2.056234778793231,-2.0563390909624495,-2.056498387829942,-2.056714352592256,-2.056988387177971,-2.057321646617768,-2.0577150714635604,-2.058169418775899,-2.0586852926589123,-2.0592631758928404,-2.059903465115698,-2.0606065136443235,-2.0613726892499766,-2.0622024609492398,-2.0657109393601907,-2.0697163772625244,-2.07524564329053,-2.0810965826392094,-2.0870120743038942,-2.0929922814347406,-2.099037376142084,-2.1051475395041876,-2.111322961483318,-2.1175638407627346,-2.1238703845162807,-2.1302428081212867,-2.136681334824459,-2.143186195369421,-2.149757627593578,-2.156395876001068,-2.163101191317722,-2.1698738300331577,-2.176714053934459,-2.1836221296352516,-2.1889802311786988,-2.1925717413521384,-2.1962061923658327,-2.199883388178296,-2.203603017078875,-2.2073646547172947,-2.211167768737355,-2.215011725001599,-2.218895795318484,-2.2228191665124353,-2.2267809506157032,-2.2307801959139173,-2.2348158985479554,-2.238887014364684,-2.242992470718172,-2.2471311779491483,-2.2513020403107706,-2.255539796377831,-2.262114092185935,-2.2687738957519894,-2.2755196362142005,-2.282351716558192,-2.289270513877028,-2.2962763796194863,-2.3033696398288717,-2.310550595374501,-2.3178195221777598,-2.325176671434582,-2.3326222698359462,-2.340156519787911,-2.3477795996325823,-2.3554916638712418,-2.363292843390774,-2.3711832456944206,-2.3791629551377547,-2.387232033170712,-2.3953905185863653,-2.403638427777061,-2.4119757549984597,-2.42040247264191,-2.428918531515509,-2.4375238611341543,-2.446218370018747,-2.4550019460047503,-2.4638744565600987,-2.4728357491125155,-2.481885651386163,-2.4910239717475116,-2.5002504995602592,-2.5095650055491165,-2.522270263889174,-2.5401347075955347,-2.55812027719876,-2.576221123016081,-2.5944323121586095,-2.612749573634595,-2.6311691290471386,-2.64968757690499,-2.668301811542742,-2.687008964983157
-1.9544512719251166,-1.9539671519790207,-1.9531165638113304,-1.9516477126976335,-1.949964283655449,-1.9487417930054525,-1.9482893000950883,-1.9484458128876954,-1.9489785007068638,-1.949694395765875,-1.95027085220811,-1.9495737339660817,-1.9466078411572225,-1.949171702661059,-1.9537158374620862,-1.95368894478566,-1.951159867270118,-1.9541161549975499,-1.9568411411489373,-1.9623668626474928,-1.9686314357135881,-1.9750985575292666,-1.9794066799033962,-1.975362732958863,-1.9707705599886913,-1.966167287027465,-1.9615983533096921,-1.958380660150414,-1.9548369076019152,-1.9509543751519298,-1.9522201716909677,-1.959529663306175,-1.9670122461190607,-1.9719024707884496,-1.973261577148154,-1.975742737958618,-1.9788022739977782,-1.9820973492204783,-1.9854311072881123,-1.988691025773908,-1.9918126187030942,-1.9947602544200078,-2.0013322696750917,-2.001307485230237,-2.0024452756622413,-2.005288294573679,-2.0090144754686623,-2.012724806614082,-2.0164252398767806,-2.0201213171734542,-2.0238181987246815,-2.0275206917161857,-2.0312332783475826,-2.03496014261665,-2.038705195461869,-2.0424720980776714,-2.0462642833457405,-2.050084975409108,-2.053937207467417,-2.057823837901294,-2.061747564848591,-2.063736812945147,-2.069459101953581,-2.0737661698416474,-2.077862493483413,-2.0820074183372865,-2.0862029161404996,-2.090450867263582,-2.094753067065761,-2.0991112316295215,-2.103527002937861,-2.1080019535511605,-2.1125375908344184,-2.117135360780265,-2.1217966514682685,-2.12652279619667,-2.131315076318923,-2.136174723813897,-2.1411029236156436,-2.1461008157258745,-2.1511694971299966,-2.1563100235353514,-2.1615234109485124,-2.1668106371068028,-2.1721726427777357,-2.177610332938766,-2.183124577848602,-2.1887162140202676,-2.194386045105214,-2.200134842696933,-2.205963347061791,-2.211872267804186,-2.2178622844724503,-2.2239340471115003,-2.2300881767676493,-2.23632526595064,-2.242645879057525,-2.2490505527626725,-2.255503966159565,-2.259735877287878,-2.2639967173351825,-2.2682854592782444,-2.272601112063544,-2.277668696469837,-2.283853219491518,-2.290050244889776,-2.2962596495886185,-2.302481311890991,-2.3087151114178663,-2.314960929056307,-2.321218646915097,-2.3274881482868013,-2.3337693176152285,-2.340062040467564,-2.34636620351038,-2.3526816944889886,-2.3590084022096427,-2.3653462165240913,-2.3716950283162115,-2.3780547294902923,-2.3844252129608225,-2.390806372643425,-2.39719810344684,-2.4036003012657092,-2.4100128629740687,-2.4182579487304285,-2.4351135124296124,-2.4522036305899215,-2.469486162945044,-2.4869353587724867,-2.5045341089403226,-2.5189672421721583,-2.528456944001449,-2.5380338281116357,-2.547697594476061,-2.5574479263700742,-2.5672844907809944,-2.577206938824377,-2.5872149061659897,-2.597308013449057,-2.6074858667262313
-1.9387590058573771,-1.9399529111364446,-1.940878386399795,-1.941386499412503,-1.9413518302750525,-1.9408186332822734,-1.9402355055022769,-1.9398101744227327,-1.939367107676845,-1.9391444612068527,-1.9398145614465256,-1.9417777558895049,-1.9448899773930308,-1.9423049557913328,-1.9378155083041861,-1.9378243142688838,-1.9466241802768234,-1.9480367300321662,-1.9447639612236007,-1.9414672360502314,-1.946688299648741,-1.9537923307687342,-1.959452789976567,-1.962961256124818,-1.964134430978229,-1.9634026207654265,-1.9613379817387409,-1.957082638940868,-1.9526331064627476,-1.9482682588476137,-1.9470685794959133,-1.9472585727806675,-1.9519912691629813,-1.9566192355386627,-1.9638128416094909,-1.9730396566586064,-1.9728021196305265,-1.9740475210332828,-1.9781676595614837,-1.9822089741531999,-1.9861807561281903,-1.9939986334039688,-1.9975167501828088,-2.0000772532249136,-2.00154023940005,-2.004629907029222,-2.0066437600714027,-2.008501438588029,-2.010935267533016,-2.015713344382095,-2.0202757494355073,-2.024636656015642,-2.0288102105013905,-2.0328102719941885,-2.0366502181179067,-2.0403428089350557,-2.043900099674496,-2.047333392827559,-2.0506532208118013,-2.0538693514748974,-2.058078638828069,-2.0630965439331246,-2.064056168151314,-2.0658670012661857,-2.0686864480946547,-2.071446546670086,-2.074678169811287,-2.079675799481408,-2.0846418071204926,-2.0895756193987802,-2.0944769463094204,-2.0993457482561366,-2.1041822075143513,-2.1089867036962815,-2.1137597928753844,-2.1185021900330003,-2.123214754485165,-2.127898477934706,-2.1325544747770397,-2.137183974271645,-2.1417883141789735,-2.146368935458222,-2.15092737762845,-2.156811862264339,-2.1627167679913537,-2.1686372982403777,-2.1745732209979476,-2.1805243234468534,-2.186490407738334,-2.1924712879160593,-2.1984667876331847,-2.204476738427556,-2.2105009783977962,-2.2165393511725506,-2.222591705097831,-2.228657892589072,-2.234737769609339,-2.2408311952454594,-2.2469380313609966,-2.2530581423102034,-2.2591913947008475,-2.26533765719653,-2.2714968003511595,-2.2769427265116993,-2.2813094006970838,-2.285700285095854,-2.29011458791806,-2.294551581223048,-2.2990106087129067,-2.3034910966018582,-2.307992569855477,-2.3125146777613272,-2.3170572360476966,-2.3216202994796795,-2.326204293637516,-2.330810269792591,-2.3354404393910597,-2.340099420841189,-2.344797605375952,-2.34956239956616,-2.3544910313291694,-2.360199383634661,-2.370690221314466,-2.3856558142590396,-2.4017143688534013,-2.416435686419372,-2.4228686704169853,-2.4293117147450136,-2.435764720139392,-2.442227588289218,-2.4487002218321656,-2.455182524350049,-2.461674400364396,-2.468175755332063,-2.4803056657872347,-2.496685840225969,-2.513188136513874,-2.5298096038622937,-2.5465473640773904,-2.5633986104500655,-2.5803606066144873
-1.9387590058573771,-1.937917164988291,-1.9370858580178978,-1.9364597997541697,-1.9359587372011502,-1.9351264800415964,-1.9333369760002448,-1.9306206765365275,-1.9277056971258586,-1.9256068334353476,-1.9247281840019816,-1.9249147136675857,-1.9256721671293582,-1.926682969289037,-1.9302637754705074,-1.9334274803846483,-1.938871791790901,-1.9429942360177763,-1.942326190207539,-1.9388346180471772,-1.9382083251772195,-1.9350316314262956,-1.9319537431499159,-1.9289931702188414,-1.9261705685498502,-1.923517982067339,-1.9249828582686912,-1.931452966599268,-1.9381587789745853,-1.945073031067737,-1.9439547743518664,-1.9442904899100872,-1.9469169652574032,-1.9547796061335412,-1.961127228896276,-1.9655356759738614,-1.9698396665825366,-1.969650938784811,-1.966537993196483,-1.9725062643575884,-1.9832984132744294,-1.9900901589368407,-1.9939484486207775,-1.9977623709048826,-2.001539875685058,-2.0020307823074965,-2.002777942965851,-2.005927651624586,-2.0102184116660253,-2.0118102148364474,-2.01329191264448,-2.0146777651265673,-2.015981048752316,-2.0202565195397257,-2.0254691898370702,-2.030745182096882,-2.03608459867033,-2.0414875435371087,-2.0469541235983506,-2.0524844499142665,-2.0569908099541685,-2.0600259116468838,-2.0629823021819407,-2.0650836331512883,-2.0661836056830944,-2.069649812465549,-2.0741527098904684,-2.076809901656004,-2.0794226765403616,-2.0819952167859146,-2.084531366536028,-2.087398030140171,-2.0930347619739424,-2.0987191248639068,-2.1044359274048414,-2.110178454539401,-2.1159432330852987,-2.12172824389455,-2.1275321998115824,-2.1333542160499457,-2.1391936449371016,-2.145049986685217,-2.1509228382111263,-2.155465274416563,-2.1599843493525235,-2.1644864110250763,-2.168973347779313,-2.173447121717767,-2.1779097619555197,-2.182363357172044,-2.186810047592912,-2.1912520166184892,-2.195691482390469,-2.2001306896493107,-2.204571902286925,-2.2092615952440684,-2.214847807259893,-2.2204523648747316,-2.226074604849089,-2.231713905440124,-2.237369683615091,-2.2430413924850487,-2.2487285189396915,-2.254430581465712,-2.260147128132919,-2.2658777347336834,-2.271622003062669,-2.2773795593249866,-2.2831500526620654,-2.288933153785341,-2.2947285537090276,-2.3005359625737514,-2.306355108553773,-2.31218573684106,-2.318027608700122,-2.323880500588008,-2.3297442033344278,-2.335618521377324,-2.341503272049662,-2.347398284913565,-2.353303401138231,-2.359218472918398,-2.3651433629303513,-2.3710779438227716,-2.377022097739879,-2.382975715874574,-2.388998416684889,-2.3979835352083407,-2.407047287796876,-2.41618974148024,-2.4254109434545144,-2.434710920399224,-2.4479238552388645,-2.4640506376827,-2.474686495640825,-2.4812065286049614,-2.4877357624609493,-2.4942741063648866,-2.5035680600428765,-2.520848357494709,-2.53818515962841
-1.922826728847779,-1.9238138494238346,-1.9244234226708812,-1.9246570804748202,-1.9245775018055928,-1.9243279645937306,-1.9240578326562614,-1.9237702340723655,-1.9231387557215185,-1.9214279339946325,-1.9190004042520363,-1.9180225683812975,-1.9184566156147511,-1.9218018523028624,-1.9268009169777751,-1.9329535222266316,-1.9293764804188345,-1.9259740516259538,-1.930748624003416,-1.9383770465604298,-1.933338346580065,-1.927793352784982,-1.9219376218024316,-1.9190118282560389,-1.9195255945852812,-1.9205986115602585,-1.9227436413567893,-1.9275921175859287,-1.9325489287206588,-1.9375102422810504,-1.942422604341962,-1.9397533394663795,-1.940598000767387,-1.9397116516252977,-1.9372907357882492,-1.9372045056795404,-1.9412592075896233,-1.9506583319599262,-1.961623527878998,-1.9634750161067327,-1.9635542634947214,-1.970435445246051,-1.9770375705739762,-1.9833591374078017,-1.989402264586237,-1.9951722951023598,-2.0006773150575907,-2.003779079203939,-2.0050301740603915,-2.0065258170581832,-2.008259394651394,-2.010223226372515,-2.0151070692349893,-2.0172139922206602,-2.018387800207002,-2.020200723108533,-2.023385320628775,-2.0285702055048054,-2.033756340458498,-2.0389370890491136,-2.0441068246334426,-2.049260807640259,-2.054395077986471,-2.059506361099368,-2.0645919858102557,-2.0673666676238334,-2.0686613376816707,-2.070169580202638,-2.072405864689102,-2.0765704068203457,-2.081852097804841,-2.0870346633239976,-2.0895083669097083,-2.0931555899434384,-2.098027982394222,-2.1029542704739743,-2.107931307992583,-2.1129561810438453,-2.11802618987172,-2.123138832019194,-2.1282917867289095,-2.133482900546432,-2.1387101740653147,-2.1439717497461936,-2.1492659007388664,-2.1545910206356593,-2.1599456140855304,-2.165328288200881,-2.170737744692231,-2.176172772669794,-2.1816322420548913,-2.1871150975483866,-2.192620353107282,-2.198147086884621,-2.2036944365915625,-2.2090173970434233,-2.213469458841091,-2.217930378304066,-2.2224024520934984,-2.2268879868163776,-2.231389307472135,-2.2359087717288286,-2.2404487918388094,-2.245011866821593,-2.2496006288406063,-2.2542179097900266,-2.2588668375336716,-2.263550976989933,-2.2682745411940815,-2.273042715208192,-2.2778621686092966,-2.282741895742576,-2.287694651273208,-2.2927395217085778,-2.2979067869988428,-2.3032476766814387,-2.3088551623911395,-2.3149100997882055,-2.321778108355246,-2.3301296461852177,-2.3406741177398045,-2.3528324410059933,-2.361838410930905,-2.3673113099686622,-2.3722570697775236,-2.3800918460827463,-2.3889386980494987,-2.3949109523239898,-2.4008923946251834,-2.4068829484016097,-2.416067807057539,-2.431928493924975,-2.4440896778329777,-2.4535471995094937,-2.4630834468569476,-2.472698358467529,-2.4823918496693,-2.492163812524308,-2.5020141035717316,-2.511942590439787,-2.5219490710704524
-1.9228267288477785,-1.9222105404077174,-1.9216608160060888,-1.9212188496338063,-1.9208372203545396,-1.9204077992124557,-1.9198419659793806,-1.9191798468705068,-1.9186756946751595,-1.9186112875538974,-1.9182727335349727,-1.9160356907838463,-1.9156418413817278,-1.9204947209343826,-1.9245953337241954,-1.9245063523495474,-1.923231533742379,-1.9233754880176983,-1.9232833155667493,-1.9213189648893878,-1.919997689319975,-1.9192226233836749,-1.9189109368244113,-1.915871594723506,-1.913848118646907,-1.918769870185776,-1.9227317872738185,-1.9261069820024272,-1.9299715537640993,-1.9337819395266447,-1.9371523413153484,-1.939617182242553,-1.9356437213938307,-1.9316322948627584,-1.933237459498526,-1.9364464573688862,-1.9396320637858124,-1.9453902859191885,-1.9495909005083052,-1.9563994363963229,-1.9605030791125175,-1.9626254150721052,-1.9670719074129985,-1.9715915732332905,-1.9761755707653257,-1.9808225740310061,-1.9855322418623718,-1.9903045062342648,-1.9951394017462447,-2.0000370064795745,-2.0049974169179743,-2.010020736300586,-2.012408749676697,-2.014806715703216,-2.0174073863519335,-2.0195127586194372,-2.0231765601597154,-2.026324756740114,-2.029635325962137,-2.033098539369071,-2.036705008002084,-2.0404457418566597,-2.0443121902599586,-2.048296266000977,-2.052390356076792,-2.0565873217646966,-2.06088049046392,-2.0652636414289,-2.0697309871794687,-2.0742771520494285,-2.078897149039722,-2.0835863558840995,-2.0883404910158814,-2.091955485600178,-2.0943788002181067,-2.0967808858927737,-2.0991641318564813,-2.101530759422978,-2.1038828383212715,-2.106222301548936,-2.1085509588999973,-2.1108705093132087,-2.113182552177779,-2.1154885977261904,-2.117838017277469,-2.1225044262103507,-2.1271846427216206,-2.131878283260533,-2.1365849776368515,-2.1413043686902067,-2.1460361119275055,-2.15077987513836,-2.155535337996555,-2.1609859002415557,-2.1667072614085026,-2.172475876769229,-2.1782920639918677,-2.1841561461773984,-2.190068451325061,-2.1960293117967438,-2.2020390637808918,-2.2080980467565032,-2.214206602957744,-2.2203650768398155,-2.226573814546653,-2.232833163381125,-2.239143471278312,-2.245505086282556,-2.251918356028896,-2.2583836272295352,-2.264901245165978,-2.2714715531874825,-2.278094892216413,-2.284771600261156,-2.291502011937145,-2.298286457996606,-2.305125264867592,-2.312018754202832,-2.319934307281534,-2.32829489343986,-2.3367329567345467,-2.345248694213376,-2.3538422897392977,-2.362513913059349,-2.371263718898891,-2.3770967075869294,-2.3819062096868535,-2.3867086550226833,-2.3915421257449605,-2.4003451285301467,-2.4128825442977275,-2.4188911198479914,-2.424908619189203,-2.4309349927898536,-2.4390299211616853,-2.452085970698952,-2.4691848051847414,-2.4863461948188963,-2.500821470355769,-2.507377765460183,-2.51394290351838
-1.90666434646491,-1.9076247806369757,-1.9082117570795363,-1.9084892929809614,-1.9087502892727755,-1.9093276255310638,-1.9103237952265104,-1.9115417514710251,-1.912502632128188,-1.9125709021219124,-1.9116655257542854,-1.9107367572018834,-1.9118466506425635,-1.9106099615565313,-1.9088237808040698,-1.907088604317562,-1.9139127806154033,-1.9194708416372248,-1.9173132212507527,-1.9140609278400387,-1.91092896581784,-1.9088031307195266,-1.908593254135516,-1.9104797495937786,-1.9128401325390623,-1.9180535369190175,-1.9210428191642424,-1.9204150526753931,-1.9219663577610553,-1.923535970384227,-1.9252160237480886,-1.9299498742702068,-1.9321754652470964,-1.9310628356629789,-1.9331127036616629,-1.9326089101376276,-1.9387364983490063,-1.9414334757777285,-1.9489804542912055,-1.9538550169248237,-1.9581479353486206,-1.9574730006410865,-1.9577291684917073,-1.9615356801352035,-1.9655271057333725,-1.969699106205963,-1.9740429574020029,-1.978545753303824,-1.9831913084731847,-1.9879614596469304,-1.9928373987420587,-1.997800764565667,-2.0028343806813202,-2.0079226567303188,-2.0130517342866003,-2.0182094679625635,-2.020598456930731,-2.021654358213011,-2.022691872904442,-2.023740131225391,-2.0256967772512717,-2.0309523602436554,-2.0364253287856835,-2.0419282673906745,-2.04744435668984,-2.052959524210209,-2.0584434523259807,-2.0637929068874357,-2.0684923681560132,-2.0713406835983386,-2.073148095778542,-2.0747666973720476,-2.076369157406414,-2.077997908556102,-2.0796674406963196,-2.0813837998147164,-2.083149821217421,-2.0855948884060127,-2.0901527421612505,-2.0947274761170336,-2.099318610162154,-2.103925677438446,-2.1085482248103125,-2.1131858131205217,-2.1177900766380238,-2.1200883489754,-2.1223847125704345,-2.127633100330266,-2.1330772362267103,-2.1385668640968425,-2.144102257896701,-2.149683700177598,-2.1553114815662444,-2.160302191653896,-2.165080138331513,-2.1698688909126034,-2.1746681725397323,-2.1794777162190893,-2.184297264433545,-2.1891265687658605,-2.1939653895330515,-2.1988134954325904,-2.203670663200877,-2.2085366772842683,-2.213411329522737,-2.2182944188462135,-2.22556509993551,-2.2330147663333686,-2.2405388839395983,-2.2481377281475665,-2.2558115738037348,-2.263560694076395,-2.2713853593356315,-2.279285836045215,-2.2872623856671255,-2.295315263579618,-2.3034447180098008,-2.3116509889817736,-2.3189672424389296,-2.3259710403664475,-2.3330304527113017,-2.3401457777280035,-2.3473173068051216,-2.354545324083434,-2.3618301060871114,-2.3691719213683613,-2.376571030165798,-2.384027684076922,-2.3915133230748213,-2.399114588560345,-2.4067452963770504,-2.4144344632440218,-2.4221822931518506,-2.4300291304629202,-2.4378547063488427,-2.4480669071045855,-2.4571406250166894,-2.466251607312635,-2.475400382000938,-2.484587472584794,-2.4938133979592543
-1.9066643464649098,-1.906004026189821,-1.9052111710338593,-1.9043524449757234,-1.9034047486948038,-1.9023250243290843,-1.901175534388222,-1.9001484284687205,-1.8996482956417786,-1.9004949868731655,-1.9030442254801005,-1.9061216954044031,-1.9058705872868265,-1.9033167751385336,-1.9008476914176242,-1.906385955306091,-1.9053258248863827,-1.9038314659457436,-1.9027657549885997,-1.9023781702171214,-1.9028422818244577,-1.9041951485382225,-1.9063524783235861,-1.9091565816361191,-1.9124031283664287,-1.9157475483694024,-1.9185295256991164,-1.9189565879219168,-1.917515943207822,-1.9174591933118483,-1.9220754317330746,-1.927032068910076,-1.9289871365720739,-1.9293788696944172,-1.9277232759228764,-1.928648335443606,-1.9334088005866028,-1.9413109573986964,-1.944332978520825,-1.9474127399405163,-1.9506703501740807,-1.9541080954884376,-1.954606893727693,-1.9518070627226638,-1.9490887076082177,-1.9489462499947305,-1.953283401279985,-1.9575513267693567,-1.9617600557361166,-1.9667376567936994,-1.971921462510876,-1.9771402229299266,-1.9823918198888593,-1.987674320014181,-1.992985913650021,-1.998324823137486,-2.003689118919876,-2.009076214298286,-2.014480834219433,-2.019879291237806,-2.0243786987565056,-2.0255925269731634,-2.0266054274499297,-2.0276065242747396,-2.028611734874386,-2.032402863857474,-2.036718524126243,-2.0410569898558766,-2.045417878275429,-2.049800753009146,-2.0542051395087206,-2.0586305372386504,-2.063076429276915,-2.0675422898564455,-2.072027590264605,-2.076531803432263,-2.0810544074763087,-2.0849669163457643,-2.0868357939014297,-2.0887567885945515,-2.0907769538365026,-2.0959094872029587,-2.1010858784111486,-2.1063063270086264,-2.1115710446700566,-2.1168802547053263,-2.122234191563136,-2.1246804109891753,-2.1269766412061206,-2.1292745611411275,-2.131575297239637,-2.133879952323169,-2.136189614008782,-2.138505364107939,-2.141880376088478,-2.1484567189025934,-2.155104591229211,-2.1618241830902845,-2.168615698328619,-2.175479353352318,-2.1824153758909905,-2.1894240037632517,-2.1965054836549944,-2.2036600699080786,-2.2108880233190455,-2.218189609947723,-2.223185750983576,-2.2280851381841966,-2.2329923989522733,-2.237907357794262,-2.242829844980716,-2.2477596963259114,-2.252696752994476,-2.2576408613632273,-2.265148696835268,-2.2735688716509843,-2.282014335707456,-2.2904856919893675,-2.298983540748423,-2.3075084794029426,-2.31606110244352,-2.3246420013437463,-2.3332517644751247,-2.3418909770253173,-2.350560220918971,-2.3592600747404133,-2.3679911136575824,-2.376753909346605,-2.385549029916463,-2.396324658174848,-2.4032384998435936,-2.4121339668967736,-2.421063994065211,-2.4299889797948784,-2.4369701971954116,-2.445779645264148,-2.453763958074885,-2.4618077952235766,-2.4699112959017366,-2.4780745879061725,-2.4862977875110537
-1.8902821131060334,-1.891062458342186,-1.8915354254769503,-1.891628369713742,-1.8913057135169384,-1.8907289314192322,-1.8909413719991472,-1.8920213326523228,-1.893235597600638,-1.8944804085836577,-1.89789758857461,-1.9013544524223036,-1.9031655943311265,-1.9021659111094606,-1.9001751033116752,-1.8975626726543227,-1.8949853918620851,-1.8926411816179143,-1.890572422570463,-1.89018054049998,-1.893186181906875,-1.8972510783449317,-1.9019990452066375,-1.9072303022265675,-1.909664106406181,-1.9033956726201628,-1.9014573289052301,-1.9043326940677137,-1.9068272891175688,-1.9128196526502814,-1.9192574827381776,-1.922211529971206,-1.9256710529281746,-1.9289422870802764,-1.9244650218147505,-1.9253001523475544,-1.9285153461161402,-1.923891464866628,-1.9192292855542807,-1.9213036670130503,-1.9260788359954293,-1.9308067429662825,-1.9354618103194619,-1.9400378533335205,-1.9445324392992662,-1.9464594487223987,-1.9514210038533313,-1.9564846143821044,-1.9615911601871165,-1.9659211114683885,-1.970046369697305,-1.9741471375903945,-1.9782335619596836,-1.9823143483577779,-1.98639671130951,-1.9904864666801476,-1.9945881946140664,-1.9987054252261278,-2.0028408194827163,-2.006996331815471,-2.011173349625435,-2.0153728095339702,-2.0195952924753366,-2.023841100556445,-2.0281103187022507,-2.0296281469448667,-2.0306610627663524,-2.0317152355486945,-2.0327952542915746,-2.037170200738606,-2.041829526785633,-2.0465314496735116,-2.051276005370098,-2.0560632467262696,-2.060893243149861,-2.0657660802413664,-2.070681859400028,-2.075640697406994,-2.080642725990687,-2.0856880913783282,-2.090730025537529,-2.09275550862031,-2.0948331708505346,-2.096962904415105,-2.0991445793577954,-2.101378055600571,-2.103663190961415,-2.10599984674381,-2.1083878919037216,-2.1108272065165474,-2.1162870546236725,-2.122578858533547,-2.1289415956350712,-2.1353753878537454,-2.140828289590624,-2.1431594959804086,-2.1455001245016545,-2.1478513750598403,-2.15021453844102,-2.1525910434332753,-2.154982528847629,-2.1577092102548683,-2.1658564959505213,-2.174021048295538,-2.1822034913930404,-2.1904044491412824,-2.1986245449046384,-2.206864401217167,-2.215124639515235,-2.223405879896084,-2.231708740899436,-2.240033839309668,-2.2483817899762295,-2.2567532056502215,-2.2625918730409373,-2.267549645547019,-2.2725140478987784,-2.277485459311047,-2.29099549490905,-2.30383238820299,-2.3145116615089,-2.32299285076197,-2.3300358824891907,-2.336325822915853,-2.3422352757368246,-2.347948017848113,-2.354039876134315,-2.3693275693963662,-2.384763877137134,-2.3943770398332522,-2.4011450787081414,-2.405976050517067,-2.410818565299226,-2.418084695634588,-2.435051855159816,-2.443014194788545,-2.449066953563228,-2.4551284469119574,-2.4611986534252015,-2.4672775567023426,-2.473365145173389
-1.8902821131060321,-1.8899006976848713,-1.8895483090113194,-1.8893648443167104,-1.8894371172910394,-1.8897423430330116,-1.889638441531703,-1.8897947816718994,-1.8913414735955882,-1.8934765908586024,-1.8931404812980757,-1.8921483100421126,-1.891077009690917,-1.8922398983839792,-1.8971239813960368,-1.8950338335486965,-1.8918084847812089,-1.8894593429222573,-1.8888062464838438,-1.8887924614991296,-1.8875651176980908,-1.8896071525941451,-1.8915095719647794,-1.8935062404277418,-1.8958691598447133,-1.8985697686662224,-1.8971702619160076,-1.8938430245296443,-1.9032857529639564,-1.9081781979296717,-1.9078986084009468,-1.906676692091052,-1.9051559232713533,-1.9085432613027424,-1.9171460127561681,-1.9239132960579035,-1.9202222522596497,-1.9166373036462097,-1.9161809579787252,-1.9175451318531331,-1.9221721037759425,-1.9268851447944741,-1.9316716950181019,-1.936524237636055,-1.9414366433022907,-1.9464037206678348,-1.9439259387043135,-1.9455668086303526,-1.9492695606075356,-1.953016720834522,-1.9568083790563966,-1.9606445473233902,-1.9645251790898013,-1.968450184431651,-1.9724194423167358,-1.9764328105753675,-1.9804901340367975,-1.9845912511757036,-1.9887359995319507,-1.9929242201107122,-1.9971557609300543,-2.001430479853706,-2.005748246824319,-2.010108945594748,-2.014512475040412,-2.0189587501236095,-2.0234477025701882,-2.027979281310004,-2.0325534527245885,-2.0339057286663853,-2.03505141593328,-2.0362373320783353,-2.037468863373064,-2.0387518864161756,-2.0400929017571,-2.0414991848298336,-2.04297895683298,-2.0445415766577497,-2.0463056218787155,-2.051746977403397,-2.057259780453444,-2.062843817567402,-2.0684989111514698,-2.0742249179979293,-2.0800217278139845,-2.0858892617609683,-2.0918274710060274,-2.0978363352878384,-2.1039158614973976,-2.1100660822731427,-2.1133176851571065,-2.1158592409438635,-2.118451811197251,-2.1210953666309935,-2.123789927696291,-2.1265355963507213,-2.129332623876228,-2.1321815737269025,-2.1350837812737136,-2.1414639436092404,-2.1495785672661647,-2.157390958655806,-2.159818815173823,-2.162269441170595,-2.1647476846373763,-2.1708286430719057,-2.177927998159523,-2.185083162537307,-2.1922868521589685,-2.1995331555253204,-2.2068171246563346,-2.214134553951323,-2.221481835959647,-2.2288558567731904,-2.236253915834136,-2.2468870983399656,-2.261981800916671,-2.2768107489181104,-2.2824620484806992,-2.2874455116058856,-2.2924350588987954,-2.2974305823254446,-2.3024319677254477,-2.3091131911056757,-2.3239261588254165,-2.3389045500467165,-2.3535580330132952,-2.359116847261315,-2.364654387938681,-2.3701892529749014,-2.3757334833342223,-2.3843605666936383,-2.401186803773799,-2.4156733778582917,-2.4205411391588134,-2.425422480704594,-2.430318076852003,-2.4352286993034054,-2.440155272890153,-2.4450989399688967,-2.450061140843359
-1.8736906432591878,-1.874308902866187,-1.8750611483790771,-1.8759999446822975,-1.8771035092585946,-1.878258718872257,-1.8791778431884874,-1.8792855251944995,-1.8781892599623418,-1.876408573984083,-1.876640027779585,-1.8803914682383063,-1.885281343226963,-1.888710527928476,-1.887853967441213,-1.8866453702620785,-1.885518207182976,-1.8846902227947404,-1.8845924068305533,-1.8856606404165828,-1.8872829058268081,-1.886052098910404,-1.8850592946983562,-1.8842962748038345,-1.8837434001048257,-1.8833663032824088,-1.8849896803750639,-1.8913191805448095,-1.8872400559543325,-1.8862905961550296,-1.8895628234959632,-1.8932097070560143,-1.8999718376952064,-1.9066201085441512,-1.9169957606877006,-1.918969344090962,-1.9138342200435443,-1.9113456795059975,-1.9141320863611018,-1.9174765271819239,-1.920850812971247,-1.9242598262665491,-1.9277067549869311,-1.9311937673357866,-1.9347223722935605,-1.938293628344952,-1.9419082730934911,-1.9414946881502544,-1.9391723832387027,-1.9369661278702912,-1.9348836917719099,-1.932933788061486,-1.9316506200652386,-1.9350118033791461,-1.9384662687406187,-1.942012585014398,-1.945649354213639,-1.9493752160316429,-1.9531888516995175,-1.9570889872191846,-1.9610743960178438,-1.9651439010691143,-1.9692963765259448,-1.9735307489100178,-1.9778459979017642,-1.9822411567736513,-1.986715312507567,-1.99126760563486,-1.9958972298349589,-2.0006034313257084,-2.005385508075701,-2.0102428088659727,-2.015174732225649,-2.0201807252633914,-2.025260282414011,-2.030412944117156,-2.0356382954428645,-2.040935964676706,-2.046197752339776,-2.0479597660519593,-2.0498416992588977,-2.0518596336160515,-2.0540317870524847,-2.056378524248503,-2.0589221586837834,-2.061686447631288,-2.064695685952806,-2.067973348467002,-2.07154032921904,-2.0754129728366535,-2.079601242763205,-2.084107442978224,-2.0889258319604127,-2.0940432400013127,-2.101109398483047,-2.1091532214926763,-2.1172099732580816,-2.1252802663932853,-2.1333647169287184,-2.1380430110567668,-2.1410746231359883,-2.1443491093173463,-2.1500245342576014,-2.1568423635058793,-2.1637947725072237,-2.1672612070085044,-2.169823384160535,-2.172460463001461,-2.1752314319150923,-2.1782873494237363,-2.181999039693995,-2.1867817868531425,-2.2015065542806656,-2.2165710947689603,-2.2317169553167138,-2.2436736628488028,-2.2511130489796254,-2.2585702904091347,-2.266043850775289,-2.2735324623615516,-2.2810352903368063,-2.2885530219309653,-2.296116627073359,-2.307439102822584,-2.3124518781890284,-2.3186989505516804,-2.326262199995304,-2.3338326392757405,-2.341409963171855,-2.3509329873965754,-2.3676084477727284,-2.3812951961048374,-2.3868800304154294,-2.392491986523046,-2.3981339296498447,-2.4038078990368907,-2.409515297764053,-2.4152570049660813,-2.421033433298803,-2.4268445433192922,-2.4327440819537807
-1.8736906432591873,-1.8735900154947636,-1.8732622735742135,-1.8727021567249398,-1.8719825289465488,-1.8712454411743784,-1.8706853955913578,-1.8705553077543033,-1.8711707730935636,-1.8726947082593275,-1.8731043213896483,-1.8712519554553708,-1.8698504186088165,-1.8698566910839869,-1.8710456844308943,-1.87274897689296,-1.8746254799613196,-1.8764119189284298,-1.8776747336003383,-1.878007245588667,-1.8777950330467688,-1.8774526569666667,-1.8763103355945434,-1.8739916786505608,-1.8736631562957773,-1.8778960340844275,-1.88308311267132,-1.8825979047571393,-1.8826991916005458,-1.8861394149647874,-1.886747013394206,-1.8913247866134895,-1.8980698179990152,-1.9035895133265905,-1.902072801643117,-1.9041542291032232,-1.9074937062270363,-1.910809665891971,-1.9131649726525108,-1.91417086762009,-1.9094494942152873,-1.9047850112422973,-1.9034939481701671,-1.9058416388243578,-1.908296900614546,-1.9108585435132277,-1.9135252467827948,-1.9162956075094506,-1.9191681715662519,-1.92214145462697,-1.9252139574646803,-1.9283841778181738,-1.931126384935161,-1.9294730390900143,-1.927987211456604,-1.926684481268302,-1.9255825100468587,-1.9247005364543677,-1.924058154756594,-1.9236732361849789,-1.9235591813210429,-1.9237221844557504,-1.924159523873714,-1.924859659866595,-1.925804126532717,-1.9269704112483406,-1.9283347943218794,-1.9298744691441023,-1.9315687676159592,-1.9333996482693836,-1.935351708345104,-1.937411947823093,-1.9395694383862043,-1.9418149832171725,-1.944140808086033,-1.9505864367899146,-1.957884561909681,-1.965788768103986,-1.9736971684132782,-1.9816099870838362,-1.989527506379714,-1.9974500581207735,-2.005378016633089,-2.0133117928271176,-2.021251829185772,-2.0291985954937672,-2.037152585176144,-2.0451143121416333,-2.0530843080475805,-2.0610631199193623,-2.06905130806994,-2.077049444274972,-2.0850581101668766,-2.09307789581737,-2.099440517668643,-2.1050944356591046,-2.110979598756492,-2.117069993754383,-2.1233398053978094,-2.12976257739163,-2.1363024730353004,-2.1427708755681953,-2.1469938925386924,-2.1502163626744935,-2.1534343289210716,-2.156690808632572,-2.1599931322301757,-2.1633435744035046,-2.1667430799443035,-2.1706736221319285,-2.175836764471362,-2.1865590406220203,-2.19238834847913,-2.1983578154548242,-2.204474506353235,-2.210657115773856,-2.216871955024836,-2.2237357217149234,-2.237517198595155,-2.251481728708573,-2.265624745533168,-2.2799403529536546,-2.294392550547819,-2.303589388968622,-2.3111427157189706,-2.3174701873878134,-2.3224939269427294,-2.327522996260235,-2.334336803658629,-2.3489937750604697,-2.3565836716602826,-2.364179266816808,-2.3717801983918023,-2.37938612953777,-2.386996747927922,-2.3946117642417923,-2.4022309104257733,-2.4098539379465382,-2.4174806161291515,-2.425110730615622,-2.432689819021011
-1.8569009233286058,-1.8575872355265841,-1.8580219059127143,-1.8582468503472986,-1.85866161138742,-1.8595603135134222,-1.8607158494699956,-1.8619206159391983,-1.8629845137323218,-1.8637829330407458,-1.8643791678737043,-1.8648814954506534,-1.8650838614549479,-1.864432371669945,-1.8634313015747943,-1.8642789895414764,-1.8663441946146626,-1.8684885230934372,-1.8705528050745257,-1.8723454930400312,-1.8734742907985262,-1.8735495308596941,-1.8728486836964446,-1.8718850310499082,-1.870951540959224,-1.8700237842357708,-1.87481958262648,-1.8790592028297706,-1.880593542525443,-1.8769623315140784,-1.8826570740545099,-1.8878951649318996,-1.8907072830615714,-1.896806661793291,-1.9007055688177465,-1.9012135944053117,-1.9063234978664179,-1.9085660969464782,-1.9129951589922534,-1.9098074277448585,-1.9065666793156864,-1.9034447223137583,-1.9004435980561927,-1.897565428752152,-1.8948124274644553,-1.8932497687289975,-1.893195365644731,-1.8932503517409767,-1.8934079734434044,-1.8936604330872897,-1.8939987356541228,-1.8944124873860757,-1.8948896486258415,-1.8954162563288033,-1.8959761573287202,-1.8965508374113353,-1.8971194954327957,-1.8976595822137725,-1.898148052079218,-1.8985634683749333,-1.8988887756144193,-1.8991140587783701,-1.8992382804981627,-1.899269239436218,-1.899222071910097,-1.8994811359818113,-1.9005686704555058,-1.9016602506246703,-1.903071415252011,-1.909908785829163,-1.9167293648364552,-1.9235333088063,-1.9303207922893275,-1.9370920049565195,-1.9438471489976268,-1.9499843938524146,-1.9573100888096522,-1.9640183317578055,-1.9707113968713312,-1.9773895183913535,-1.9840529321596587,-1.9907018743146223,-1.9973365800568736,-2.0039572824531273,-2.0105642112436932,-2.017157591614044,-2.023737642883653,-2.030304577054023,-2.0368585971420172,-2.0433998952010075,-2.0499286498980407,-2.0564450234645433,-2.062949157762091,-2.069441169089294,-2.0759211411771075,-2.0823891155369703,-2.0888450778681387,-2.0952889384683173,-2.10172050328467,-2.1081394299235403,-2.114545158661011,-2.1209368002549973,-2.1273129456467514,-2.1336713266882996,-2.1400081741746093,-2.1463169124037607,-2.1525852609509495,-2.158788080856665,-2.1648675069753454,-2.170192121921536,-2.1736909733859413,-2.1799428360426947,-2.1832402922629184,-2.1861912850773453,-2.1890127716560652,-2.1967392604327713,-2.210141640968488,-2.2231032023296513,-2.2293426205256113,-2.2355855694605435,-2.2418292753223295,-2.248072005056591,-2.2543126408165186,-2.260550446175982,-2.268799953019432,-2.285051272530924,-2.3013931309566487,-2.317822593023314,-2.332557297537538,-2.337596735667541,-2.342641218144678,-2.3476906549732512,-2.3527449585788847,-2.35780404372329,-2.3628678274224635,-2.3679362288681367,-2.373009169352508,-2.378086572196025,-2.383168362678187,-2.388254467971167,-2.393344817076175
-1.8569009233286053,-1.8567794052734794,-1.8568648664972391,-1.8571354072800437,-1.8572195928432431,-1.8568531533228774,-1.8562988730510428,-1.8558138114115819,-1.8556312592064415,-1.8558231864188197,-1.8562003990122744,-1.8566263989453606,-1.857242965582041,-1.8587260687282563,-1.86079039302441,-1.860871372197082,-1.8626503503859955,-1.8640834812753748,-1.8641574404245738,-1.8625144585357887,-1.8595404204729906,-1.8578985323631105,-1.8621378290951656,-1.865606594330625,-1.8656552514195397,-1.869030559795789,-1.8692518887135132,-1.8697739160553244,-1.8725271960119305,-1.874433960871685,-1.8790691132794417,-1.8820120261444768,-1.8898331832673443,-1.892691075181782,-1.8962202652612439,-1.9006468797095561,-1.9042642463914814,-1.9084961430576657,-1.9030713033553837,-1.8975921648267782,-1.8991248152779217,-1.9012548000525127,-1.900231449970785,-1.8958115737153296,-1.893419378910809,-1.8921868799010049,-1.889691093190158,-1.887327307537872,-1.8850975694292418,-1.8830035701823764,-1.8833435113432702,-1.8844014920851226,-1.885463597552504,-1.8865291518077052,-1.8875976227748346,-1.8886685973517785,-1.8897417606088482,-1.8908168783800032,-1.8918937826276625,-1.8929723589776755,-1.8940525356794595,-1.8951342725601763,-1.8962175453408174,-1.8973023002462706,-1.8983880708514242,-1.8991092240967453,-1.898963470552832,-1.8987942968073346,-1.902753956246618,-1.9038497322818164,-1.910545313530043,-1.9184241666063335,-1.9263078679556718,-1.9341959678179788,-1.9420881887660402,-1.9465402979685815,-1.9490077801616696,-1.9515383491107243,-1.9541277263494559,-1.95677214898742,-1.959468280961491,-1.9622131422499225,-1.9663823214205765,-1.9725994754233775,-1.9786424660505535,-1.9844874348398553,-1.9901099840461336,-1.9954865308356977,-2.0005960654642814,-2.0054221177278295,-2.0099545863853656,-2.0141910143127335,-2.0181369696585127,-2.021805420127536,-2.0252152689958027,-2.028389424517783,-2.0333613459686393,-2.0383157856548157,-2.0432490646704626,-2.048161883169261,-2.053054918322235,-2.0579288250171754,-2.062784236542906,-2.073289418660388,-2.0867204205588084,-2.1003808895886027,-2.1142603264174977,-2.1283482829010874,-2.142634088970534,-2.1571064684552215,-2.171752965837035,-2.177239812127161,-2.180838766923475,-2.184487940103958,-2.188187419841974,-2.1919372815287823,-2.1957376070339203,-2.199588465399021,-2.2034899295523562,-2.2074420720554273,-2.2114449660599176,-2.2206197954930635,-2.236581076140939,-2.2526421884143977,-2.2667849306786305,-2.273015767899823,-2.2792427436842555,-2.285465722738507,-2.291684626143621,-2.297899415991134,-2.304110084614957,-2.3103166469017715,-2.3165191347053296,-2.3227175927267414,-2.328912075434669,-2.335102644734936,-2.341289368188389,-2.3474723176352406,-2.353651568124896,-2.35982719707811,-2.3659992836283976
-1.8399243240297294,-1.840442155041639,-1.8413244626900724,-1.8426652975921025,-1.8443291782615439,-1.8461441354714268,-1.8479126454714123,-1.8493922651075079,-1.8503136727244236,-1.850595160711228,-1.8505612287510034,-1.851544547378989,-1.8547112512878448,-1.85714260608775,-1.8587580574686644,-1.8605955692472989,-1.8595583641882922,-1.8582850281911445,-1.8572767270746615,-1.856832533405789,-1.857079661507198,-1.857875795296875,-1.8591359684291535,-1.8607168787140762,-1.862597196453779,-1.8647509473400972,-1.8671540800669446,-1.8686734747615725,-1.8683740262202493,-1.8737017467915291,-1.8747406703352736,-1.8808073055406438,-1.8854279456533771,-1.8907560028727446,-1.8960216314655136,-1.9001261966500886,-1.8993321852653775,-1.898139229599629,-1.8970739326364838,-1.897103965157175,-1.8953363307502198,-1.8946647821198144,-1.894123188330217,-1.8937091468531924,-1.8915403165305036,-1.8874287003108363,-1.8834853914254328,-1.8802039016883956,-1.8812435315394456,-1.8822905048996523,-1.8810464611135627,-1.879226665285636,-1.8775437134911268,-1.8759961355447798,-1.874581434156921,-1.8732961566458417,-1.8721360618063352,-1.8710963606093667,-1.870171996061097,-1.8709795108374254,-1.8735857849042545,-1.876118182469876,-1.8785796352778168,-1.8809729892449376,-1.883301002806797,-1.8855663461530456,-1.8893457829916136,-1.8962171178080587,-1.8986205797368438,-1.9026719725980643,-1.9049476337755264,-1.9060477396592928,-1.9071501365533694,-1.9115566297902757,-1.9172545205418128,-1.9229072182812996,-1.9285161248013771,-1.9340826094199792,-1.9401904546272406,-1.9469001817870597,-1.953513257050359,-1.9600134219978735,-1.9650040521911751,-1.9678385838643853,-1.9719681222230985,-1.977240466158026,-1.9824811880940076,-1.9876913211641343,-1.9928718668170415,-1.9980237954707138,-2.003148047200086,-2.00824553245017,-2.013317132767435,-2.0183637015432105,-2.0233860647637396,-2.0283850217621797,-2.031352819694756,-2.0341307043164676,-2.0367473754296253,-2.0392253753907883,-2.041585120099527,-2.047159265251356,-2.0600986405048847,-2.067621765257639,-2.0724420032409543,-2.0772455229292026,-2.0854601006458986,-2.09694173780882,-2.1086542133637955,-2.120593183688788,-2.132754297780212,-2.1451331931437263,-2.1577255007028593,-2.170526851978172,-2.183532885926482,-2.1917873692115446,-2.194550117546483,-2.1973182321555633,-2.2001013899144084,-2.2029057201478928,-2.205735538839781,-2.2154986856297114,-2.2196033058945654,-2.22375890310537,-2.227965554624886,-2.2322233388747157,-2.236532335252159,-2.2408926240262814,-2.2453042862195547,-2.2497674034795847,-2.2542820579441507,-2.258848332101825,-2.2634663086498286,-2.268136070350384,-2.272857699886376,-2.277631279717047,-2.2824568919341552,-2.2873346181189675,-2.2922645392003536,-2.297246735314167,-2.302281285664058
-1.8399243240297292,-1.8400412789445733,-1.8398882071828087,-1.839368706959939,-1.8386058217135413,-1.8377938547654225,-1.8372250917713142,-1.8374423162107552,-1.8392293934803399,-1.8425111077668088,-1.8464032185025405,-1.8492095773723878,-1.8494188406682166,-1.8493312572093452,-1.8493262003477833,-1.8494268043026074,-1.8495779887280621,-1.849645092962008,-1.8493918719252131,-1.8486028821663636,-1.8532139079801175,-1.855814429901207,-1.8517341358695303,-1.8516473680258478,-1.8603254648185865,-1.859944056919188,-1.8546573688773988,-1.8590512522555627,-1.8654833053522932,-1.8698093326795655,-1.8695846495878026,-1.8800666047760919,-1.8846423456798196,-1.8867123379538668,-1.8884215974471839,-1.8900324632919916,-1.891669646109745,-1.8933824546499143,-1.8951910352045636,-1.8961392741270933,-1.892077719388142,-1.8865407978321214,-1.8809909543711347,-1.8761569283135506,-1.877147077645704,-1.8781534843673537,-1.8791732278572753,-1.879717534375674,-1.8761312546287865,-1.8727319845340127,-1.869524686771031,-1.8665140167309469,-1.8637044496890836,-1.861100391473648,-1.8587062894983892,-1.8597541988046362,-1.8626868905601497,-1.8655331945857316,-1.8682963454082664,-1.8693579234203948,-1.8686493572255014,-1.8680419630617415,-1.867531985235731,-1.8686289058125893,-1.875551706993727,-1.8824573289972828,-1.8877716012073074,-1.889919262223419,-1.8948050776296737,-1.8984567447282972,-1.8983145152226624,-1.9000195071422283,-1.9058121129311063,-1.9082549137099272,-1.912647999402085,-1.9196164580284938,-1.9265366546092912,-1.9333984004589757,-1.9396080081453417,-1.945093623122856,-1.9505407223185105,-1.9559505394013763,-1.9613242737936087,-1.9666630908612515,-1.9707145271550996,-1.97362985865973,-1.976582716996074,-1.9795713824076557,-1.9825942597964232,-1.9856498645081548,-1.9887368103410292,-1.991853799360406,-1.9949996131899403,-1.9981731055167091,-2.0013731956007175,-2.004598862620261,-2.007849140717069,-2.0111231146306827,-2.01441991583184,-2.022082368868837,-2.0344830298787646,-2.0438450360547344,-2.0460252546844413,-2.0524488082506585,-2.063207137071012,-2.07421367909747,-2.082032877734664,-2.086804602648873,-2.0915612148310982,-2.0963032141832305,-2.1010310839128055,-2.1057452910863543,-2.1104462871758622,-2.1151345086016646,-2.1198103772758663,-2.127137111393404,-2.14242796161501,-2.157839479661194,-2.173367978947479,-2.1890098598052905,-2.2047616083458665,-2.208594177820258,-2.2114844139847545,-2.2144087067909934,-2.2173693374338983,-2.2203684946335738,-2.2234083299963125,-2.226490995286044,-2.2296186685314474,-2.2327935730056185,-2.236017991511014,-2.239294277482591,-2.2426248638799007,-2.2460122705149987,-2.2494591102675954,-2.2529680945227253,-2.256542038098112,-2.2601838638885434,-2.2638966074284954,-2.26768342154938,-2.271547581273426
-1.8227726133558186,-1.8230953976005826,-1.823537992120061,-1.824322981889326,-1.825437540888795,-1.826921632949811,-1.82871797641082,-1.830456149509251,-1.8314003661918088,-1.831487764744299,-1.833870939226569,-1.8365693750428642,-1.8389514033148624,-1.8407741102093689,-1.8417431949374308,-1.841716122071461,-1.840803183854827,-1.8392398696581678,-1.842929427057842,-1.848189332279198,-1.847329838181789,-1.8461832098837012,-1.8457231649770827,-1.8475397404260683,-1.8480749635283886,-1.8509187054909662,-1.8534449320778743,-1.857242425007695,-1.8638096440271998,-1.8672990767811002,-1.868951458826983,-1.8677604242096817,-1.8680089689158474,-1.86837606647629,-1.8688527913734272,-1.8694263264175905,-1.870083560008963,-1.8708122153860738,-1.8716012531498973,-1.8724409809916913,-1.873323025526112,-1.8742402372303775,-1.8751865660023883,-1.875435663185125,-1.8698809514260968,-1.8643317779302824,-1.8587922796925764,-1.8532659424084388,-1.8477557240349247,-1.8422641475420931,-1.8436783716791372,-1.847093095422719,-1.850404655337196,-1.8536164364808234,-1.8567318270552207,-1.8565267642349625,-1.854566791842909,-1.8528319939623217,-1.8513291497610134,-1.8500671916254228,-1.8490593434880624,-1.8547319394281532,-1.8616889566950419,-1.8671163126487542,-1.8667924934202738,-1.8712582841889132,-1.879096198122987,-1.8869459086005622,-1.8920117368861586,-1.8940513478193919,-1.8960403344179029,-1.8982032408200817,-1.8998749887389834,-1.9056408301897736,-1.9093621608274913,-1.9104719668693275,-1.9115844193259386,-1.9126996037151371,-1.9138176032292564,-1.9149384984834295,-1.9160623673382053,-1.9171892847792538,-1.9183193228420419,-1.9194525505724824,-1.9205890340166085,-1.9217288362337144,-1.9228720173284983,-1.9240186344985164,-1.9253026411237466,-1.9292937999572417,-1.936295947757983,-1.9435832790990344,-1.9511544134556096,-1.959008055112426,-1.9671447224939342,-1.9756870507003357,-1.9866742046220183,-1.998162004071542,-2.0099705501033482,-2.017738719080793,-2.021643156182605,-2.0316529439960305,-2.0419124859330955,-2.048108492652896,-2.0501572284909524,-2.0521511748857,-2.054103045490934,-2.056020569168441,-2.0579100726070467,-2.059776907500027,-2.0616256415341674,-2.0672572459966654,-2.082026767504024,-2.0969326036976574,-2.111970703845047,-2.1244743011511926,-2.1291266747811086,-2.1337678798979844,-2.1383982860174773,-2.1430182510783036,-2.1476281221281748,-2.1522282360679923,-2.1568189204677655,-2.1614004944690905,-2.165973269789913,-2.170537551847853,-2.175093641017961,-2.1796418340392756,-2.1841824255813043,-2.188715709975979,-2.193241983112205,-2.1977615444779572,-2.20227469931831,-2.2067817608567686,-2.2112830525009426,-2.2157789099234364,-2.2202696828755633,-2.22475573655848,-2.229237452347329,-2.233715227645083,-2.2381894746409676
-1.8227726133558186,-1.8230224112385716,-1.8230528981166347,-1.822715760241852,-1.8222757565601722,-1.8221876041731735,-1.8231326015892364,-1.8252729498600089,-1.828053564787838,-1.8309944201579877,-1.8312162970355361,-1.8308362823148236,-1.8304178013730863,-1.8299698884827718,-1.8294819669377742,-1.82897487904414,-1.8318759326634506,-1.8374441627782514,-1.8372665631033924,-1.8351180273939134,-1.8330677042888568,-1.8335965730028203,-1.8425697210466438,-1.8463167407736236,-1.843459813320648,-1.8427821708052134,-1.8494754376686018,-1.8461455428227507,-1.8462873686744699,-1.8580117391872006,-1.867617718719415,-1.8626190394652569,-1.8561418652276185,-1.8496297067948677,-1.843120636897994,-1.8366340458309316,-1.8301820176868202,-1.8300603440448855,-1.831267184374881,-1.8324575661135334,-1.8336051683409325,-1.8346878647139895,-1.8356868778761424,-1.836586278122984,-1.8373726906400762,-1.8380351291103398,-1.8385649053787219,-1.8389555843331584,-1.8392029646510715,-1.8401571253086333,-1.8392621481119553,-1.8390766292307945,-1.8387530773778193,-1.8382980588011633,-1.8377199418774057,-1.8370286107160698,-1.8362351031201207,-1.8353511985380124,-1.8343889932332516,-1.8407672954959975,-1.8477579875502663,-1.848328281953427,-1.8479205750853334,-1.8556316972227085,-1.8634353356441236,-1.8665587120919191,-1.8702821822569877,-1.8763380315170406,-1.8823381297920836,-1.888284041847185,-1.8941773219408702,-1.897980854931297,-1.8986044276960643,-1.9017247387647482,-1.9035320339876407,-1.9052987320131611,-1.9070266216749474,-1.9087174256424801,-1.910372803014961,-1.9119943518853735,-1.9135836118620848,-1.9151420665380523,-1.9166711459001218,-1.9181722286727703,-1.9196466445923217,-1.921095676608962,-1.9225205630149962,-1.9239224994986908,-1.925168742093936,-1.9266621042350713,-1.928001968291951,-1.9345093339466253,-1.9441746200172059,-1.9542376951922509,-1.9646793656181276,-1.9753578348876337,-1.9842147315613747,-1.993175293283127,-2.0024009358554262,-2.011891206427226,-2.0210787393494596,-2.024439229056771,-2.027819475574948,-2.0312187989713935,-2.034636549956401,-2.038072108011534,-2.041524879677281,-2.044994296981736,-2.0484798159946545,-2.0519809154934157,-2.055497095729224,-2.0634601906916483,-2.0652839232910494,-2.067099745002257,-2.0697033188208507,-2.0732880823806172,-2.076885320372775,-2.0804946554032067,-2.0841157243044988,-2.087748177470444,-2.0913916782299906,-2.0950459022576773,-2.098710537017774,-2.1023852812396875,-2.106069844422393,-2.1097639463658435,-2.11346731672753,-2.117179694602476,-2.120900828125138,-2.124630474091777,-2.1283683976020105,-2.13211437171834,-2.135868177142539,-2.1396296019078953,-2.14339844108635,-2.1471744965096615,-2.150957576503786,-2.154747495635703,-2.158544074472011,-2.162347139348613,-2.1661565221508843
-1.8054579701127753,-1.8063636319121237,-1.8076145098093233,-1.8092149110842533,-1.8110280740102702,-1.8126341194118882,-1.81334675238951,-1.8129686607161624,-1.8120094188768099,-1.8109304372136195,-1.8100098339126007,-1.8107252595378303,-1.8123514933965428,-1.8153902128637576,-1.8205948626185906,-1.8260553777075947,-1.8280924044184073,-1.827259759189996,-1.826110604256125,-1.8245404307555964,-1.8248928805628748,-1.8315097729530945,-1.8310655994643965,-1.8325264036033073,-1.836223186324042,-1.8385928377797214,-1.835108440275564,-1.8344738322235954,-1.8383970164852457,-1.830354313219019,-1.8255601896428506,-1.825120881878846,-1.8252790587443846,-1.8258533552015674,-1.8267043298804106,-1.8277330093718052,-1.8288689780887608,-1.8237730493807423,-1.8174135903299606,-1.8111087945508015,-1.8048629479495526,-1.807783921128627,-1.8122638577494907,-1.8166156905530104,-1.8208411289554418,-1.8249422977504632,-1.8289216553426826,-1.8327819274094632,-1.836526050813275,-1.8393050715347121,-1.8367933725034697,-1.8313452516017215,-1.825921376050084,-1.8205231126646964,-1.8151516345165242,-1.8126436398020436,-1.8196978115728817,-1.8267368208628112,-1.833760125904357,-1.8333605012933296,-1.8326892064596307,-1.8401092404890915,-1.8478534349816538,-1.8517644151646988,-1.857996930289011,-1.8641689944606246,-1.8664137119744852,-1.866356804072484,-1.870436551749965,-1.877438684121956,-1.884487561364148,-1.8915490845323149,-1.898130249896444,-1.8981011997031876,-1.8981203917757412,-1.8981910402917062,-1.8983154929892405,-1.8984954096552324,-1.8987319048942901,-1.8990256618113819,-1.8993770224428899,-1.899786059780162,-1.9002526352819602,-1.900776444955108,-1.9013570564141153,-1.9041573372704488,-1.9100092629827505,-1.9161496326893654,-1.9225780413776214,-1.9263223916870449,-1.9274796321494525,-1.929323277630085,-1.930627043154294,-1.9319142439638086,-1.9331858289123343,-1.934442718105093,-1.9356858043351803,-1.93691595446158,-1.9381340107312044,-1.93934079204735,-1.9405370951868701,-1.9417236959684034,-1.9429013503739108,-1.9545285181559162,-1.968049097184971,-1.9817422986398427,-1.9956031433230672,-2.00962679594736,-2.023808554008846,-2.038143838617623,-2.052628186943783,-2.0590278772834427,-2.0625728000052126,-2.066131422022654,-2.0689101692578626,-2.070717375916065,-2.072523260307324,-2.074329474355163,-2.076137461142359,-2.077948484044413,-2.079763651351237,-2.081583937134255,-2.0834101989820657,-2.085243193118309,-2.0870835873254463,-2.0889319720249473,-2.0907888698039736,-2.092654743629566,-2.094530003950699,-2.096415014855509,-2.0983100994234123,-2.1002155443894406,-2.1021316042192963,-2.10405850467826,-2.1059964459641045,-2.111697844243816,-2.119272315799197,-2.1269552640355327,-2.134745866161802,-2.142643280623675,-2.1506466481051474
-1.8054579701127753,-1.8051814327269493,-1.8046512960171897,-1.8039322642122224,-1.8030903128660263,-1.8022525398201492,-1.8017702456931044,-1.8022894543468997,-1.8039646205175017,-1.8062287307390537,-1.808552358762935,-1.8094417145632162,-1.8109160814521572,-1.8132660473610425,-1.8137706033846972,-1.8137718444430015,-1.8134208897670137,-1.8128617730463177,-1.8122401805928772,-1.816566105383669,-1.8223723978352206,-1.8194333925610646,-1.815679023752154,-1.8124281233749433,-1.8124036167003132,-1.8119223354669949,-1.82262571156576,-1.831705660677216,-1.828857327106295,-1.826778669880706,-1.8220921892532131,-1.813666739786934,-1.8051184867108563,-1.7964806337487056,-1.7923090028024506,-1.7889237170972359,-1.7856566329504397,-1.7885731801595934,-1.7935675369713742,-1.7984357018393597,-1.80317469666714,-1.798679744890102,-1.7925625001062961,-1.7886430095226193,-1.789720842510165,-1.7907772419444525,-1.791813549787911,-1.7928323476357255,-1.7938371585865682,-1.7948322101507796,-1.7958222478962749,-1.796812391592817,-1.7978080270724583,-1.7988147282381133,-1.8055749859803734,-1.8098079465603896,-1.8063253024007493,-1.813019122258658,-1.819643834644837,-1.826200186005273,-1.8324125535104014,-1.8391119860089513,-1.845469927002936,-1.8479553938510922,-1.8488195931707208,-1.8516574401208539,-1.8570347220250039,-1.863558902204414,-1.866387699020066,-1.8665064999216359,-1.8667136166475238,-1.8670097069526392,-1.8673956238224552,-1.8678723702189513,-1.8684410609042295,-1.869102890686674,-1.8698591083116656,-1.8707109952014203,-1.8716598482901468,-1.8750887562179892,-1.8792180116071677,-1.8836319283725815,-1.888331891979915,-1.8933189804419148,-1.898593969833519,-1.901993938799338,-1.9026864870178595,-1.903434041449547,-1.908053422744291,-1.9164355073182948,-1.925258148856145,-1.928640509735238,-1.929805068168571,-1.9309733487346117,-1.9321453903727053,-1.9333212297710072,-1.9345009014618835,-1.9356844379175313,-1.9368718696453349,-1.9380632252826342,-1.939258531690588,-1.9404578140469186,-1.9416610959373928,-1.9440707956257224,-1.9452327512212446,-1.9463879199274332,-1.9475369887370184,-1.948680629788465,-1.9505184595779876,-1.954947900069266,-1.9594975114203148,-1.9641673166913969,-1.968957298552617,-1.9738673997409064,-1.978897523546642,-1.9840475343307324,-1.9893172580728673,-1.994706482951182,-2.0002149599536185,-2.0058424035207905,-2.0115884922201337,-2.017452869450767,-2.023435144178372,-2.029534891699122,-2.0357516544316763,-2.0420849427357997,-2.0485342357563767,-2.0550989822911374,-2.061778601680479,-2.06857248471759,-2.075479994577061,-2.0825004677599352,-2.089633215053348,-2.096877522502592,-2.1042326523936064,-2.107945605463573,-2.1099061401829786,-2.111878188895937,-2.113861874045144,-2.126629987696679,-2.1453179165113805
-1.7879929980124012,-1.7891369960417127,-1.790269000582076,-1.7913557554808994,-1.7924515417673232,-1.7936037795302116,-1.7945912145384595,-1.7948490549273277,-1.7945558822219976,-1.7959172128158132,-1.7994519812064174,-1.8034434411305336,-1.805979105403491,-1.8060028996797142,-1.8053516466346369,-1.8045021755552364,-1.8035228002419101,-1.8024427224232586,-1.8087021030132346,-1.8117057130779046,-1.8114192395200472,-1.8115201664668183,-1.8119848527458906,-1.8113132708727866,-1.8068020061910364,-1.810777062354112,-1.8111953163066108,-1.8102818550028241,-1.8090661455644588,-1.8073658877953316,-1.8050799009066623,-1.802269465515661,-1.7990979856504754,-1.7957335989686412,-1.787789124213605,-1.7799240426050738,-1.783466857947793,-1.7825764366493335,-1.783028355836426,-1.7841576702122581,-1.7852946025382217,-1.7864262041130896,-1.7875440134417768,-1.7865143566286477,-1.780538588662523,-1.7746393379472643,-1.7715580586203004,-1.7723900485980575,-1.7735443373101698,-1.7750090882292957,-1.777179543206058,-1.7842925901171334,-1.791398015408228,-1.798492721681672,-1.7998382049121586,-1.8008842740982667,-1.8044929072767009,-1.8098744637603479,-1.8172504047740325,-1.8247815521613977,-1.8322766811696696,-1.8311502805322266,-1.829989517696903,-1.8322430397633214,-1.838449734814099,-1.8429249867679682,-1.8451034954956997,-1.8463781112889386,-1.847542334075604,-1.8488249066322764,-1.8503029286562784,-1.8520093763149297,-1.8539613654528346,-1.8561692413269562,-1.858640040113626,-1.861378985954918,-1.8643902029652155,-1.8676770786064998,-1.871242458790926,-1.8727069662718687,-1.8738536386619877,-1.8751011371582755,-1.8764507088668816,-1.877903571031143,-1.8794609069639274,-1.8856178280764087,-1.8926421039666554,-1.9001206898964174,-1.9042359040124184,-1.9050913512900864,-1.9059996452763621,-1.9069600421778667,-1.9079717996267114,-1.9090341825861183,-1.9101464681775537,-1.9113079496151375,-1.9125179393991836,-1.9137757718936421,-1.9150808053905264,-1.9164324237468624,-1.9193926753852495,-1.9280259475889805,-1.9411856981595377,-1.9428683994458746,-1.9440797452429226,-1.9452951526728426,-1.9465146398392221,-1.9477382236889151,-1.9498195012515362,-1.950954248180275,-1.9520855033351674,-1.953213887976148,-1.9543400126280772,-1.955464477820248,-1.9565878748014052,-1.9577107862317242,-1.959916663051444,-1.9650212666109437,-1.970131881797046,-1.975248695264388,-1.9803718905681538,-1.9855016482855365,-1.990638146131543,-1.995781559069377,-2.0009320594156796,-2.0060898169409134,-2.0112549989650916,-2.0164277704490923,-2.0216082940818048,-2.02679673036325,-2.0319932376839343,-2.037197972400571,-2.0424110889083593,-2.0476327397099934,-2.0528630754815325,-2.058102245135304,-2.071219334318926,-2.0895772972801185,-2.1080486673325844,-2.1158573034295167,-2.117864571703953
-1.7879929980124007,-1.7875248437740177,-1.7871531296778462,-1.7869082580927884,-1.7867199579854198,-1.7864945656226565,-1.7864355409512918,-1.7874336111309583,-1.7895754737072873,-1.7904087465119036,-1.789344414269632,-1.7879420144776148,-1.7866746462847862,-1.785682378464088,-1.7850162718122906,-1.7884843578810086,-1.7946208715527208,-1.8013589320688927,-1.801255070376318,-1.8000307600794168,-1.7988150065504604,-1.7976943806708778,-1.7967397030197412,-1.795829427973597,-1.7989744403274233,-1.802736574706434,-1.7993884838516363,-1.796447680031473,-1.7935260931869235,-1.7904452506754847,-1.7871666968282427,-1.7837255650916117,-1.7803303691896841,-1.7787478470178002,-1.7791389819238455,-1.77947985982906,-1.7808770441012196,-1.7819256308666025,-1.7797478304453005,-1.7772336524024799,-1.7750929852805963,-1.7733756787831922,-1.772115090441464,-1.771322469138924,-1.7709863232078868,-1.7710775430590866,-1.7688247743820134,-1.7631416493740009,-1.763026715043214,-1.7700673888341447,-1.7768025491867119,-1.7789969373605832,-1.7817609644180141,-1.7858276879456048,-1.7927291902437168,-1.7995619699554175,-1.8027558504725238,-1.803068025704769,-1.804218299407233,-1.8054255052262203,-1.8113748251978936,-1.8184526883400876,-1.825448585331597,-1.828804052554314,-1.8276019566275798,-1.8263903167979558,-1.825175288532105,-1.8239621689343901,-1.822755480350927,-1.8215590573739837,-1.8236805691310616,-1.8260366783784827,-1.8285593505567737,-1.8312644539542815,-1.83416943551569,-1.8372933965306302,-1.8406571055712126,-1.8442829193974264,-1.8481945790278196,-1.8524168489965898,-1.856974975933094,-1.8618939606298188,-1.8671976664726861,-1.8729078235278152,-1.8790430238610691,-1.8811238629384754,-1.8828935458383023,-1.8847710214048812,-1.8867573129533999,-1.8888534004527897,-1.8910602198874358,-1.8933786628352172,-1.8958095762105516,-1.8983537621322535,-1.9010119778853416,-1.9037849359530217,-1.9066733041009911,-1.9096777055008487,-1.91279871888309,-1.9160368787130164,-1.9178300376655286,-1.9228665554342044,-1.9264589217593215,-1.930170133864772,-1.9340005081142517,-1.937950318001763,-1.9420197944399877,-1.9462091260676873,-1.9489659200945522,-1.9501977439355986,-1.9514337091780478,-1.9526738289528338,-1.9539181156330436,-1.9551665809100711,-1.9564192358688053,-1.9576760910620026,-1.9589371565839668,-1.9602024421437299,-1.9614719571378332,-1.962745710722931,-1.964023711888374,-1.9653059695289758,-1.9665924925181566,-1.9678832897816716,-1.9691783703721946,-1.9704777435449747,-1.9717814188350247,-1.9730894061371653,-1.9744017158373217,-1.9767662012358618,-1.9794137883770866,-1.9832091509935095,-1.998994925012576,-2.016862259409957,-2.034858054098741,-2.052978353917542,-2.06335039587996,-2.0686076732778345,-2.073874221299693,-2.0791501823770524,-2.0844356974521134
-1.7703907403064931,-1.7710181550275081,-1.771856598736644,-1.7731468768873928,-1.7749485188012357,-1.7771177907038993,-1.779164111935204,-1.7799409381387836,-1.778897976722931,-1.7767860976024772,-1.7741580335083975,-1.771339523147029,-1.773493025196185,-1.7779476832685535,-1.782923162141767,-1.784652105048048,-1.7846414239434378,-1.7849580754472447,-1.7855880066406788,-1.786469603040493,-1.787453793653187,-1.788268897519606,-1.7885551665449455,-1.7880625222874598,-1.7945032090443611,-1.7922165246980457,-1.7889316396018287,-1.7853324272755888,-1.7821770568631532,-1.7798666101514993,-1.778451755652732,-1.7777639932601268,-1.7774294293903545,-1.7755443009212217,-1.7727354246938505,-1.7776689184573726,-1.7701592877675691,-1.7614008519659663,-1.7553850396043849,-1.7511533953328027,-1.7469130922009581,-1.742676758835901,-1.7398035599251327,-1.7394322288575008,-1.739110635763641,-1.7414412354780429,-1.7485632303610095,-1.7556380694079077,-1.7572266639208822,-1.7575962718900446,-1.7647355751556093,-1.7718266372729166,-1.778859137385796,-1.785392235801171,-1.79018162587438,-1.7960849327168582,-1.8019588570268736,-1.7992072471079228,-1.7971195298783182,-1.8042407629996078,-1.806657462609183,-1.8079676870798231,-1.8093428652007506,-1.8107911255838864,-1.812320111739732,-1.8139378125634635,-1.8156527443100459,-1.8174740757957186,-1.8194117510071481,-1.8214766185695994,-1.8203761342319258,-1.8192094513806925,-1.8185972537324946,-1.820827337202668,-1.8230554370825107,-1.8252809552594895,-1.8275038306137796,-1.829724043469093,-1.8319416022339674,-1.8341565400242552,-1.8363689123958458,-1.8385787952456676,-1.8407862827763812,-1.8429914855446217,-1.845194528623235,-1.8473955498992858,-1.8495946985194869,-1.8517921334869323,-1.8539880224075396,-1.856182540381213,-1.8583758690306391,-1.8605681956596332,-1.8627597125324988,-1.8649506162660918,-1.8671411073264754,-1.869331389622813,-1.8715216701916724,-1.8773311692235333,-1.8897012710973842,-1.9022778887012692,-1.9150547704944767,-1.9192730856796922,-1.9207610348911053,-1.9222933815046002,-1.923869651194686,-1.9254893993346882,-1.9271522111143837,-1.9288577015682637,-1.9306055155333892,-1.9323953275530772,-1.9342268417404007,-1.9360997916135327,-1.9395545161870327,-1.9446370063726075,-1.9497247279251915,-1.9548178812369668,-1.9588337868531318,-1.9599574441393017,-1.9610823189266189,-1.9622089660273543,-1.963337934826285,-1.9644697698619313,-1.9656050113935999,-1.966744195955389,-1.9678878568983444,-1.9690365249219657,-1.9701907285963014,-1.9715960979403253,-1.9741603956754634,-1.9757183585691096,-1.9775885343052748,-1.9821034609508765,-1.988901594518118,-1.9946659651271728,-2.000502315301302,-2.00641065247152,-2.012390941505557,-2.01844310698973,-2.024567035330138,-2.0307625766939332,-2.041142157358722
-1.7703907403064925,-1.7704687854342032,-1.770492511285818,-1.7702513911026756,-1.7696587936194597,-1.76874538178794,-1.7676623349289793,-1.7667684815355995,-1.766562295551389,-1.7670379131969416,-1.7678998485217827,-1.7697847748280122,-1.76891223579279,-1.7686023779474582,-1.768741605079537,-1.7688364442484472,-1.768918409760666,-1.76913120800265,-1.7699484542735668,-1.7725748003912596,-1.7770782265136775,-1.7817184945662448,-1.7852980901680373,-1.7872758219010105,-1.7874025993868383,-1.7861577504900077,-1.7838317985908958,-1.7807175531100148,-1.77793978027638,-1.7751546964443017,-1.7722255537491987,-1.7691919502415356,-1.7660941320838968,-1.7672562576289972,-1.77184996298775,-1.7678607717538248,-1.763760151657637,-1.7595933224983065,-1.7526440528645417,-1.745180685105588,-1.7424945532330127,-1.7402239722169695,-1.7384570089328197,-1.7349096191126696,-1.7343286707193593,-1.738839128311278,-1.7386178280875968,-1.7432319656843738,-1.7504141235116242,-1.7517317570222235,-1.7514993994814532,-1.7582187604053299,-1.7646048176024387,-1.7703105646660955,-1.7750082265712916,-1.7787133725424842,-1.7828564194961567,-1.7899853291325591,-1.7939515842937597,-1.7892720587718118,-1.7915925249525155,-1.7938817999186656,-1.7961530720023742,-1.7984136635825916,-1.800667675714504,-1.8029173883179774,-1.805164031485494,-1.807408224768918,-1.8096502339917888,-1.8118901238767602,-1.8141278473823679,-1.8163632741106843,-1.8180602978431597,-1.8169328743302107,-1.8158267009932343,-1.8147435451227287,-1.8136844188730188,-1.8126501121611547,-1.8116412368717933,-1.8106582557900857,-1.8097015061019477,-1.808771219183725,-1.8078675374176356,-1.80699052852773,-1.8061401978260587,-1.8053164986916888,-1.8084750568088381,-1.8135086854705231,-1.8185403319727858,-1.8235703792264721,-1.8285991982460508,-1.8336271487227154,-1.8386545795664921,-1.8436818294191464,-1.8487092271395746,-1.85373709226331,-1.8651741605565126,-1.8737121589657426,-1.875903068621695,-1.878094614502749,-1.880287014612173,-1.8839309226991077,-1.888970309329307,-1.8940124317105798,-1.8990575425490954,-1.9041058886876945,-1.9091577113620284,-1.9142132464438455,-1.9192727246721542,-1.9243363718728888,-1.9294044091677471,-1.9344770531727407,-1.9380139399133367,-1.9399690784121786,-1.9419650277217713,-1.944001637106835,-1.9460787843104876,-1.948196375396535,-1.9503543446132254,-1.9525526542824672,-1.9547912947180648,-1.957070284176122,-1.959389668840473,-1.9617495228456372,-1.9641499483396037,-1.9665910755885083,-1.9690730631249114,-1.9713509948760009,-1.9725178496077225,-1.9736918180325942,-1.9770393460531255,-1.98126014090953,-1.984835552855447,-1.987610428651652,-1.9904284841066429,-1.9932901467943647,-1.9961958767497117,-1.99914616717576,-2.0021415452032207,-2.0213986763369056,-2.037029546808974
-1.7526646949349423,-1.7535168355132622,-1.754366170477012,-1.755085963867585,-1.7557012380545003,-1.7571253353744538,-1.7585999079974217,-1.759383415095237,-1.7591691618478817,-1.760899298655567,-1.7641999862106696,-1.7667776446799843,-1.767224689634431,-1.765105148398297,-1.7625690164824794,-1.7603076968491829,-1.7584181960453122,-1.7569763235660982,-1.7603769583758146,-1.763529474499866,-1.764393253618804,-1.7645314053957317,-1.7757585243861853,-1.787213247542395,-1.7868363690254638,-1.785077249846719,-1.7829486789949271,-1.7805495961036277,-1.7770366207219992,-1.7729514316593982,-1.7685791545621583,-1.7640044641216188,-1.7616505315182784,-1.7629694134175489,-1.7598518554553297,-1.7567711264996564,-1.7537509248689271,-1.7508077180493913,-1.7479503238819336,-1.7439248644928793,-1.7406924326751243,-1.7398843958634647,-1.7373386485525737,-1.7348674742569472,-1.7329288204295303,-1.7308941165908729,-1.736094081919261,-1.7384466564125027,-1.7383254059328164,-1.7446873758968786,-1.7462536777912823,-1.7475174315221347,-1.7545244990737452,-1.7615681863714197,-1.7686419859571578,-1.7757399722333616,-1.7817496219316444,-1.7844186735051906,-1.7868961296228965,-1.7887264385706667,-1.783532243111724,-1.7783693550016784,-1.7732380644897205,-1.768138603217664,-1.7630711515881334,-1.7580358454116478,-1.7530327819535365,-1.748062025494949,-1.7458560948605961,-1.7467154170495232,-1.7476209863975485,-1.7485730653419944,-1.7495719493534558,-1.7506179654846787,-1.751711470972354,-1.7528528518963506,-1.7579356789882343,-1.7630132887992245,-1.768084280579544,-1.773149196070488,-1.7782085572030313,-1.783262867102749,-1.7883126110417595,-1.7933582573389273,-1.798400258210609,-1.8034390505744482,-1.8045193415538434,-1.8037486016086173,-1.8030041254636333,-1.802285736875631,-1.8015932417213048,-1.807846246335608,-1.8188233092940194,-1.8300535472038386,-1.8415276900685411,-1.8532372011973746,-1.8587657354376432,-1.8637954588337493,-1.8688265565371438,-1.8738593149177563,-1.8788940129807374,-1.882480489674901,-1.8846752632649708,-1.8868715619975327,-1.8890696157846283,-1.891269658154966,-1.8934719266385813,-1.895676663218039,-1.8978841148488041,-1.9000945340521516,-1.9023081795851282,-1.9045253171929417,-1.906746220450386,-1.9089711717002564,-1.911200463097955,-1.9134343977732602,-1.9156732911219456,-1.917917472242094,-1.920167285532266,-1.922423092471542,-1.9252696149922022,-1.9301905811477358,-1.9351789029405553,-1.9402353879481353,-1.9453607464032525,-1.9505555989455305,-1.9558204835234516,-1.9611558615534066,-1.9665621234284654,-1.9720395934575554,-1.9748734252855438,-1.9783646903290073,-1.9796944043383804,-1.9810285018981413,-1.9823669978033782,-1.9837099079314482,-1.985057249350795,-1.9864090404354005,-2.001699151944356,-2.0051825727009414,-2.00826984713563
-1.7526646949349414,-1.752652071925573,-1.7530374844403969,-1.7539567058292367,-1.7552639849452967,-1.7557851709076315,-1.7559669776433242,-1.7562991393931318,-1.7572765001083424,-1.7565150585237,-1.7543668890362631,-1.752513808113152,-1.7510690343301984,-1.749823970091926,-1.7487028779340048,-1.7477050322845982,-1.7498831168607878,-1.7551848017606733,-1.7556056837393397,-1.7546623618000137,-1.7538841694860519,-1.7641988267788238,-1.763560393773084,-1.7626612718946069,-1.761573389431395,-1.760338099950918,-1.7589883344314639,-1.7575545954076122,-1.7560661507040431,-1.754550706018768,-1.7530336272164535,-1.7559358893640455,-1.7592901874001483,-1.7544871413686514,-1.749662665657771,-1.7462037251501579,-1.7448883965905027,-1.7436730106908052,-1.7424632261506094,-1.7412108340096601,-1.7398669949545633,-1.7383865100294933,-1.736737166802612,-1.7342429435730236,-1.7324217918575575,-1.730020729866604,-1.7293490003561671,-1.7318670869372568,-1.7379859622347054,-1.7382537797494706,-1.740554506959378,-1.7408551099104788,-1.7383327701254523,-1.7384554663679361,-1.7386257944189636,-1.7388432953000306,-1.7391076013583866,-1.7394183876424143,-1.7397753716006001,-1.7401783148234164,-1.7406270243032265,-1.7411213530039429,-1.7416611998283555,-1.7422465091084984,-1.7428772697348827,-1.7435535140220666,-1.744275316389834,-1.7450427919231597,-1.7431236125525478,-1.7382175571760246,-1.7333438612432426,-1.7324278931505899,-1.7375474721969515,-1.7426574044585863,-1.7477583328871809,-1.7528508885392158,-1.754042521898805,-1.7552809209636007,-1.7565685142554999,-1.757905791017216,-1.7592932635219198,-1.7607314660782556,-1.7622209540845222,-1.7637623031284728,-1.7655794576421597,-1.770975904299334,-1.776241053031725,-1.7813676559086353,-1.7863533139676546,-1.7912001148139565,-1.7971325040182455,-1.8009264323209417,-1.804981276375465,-1.8093585267959233,-1.8136490832781127,-1.8178664428653764,-1.8220238217094535,-1.8261338573945292,-1.8302084200799955,-1.8342585093285857,-1.838294214529657,-1.8423247199028716,-1.8463583388400275,-1.850402566016656,-1.854464138889988,-1.8585491027661742,-1.8626628755826364,-1.8668103099928017,-1.870995751362599,-1.8752230909895151,-1.8794958143195992,-1.8838170442331426,-1.8881895796467947,-1.892615929776555,-1.8970983444495655,-1.9016388408619984,-1.9062392271687694,-1.91090112326722,-1.9156259791072738,-1.9204150908284374,-1.9246852736045081,-1.9269542307581902,-1.9292303895220684,-1.9315142020275817,-1.9338061500694392,-1.936106748618157,-1.9384165497816372,-1.9407361472835207,-1.9430661815379202,-1.9462052843658664,-1.9636621363381872,-1.9760631968937898,-1.9772616592772125,-1.9784693402540647,-1.9796867695565097,-1.9809144793619033,-1.9821530048479277,-1.9834028847826692,-1.9877653009855583,-1.9891260523556862,-1.9904913175898686
-1.7348288301499772,-1.736146700953363,-1.7372920265226255,-1.7381660965534225,-1.739466664130381,-1.7420665913308906,-1.7453253564788334,-1.7484987388062525,-1.7505194410844882,-1.7506211132492593,-1.7490856807957385,-1.746068370132317,-1.7423377441039452,-1.7398690299362976,-1.7410865619943243,-1.7449214258570962,-1.7468371586930904,-1.7461292249664875,-1.7455757869723716,-1.7451708943312194,-1.7537560714005793,-1.7532190446935563,-1.7526161464250016,-1.752035824725357,-1.7514499479451886,-1.75084084363561,-1.7502002131711554,-1.7495271549733062,-1.7488249078113962,-1.7480989062111907,-1.7501238184367554,-1.7515369666813394,-1.750078061340466,-1.7486661627060491,-1.7472781021342536,-1.7445579511401172,-1.7430082087763803,-1.7423683769164888,-1.7417669899030417,-1.7412074506175403,-1.7352724834496835,-1.7267184032005605,-1.7205073604710046,-1.7272683166733072,-1.7300823107396772,-1.7291180997360671,-1.7276519009618079,-1.7253091809809618,-1.7267987821159303,-1.733644478138171,-1.7382312507200994,-1.738257620402326,-1.7355483171504464,-1.730341178195016,-1.7252398540937635,-1.7202517586253598,-1.7153854185843609,-1.7106509135633925,-1.7060602796597102,-1.7016279669841254,-1.6973713767150673,-1.6943800357541645,-1.6923371073564497,-1.6910344264331052,-1.6962586479671935,-1.7014668197228637,-1.706659865210844,-1.7118386681971103,-1.7170040746407425,-1.722156894118598,-1.7272978958869396,-1.7285024362486503,-1.7236933799916438,-1.7189165701643816,-1.7141719835202296,-1.7142133384731892,-1.7198797030761037,-1.7256150213011843,-1.7313950660566624,-1.7371943164023218,-1.74298651403831,-1.7487454060323913,-1.7544456508412485,-1.7600638282599852,-1.765356108129158,-1.7670029825172087,-1.7687035574507908,-1.7704584810798907,-1.776541021842211,-1.7866932773450075,-1.7959140017333803,-1.8005039808168626,-1.8002850912170487,-1.7996689944957724,-1.7990779147267064,-1.7985116235869043,-1.7979698942265578,-1.7974525034272908,-1.7969592335985904,-1.7964898746538083,-1.7985397403131658,-1.80113148300804,-1.8037888770841084,-1.806512752746635,-1.8093039461919829,-1.812163298941036,-1.8150916571603748,-1.8180898709703253,-1.821158793739086,-1.8242992813622418,-1.827512191527218,-1.8307983829622372,-1.834158714669464,-1.837594045142339,-1.8411052315669494,-1.8446931290076658,-1.8483585895772823,-1.8521024615920139,-1.8559255887119819,-1.859828809067741,-1.863812954373711,-1.8678788490294425,-1.8720273092097628,-1.8762591419449959,-1.880575144192607,-1.8849761019016795,-1.8947276363687173,-1.9117332790583088,-1.9288941067393202,-1.9454073454142686,-1.9477603908029346,-1.950126136112611,-1.9525054748549975,-1.9548993855018049,-1.957308942835048,-1.959735331055025,-1.962440071750895,-1.9820455720856716,-1.984664662165541,-1.9859388849418909,-1.9872261068250774
-1.734828830149977,-1.7344593210194104,-1.7347875075525485,-1.7358063036892095,-1.7366980797797913,-1.7364727224554874,-1.7355823049782675,-1.7343645516443136,-1.7329949311213935,-1.7316253568519906,-1.7304500178836526,-1.7297491144728063,-1.7297921121559732,-1.7299550727459267,-1.7295497046197112,-1.729950568818406,-1.7308308580690175,-1.7324776686089578,-1.7350339905422296,-1.7436984093838142,-1.7448968337939639,-1.744804408806477,-1.7451272903237869,-1.745771849182042,-1.746111335522651,-1.7458338894961216,-1.7447368404589076,-1.7426089675443555,-1.7393230899009382,-1.744226608225138,-1.7473562670077167,-1.7466051942449816,-1.745854246670143,-1.7451117569208403,-1.744385457005669,-1.7436822683736484,-1.7397479771674242,-1.7349054273857003,-1.730140614899978,-1.7255444726532525,-1.721310880330101,-1.7181073382064105,-1.7183005265213698,-1.7173822156979912,-1.7226007380620318,-1.725954825653011,-1.7227477694390116,-1.7242869134772483,-1.7229881161857739,-1.720685530058394,-1.7183993164242801,-1.716128266802,-1.7138719185435203,-1.711630423053936,-1.7094044335312293,-1.7071950107310931,-1.705003544692357,-1.7028316901845257,-1.7006813137125336,-1.6985544501127858,-1.6964532670220651,-1.6933114913680036,-1.6894736005959636,-1.690326892830752,-1.6883518466871488,-1.686414453156217,-1.684517214517154,-1.6826626411089904,-1.6808532426824487,-1.6827912022792102,-1.6876378341119294,-1.6926597488003956,-1.6978439984505371,-1.70317580991002,-1.708638484727207,-1.7094595847887069,-1.7047793437925278,-1.700131240607742,-1.6955152703377119,-1.7011841973021422,-1.7078171643343172,-1.7149647206924596,-1.7225860895413918,-1.7306452531979613,-1.7391107576047813,-1.7479552845044184,-1.7571551351519217,-1.7666897091617328,-1.7722684176250665,-1.7741340472431992,-1.7760560645637598,-1.7780351785718946,-1.7800721117801217,-1.782167599605204,-1.7843223897400011,-1.786537241530879,-1.7888129253589806,-1.7911502220233255,-1.7935499221235935,-1.7960128254406815,-1.7960442258040672,-1.7956220973062642,-1.7952233122001982,-1.7948477080695007,-1.7944951388616843,-1.7941654768041575,-1.793858614455584,-1.793574466935771,-1.7933129743822636,-1.79307410468832,-1.7928578565855995,-1.7926642631453955,-1.7924933957857774,-1.792345368889023,-1.7922203451548886,-1.7921185418420733,-1.7920402380840077,-1.7919857835078292,-1.7919556084397712,-1.791950236049649,-1.7962452508882825,-1.8122084298920416,-1.828359563332814,-1.8446926947043663,-1.8612020809573875,-1.8778821793049247,-1.8894627890718185,-1.8940359668081759,-1.8986963823743617,-1.9034447682451798,-1.9082818411611915,-1.9132083011871575,-1.9182248307766248,-1.9233320938448086,-1.928530734852219,-1.9428849495703369,-1.9621798589636381,-1.9646439776064666,-1.9671293008439825,-1.9696376295625169,-1.9767616086089155
-1.7168976005657852,-1.7178286667413376,-1.71878130146009,-1.7196769757912982,-1.720440704902773,-1.7210520501348865,-1.7215494151721025,-1.7219996133885505,-1.7224745240357116,-1.72304829912976,-1.7238195797707538,-1.7249511736017735,-1.7262038000902118,-1.726703744420223,-1.7255791691004259,-1.725704222818719,-1.7275436667132364,-1.7291703999652985,-1.734828597037424,-1.7377144800651694,-1.7401771790573657,-1.7420976858393085,-1.7430836007957793,-1.7431217869446614,-1.7427444122673603,-1.742143569087923,-1.741351367384913,-1.7403693862258212,-1.7391509133696086,-1.7378275519819688,-1.7362494749586528,-1.734460039506263,-1.7324503864555671,-1.7302118838080682,-1.7277369172591308,-1.7250203945993658,-1.7220613455561786,-1.7188641367251096,-1.7154388947628054,-1.7118009805688876,-1.7079696859799343,-1.712108690343117,-1.7150793976898018,-1.7100651879092728,-1.7117474316858987,-1.7173454795657277,-1.7218723093757733,-1.720031695681087,-1.7223508834568995,-1.7198895342398068,-1.717294068827689,-1.7146463411053663,-1.711978982682224,-1.7093095497766029,-1.7066487877976397,-1.7040035902902,-1.701378391700694,-1.6987759558257158,-1.6961978766625851,-1.6936449189843348,-1.691117259190052,-1.6886146594526592,-1.6861365951568583,-1.685888105765685,-1.6825913529366543,-1.6796263884906575,-1.677043449320186,-1.674899894303495,-1.6781310975022754,-1.6790915208239539,-1.6773799622431222,-1.67572103276317,-1.6741171718919152,-1.6748160146715805,-1.677390773805281,-1.68074192084893,-1.6848408940465307,-1.6896466208635892,-1.6951110963681402,-1.6909314481334041,-1.6863798146481344,-1.6818604420727774,-1.6773734409097023,-1.6729189676723384,-1.6684972337375408,-1.664108515630761,-1.6597531670925156,-1.6581979646719782,-1.6577703267147736,-1.6578408671612617,-1.658223825520116,-1.6585962476655718,-1.6589582876451265,-1.6593101228354645,-1.6596519503578198,-1.6599839840434,-1.6603064518702042,-1.6606195938056252,-1.66092366,-1.6612189092853875,-1.6615056079413861,-1.6636404036755688,-1.6672556141965806,-1.6709976572446483,-1.6748671153803305,-1.6788645808459903,-1.6829906504783385,-1.687245920938932,-1.6916309842307258,-1.6961464234741346,-1.7007928089206978,-1.7055706941865418,-1.710480612691117,-1.7155230742897762,-1.7206985620911261,-1.7260075294522963,-1.7343997327242238,-1.7495465833231187,-1.7649077520919727,-1.7804762126589626,-1.7919702968763809,-1.792016546291967,-1.7920898856120782,-1.7921913877618545,-1.7924954051936035,-1.8027861545606867,-1.8132607228405013,-1.8239147392499597,-1.8347438149342095,-1.8457435523485128,-1.8569095540728027,-1.8682374310578806,-1.8845477191217679,-1.9039359707862462,-1.923382687013527,-1.9338213779012023,-1.9392046258482725,-1.944681059433842,-1.9517014490419504,-1.9641696084847138,-1.9721709776618042
-1.716897600565785,-1.7167238928116033,-1.716603068289146,-1.7165611285350018,-1.7166787627797377,-1.7170210435783093,-1.7176157660801616,-1.7184777539243596,-1.7196276345937358,-1.7210500478750874,-1.722566321226723,-1.7237770821820115,-1.7243907941344807,-1.7244397128539837,-1.7240121946239049,-1.7236547513483154,-1.7244734274840172,-1.7279703860986495,-1.7295623939589184,-1.7294545688395269,-1.7288535280279378,-1.7278274484553444,-1.7264166696663121,-1.7246613189410898,-1.7226149940771651,-1.7209214450757013,-1.7262088136897498,-1.7322405528328129,-1.7382588495117552,-1.7347164077032824,-1.7290898384036903,-1.7226595877114736,-1.7157067478740746,-1.708479551719058,-1.7011979607221237,-1.6969329776895454,-1.6955979588694805,-1.6946897153601939,-1.6943791723406898,-1.698416601497619,-1.7054065459574475,-1.7039665521718839,-1.702220091590848,-1.7066214133270818,-1.7020696455632482,-1.7068195543012232,-1.7133627210786417,-1.717841078697619,-1.7138665601054828,-1.7099536233122956,-1.7061066936786806,-1.70232981945646,-1.6986267223288367,-1.6950008382320214,-1.6914553514074686,-1.6879932232542125,-1.684617217003515,-1.6813299189576432,-1.6781337568629322,-1.6750310158697783,-1.67525558691263,-1.680533928514334,-1.6857931897580871,-1.6836823486735382,-1.681251078434724,-1.6788418696857643,-1.6764537715573316,-1.674085823889912,-1.6732591828243721,-1.6721884755240624,-1.6717545786159982,-1.6720183736850303,-1.6730285404126646,-1.6725707878811387,-1.6710842532054984,-1.669659900410144,-1.668300018289759,-1.667006848371806,-1.6657825816840983,-1.664629355791868,-1.6635492520930861,-1.6625442933629468,-1.6616164415397536,-1.660767595745126,-1.6599995905315477,-1.6593141943502006,-1.6587131082317144,-1.6570428683924974,-1.6574472460998575,-1.6574316872224812,-1.6571834683258264,-1.6570270210429756,-1.6569636250585082,-1.6569944886521013,-1.6571207487669586,-1.6573434712078439,-1.6576636509586424,-1.658082212609464,-1.6586000108834504,-1.659217831253666,-1.660151458246536,-1.6617840286962253,-1.6620544499368373,-1.6627026604071942,-1.6638300022030086,-1.665060668281226,-1.6663949823154787,-1.6678332058505712,-1.6693755393483203,-1.6710221232453637,-1.6727730390171276,-1.6773310882620538,-1.684862987432743,-1.69262868057297,-1.7047789486862883,-1.7194745854960676,-1.7314503971470252,-1.7370275507028485,-1.7427393379050047,-1.7485860664654629,-1.754568001856209,-1.7627692946593363,-1.7724826957571715,-1.78239281750683,-1.7923223286925067,-1.7924842264129324,-1.7933080574632854,-1.8002399258285444,-1.8076477437648277,-1.8267671020544372,-1.8459596323827303,-1.8652211128510827,-1.8797228103062893,-1.891361341994363,-1.903148706045358,-1.915080618166051,-1.9271528353615213,-1.9393611609436006,-1.950251236432885,-1.9559156908281348,-1.9616749320087257
-1.6988859635675713,-1.700401554320372,-1.7017797922977134,-1.7028233246386901,-1.703453626174124,-1.7048255820853957,-1.7082390719445453,-1.7117254999219134,-1.7148854914145115,-1.7174595315990364,-1.719321140660797,-1.720436392621774,-1.7209520737897261,-1.721321603673913,-1.7213771158204292,-1.717977837599065,-1.7121760166451754,-1.7058667767198668,-1.7071487373038843,-1.7088629087854803,-1.7102812706627064,-1.7113497750708815,-1.7120474170188165,-1.712371210998122,-1.713889180639514,-1.7192999618878169,-1.717488015635102,-1.714696073794443,-1.7116890322320701,-1.7085121844861277,-1.7058229945096193,-1.7040416826911589,-1.7021907272954926,-1.7003347573110865,-1.6985508048839313,-1.6940875638355306,-1.6874443755229733,-1.6844380013408538,-1.6914110087474814,-1.694851018671868,-1.696269865901101,-1.6987304997194463,-1.6998137335454662,-1.6972172634785967,-1.70044397459339,-1.6943840278746694,-1.687091600816432,-1.6827264263520842,-1.6783314451048652,-1.6739437720387507,-1.6695988056127433,-1.665320592728024,-1.661127826994718,-1.6570366533418672,-1.653062070065061,-1.6492589665783217,-1.653928545744419,-1.659294776907312,-1.6646371934851456,-1.669957060443943,-1.6720238524457898,-1.6691143065422789,-1.6663043122633958,-1.6635957072581746,-1.6615284939816466,-1.6653595722203576,-1.669407711078829,-1.6736671907823206,-1.671737076374901,-1.6694066019404847,-1.6670935058383691,-1.6647969315334326,-1.6625160642314902,-1.6602501326778822,-1.657998409706023,-1.6557602118978607,-1.653534898629273,-1.6524258868004056,-1.65292983057669,-1.6534258970928644,-1.6539132638125555,-1.654391283935345,-1.6548594583183727,-1.6553174121197394,-1.6557648753082597,-1.6562016663511652,-1.6566276785240175,-1.6554316333639105,-1.651144468245287,-1.6468923546348857,-1.6426761294566132,-1.6384968141550664,-1.63672744416692,-1.6392227086074076,-1.641841058909487,-1.6445826832127466,-1.6474478487559936,-1.650436891047467,-1.6535502040790653,-1.6567882314452127,-1.6599363906407036,-1.6607563381819168,-1.6616782560635273,-1.6623171551062899,-1.6625724322710085,-1.66282057384385,-1.6630618764522045,-1.6632966409432683,-1.6657116863679595,-1.6687706658613017,-1.6719652630429127,-1.6752953471710144,-1.6787607492766867,-1.690321137805098,-1.7006251097978393,-1.7088490356930865,-1.717297051476891,-1.725965597134186,-1.7348509734408446,-1.743949355802486,-1.7532568078397421,-1.7606853653059653,-1.766938331958841,-1.773327029188188,-1.779851535029001,-1.7865118763632113,-1.7926788589814437,-1.7929084570797924,-1.8073074196168863,-1.814510333892489,-1.8218484285813803,-1.8293214088579428,-1.8369289246688614,-1.8446705706703272,-1.8525458863567694,-1.8605543563510483,-1.868695410846529,-1.8769684261948312,-1.8853727256333341,-1.8939075801466148,-1.902572209455375
-1.6988859635675708,-1.6982851676714767,-1.6983313611572741,-1.6993735241843966,-1.7015351151473794,-1.7034244825997105,-1.703408175149149,-1.7031975894680724,-1.7029938242775629,-1.7028852942966628,-1.7028736168915297,-1.702827771190969,-1.7024259381787483,-1.7011768248614154,-1.6986581753559076,-1.7000363389876498,-1.702838620113001,-1.7051835348127886,-1.699549278389017,-1.6965789963033744,-1.69244390833562,-1.6960335182949038,-1.7019090558030538,-1.7078788425775624,-1.71232986762107,-1.7119408717132183,-1.7112286961747745,-1.7102235410698667,-1.7089604687783646,-1.70747896391849,-1.7051931209851,-1.7017543772627177,-1.6982152431102158,-1.6945922534310125,-1.6908994064514138,-1.687148295320172,-1.6833481817418652,-1.6817621021438052,-1.677926746541932,-1.6781339931315642,-1.685269045335781,-1.6917137320870042,-1.6963091842094045,-1.6955326940841067,-1.6949053610777747,-1.6912303712642671,-1.6870677408574453,-1.680285368903756,-1.674058969728602,-1.6684919266232776,-1.6636337840148325,-1.6594948223600337,-1.6560479975271372,-1.653239415544323,-1.6510007476132114,-1.6492186326365295,-1.6479424918847199,-1.6469846562697577,-1.6463255043731142,-1.6459125359915054,-1.6484534940610904,-1.651379208871768,-1.6545350862637065,-1.6579191103711177,-1.6609902397210643,-1.65848958134273,-1.6560953230946562,-1.653808990960599,-1.6516320462511738,-1.6495658908924957,-1.6488032814386895,-1.6493152579674513,-1.6498340290749367,-1.6503560503860752,-1.6508784160543086,-1.6513987466177658,-1.6519150979033739,-1.6513218707054813,-1.649120568740023,-1.646930471391706,-1.6447510935443406,-1.6425819844918297,-1.6404227261745086,-1.6382729315004938,-1.636132242777069,-1.6340003302717734,-1.6325226313912906,-1.6326390340283305,-1.6328848171594479,-1.6332606169864645,-1.6337670379807827,-1.634404652747784,-1.6351740018407894,-1.6360755935309323,-1.6371099035389163,-1.6382773747343848,-1.6395784168083938,-1.6410134059242756,-1.6425826843519844,-1.6442865600908645,-1.646125306485628,-1.6480991618401735,-1.6502083290338239,-1.6524529751442891,-1.6548332310817284,-1.6573491912380058,-1.660000913155169,-1.662788417217091,-1.6635251725212847,-1.6637477810141317,-1.6700358453168915,-1.6746283102425867,-1.6765879036647495,-1.6823612620674893,-1.6860966398769044,-1.6899665986620593,-1.6941491961848276,-1.7003342248224786,-1.7066112633573338,-1.7129795965914307,-1.7194383832891278,-1.7259866510840172,-1.7326232913618487,-1.7393470541287037,-1.7461565428738264,-1.7530502094376343,-1.7696478264617581,-1.7886062424053208,-1.7931755302397647,-1.79348319398209,-1.793835180964472,-1.7960728582187755,-1.8034986204084298,-1.8109901137479878,-1.8185442034863475,-1.8261575564876842,-1.83382663780564,-1.841547707730558,-1.8493168194080232,-1.8571298171418529,-1.8649823355104393
-1.6808093959965515,-1.6819205356978753,-1.683339888443738,-1.6844818506737242,-1.684907520245909,-1.6846188932011312,-1.6838855031413014,-1.6831336438393902,-1.6832274718748532,-1.6844493498761541,-1.6863562057203194,-1.6887167239513996,-1.6913802957814053,-1.6942173007567416,-1.697111603775992,-1.694714753912006,-1.6983675158449834,-1.7004061247303826,-1.6994368128490045,-1.6931342070580833,-1.690204623481204,-1.6874744432429796,-1.6821059671334142,-1.6763996572660682,-1.6704538005719662,-1.6643372387746322,-1.658103586999084,-1.6550125142389818,-1.6526448053396263,-1.6504405049242865,-1.6509376771326756,-1.6528232879997273,-1.6544849934327386,-1.6575449838289547,-1.6640103199962106,-1.6707009154632784,-1.6775248857362226,-1.6795060000456772,-1.6756262655825045,-1.6770350888283816,-1.6791833558441691,-1.6833185731802243,-1.6885182052306256,-1.6943037013368238,-1.6911433410968302,-1.6866635642718912,-1.6821090828659735,-1.6774934942733668,-1.6728284356986733,-1.668123796555724,-1.6633879463453998,-1.6586279462820428,-1.6538497418974807,-1.6490583422681093,-1.6442579620923323,-1.6485371770107922,-1.6455207564200944,-1.6419827501678028,-1.643297381194664,-1.6457592884491463,-1.6457007370531511,-1.645652138735906,-1.6457351032331036,-1.645923493881499,-1.6461958400246794,-1.6465345625258532,-1.6469252915041683,-1.6473562851617882,-1.6478179455453674,-1.6483024208116153,-1.6476118713656336,-1.64577128217825,-1.644045368926845,-1.6424353309938726,-1.6409423239178362,-1.6395674614696711,-1.638311817464782,-1.6371764273366938,-1.6361622894953785,-1.635270366490809,-1.634501586000141,-1.6338568416550134,-1.6333369937238849,-1.6329428696628416,-1.6326752645471379,-1.6325349413946242,-1.631876890923651,-1.6297616472759326,-1.627976969636354,-1.6299797338707003,-1.6321058894170395,-1.6343551685831972,-1.6343556522974063,-1.630254156310806,-1.6261941660523074,-1.6221779228291657,-1.6182081637702432,-1.6142882432542356,-1.6104222906692676,-1.606615417478123,-1.6105626019806456,-1.615386329206372,-1.6204617303579556,-1.6257885843359294,-1.6313663610075908,-1.637194228452818,-1.6432710614618644,-1.6495954511561997,-1.6561657156016611,-1.66297991128377,-1.6639647812691254,-1.6646210628791984,-1.6761100988655828,-1.6786517302421298,-1.6820574294902229,-1.6880567716621946,-1.69397081605193,-1.6981089314478892,-1.7023805461783819,-1.7067852237089638,-1.7113224899089192,-1.7159918333751407,-1.7207927058138242,-1.7257245224800863,-1.7320045108102733,-1.7507783683544973,-1.760026348896826,-1.7670830944812987,-1.7742184125391853,-1.7814300975713548,-1.7887157673596286,-1.794236013467098,-1.794691201387244,-1.7952074992130598,-1.7957932422080876,-1.7964587889113535,-1.801425429590135,-1.8081101781351863,-1.8149131920051085,-1.8218334063048762,-1.8288697347712053
-1.6808093959965502,-1.680680175658276,-1.6804917135037467,-1.680297993628943,-1.6801679039467623,-1.680158594882208,-1.6802980203305096,-1.6804542988772315,-1.6799841452336182,-1.6787287734417358,-1.6771659820220246,-1.6755833722185034,-1.6772949576406013,-1.6825316646733754,-1.6882616705152675,-1.6938904584079704,-1.6895774373171564,-1.6835009318108778,-1.6791984290439024,-1.6846378256373515,-1.6870321622214643,-1.6811878146950963,-1.675624149540543,-1.6703396150075984,-1.6653200920344715,-1.6606069083972153,-1.6574397401562928,-1.6517974541930676,-1.6471158309352047,-1.6486802295735776,-1.6483902575148341,-1.6478864061530987,-1.651603493223651,-1.6558765510086744,-1.656977119416802,-1.6577625279091008,-1.658218749609252,-1.6633754676356383,-1.6707551108932823,-1.6717108529710725,-1.6677586040218144,-1.663764726374243,-1.659719966146896,-1.655609613489718,-1.651412590969959,-1.6483512535646128,-1.645911658740377,-1.64324230523175,-1.6403617678658473,-1.6372896217343782,-1.6340451763449204,-1.6325965931324644,-1.633418617970655,-1.637673433921428,-1.6431192878050178,-1.6394521475954222,-1.6390716273426393,-1.6410681321082448,-1.6386186445258988,-1.6354418576056846,-1.632464741532446,-1.6296980677426547,-1.627150524321034,-1.6248283057226274,-1.6227348661111336,-1.6208708805578613,-1.6192344195460542,-1.6178213032211641,-1.616625574287634,-1.6156400187400186,-1.614856670820522,-1.6142672565307037,-1.6138635510961923,-1.613637644154123,-1.6135821192515738,-1.613690161233146,-1.6139556074470076,-1.614372958044616,-1.6149373584415492,-1.6156445642766202,-1.6164908965649452,-1.617473192480349,-1.6185887554125231,-1.6198353066042914,-1.621210939714195,-1.6227140789885985,-1.624343441285709,-1.6260980018649547,-1.627654340755031,-1.6255547570266278,-1.6234626760762763,-1.621377918547625,-1.6193003235546044,-1.617229752728397,-1.6151660906115337,-1.6131092453289857,-1.6110591496282605,-1.609015762363208,-1.6069790705138658,-1.6059904548795185,-1.6078739654217529,-1.6125733326061247,-1.6173629904801112,-1.6222435888410707,-1.6272157251224248,-1.6322799404363297,-1.6374367155101432,-1.6426864665226448,-1.648029540851529,-1.65346621276927,-1.6589966793264561,-1.664176493680439,-1.6703393528234898,-1.6761515367555624,-1.6808196461868017,-1.6830914539848951,-1.6854669033956724,-1.6879456924255787,-1.6905274682738827,-1.6932118282467665,-1.6959983206368165,-1.6988864455652104,-1.70187565578389,-1.7133338280877064,-1.7307866626753998,-1.735978470302379,-1.7412992544761017,-1.746748290190963,-1.752324819041645,-1.7580280499965366,-1.7638571602216961,-1.7698112959531684,-1.7758895734151943,-1.7820910797816887,-1.7884148741781267,-1.7948599887207775,-1.7972171062651028,-1.798084545096724,-1.799081866265754,-1.8101201704614178,-1.8222014201874934
-1.662683911007003,-1.6642358181922239,-1.6663244407483937,-1.6683926211036457,-1.6701643190000093,-1.6715446449581246,-1.6725059838206393,-1.6730272223853517,-1.673091753125714,-1.672727143964809,-1.6721238341672549,-1.672784637784928,-1.6736274417998929,-1.672653502321128,-1.6726015236646414,-1.672927524503332,-1.6730426946823962,-1.6739342111530444,-1.6767897397159706,-1.6711200955780285,-1.669720989672912,-1.668084940520112,-1.6662243251818691,-1.6641781246147394,-1.661978537004903,-1.6595916416858643,-1.6557844766084373,-1.6513810206345219,-1.646413548200192,-1.6430857582632803,-1.6402130297105932,-1.642236761984557,-1.6430321553969147,-1.6431876868068536,-1.6452461448095317,-1.6498985058731637,-1.6562583760091478,-1.6583344753976499,-1.6581146658380115,-1.6575682199857993,-1.6567141002035861,-1.6555730580199932,-1.654160481709865,-1.6524835939899682,-1.650545448961385,-1.6471012740934843,-1.6426433620098582,-1.638007848299551,-1.6331770286268381,-1.6317031922996326,-1.6320208520973511,-1.6306468036596335,-1.632198109338353,-1.6344800460182487,-1.635777093679358,-1.6373078790691238,-1.6346438821096365,-1.6298356746404283,-1.6250296340733539,-1.6202275313307413,-1.6154308514662667,-1.6106408373812906,-1.605858526572028,-1.6010847820784173,-1.596320318603645,-1.5915657246047434,-1.5868214810152774,-1.5820879771463305,-1.5773655242178461,-1.5735223362236923,-1.571939827283208,-1.5704942657948706,-1.5691909512748037,-1.568035183421241,-1.5670322642852015,-1.5661874969483796,-1.5655061810305169,-1.564993605330711,-1.564655037895505,-1.5644957138014637,-1.5645208209403463,-1.5647354840989647,-1.5651447476316447,-1.565753557028923,-1.5665667396906358,-1.5675889852132237,-1.5688248254991124,-1.5702786149897894,-1.5719545113131166,-1.5738564566196804,-1.5759881598624386,-1.5783530802494603,-1.5809544120714851,-1.5837950710752806,-1.5868776825214286,-1.5902045710319133,-1.5937777522998862,-1.597598926702009,-1.601669474823372,-1.6049490918606273,-1.6029258784834692,-1.600909521263775,-1.5989001557213025,-1.596897969520919,-1.5949032121954323,-1.5982280230453232,-1.6028093185721897,-1.6091430079736977,-1.621946521487048,-1.6350606058470802,-1.6484683334057837,-1.6621555504794556,-1.6643832448530507,-1.6645853684110268,-1.664783205960707,-1.6649771082228684,-1.665167436351572,-1.6653545634616962,-1.6655388763922772,-1.6701603844915858,-1.675922552324761,-1.681765732377876,-1.6947750346798163,-1.7049653574352566,-1.7081549107670138,-1.7114436307999297,-1.7148307879464018,-1.718505777000055,-1.7249058032933096,-1.7313838440232154,-1.7379394875969592,-1.7445723111596707,-1.7512818802119776,-1.7580677483746832,-1.764929457283234,-1.7718665365961719,-1.778878504104433,-1.787196789683073,-1.7981373984611728,-1.804646377240764,-1.8134969529148552
-1.6626839110070024,-1.662432436050553,-1.6623113629605037,-1.662316630182187,-1.6624516952519839,-1.6627068914057517,-1.663059339063098,-1.6634870707144707,-1.6640170244732038,-1.6649170828424773,-1.6669677572220971,-1.6689137122552424,-1.668169272422972,-1.6673240899227202,-1.6659843680856576,-1.664337028294359,-1.668877352133452,-1.6727716224404232,-1.672093401775614,-1.6696732716324547,-1.6626618898496146,-1.6559858421076399,-1.6500664163002403,-1.645215368715582,-1.6415338195677132,-1.638897765591289,-1.6413623433730484,-1.6439479989908765,-1.6454565608936527,-1.639121141390134,-1.6351705122810047,-1.6343823373888111,-1.6348898987166685,-1.6360711184612065,-1.6381316484526385,-1.6410284489296103,-1.644388741595029,-1.6475799504332493,-1.6496428943013512,-1.6494932151333448,-1.647119730257355,-1.6437065038316485,-1.6402985259950622,-1.6374128736190094,-1.6356876763021762,-1.6341076569764632,-1.6325583127826013,-1.6319318745394495,-1.6316630998073816,-1.6281638767710993,-1.623028393944795,-1.626691747231855,-1.6271116482936026,-1.62345554901061,-1.6196930660361408,-1.6158375564144156,-1.611901267933078,-1.6078954375977474,-1.6038303893234145,-1.599715633467835,-1.5955600009846196,-1.5913723528460195,-1.5879857270339965,-1.585594229631232,-1.5833025225608317,-1.5811154097157636,-1.5790384000542534,-1.5770769591420348,-1.5752364872804596,-1.5726543668951747,-1.5679546931422896,-1.5648165409781158,-1.5645545608826141,-1.5642765569099735,-1.563982581264319,-1.563672732104874,-1.5633471456974044,-1.563005989704355,-1.5626494574231715,-1.562277762817141,-1.5618911362111652,-1.5614898205478132,-1.5610740681180513,-1.5606441376973668,-1.5602002920323934,-1.5597427956368732,-1.5592719128694847,-1.558787906281462,-1.5582910352401864,-1.5619128193511824,-1.5656732363897548,-1.569514356019316,-1.5734371763316197,-1.5774426787579237,-1.5815318254431046,-1.5857055564948341,-1.5899647871070197,-1.594310404557437,-1.5987432650799809,-1.6032641906125549,-1.6028739919600734,-1.5992060079800159,-1.595621586102769,-1.5921336635836947,-1.5937359991823439,-1.5929162077963737,-1.5966710841419722,-1.6074789489593795,-1.6122360675664331,-1.6170799083397576,-1.6220097766833113,-1.6270250408176787,-1.6321251236571515,-1.63730949522362,-1.6425776656065394,-1.6479291784700032,-1.6533636051008433,-1.6588805389857249,-1.6644795909005576,-1.665720777738536,-1.6659006881927834,-1.676338259976824,-1.6876895649485872,-1.6936936899507522,-1.6997777445712106,-1.705941361259348,-1.712184166022394,-1.7183156085777953,-1.7218972755386925,-1.7255749286062532,-1.729347664893037,-1.7370234507447337,-1.745146120485947,-1.7533675154047632,-1.7616854817712073,-1.7700978318857603,-1.7786023485833824,-1.7862576179629892,-1.7958788923220828,-1.8003587402099985,-1.8076652092530763
-1.6445260749681367,-1.6452794220046743,-1.6461300722538967,-1.6472061010907786,-1.6485767622361667,-1.6502775784987662,-1.6523149171209406,-1.6546755884531192,-1.6573268076310836,-1.6600652624889247,-1.6621940271669406,-1.663998495840176,-1.6654273087118217,-1.6649014003177105,-1.663020134354309,-1.6636081127555111,-1.6607574733942387,-1.657454560819585,-1.6538024371013949,-1.6498449765211065,-1.645639448411308,-1.6412730572952445,-1.636872348660142,-1.633483470142446,-1.6360528736130315,-1.638709086186592,-1.6370769204103106,-1.6358468085524658,-1.6350355839413144,-1.6345350043491949,-1.634299152271162,-1.6335903693415819,-1.6298899111010061,-1.626011240680659,-1.6243269494399744,-1.6253455118960847,-1.6245779619316356,-1.622967978279283,-1.6270009843235793,-1.6310571890667376,-1.634095567832989,-1.6360148243821109,-1.636827871896106,-1.636657562269461,-1.635198827850911,-1.6336148701361115,-1.6320799671438893,-1.6297312143662153,-1.6271558939336264,-1.6244237139650504,-1.6215864159719093,-1.6186830091253706,-1.6157434998700917,-1.6127914791710989,-1.6098459095079036,-1.6069223676242637,-1.6040339194952375,-1.6011917452353246,-1.5984055910094337,-1.5956840946624682,-1.5930349863054767,-1.590464646812809,-1.5871541784634446,-1.5829226929017786,-1.5786779722629478,-1.5744270078223044,-1.5701755420907588,-1.5659289062422987,-1.5655067109246155,-1.5652925074861355,-1.5650625001687393,-1.5632666426511952,-1.5637466956371873,-1.5639045338801274,-1.5636104675445328,-1.5628680260521162,-1.561699261557036,-1.5601394954744205,-1.558231669824691,-1.5560214930255518,-1.5535539499611937,-1.550871212764486,-1.5480116982091805,-1.5450099432801458,-1.5442854834315818,-1.5476577693416078,-1.551105604726993,-1.5546300322796185,-1.5582320926544702,-1.5577815548588343,-1.557259715294534,-1.556725761523695,-1.5561799337702706,-1.5556224688624405,-1.555053602942745,-1.557537438215327,-1.5611638805692074,-1.5648937901373676,-1.5687249521255695,-1.57265533455486,-1.576683078800467,-1.5808064895892069,-1.5850240246144494,-1.5893342839186548,-1.5887589578648762,-1.5855193319970704,-1.5909373714806514,-1.5889672314622687,-1.587006458389209,-1.586939989092917,-1.5924697761505913,-1.598128496414457,-1.603915750446058,-1.6098310317714315,-1.6158737275967439,-1.6220431198634073,-1.6283383866381262,-1.6347586038309183,-1.6413027472317698,-1.6479696948543134,-1.6580354166972064,-1.6660790492426507,-1.6686947338447615,-1.6758398209618508,-1.6831007373536817,-1.6904758388224725,-1.6979634070181264,-1.7055616536027598,-1.713268724544808,-1.7210827045189645,-1.7290016213882529,-1.7332145391917826,-1.7371745642607563,-1.7412267110485098,-1.7512862327945546,-1.7628266566079094,-1.7744856469784938,-1.7859648659151464,-1.7931251167420406,-1.8002355878142142,-1.8030989878304842
-1.644526074968136,-1.6439907989677223,-1.643072007722814,-1.6426985858325662,-1.6434082108790875,-1.645225118906655,-1.6478728980058337,-1.651020356113858,-1.6543482928176902,-1.6574937135027796,-1.6599365683421616,-1.6607942771159725,-1.6602877500750675,-1.6590272479907677,-1.6581737124746518,-1.6583054999725526,-1.6551482620284501,-1.651237284560493,-1.6468796183655052,-1.6421788137994169,-1.6372385242341694,-1.6322810041971183,-1.6311117149074232,-1.6326100964675576,-1.6287424235471752,-1.6255849067461228,-1.6236599968111374,-1.623923953687767,-1.6268252195812316,-1.6312239056545685,-1.632822888141081,-1.626598656456225,-1.6204864091816675,-1.620564509018392,-1.6221044024532414,-1.6217154798846485,-1.6217225255330592,-1.6220987343578028,-1.6209776413633952,-1.6188104221482045,-1.6167008415905166,-1.6142775459748628,-1.6119877662734956,-1.6097070487651184,-1.6074444391670388,-1.6052048493214435,-1.6029903525376419,-1.6043228677705508,-1.6099699763322661,-1.6155793668788978,-1.621152723730559,-1.6178810358012887,-1.6128624131700464,-1.6081001548441398,-1.6036635176461302,-1.599546527051798,-1.59568920969494,-1.5920140273312426,-1.5884519373714265,-1.5849519871348206,-1.5814806886831465,-1.5780178430565956,-1.574552250528526,-1.5710783984087904,-1.5675941926909598,-1.5660575070505802,-1.5658887882100714,-1.5657053528121068,-1.5616921172949438,-1.5608525328211815,-1.5621707301003807,-1.5631552838330787,-1.5585903140642619,-1.5539257711709782,-1.5492730482315058,-1.5446321545553041,-1.5400030784430903,-1.5353857905837014,-1.5307802469835448,-1.5285204706408546,-1.5315307676877241,-1.5346113751867523,-1.5377633302859914,-1.5409876780968874,-1.5418969984476627,-1.5387012472250587,-1.535449344379618,-1.5325828199141636,-1.5352774440394374,-1.5381006614392856,-1.541048573140983,-1.544117499784183,-1.5473039821628993,-1.5506047800553495,-1.55401686943963,-1.5544735761838142,-1.5538826405086672,-1.553281071848406,-1.552669189294761,-1.5520473847823868,-1.5514161689120667,-1.5507762415622661,-1.5518526683107396,-1.5615719932401428,-1.5728406818363556,-1.5845579815100839,-1.58244375865443,-1.579571183091868,-1.5815394272703265,-1.5850559051654365,-1.5831166617283698,-1.5811901316571775,-1.5792781413320065,-1.5773830987819362,-1.5755082303902088,-1.5761689973791213,-1.586499134232454,-1.604088527220012,-1.6218913305776712,-1.6398807062549077,-1.6547582295727885,-1.6616670420365578,-1.6662563262856094,-1.6664330122312396,-1.6666096316782548,-1.6667867457723795,-1.6669649578750845,-1.6744298631049945,-1.6849245187784447,-1.6955993529590372,-1.7064415705585736,-1.7174402682172087,-1.7285859990847547,-1.7398704552064308,-1.7453699088570334,-1.7496030454426061,-1.7572461106631816,-1.7685189410242521,-1.779920860410726,-1.7914486185074976,-1.8015797209938502
-1.6263530242568554,-1.6269451001264055,-1.6276009916225362,-1.6284424233370456,-1.6295304133694668,-1.6309167370499829,-1.63262076156951,-1.634578433232642,-1.6366773669794668,-1.6390157039032773,-1.641879804887734,-1.6452784413525317,-1.649153590008635,-1.6533550013297882,-1.6564285952572115,-1.654339159626871,-1.6513790238581705,-1.6479908962265883,-1.644284401999015,-1.640338497525533,-1.6361880568864993,-1.6317171877463592,-1.6276490605733502,-1.6230948419957745,-1.6187337103828845,-1.614958731085953,-1.6122545618741417,-1.612065121295404,-1.6118588492980435,-1.6111057524430694,-1.6126086748230777,-1.6148446799644378,-1.6172779581599914,-1.6194611973538067,-1.6209927708901943,-1.6182486485246548,-1.6165399707967312,-1.6211733316816042,-1.6201603309420065,-1.6186910296050885,-1.616560774397821,-1.6140794157457643,-1.6107250248507308,-1.6066195714777274,-1.601864727980459,-1.596640553177111,-1.5986364834977844,-1.6008009021366276,-1.598634739237063,-1.5964886248207595,-1.5943579699666055,-1.5922369087857957,-1.5901183447264793,-1.587993995057957,-1.585854456664696,-1.5836893163626444,-1.581487328735376,-1.57923668182507,-1.5769253637033243,-1.574541629324749,-1.5720745471017676,-1.569514581153422,-1.5668541443113635,-1.5663535955593404,-1.5662121609090722,-1.5640994998126216,-1.5605952450162888,-1.5575157463135147,-1.5592739141804335,-1.557469925020265,-1.5532668473372078,-1.5490872004565945,-1.5449351254598236,-1.540814611991404,-1.536729519449966,-1.5326835959505543,-1.5286804952758875,-1.5247237920001107,-1.525579474429664,-1.526186391494662,-1.5216041579976896,-1.5193605760141078,-1.5211899880152395,-1.523175740380145,-1.525312729403415,-1.5275960296481337,-1.5300209053216367,-1.5321675990969037,-1.528883679180082,-1.5256290538220099,-1.5224427037022958,-1.5193771579380049,-1.516508849930751,-1.5159163115120151,-1.5194138538233433,-1.5230328382966203,-1.5267744166061128,-1.5306396630901107,-1.5346295711701674,-1.5387450499173156,-1.5429869207843838,-1.5473559145238909,-1.5508312459351958,-1.556477723088765,-1.5612315211594336,-1.5661144040302095,-1.5711266105389283,-1.576268275269224,-1.5769547288189956,-1.5746678300166437,-1.5728127806827712,-1.5715310681805756,-1.571010829551422,-1.5714781272299163,-1.5731525619836557,-1.5736579432080278,-1.5805181425411288,-1.5860615855741877,-1.5926012671427299,-1.5999424845983192,-1.6079235195660142,-1.616420318684784,-1.6253407403021596,-1.6346167707096924,-1.6441978037525762,-1.6540455949556576,-1.6641306767495903,-1.6671449202029889,-1.6721035402700775,-1.682225904540314,-1.6925034362735412,-1.702932935890768,-1.7135111707158774,-1.724234883368375,-1.7351007998276757,-1.7461056371300958,-1.753924967053841,-1.7583344784068653,-1.7628303425978777,-1.7674112809538696,-1.7720759728228224
-1.626353024256855,-1.6264791753289025,-1.626563975172018,-1.6266358650309793,-1.6269542909041461,-1.6279684486016588,-1.629853507036192,-1.632265281431779,-1.6347343935431415,-1.63675225714507,-1.6378487808933317,-1.638012045670858,-1.6373695246460815,-1.6360755226375603,-1.6343139298532723,-1.632296755568919,-1.6302723596533544,-1.628532792926959,-1.6273897570371045,-1.6270892796614551,-1.6277040095418847,-1.6291161728527555,-1.62667960842094,-1.621489566480051,-1.616360693518545,-1.6113761626273397,-1.6101346256293028,-1.6102983043047752,-1.6100247594819737,-1.6103979820151375,-1.6090206809517367,-1.607868972164637,-1.6145862373693307,-1.614527603354841,-1.6087684775995,-1.6104925424128185,-1.6144233505595988,-1.610638581209685,-1.6068970437771501,-1.6031993509739901,-1.5995445809527538,-1.595930399279065,-1.5923532409627261,-1.588808653095683,-1.587143266135799,-1.5929097218634518,-1.5911355204488609,-1.5859835987644217,-1.5853614756739551,-1.5842251972971362,-1.5824668832739621,-1.579967629263133,-1.5766158339597423,-1.5723398275189637,-1.5673396318405388,-1.5672171171510392,-1.5671088944739984,-1.5670087168786866,-1.566911556651712,-1.5668133604051229,-1.5667108574634334,-1.566601409322623,-1.5664828907818111,-1.564088046824904,-1.5612137729763276,-1.558231543668088,-1.555661164592002,-1.5570828707760993,-1.5535640203749355,-1.5500403592433645,-1.546513479196149,-1.5429848517433062,-1.5394558098703919,-1.5359275458520205,-1.5324011176647137,-1.5288774596098595,-1.5253573946019152,-1.5227069222372547,-1.5208169949430235,-1.516963559091995,-1.5176927733168313,-1.5170334722877667,-1.512474253704574,-1.5079264165418214,-1.5033898712666494,-1.4988645255752426,-1.4947226737995778,-1.4974080607992297,-1.5002049862633626,-1.5031150342984083,-1.5061397394112772,-1.5092805823625426,-1.5125389860614034,-1.5139564402383348,-1.5119128899054917,-1.510695365517707,-1.5107908114889876,-1.512787559860537,-1.5170576388410493,-1.5234590259439207,-1.5315106456624918,-1.5407432631134643,-1.5501286005233488,-1.5494747080764228,-1.548816744488413,-1.548157987620542,-1.5475033633363866,-1.5468601931873218,-1.5462390735112526,-1.545654540818215,-1.5451245269444693,-1.5446665255036738,-1.544287867405009,-1.543971151577745,-1.5521125117995394,-1.5691580713986628,-1.571838396659874,-1.5718536505338316,-1.580076456600017,-1.5884848640675728,-1.5970766331525925,-1.6058493924635533,-1.6148006472195924,-1.6239277878339533,-1.6332280987874288,-1.6426987677164977,-1.652336894642052,-1.6621395012665134,-1.66732734163531,-1.667512996934411,-1.667702737685282,-1.6678975053378182,-1.6680983468368131,-1.6683064334564786,-1.6685230836297307,-1.668749790794108,-1.6689882575902213,-1.6692404381900987,-1.6705697225660026,-1.6800086547167408,-1.6893759203536152
-1.6081824817571682,-1.6093304326168127,-1.6112082755788864,-1.6136599745904783,-1.6162586190037393,-1.6185137552073396,-1.6201972928435588,-1.6214581300231017,-1.6224786852684274,-1.623301994540757,-1.623885488743295,-1.6241657504807279,-1.6240977147869842,-1.623661508119985,-1.622843889449965,-1.6216274789762375,-1.6199998409697076,-1.6179652419704316,-1.6155488829657836,-1.6127964275068778,-1.6097736281610526,-1.606572039800189,-1.6042668117229053,-1.6047023867172099,-1.6058329690685536,-1.6078233706564322,-1.606590022645118,-1.6020372941371344,-1.5977362166692526,-1.5936914688844803,-1.5996935345115293,-1.6067813645936617,-1.6053503972632535,-1.6033736098563212,-1.604093500370454,-1.6032603906612972,-1.5980606763659528,-1.5941784501512233,-1.591571111746089,-1.5888521508748126,-1.5860327509937122,-1.5831271765629014,-1.5840565125252604,-1.584923559502229,-1.5855967096060757,-1.5860332554624628,-1.586182608148999,-1.5855055740506923,-1.579866411576011,-1.5743004005356844,-1.5688657719661843,-1.5678809174267994,-1.5676605922924167,-1.5674842184933366,-1.567140833359671,-1.5611000785154363,-1.5543514100762286,-1.5470413938234933,-1.5460825992398115,-1.546204093933549,-1.5467352436516415,-1.5476302137065028,-1.5488405377092882,-1.5503120854510644,-1.551984564751236,-1.5537916358038169,-1.5551441611225412,-1.5519566703822731,-1.5486758995037724,-1.5453099499084237,-1.5418677009727746,-1.5383583750541796,-1.5347911883094638,-1.5311750955639796,-1.5275186317843645,-1.52382991517291,-1.5201341899610419,-1.5218416466885718,-1.5183308530345996,-1.5161919994965132,-1.5131668961105693,-1.5094303835369403,-1.5057573727612845,-1.5021511958585527,-1.4986151713425035,-1.4951526088975142,-1.4943502853075568,-1.489847055241161,-1.4853547397820224,-1.482103049219709,-1.4790573454220126,-1.4761049238337134,-1.4732490880741311,-1.4704931390362463,-1.4678403722822533,-1.465294074875132,-1.4650149624659674,-1.4690123830090203,-1.4710897544931312,-1.471394731829549,-1.4704180904805595,-1.4686460873623592,-1.4718304251647498,-1.477108297333369,-1.4825858395498663,-1.488263340050083,-1.49414091337181,-1.500218497650648,-1.5064958526373062,-1.512972558486907,-1.5196480153590644,-1.526521443855203,-1.5335918863072786,-1.5408582089197562,-1.5483191047549103,-1.5559730975402428,-1.5638185462663268,-1.5700584363890286,-1.5683311808061857,-1.5666768392287427,-1.5651279719663798,-1.56373983808686,-1.5626117477285653,-1.561931883219433,-1.5620621126211076,-1.5636179676755146,-1.5672358899857208,-1.5729142807195746,-1.580034253396465,-1.5880083053251965,-1.5964897478015914,-1.6052939232678818,-1.6143186018285536,-1.6235018894399325,-1.6328018756131049,-1.6421864360396143,-1.6516276623552129,-1.6610984034205027,-1.6695085912062322,-1.6697953470193034,-1.6777330937015402
-1.608182481757168,-1.6081814640472882,-1.6083314369952462,-1.608620790334737,-1.6088458120977824,-1.6087324383377932,-1.60816994021876,-1.6072886907127644,-1.6068388272741139,-1.60916860671459,-1.6113547529774785,-1.6128223616063213,-1.6133795506425264,-1.6129629828533982,-1.6116256956018762,-1.6094981948593237,-1.6067403845946662,-1.6035115397509039,-1.6035277155020982,-1.6037401966041442,-1.603897487763235,-1.6040100509644182,-1.6032038294813022,-1.59999299233907,-1.596915852813201,-1.5940985015240479,-1.59156505829883,-1.5892588629171476,-1.5870765258548036,-1.591860695291098,-1.5898972747917253,-1.5863405757152484,-1.5906443884211712,-1.5974499402208762,-1.6012650066083234,-1.5990290330276105,-1.5966660998971305,-1.5932291420295441,-1.5888244287221454,-1.5848965453705008,-1.5818855694720464,-1.5830326886145654,-1.580152601463376,-1.5813493740127456,-1.5852917749039426,-1.5817978758554718,-1.578322869810927,-1.5748637635835712,-1.5714190659382925,-1.5685183820840298,-1.568160457315233,-1.5636040068759764,-1.5585449803813933,-1.554599652723179,-1.551553438515009,-1.5490163294902022,-1.5473348073658748,-1.5464256394774176,-1.5393014595174153,-1.5332894719233447,-1.5300311857760647,-1.5267809729092952,-1.523549586140652,-1.5203441490946863,-1.517644858102194,-1.5159490309518309,-1.5145050549341303,-1.513308110787899,-1.5123530788727386,-1.5116345973798124,-1.511147112517507,-1.5108849222012566,-1.510842214517633,-1.5118757413434532,-1.5144860229723625,-1.5171601907442844,-1.5198813815360468,-1.5163819209978193,-1.5148638086826667,-1.514825574994699,-1.511326308129459,-1.507833491147895,-1.5043475138295967,-1.5008687240137202,-1.4973974337555984,-1.493933924753694,-1.4917668131371147,-1.488461086432122,-1.4852387308469135,-1.4808732435683043,-1.4767413948573904,-1.4733293319566625,-1.4699265167711069,-1.466533124882381,-1.4631493312486406,-1.4597753125316006,-1.4628575217461386,-1.4605339717364592,-1.4583266635121448,-1.457189415802799,-1.4618716903104154,-1.4667517644741663,-1.4664349668208558,-1.4640445884560074,-1.4617133591558464,-1.4610933435389075,-1.4670609599475921,-1.4730607072434134,-1.4790240462677406,-1.4848581069949294,-1.4904377002577605,-1.503623615823936,-1.5192103467834182,-1.5354294151055359,-1.5436668214016733,-1.54331011659702,-1.5428552524855386,-1.542293316132974,-1.541642205485871,-1.5409281096545269,-1.5401741556637343,-1.539397057666938,-1.538607681271909,-1.5378126383275528,-1.538241170239609,-1.5459194751616807,-1.553748700539208,-1.5617263713755576,-1.569849951731788,-1.5781168507688794,-1.586524428712956,-1.5950700027165179,-1.603750852591601,-1.612564226393462,-1.621507345836216,-1.630577411524377,-1.6397716079868125,-1.6490871085017758,-1.6585210797016825,-1.6680706858366747,-1.6701037965234828
-1.5900327728479182,-1.5919275981793022,-1.5935069644380082,-1.5947834374168002,-1.5961982429461736,-1.5981336574480531,-1.600604055432822,-1.6033901214438964,-1.6056813063558915,-1.6050224193624538,-1.6041660305500485,-1.6034928122559133,-1.6030396067775372,-1.6028010707540048,-1.6027495587184681,-1.6028442470422268,-1.6030376468812624,-1.6032797471831088,-1.5999561053574047,-1.5962167978090762,-1.592423893562839,-1.5886972091544382,-1.5851431665337272,-1.582119009932101,-1.5833561656725241,-1.582932087862929,-1.5809795319913584,-1.5793112899630752,-1.584231936420843,-1.584909977367092,-1.5826695642133617,-1.5837433134613863,-1.5830039173274497,-1.5798683475273136,-1.576921980072326,-1.5754564183234416,-1.5767006641742745,-1.578019769450919,-1.5793472758047855,-1.580646702453504,-1.5814790538031303,-1.5785883511983532,-1.5764909004285648,-1.5771288054104002,-1.5740777920854936,-1.5713098446638571,-1.5703337136188777,-1.5695715177871847,-1.5689787359221679,-1.5679892774513107,-1.5645777520839785,-1.5611926565450176,-1.5578521289207776,-1.553710381537915,-1.5491159723747177,-1.54544960218373,-1.5427762193642567,-1.5397325472833168,-1.5365367767940767,-1.531237573108468,-1.5270283784230405,-1.5242856167396308,-1.521809420477706,-1.5195969871980568,-1.5171700099425354,-1.5140315600470322,-1.5109326294694896,-1.5078766928742975,-1.5048669837494533,-1.50205531115985,-1.504419263348939,-1.5068433337077303,-1.5093284999985908,-1.5110131020060307,-1.5113916526005626,-1.5119719178970161,-1.5127479592532294,-1.51371387209496,-1.512637670079854,-1.5088866978742512,-1.5051343582893852,-1.5013854218301907,-1.4976442532220138,-1.4939148806240543,-1.4902010490179753,-1.4921471957405728,-1.4904784531453117,-1.4870312537622594,-1.4835925439293212,-1.4801625268800889,-1.4764024720019355,-1.4719423317248332,-1.4674927310517856,-1.4630535803866707,-1.4586247926464613,-1.4594661441625567,-1.4564112494067578,-1.4535169714504896,-1.45270399704712,-1.4562388116508942,-1.4542736033693848,-1.4524341966643628,-1.4507237212140576,-1.4494459774570818,-1.4552088472424152,-1.4597641888387916,-1.4588144375280057,-1.4601823469931854,-1.4657845320795246,-1.4759275507200176,-1.488981001269383,-1.4955988328970586,-1.5001409901817402,-1.5038504427121322,-1.5065520694837926,-1.5081706930642969,-1.5087563282185656,-1.5084512621249067,-1.5074306505976787,-1.5058580418064271,-1.509084180913379,-1.5161354860889396,-1.523346880484696,-1.530716193737757,-1.537015750583932,-1.5365007899192125,-1.5398554648800826,-1.5412572789140104,-1.5413204001484315,-1.5406273045145826,-1.5395193134024354,-1.5381757236316416,-1.5420925566870691,-1.5528256893866526,-1.5636977318839889,-1.574703873729784,-1.5858399064735007,-1.597101560446803,-1.6084844386940937,-1.6204752493425794,-1.6388072544054921
-1.590032772847918,-1.5890019303110285,-1.5881752994963847,-1.5872819011266261,-1.585914683000194,-1.583913211105462,-1.5814958169454858,-1.5789961183875463,-1.5766631446376818,-1.574656845537113,-1.573142540309341,-1.5723878851235589,-1.5747511118113144,-1.5788094934215664,-1.5823075823457002,-1.5847839858720967,-1.5859755973854475,-1.5868336599058677,-1.5874957849942481,-1.5868755055884707,-1.5849210177059572,-1.5817774731105276,-1.5797170927725752,-1.5818576254980372,-1.578927134788275,-1.5764253647028879,-1.5744066965978247,-1.5729000972713358,-1.5719061458332655,-1.5713986681966654,-1.5768042240868552,-1.5802889444214263,-1.5777224167632025,-1.5749406043623722,-1.574183676952521,-1.5740411023195064,-1.5714110401411803,-1.5688673184356825,-1.5664216119800676,-1.5640607880639275,-1.5635152695333954,-1.5694643960474572,-1.5750615575954892,-1.5741020901189373,-1.5725507171108708,-1.5710234156891767,-1.5679910941053743,-1.5650076363045915,-1.5621011297032537,-1.5593007172117768,-1.5566358924753114,-1.554134467899242,-1.551816956123761,-1.5496801718627202,-1.547646116613164,-1.5447730997451379,-1.5406897320475719,-1.5368711912335764,-1.533320686606779,-1.530039716371169,-1.522930846563776,-1.5172003362401507,-1.514965954148118,-1.5127149067222783,-1.5104477157449818,-1.5081650083171656,-1.505867500246845,-1.503555981099634,-1.501231300623743,-1.5019065613732698,-1.4989983523152004,-1.496145176902534,-1.4933497676526988,-1.490614781980051,-1.4879428117403433,-1.485336390650191,-1.4827980007047603,-1.4803300809961966,-1.4779351538201455,-1.478906534271439,-1.4808587650776768,-1.4829104306261454,-1.485063327604509,-1.4873192466055634,-1.489679955897528,-1.4865062672518983,-1.4828338505253535,-1.4791869589162792,-1.4755686323515333,-1.4719818223980874,-1.4684294212495081,-1.4649142882716295,-1.4614392744505795,-1.458007245057833,-1.4564198966440105,-1.4554751749697366,-1.4545073245214564,-1.4530573289003046,-1.4525047277855108,-1.4514711920612755,-1.4504169499358988,-1.4493425747984132,-1.4482486283683265,-1.4491452845284987,-1.4482807749567224,-1.4486400936415025,-1.4491267064997304,-1.4497421076945702,-1.4504878086120359,-1.4513652352350914,-1.4523757120550211,-1.453520542151307,-1.4586647365709302,-1.464369293825385,-1.4702475643914852,-1.476298255550832,-1.4825199484836817,-1.488911102221469,-1.4954700580262554,-1.5021950441483982,-1.5038671092907965,-1.5096510391409184,-1.517278502118387,-1.5245821452315127,-1.531196117404432,-1.536219110502144,-1.5354237774574493,-1.5346302122682651,-1.5338385407642545,-1.5330487106432327,-1.5322605833007628,-1.531497479398754,-1.5366880451459135,-1.5351186867066189,-1.5334970283873481,-1.5479223673515685,-1.5659224755675578,-1.5840231304518007,-1.6022109574759331,-1.6199839846404718,-1.6315954525286749
-1.5719228406222283,-1.5725658947347636,-1.5726136764915692,-1.5721991570264786,-1.5713952272736784,-1.5702060551862864,-1.5686248736078987,-1.5667605019274111,-1.5652014828524434,-1.5656862895203605,-1.5676424267561222,-1.5705155446131642,-1.5728760865808482,-1.5763212661035313,-1.5796166408859,-1.5826174832096842,-1.5851101862895578,-1.585743827710815,-1.5840671574633147,-1.5810032118500805,-1.5786685534954867,-1.5780609125861844,-1.5775648082816045,-1.5742377953776807,-1.5708200157370569,-1.5663394431424438,-1.565946539688369,-1.5720219758333074,-1.5705020336391118,-1.569886483781313,-1.5713304992279216,-1.5716413330445187,-1.5722652626671632,-1.5731360060573392,-1.5719263637569496,-1.5686715390478199,-1.5651742971687141,-1.5614373065504006,-1.5574663388564642,-1.5575006515438314,-1.5617715450675957,-1.5595416918119909,-1.5573602893023326,-1.555217606008057,-1.5531050295381235,-1.5510149697136961,-1.5489407641716442,-1.5468765903599992,-1.5448173850553748,-1.542758771386725,-1.5406969928642376,-1.5386288537326696,-1.5365516649378381,-1.5344631950356409,-1.532361625444622,-1.5302455095242165,-1.5281137350401783,-1.5259654896507522,-1.523800229108927,-1.5216176479220325,-1.5194176521363187,-1.5144421748206904,-1.505817276117154,-1.4970908661212259,-1.4911034346701444,-1.4931812979869874,-1.495314458665416,-1.4975038741902662,-1.4997505040010553,-1.498894356462317,-1.4965460830769466,-1.494187441808929,-1.491819412006246,-1.4894429831454992,-1.4870591478793727,-1.4846688959416923,-1.4822732088439483,-1.4798730552991748,-1.4774693873114013,-1.4756150193510469,-1.4733726632288895,-1.4712100644653894,-1.4691294789771618,-1.4671331169833706,-1.4652231564049156,-1.4637704368747404,-1.4630647121866016,-1.4623294762912575,-1.4615655134469647,-1.4607735873439722,-1.4599544419091486,-1.4591088020852383,-1.4582373745859813,-1.4573408486284378,-1.4546211008141072,-1.4542062837455776,-1.449797973236234,-1.4491969254058579,-1.4497137467982109,-1.448338915180066,-1.448085399249285,-1.447951167369681,-1.4479378970101393,-1.4480472309641907,-1.4477019882613438,-1.4463969651415278,-1.4452334608771982,-1.4442150244027585,-1.4433459970703633,-1.4426330017443452,-1.4477812820116713,-1.4531350557667424,-1.4548009960090207,-1.4562182970022115,-1.4577736171380913,-1.4635784511639094,-1.4710617043718703,-1.4786580466565171,-1.4863472905445012,-1.4941041826303878,-1.5018918569469155,-1.5015603286162005,-1.4990141722591663,-1.496285303824671,-1.4934158393888755,-1.490437336587715,-1.4875529980290925,-1.4909832325786196,-1.500613113894362,-1.510755632510827,-1.5210519519849504,-1.5314739865691804,-1.5306887441695354,-1.5299046914049463,-1.530039883677888,-1.5318476511653296,-1.53018989478083,-1.5353000051746923,-1.5444410760333556,-1.5537358359508806,-1.5631822818445764
-1.571922840622228,-1.5715892377388274,-1.5708265242052482,-1.569622147363543,-1.5681496852682248,-1.5666329807272503,-1.565298276179989,-1.5643998125124545,-1.5639514628573852,-1.5632121082407842,-1.5652298580679733,-1.569129388613199,-1.5719583750630637,-1.5725610991906116,-1.5735471722099499,-1.5747520411017168,-1.5760043587734025,-1.5771572727311887,-1.5780761591427603,-1.5786266985864041,-1.576675676564446,-1.5765158202110556,-1.5766074870058315,-1.5727573130415815,-1.5673751777465024,-1.5616966373698997,-1.560899818088204,-1.5568163514401696,-1.5630849799128577,-1.5655416282226617,-1.559809276091362,-1.5537424291250364,-1.5475323591158292,-1.541302910018318,-1.5351475158775327,-1.533798548715976,-1.5391983255947712,-1.5453181725905567,-1.5514318227686896,-1.5532692843275875,-1.5488554396502043,-1.5442349890338787,-1.5394186242849255,-1.5344172675717633,-1.529241872621314,-1.5239032889146182,-1.518412181227238,-1.5127790062469442,-1.5070140643029637,-1.5011276817299115,-1.4951306845958763,-1.4890356799754434,-1.4828611749032292,-1.479699651017111,-1.4788481046571922,-1.477878305204768,-1.4767481408353555,-1.4780255667750186,-1.4797435019175427,-1.481509898576791,-1.4833257425295232,-1.4851920358450799,-1.4871097668650548,-1.4890799110833308,-1.4882898225474486,-1.479435489130872,-1.4705453601960685,-1.47038659483253,-1.4703749108230082,-1.470315098280441,-1.470208444096905,-1.4700562086440656,-1.4698596223425262,-1.4696198839071501,-1.4705720976949188,-1.4720548621754208,-1.47362783244307,-1.4752928457898764,-1.4770516154578444,-1.4750631368714566,-1.47265521320267,-1.4702465005029328,-1.467837856132667,-1.4654301092013247,-1.4644458446985107,-1.4634017455287458,-1.4616710043939216,-1.4600330257610499,-1.4584898758337381,-1.4570435947881828,-1.45569619715181,-1.454449672118448,-1.4533059842182459,-1.4522670788926018,-1.4529521210195742,-1.4512837977992332,-1.4497979041935258,-1.4484143383277792,-1.448710004658816,-1.4463807101763015,-1.4430584401053634,-1.4397471745936001,-1.4438343499984176,-1.4471356612889374,-1.4460042137162445,-1.4448548159052768,-1.4436879887958105,-1.4425042445994285,-1.4413040873900933,-1.4426043109630082,-1.4420909362993957,-1.4417841438782446,-1.4428363508215802,-1.4490772120503705,-1.4562311215671546,-1.4594680753163174,-1.4613027359393427,-1.4632786075377369,-1.4653966413951784,-1.4676577301973581,-1.4700627067258663,-1.4726123426124444,-1.4753073471647289,-1.47814836627196,-1.4811359813973612,-1.484270708662653,-1.4873736866629763,-1.490628873434459,-1.494561727897958,-1.4982887315677726,-1.502164422758443,-1.5061889119335246,-1.5103622406613195,-1.5146843815349134,-1.5291216828097358,-1.5283395951706717,-1.5285423696814047,-1.5334581088171686,-1.5385214931935116,-1.5437320859082226,-1.549089383533584
-1.5538722600397072,-1.554703359368197,-1.5552140506509216,-1.555401720493221,-1.5551709489728478,-1.5546261786431643,-1.5541029937193713,-1.554528290988961,-1.5567126362294186,-1.5593142674689102,-1.5595940601356015,-1.5581814810727543,-1.556223362417089,-1.5554132726169585,-1.5570512899327986,-1.55904272060312,-1.5613515664367743,-1.5639605059946025,-1.5668451967177606,-1.569963080969909,-1.57323718611294,-1.5712528203308365,-1.5649289777229534,-1.5598649782284673,-1.5594235234019485,-1.5581146740445058,-1.5561340645372919,-1.5547514784031615,-1.5484732057469965,-1.5432280377181966,-1.5378640850970118,-1.533835443107123,-1.5338567842075126,-1.5337235491947805,-1.5334361739048936,-1.5316437224508512,-1.5315658542457031,-1.5303563771288893,-1.5286840463052218,-1.5265414187463666,-1.5239096344089686,-1.520789606672072,-1.5172077720694799,-1.5132127763778842,-1.5088671937649667,-1.5042383528633374,-1.4993912115459362,-1.4943842479957878,-1.4892679124878059,-1.4840847046541636,-1.4820487372316227,-1.4812468307124647,-1.4804817840522573,-1.4766496896754393,-1.4731506429575274,-1.4747300417104312,-1.4763535435895876,-1.475419733748138,-1.473872576603367,-1.4720923027867785,-1.4700770135774308,-1.4693737568018377,-1.4696775233617165,-1.469925888548723,-1.4701197751323285,-1.4702603388824438,-1.4703488430845986,-1.4625669592253427,-1.4634684245050766,-1.4644477733123167,-1.465506655796347,-1.4666467721020533,-1.46786986360968,-1.469177705107905,-1.4693381596338317,-1.469015583343142,-1.4686532567411676,-1.4682522500447441,-1.4678136027716864,-1.4673383246304312,-1.4668273964653284,-1.4662817712281924,-1.465702374956363,-1.4650901077440879,-1.4630240595082047,-1.4606204767964712,-1.4582201002822583,-1.45582363842363,-1.453431768896802,-1.4510451387493535,-1.448664364701966,-1.446290033571262,-1.443922702785919,-1.4459578565165279,-1.4513347232611329,-1.4505111358413203,-1.4479983663196587,-1.4453997853141567,-1.4415957176086251,-1.4384850906175504,-1.435439548410634,-1.4383971854631028,-1.436447171839668,-1.4331587138862232,-1.4298821107927395,-1.4266177056519584,-1.4281411128904509,-1.4327836746618554,-1.4376049015260586,-1.440088013700397,-1.438856513125907,-1.437610068940105,-1.4401619065334967,-1.4409231208671907,-1.4410647364441869,-1.4413004900885786,-1.4416801609780823,-1.442216189212008,-1.442914306237526,-1.4437789866602078,-1.4448166103169036,-1.4460448832794066,-1.4475869443009843,-1.4526126437202405,-1.4617064427085475,-1.4711600333989567,-1.4808083295282417,-1.4842431782637013,-1.4810599671234228,-1.4778351276110238,-1.475773986937441,-1.4837872662370963,-1.49472476652152,-1.5122973585068702,-1.5191552382004092,-1.5237746454931478,-1.5275583279561205,-1.5285427748366611,-1.526929662772263,-1.5253857442075724,-1.5244401772636433
-1.5538722600397066,-1.5536525823205356,-1.5532470371778444,-1.5525882701271652,-1.55193717033788,-1.5516712912545834,-1.5521006321160662,-1.552711820111583,-1.5526166720375199,-1.5524974698247933,-1.552618108384725,-1.553120378905875,-1.5540286504205953,-1.5536788706416909,-1.5508243850927852,-1.5477049730281627,-1.544927791991471,-1.545545528968753,-1.5489625276370922,-1.5524623661483758,-1.555478707495201,-1.557801883575392,-1.559298573902323,-1.5579098085394993,-1.550401907850307,-1.5579390688023345,-1.5554374635762347,-1.5519901775125846,-1.547459136088423,-1.5411156308073795,-1.534416670337557,-1.5321410318290316,-1.5261171278132115,-1.520117034787783,-1.5263381365848132,-1.5291433281889901,-1.523358084548051,-1.5178533266495498,-1.512685103566562,-1.507902660986724,-1.5035456366194564,-1.4996406275333747,-1.4961983376554635,-1.4932124591685365,-1.4906608123170533,-1.4885083517583544,-1.4867110020999157,-1.485219236757689,-1.4839807285659619,-1.482941920497992,-1.4788700525164533,-1.4736534578412062,-1.470121849878721,-1.47161500754789,-1.4706131353731335,-1.4670550001650946,-1.467134694733361,-1.467627895404867,-1.4681332241683562,-1.468599461339733,-1.469014166191926,-1.4678340906413097,-1.4653778752149564,-1.4627271401144415,-1.4603143348081356,-1.4609913896741316,-1.4617417872468514,-1.4616343435420367,-1.4527157629288396,-1.443888470832732,-1.440428952779358,-1.4369166595522733,-1.4333626738992182,-1.4303871330033737,-1.4287318156922133,-1.4270518022592165,-1.4253482298510458,-1.423622206255116,-1.421874810865475,-1.4201070960974915,-1.418320089062684,-1.4165147934527167,-1.4146921916210484,-1.412853246867762,-1.4109989059439363,-1.4116262967143824,-1.4136998309848732,-1.4159462080329268,-1.4183678963459845,-1.4209672838650134,-1.4246779340863691,-1.4316670649512355,-1.4387991927933799,-1.4415629009652915,-1.4392111285216838,-1.440417192070909,-1.444319197588762,-1.4447679289098008,-1.4410116507029045,-1.4366335108627555,-1.433153034637494,-1.4324627493318105,-1.4295585246762967,-1.4267308932135858,-1.423984075067243,-1.4236775590664779,-1.4233658784362264,-1.4249720758320414,-1.430106407608211,-1.4313463659545684,-1.4302152310064906,-1.4345100888899944,-1.4363491587226571,-1.4350742550039342,-1.4337858259290481,-1.432484335944812,-1.4311702465135374,-1.429844016857873,-1.4285061047413588,-1.4271569672899185,-1.4257970618600644,-1.4339813298865884,-1.4427756786294625,-1.4484281704876505,-1.4503516380582493,-1.452251368356968,-1.4542891163753926,-1.4564836914673838,-1.4602524566548034,-1.4679285543946405,-1.4745774112635248,-1.4773634764747943,-1.491966835000078,-1.5003110692101522,-1.5088182808551096,-1.5174867209639222,-1.52631458279042,-1.5267778023603944,-1.525997959673205,-1.5252187593854427,-1.5239734213335188
-1.5359012506657357,-1.537204269898003,-1.5383438121107431,-1.5395528879322034,-1.5409017900419548,-1.5422570784706768,-1.5433500220341778,-1.5439641484572202,-1.5440646282381558,-1.543617596792667,-1.542537830662848,-1.5409107449967876,-1.539064402800892,-1.537421135477786,-1.536481104572243,-1.5369961503765908,-1.5389655796146902,-1.5383610161051697,-1.5347838693984883,-1.5313585466126791,-1.5323168680247623,-1.5334307360607158,-1.5348440756385628,-1.5424677350628961,-1.5502743382101862,-1.5426113753244366,-1.5477673751472119,-1.5473873953752777,-1.541296667546141,-1.5345662637549313,-1.5336854372113202,-1.5277382754083244,-1.521051415152398,-1.519853075457512,-1.5133992192872279,-1.5067965246478983,-1.5000786631136367,-1.4932738011739437,-1.4864059643054988,-1.479496059667717,-1.4725626852495812,-1.4665234328322165,-1.4648311802750764,-1.4634127109606165,-1.4622179648143447,-1.461385104474041,-1.46196650573405,-1.4632393427395034,-1.4645439431559524,-1.4658825609568558,-1.4672572236384065,-1.4686697641660902,-1.4684596242077188,-1.4642085403453802,-1.4646891372974826,-1.462538657998857,-1.4574090641549078,-1.4575342388160768,-1.4577269337131906,-1.4579870183978287,-1.4583146980488217,-1.458710456921696,-1.4591750124468537,-1.4597092776258012,-1.4599028299185204,-1.456926342130048,-1.4538183139069687,-1.4505979711996786,-1.447282797402691,-1.4438022443752203,-1.435194750739402,-1.4336189953365097,-1.4320165880752285,-1.4297769699969265,-1.426168639863438,-1.422546119225717,-1.4189174201204797,-1.4152903898721414,-1.4116730404880555,-1.4080740542811792,-1.4045037585356188,-1.405008843397121,-1.4064170218139962,-1.407987526065229,-1.409723063779132,-1.4091301018014133,-1.4072477566237325,-1.4053527851849676,-1.411402075418661,-1.4179059070689637,-1.4237466709922153,-1.426708264079465,-1.4298541692695634,-1.4331863865682282,-1.4367068040429471,-1.436867858228132,-1.434533535648335,-1.4322085792133326,-1.4298933794266055,-1.4281169754146763,-1.4322653294033874,-1.427907132114623,-1.4235592230208742,-1.4192259709500086,-1.4193932211200027,-1.421322504821093,-1.4187508436727363,-1.4201270576044522,-1.4169017219485673,-1.4211612577776576,-1.427800981484097,-1.4279478077944168,-1.425120087871119,-1.4219888074397709,-1.4186782516179646,-1.415254538790946,-1.4117558423051877,-1.4082057349542847,-1.4081751726896665,-1.4166088771584575,-1.4252173487362536,-1.424426846960304,-1.4230467832330405,-1.4244589832819874,-1.4312686398912864,-1.438253970935305,-1.4454138588461563,-1.4527471103424365,-1.4588396609561172,-1.4613580869927048,-1.4640386350315033,-1.4712937993258728,-1.4698806927811803,-1.47303762727033,-1.4763472113163467,-1.4798042154386173,-1.4834010608927675,-1.4871262404795358,-1.490961209406744,-1.4948738392907588,-1.4988035750698154
-1.5359012506657355,-1.5352792943009157,-1.5345379288180754,-1.5335095221379746,-1.5321333245481448,-1.5305091167035896,-1.529063905949286,-1.5285493104439958,-1.5290131045881332,-1.529744088170654,-1.5302576926739477,-1.5304385992632161,-1.5303678454162073,-1.5301683300642195,-1.5299371604608392,-1.5297362177361769,-1.5296010270276617,-1.5300053560752969,-1.5305569484321557,-1.5304595774449858,-1.5299252142362754,-1.5302099361799704,-1.5345235111443307,-1.53542884553599,-1.535892124749638,-1.5418609047145497,-1.5348005276127048,-1.532744469896686,-1.5331074813789536,-1.5334338805972016,-1.5276154721751767,-1.5205326832241362,-1.513925019572757,-1.5142998667798415,-1.5074488510300554,-1.5004857901239712,-1.4934115554482832,-1.486234319538818,-1.4789715544564292,-1.4718181337540666,-1.4685647069955605,-1.465622977201875,-1.462479229690035,-1.4621520985534278,-1.4617896510696764,-1.4612092078243093,-1.4609335948301094,-1.4604317287754665,-1.4598772488830478,-1.4602446921541143,-1.461389127010852,-1.4624408422329025,-1.4633915645635693,-1.4633094468246437,-1.458220831127779,-1.457351945993083,-1.4566060050720004,-1.4524625484345604,-1.451382171110642,-1.450255024669649,-1.4490825822605986,-1.4478663375893754,-1.4466077921986569,-1.4453084452709617,-1.4439697854922895,-1.4425932845905824,-1.441180392196331,-1.4397325315801708,-1.438251095040827,-1.4367374291902872,-1.4349046818032551,-1.4260424652625994,-1.4172273291724413,-1.408483682389039,-1.399860985021717,-1.399814259790844,-1.4003062776525788,-1.400944242584754,-1.401730724727308,-1.4026684679190313,-1.4037602478130502,-1.4009765482183973,-1.397519017483305,-1.3942121122881077,-1.3916834821318527,-1.3941247894588855,-1.3993820303304108,-1.4052086561728943,-1.4034460985964814,-1.4015286085174097,-1.3996012319243567,-1.3976648965604377,-1.3995221690435202,-1.4028443230375318,-1.4064298299635212,-1.4102741590382388,-1.4143719401781176,-1.4187168489252246,-1.4233014489672589,-1.4275882957474995,-1.4252936462704646,-1.4230096687834597,-1.4207363057983424,-1.4184694190617564,-1.4162325254228418,-1.4139924763899399,-1.416379525135512,-1.416273990403048,-1.4146576549970906,-1.413690414826479,-1.4104937556348986,-1.4074214247099277,-1.4055009590677876,-1.4037100634172044,-1.4020554320740337,-1.4005439953602106,-1.3991829002701262,-1.3999235372691505,-1.404619596802763,-1.4010079299106466,-1.4050941249283522,-1.4113707903732577,-1.417826043612695,-1.4216573345050987,-1.4202589689161291,-1.41885216013532,-1.4174373886782474,-1.4160151433373178,-1.4272892805574204,-1.4435374746858813,-1.4602723030485092,-1.466880133384353,-1.4679899094663438,-1.464670298340967,-1.4613386890400846,-1.457998143806552,-1.4546511964759046,-1.4512999549780567,-1.44794618137117,-1.444591354857486,-1.4412367217943194
-1.518030687601294,-1.5189709434005267,-1.5196437331219614,-1.520144460537864,-1.5206391718126078,-1.5211026919403554,-1.5211650110179016,-1.5202245592337298,-1.5184449847300172,-1.5166739472032629,-1.5154322360580488,-1.5154198395468643,-1.5175301929975313,-1.521064162949827,-1.524949250524732,-1.5279953954963457,-1.5294175552751588,-1.5295485110228355,-1.5295865558041033,-1.529712968994459,-1.5258256114409834,-1.5274841962252712,-1.5305572903919673,-1.530965188990583,-1.5355338668579532,-1.5356634608681254,-1.5344881210190167,-1.5321592854975066,-1.5285680100045131,-1.5237485291349027,-1.5179098633019943,-1.5114121109792547,-1.5133613473723355,-1.506131704070237,-1.4988680732415378,-1.491591339057913,-1.4843200428359082,-1.477285808678678,-1.4737838970555048,-1.4706644570475693,-1.464060095436877,-1.4627803164406434,-1.4586950670744103,-1.4583119749376805,-1.459505777382325,-1.4607229184161683,-1.4603575423784425,-1.4596407621073244,-1.459041810991716,-1.459268779812653,-1.458605633642145,-1.4578876591459096,-1.4576023897307182,-1.4574466026331232,-1.4573639141687738,-1.4544773046107693,-1.4534947198632433,-1.4501233546774512,-1.4434994965107157,-1.4367926430165647,-1.4300218315757454,-1.4254464051773759,-1.4212984952510817,-1.4173111296540997,-1.4134923139145443,-1.4098497920102404,-1.406391074937667,-1.4031234583506396,-1.40022031231483,-1.3997674837378584,-1.39944197750479,-1.3992462686071643,-1.3991828586333677,-1.399254167466926,-1.3994481555854128,-1.391376712676541,-1.383412387767316,-1.3824084968908936,-1.3816604502732108,-1.3811723007661412,-1.3809477058558253,-1.380989907601621,-1.3813017136801644,-1.3828703460474423,-1.3868980075616024,-1.3863680972277965,-1.385284968340419,-1.3869705252657125,-1.3889324865360009,-1.391170170003762,-1.3936823316478009,-1.3964671440013128,-1.3957205472149514,-1.3937691530249192,-1.3918117160413375,-1.3898492813721819,-1.3915504188385501,-1.3944097781808913,-1.3974451710394105,-1.400657460797647,-1.4040473754394096,-1.4076155104513295,-1.411362330002413,-1.4152881668082569,-1.4148840747404348,-1.4105668847551507,-1.4117666681042134,-1.4095536439672058,-1.4138970908357902,-1.4116255456859794,-1.409465015697878,-1.4073124563722736,-1.404147343664315,-1.400999389308204,-1.3978697546168042,-1.3947598584988798,-1.3918583012231467,-1.3979794848612457,-1.3969412458299915,-1.3989968934671884,-1.3973781867106374,-1.3948940479383307,-1.3945931080523897,-1.394495557317685,-1.3946087526236792,-1.3949397826847543,-1.397178760986899,-1.4117298432579455,-1.4145859227411584,-1.4131502370604632,-1.4117086098804563,-1.4102615802629872,-1.4088097050249517,-1.40748644044876,-1.4092688328191514,-1.4114386854569567,-1.4144795297443993,-1.4177759776142844,-1.4213260133790508,-1.4251268629879443,-1.4291750490251514
-1.5180306876012937,-1.5179489283640692,-1.5180483020685622,-1.518085261001974,-1.517823898326836,-1.517267428633529,-1.516561726949376,-1.5157737437568417,-1.514896301154672,-1.514002799614794,-1.5133194052397878,-1.5128177565138814,-1.51196761690862,-1.510876111333042,-1.5096693908583123,-1.5084631326088047,-1.5075295882538513,-1.5075571157269647,-1.5097551464110242,-1.5144211527235938,-1.5205720722996308,-1.5208648378188299,-1.5232665347828525,-1.5292753279964133,-1.5313604672946313,-1.5317983830751083,-1.5321597212102323,-1.5268465443307402,-1.519372461381968,-1.5124425660415761,-1.5070916398775287,-1.5082993046275723,-1.5046711232093384,-1.4980627679111291,-1.4918769812117587,-1.4863048475570466,-1.4814390486038085,-1.477070959784858,-1.4698594463485906,-1.463359563428772,-1.4630680485101215,-1.4566268974955634,-1.457138134650523,-1.4520026712617506,-1.4531705758738636,-1.4547590224966158,-1.4562663154907576,-1.4576835070001288,-1.4590094719956717,-1.45854743707608,-1.4581476229423298,-1.4578345775529977,-1.457115124102372,-1.4562886226997163,-1.4554090022116835,-1.4532093479853319,-1.448288748531036,-1.4434713645265365,-1.4387684178880094,-1.4341902591068647,-1.4297465503046567,-1.4231968678619804,-1.4163243358177553,-1.4094093605450693,-1.4032569186156663,-1.4023186469527826,-1.4014982550277448,-1.4007980311374375,-1.400054031287424,-1.3971896776105197,-1.394537071491266,-1.3921026680544726,-1.3898926901363553,-1.3879131119862471,-1.3861696406470885,-1.3846676956719919,-1.3832331511248637,-1.3759184264593523,-1.3710444410021156,-1.3693068132413786,-1.3704944829773331,-1.3743207548789815,-1.378470811363786,-1.3818854796211102,-1.3827430922173969,-1.3838759539758527,-1.3834401774840965,-1.3803657316178835,-1.3773511639829104,-1.3763603915531855,-1.3780241434428402,-1.3798537159634487,-1.3818509979270002,-1.3840177638097568,-1.3863556392879008,-1.3888660893707483,-1.38788294928292,-1.3859138898324357,-1.383943360602054,-1.3819727285330532,-1.3800034969638189,-1.3780373394799823,-1.379622624524344,-1.3874356018270984,-1.3964942025262053,-1.4063948592236981,-1.4062571939765922,-1.4083070233400201,-1.4073533751932183,-1.4051659840503126,-1.402991620035631,-1.400830433804297,-1.398682569693221,-1.396548163326083,-1.3944273409398344,-1.3923202193780129,-1.3916714898201636,-1.3886070558892922,-1.3930799351921093,-1.396075798845118,-1.3953908313722774,-1.393735836453473,-1.3900850194382697,-1.391439775464376,-1.3929048991899033,-1.3943999291637108,-1.3959252960689008,-1.3974814209400541,-1.3990687152571983,-1.4006875808475916,-1.4023384096702802,-1.4040215835195262,-1.405737473666279,-1.407353561263689,-1.4086546572032108,-1.411084987851164,-1.4129352302120126,-1.4148198716016072,-1.4167392101613032,-1.4186935298542904,-1.4206830998195628
-1.5002821101519568,-1.501261685888613,-1.5023449308583479,-1.5033833413995974,-1.5041599730492865,-1.5044583106672873,-1.5041841824934146,-1.5035580386468346,-1.5034388083433963,-1.5040763877478982,-1.504998077090735,-1.505533744694029,-1.5051085723942577,-1.5039510245875767,-1.502472365445129,-1.5008999905741183,-1.4993475463166779,-1.498260794396635,-1.502382132988305,-1.5070114416154483,-1.5120744332285678,-1.5175111295437167,-1.5156325352817628,-1.5101755203991036,-1.504574131597932,-1.498971839979365,-1.4936481196182536,-1.48917424011641,-1.4866546627671398,-1.4924493734711821,-1.4975416068443672,-1.4965319924148297,-1.491525665764241,-1.4863247393861916,-1.481375541860128,-1.4767202481508912,-1.4723387630936184,-1.4681995033201103,-1.4642722433959985,-1.4626996708349558,-1.4569475873902828,-1.4559808070153069,-1.4505115663677182,-1.4512758862119255,-1.444876422471794,-1.4409878537616303,-1.4381242099866436,-1.4353589094151715,-1.432689765357447,-1.4301154299307755,-1.4276352284400204,-1.425249027760288,-1.422957131690147,-1.4207601976598796,-1.4186591703544233,-1.4166552287597667,-1.414749743895985,-1.4129442450939158,-1.4112403931370554,-1.4096399589522057,-1.4081448068132634,-1.4067568812391331,-1.405478196932214,-1.4043108312279198,-1.4024562639964626,-1.3954688556596473,-1.3884505824335793,-1.3814046183960453,-1.3743339282013174,-1.3718395937574832,-1.3708341774097983,-1.3699266651268869,-1.369113741134714,-1.3683875689365999,-1.367730204212831,-1.3670974141271937,-1.3663606989854546,-1.365047397622316,-1.3638788924841876,-1.367011560449692,-1.3688839632187835,-1.3689391056689626,-1.3692591591317846,-1.3697779932893028,-1.370470895435794,-1.3713279363675248,-1.372345446355315,-1.3735227186396433,-1.3748605295596168,-1.3744545162835473,-1.3717154634706485,-1.3691743251487867,-1.366878335250544,-1.3648857451181473,-1.3632698254530147,-1.3621232200529774,-1.361562380344213,-1.3622138154789136,-1.3630849893648984,-1.3649576067987021,-1.368629767330165,-1.3737574908242487,-1.3790713406244393,-1.3845679275776144,-1.3902437112931243,-1.3960949459380556,-1.4021175768594505,-1.4019566364480136,-1.397665407794194,-1.393383543062534,-1.3891110416449193,-1.3848478944687197,-1.380594092624857,-1.3783343054765085,-1.379526035305608,-1.3839827072206328,-1.390226906343403,-1.388147500363794,-1.386082095866458,-1.385869329137604,-1.3872193736140397,-1.3885974722284176,-1.3900041171977007,-1.386428968764624,-1.3827702980199739,-1.384157337380612,-1.3954953855669336,-1.3962818651894833,-1.3973050090720815,-1.3985700097892746,-1.4000813926639726,-1.4018429521606377,-1.4038576992177438,-1.4061278213929909,-1.405893749165027,-1.4044308951352664,-1.4029656553055,-1.4025146316637784,-1.4075977565338667,-1.4127645752749003,-1.4198797581103173
-1.5002821101519563,-1.5002815437868675,-1.5003907909438834,-1.5006303832915349,-1.5009774613662032,-1.5013546412975134,-1.501647268397086,-1.501618591310192,-1.5004383103984338,-1.497802703194988,-1.4942525890674725,-1.490852804615727,-1.4892254527224655,-1.4887392314066783,-1.4897606613932939,-1.4918403230972814,-1.494711442846705,-1.4978777458997545,-1.4965590068939052,-1.4954167469992958,-1.4944656091964454,-1.4936688115650378,-1.492940183866897,-1.4921586594966316,-1.4911854390479262,-1.4898658917101637,-1.4879792572134898,-1.4851104396891703,-1.4852179434807102,-1.4825252024109212,-1.4792766919915417,-1.4757935978884444,-1.4721265875643232,-1.4684511647888365,-1.4661530536339036,-1.4651851722763007,-1.4645350606889833,-1.464054776381531,-1.4636769836321897,-1.460528030705401,-1.455604782925371,-1.453512195292527,-1.4502080500975032,-1.4470244144205784,-1.44395307451751,-1.438051125709304,-1.4312789000795838,-1.4245742778686445,-1.4179484664941302,-1.4114118165297067,-1.408471174194991,-1.4057709137470644,-1.4031553373221048,-1.4006233809425588,-1.3981744021359497,-1.395808149379058,-1.3935247262478445,-1.3913245535745995,-1.3892083315586148,-1.3871770027989745,-1.3852317165041277,-1.3833737935800219,-1.3816046918103582,-1.3799259698155164,-1.378339247775926,-1.3768461618196892,-1.375448307123507,-1.374147161417588,-1.3729439741656209,-1.367241320968461,-1.3601295059317375,-1.3530011613451605,-1.3524445702350905,-1.3534850542107395,-1.3548671676832114,-1.3565948141899922,-1.3586712121138818,-1.361098772523114,-1.3615941097523532,-1.3554125109657287,-1.3499826481828867,-1.350083902344568,-1.3506873144536722,-1.3513477607969295,-1.3520345283216475,-1.3527401288536995,-1.353461523975049,-1.3541970235873673,-1.3549455068928977,-1.3557061913930122,-1.3564785608774015,-1.357262339134651,-1.3580574714961782,-1.3588641023396102,-1.3596825469228766,-1.3605132597800702,-1.3613568027827834,-1.3617309321934459,-1.3627994691041099,-1.36397104680911,-1.3683934311919241,-1.3732582908898203,-1.3760761427144614,-1.3741220610365286,-1.3721775872101856,-1.370245644760812,-1.3706514948991364,-1.3716825562802635,-1.372734774049369,-1.3738087642033707,-1.3749051276343183,-1.376024452420796,-1.3771673179970758,-1.3763496309580212,-1.3762994736758025,-1.3807434153376787,-1.3820149086624118,-1.3873442978234158,-1.3855696543444984,-1.3840307701940406,-1.3819936025969426,-1.3799706618215768,-1.377962011019044,-1.3759677095376506,-1.3739886640542016,-1.3791112133496042,-1.375453689864285,-1.3717996479450063,-1.3681511756272504,-1.3649702932235133,-1.369350793199612,-1.3738226478989244,-1.3783848004313226,-1.383036213835441,-1.3877758742583812,-1.392602794753934,-1.3975160199164471,-1.4014987194538686,-1.4000308154740653,-1.402591834164867,-1.4180143353572074
-1.4826777277263385,-1.484462695811712,-1.4861810235561848,-1.4877297317666511,-1.4889825031959574,-1.4897818130658664,-1.4899666316118823,-1.4895206864801465,-1.4888545338957062,-1.4885042178405121,-1.4885668125297689,-1.488667417033266,-1.488202851166657,-1.487862010341087,-1.486673972654664,-1.4849582030660344,-1.4886016668431512,-1.492336204540823,-1.4943385651494043,-1.4941900589276067,-1.4928112202892914,-1.4908850379318213,-1.4887019414094371,-1.486389503824031,-1.4840120933471972,-1.4816060630513885,-1.4791932211330099,-1.4797058801697087,-1.481085885122974,-1.4770832421374034,-1.4735840712566042,-1.470761961377232,-1.468576048887682,-1.4667994971570217,-1.4639777638674802,-1.4600944277920413,-1.4561114804384616,-1.4526715361507392,-1.4526342444653686,-1.4537091769239696,-1.454837247809754,-1.448587009833784,-1.4477880498263984,-1.4409168627072106,-1.4331959048268827,-1.4253431722943903,-1.4201556186823145,-1.4170973070211368,-1.4141322131631342,-1.4112576242546118,-1.4049741922364687,-1.398645068447004,-1.3927916387542232,-1.3886291101467638,-1.3846105548611192,-1.380755078846904,-1.3770797685874874,-1.373600035227987,-1.3703299015608192,-1.3672822361379373,-1.3644689410986552,-1.361901100723023,-1.3595890972424292,-1.3575426996074484,-1.3557711300059552,-1.3542831120706658,-1.3530869039626747,-1.352190318872399,-1.3516007349267634,-1.3513250960048113,-1.3513699045066834,-1.351741206642948,-1.3458590338006662,-1.3450262804130113,-1.3455897651241528,-1.3461621435325144,-1.3467427647092225,-1.3473289951965146,-1.347910931020861,-1.348431203335407,-1.3472968293426093,-1.3406508946314943,-1.3338449652190092,-1.3275227069983564,-1.3218833391960376,-1.3170728480357352,-1.3180459628174006,-1.3202668792790604,-1.3227112139891766,-1.3253769514891411,-1.328261960109435,-1.3313639974435674,-1.3346807155629046,-1.338209665900235,-1.3419483037141262,-1.3458939920235342,-1.3500440048693916,-1.3543955297107924,-1.35894566868742,-1.363691438358859,-1.3648727246321442,-1.365790761906473,-1.366725891323361,-1.367678833421695,-1.3686502930176276,-1.36964095726663,-1.3683297102359058,-1.3664339772122815,-1.3645635794883706,-1.3627248995663233,-1.3609260022230596,-1.35917725505272,-1.3615194621916271,-1.3688110018179491,-1.3721145099920495,-1.3764129897812007,-1.3817567791056131,-1.3832507827854355,-1.384546778568697,-1.382564617566912,-1.3796008954366807,-1.3766983130913677,-1.3739174265025733,-1.3716028402570868,-1.373870780070267,-1.3720223128546194,-1.370071337140614,-1.3681348800301314,-1.3662129774849996,-1.3645108816799232,-1.3624129529606284,-1.3605348807238666,-1.358671463427283,-1.356822719036749,-1.3549886632474575,-1.3531693097189494,-1.3530253242649075,-1.3688232249671768,-1.3855337210041005,-1.3985627142981856,-1.3970952356246835
-1.4826777277263385,-1.4818376511132911,-1.4814491052455803,-1.48181295692152,-1.4828034935775096,-1.484045163224526,-1.4851574783516601,-1.4858070891599868,-1.4857861501634417,-1.4855058701650634,-1.4851622917944811,-1.4841298996883938,-1.482121689328341,-1.4806363448639057,-1.481553924558867,-1.4845983679784487,-1.4831097615775408,-1.481401111319436,-1.479851513537548,-1.4782668358187314,-1.4764612483328863,-1.4743479815024148,-1.4719622933902123,-1.4695509444514347,-1.4679734478170585,-1.4692427094713298,-1.4737885339850179,-1.476786581874848,-1.4743930403306327,-1.4720146656155308,-1.4696492998080644,-1.4672907775542234,-1.4649289482560135,-1.4625496736484043,-1.4601351236818634,-1.457665451691053,-1.4551285812436465,-1.4521391745332695,-1.4493556860294714,-1.446400984905159,-1.4454170997115885,-1.447371125267808,-1.441657813538843,-1.4348279059799847,-1.428107348596052,-1.4237471821239478,-1.4193627573508483,-1.4149016615866667,-1.4104054796475631,-1.4059130680044574,-1.4014596557642025,-1.3970766156709444,-1.392433552749846,-1.3863483732511934,-1.3803978440256588,-1.3745898139579373,-1.3693617431998883,-1.366416020434655,-1.3634482335139966,-1.3604616558200704,-1.3574593615462238,-1.3544442212535046,-1.3514188977740103,-1.3483858425733195,-1.3453472926814865,-1.342305268298198,-1.3413100119078945,-1.3418186576010407,-1.342334389568435,-1.3428572743819696,-1.343387541267861,-1.3439255296605896,-1.3444716409698672,-1.3387061000886948,-1.3315458602023282,-1.324382924450488,-1.3172243297794468,-1.3100829305931212,-1.3085205994690492,-1.3088974787655796,-1.3095090154528006,-1.3103543351099862,-1.3114323998559687,-1.3127420142473873,-1.314281831238858,-1.3160503581795353,-1.313175509012896,-1.3101958571150139,-1.308066372322811,-1.3066784834503222,-1.3059156942071528,-1.3056741619030934,-1.3058700530091558,-1.3064391402402902,-1.307333448554945,-1.3085174920133142,-1.3099650526944004,-1.3116566947525268,-1.313577931383397,-1.3157178985885705,-1.3180684005067285,-1.3206232205020205,-1.3233776206717702,-1.326327974922604,-1.3294714971770372,-1.3328060378392421,-1.3363299296775866,-1.3400418698267473,-1.3439408284406777,-1.3480259771659826,-1.3522966323890593,-1.356752209272065,-1.3613921829367939,-1.366216049802463,-1.3712232678605243,-1.3678887372592308,-1.3636723284411412,-1.3594653085070063,-1.355267712955306,-1.3510795892374505,-1.3512661110492838,-1.3532583857032612,-1.3569172418032585,-1.3624742926383204,-1.366130995411242,-1.3642903580895336,-1.3617223336953166,-1.3590804033463284,-1.3606822220705208,-1.3643056596468663,-1.3608825747879005,-1.3572728056910808,-1.3536950444346556,-1.350183993500492,-1.3468673202652561,-1.344740762974229,-1.3513646702943614,-1.349574755205543,-1.3477995732651253,-1.3490198165883984,-1.357294027400505
-1.4652404223932174,-1.4668746423067367,-1.4684224441285116,-1.4698736683349818,-1.4713963861333017,-1.4731401471894128,-1.4750962006239505,-1.477023130456178,-1.478310266760341,-1.478093814075556,-1.477256777765178,-1.4776862645557167,-1.4782168259740192,-1.4783998972026018,-1.478173969489938,-1.4774697030333672,-1.4761196800451897,-1.4739356112502426,-1.470939221062073,-1.4673475216502778,-1.4633867929196644,-1.4592426063710342,-1.4550816545252339,-1.451074963066937,-1.4507205278023272,-1.4521859059038218,-1.4496918450679135,-1.4450413708078411,-1.4392625857013441,-1.4401905157840618,-1.4419003503246475,-1.4434798153736803,-1.4449500467401213,-1.4463299210686866,-1.4476354895663957,-1.4488783125890805,-1.4500561205643847,-1.4510026075753248,-1.448216443808931,-1.444366616172704,-1.4431799782443773,-1.4397212805727813,-1.436029484708036,-1.4321181340571982,-1.4280124611784204,-1.4233100757260326,-1.4173958469583683,-1.409361535060528,-1.4024996936265255,-1.3964572290211967,-1.3905732681540857,-1.3848544550200836,-1.3808518217660466,-1.3780309041744612,-1.375172935004827,-1.3722819339176742,-1.368931603414813,-1.363429933434858,-1.3580908527813425,-1.3529196687801663,-1.3479208880532947,-1.3430981728584872,-1.3393557480956753,-1.3398300920503479,-1.3403149772176657,-1.3408086180496863,-1.3392615711727789,-1.3362177838539044,-1.3331752698968549,-1.3301351751078982,-1.3270984298952668,-1.3240657527846418,-1.3210376551432539,-1.3180144471410489,-1.3149962449597332,-1.3119829792413658,-1.308974404772475,-1.3083790827107649,-1.302987929330819,-1.299971972374093,-1.2969765930664998,-1.2939824545510636,-1.2909885172652569,-1.2879936599507613,-1.2849966952525906,-1.2819963853307579,-1.2789914573047008,-1.2782183141203112,-1.2777533514309831,-1.2774304654690085,-1.2772466877285882,-1.277199774535748,-1.2772879076470094,-1.27750953395017,-1.2778632732814743,-1.2783478620802438,-1.2789621170893506,-1.2797049108888463,-1.2809175272009607,-1.285320955859309,-1.2899335936807583,-1.2947557011074493,-1.2997873567632752,-1.3050284584122838,-1.3104787244002494,-1.3161376955105157,-1.3220047371660213,-1.3280790418924382,-1.3343596319247455,-1.3408453617855667,-1.3475349205721412,-1.3544268335291159,-1.3574922339459685,-1.3558890731836772,-1.3543925214018686,-1.353037147260606,-1.3518724458280538,-1.3509711219622167,-1.3504426279877446,-1.3504548753220789,-1.3469009984425844,-1.342732017426266,-1.3385727453579173,-1.340666818244264,-1.3444761840088333,-1.3483835326243088,-1.3523877347026971,-1.3564876686767808,-1.356458476951452,-1.3538897651024642,-1.3513955240660045,-1.348995496256622,-1.3467117964953133,-1.3445714363352352,-1.3426088769579283,-1.3408692544961278,-1.3394128106074004,-1.3383211238423498,-1.3408906931312459,-1.3460391320463407,-1.3442934380513156
-1.4652404223932172,-1.464447155721588,-1.4634645234981813,-1.462436841615764,-1.4621700817131225,-1.4636231105452375,-1.4662110474259777,-1.4689919430322442,-1.4714979935549686,-1.473391925841777,-1.4735910581017633,-1.4711765524165177,-1.4680551679846092,-1.465056574202141,-1.4624027478515582,-1.4601150539363814,-1.4581304799947765,-1.4563726266576533,-1.454770257869312,-1.4532649618332028,-1.4518122947893177,-1.4503789431204674,-1.4489385256245542,-1.4474674851627265,-1.4472155714547885,-1.4443330017299478,-1.4426076565251424,-1.4407228863766304,-1.4386246546923278,-1.43624476429992,-1.4334989546132426,-1.4302861653059493,-1.4264935927841669,-1.427665392707831,-1.4306021531771809,-1.4334026737092787,-1.4360686644417482,-1.4386024676008207,-1.4410060778523495,-1.4432797493495222,-1.4406047400924196,-1.436940053914722,-1.4333774825458137,-1.4299188024903282,-1.4265636041003975,-1.4215055998735175,-1.415031562600872,-1.4086936245189272,-1.4012423839383201,-1.3930390345632149,-1.3863654988524312,-1.3836314600251851,-1.3793070175505755,-1.373936908631643,-1.3687496582314493,-1.3637504994588026,-1.3589443460999733,-1.3543358064956958,-1.3499291936843791,-1.3457285342829302,-1.3417375764124817,-1.338895020199239,-1.33845431767155,-1.3339912489444306,-1.3297100488186533,-1.3256110012392237,-1.3223720391593818,-1.3199319015289108,-1.3177221696041546,-1.315744348803301,-1.313999719460233,-1.3124893413521006,-1.3112140582864558,-1.3101745027759009,-1.3093711008218683,-1.3088040768227454,-1.3084734585908413,-1.3059701111238553,-1.3029695349412884,-1.2960276180788477,-1.2895929610655052,-1.2852153974969482,-1.2830763039117032,-1.281654857401783,-1.2805258375337898,-1.279594393072947,-1.2788296561245678,-1.2759806183799434,-1.2729625705950602,-1.2699360254388892,-1.2668997200639898,-1.2638524482835591,-1.2607934578084414,-1.2620168518594408,-1.265384348696092,-1.2689571639042754,-1.2727363451751952,-1.276722865077732,-1.2805751547619009,-1.2815717863108,-1.2826937602794928,-1.283940041624838,-1.285309600221065,-1.2868014067886682,-1.2884144297675721,-1.2901476329365824,-1.2919999736351575,-1.293970401479731,-1.2960578574919146,-1.298261273573445,-1.3005795722755455,-1.3030116668197107,-1.3055564613340809,-1.3082128512750755,-1.3109797240083543,-1.3138559595267894,-1.3168404312860695,-1.3199320071411158,-1.3231295503683236,-1.3264319207589788,-1.329837975761218,-1.3333465715647628,-1.3369565602184263,-1.3344232793493855,-1.3302837820323141,-1.326154412503303,-1.3220353745653899,-1.317926912900341,-1.3138293222903425,-1.3097429591906447,-1.3056682576820742,-1.301793793260855,-1.3004684500001447,-1.303036385974979,-1.31822579785565,-1.3327273639452621,-1.3372102098125003,-1.3344942080624267,-1.3377057920804054,-1.3377199860377922,-1.3385721144877527
-1.447993747463727,-1.44875435291193,-1.4501883017048012,-1.4522021935152831,-1.4536227122336411,-1.4535773485359704,-1.4527988594580354,-1.452278559765826,-1.4524178257791003,-1.4532908598796452,-1.454780752211597,-1.4565546280772605,-1.4578857817116193,-1.4574476233517308,-1.4541620171636391,-1.4513339943496901,-1.4502760781251607,-1.4489103721966463,-1.4472895818720195,-1.4454561733654434,-1.4434512116593705,-1.4413490766851242,-1.4402599907314364,-1.4456735010673303,-1.4459415757661251,-1.4437964854703906,-1.4406006335936725,-1.4374942743760855,-1.4383273545805606,-1.4329561827436783,-1.4274077196795878,-1.4232670353186276,-1.424588959251442,-1.421999377549261,-1.4196911333575293,-1.418418687835063,-1.4170074704777649,-1.4154646862454294,-1.4137973499017988,-1.4120122780582154,-1.4101160883276578,-1.4081152025286656,-1.4060158519271693,-1.4038240832081588,-1.4015457643423268,-1.3991865898312539,-1.3967520850291906,-1.3942476093831142,-1.3916783585257142,-1.3890493651983797,-1.3847517470675117,-1.376380844472724,-1.3679269248502688,-1.359390969670486,-1.350774393783583,-1.342079057160459,-1.3372934430244343,-1.3373941453005738,-1.3376739561684918,-1.3380400483937693,-1.338453245822434,-1.3379597968339894,-1.3343984074263062,-1.3310563611230473,-1.3279363574120704,-1.3250408474906383,-1.3216936566923756,-1.317956909910238,-1.3143990834253616,-1.311018008665176,-1.307811094863491,-1.3047753733901457,-1.3019074989733657,-1.2992036747154168,-1.296659432015025,-1.2942691028329167,-1.2920245501567966,-1.2899118127043678,-1.2879006001319668,-1.2859015690491886,-1.2835227515090715,-1.2792317579077537,-1.273568359128937,-1.2709023213464796,-1.2676591366789274,-1.2637155467306407,-1.25899920206018,-1.2535130889540747,-1.2482020955538249,-1.2505676802396475,-1.2531299313180781,-1.255890855403052,-1.2588518803153634,-1.2577194595249193,-1.254632317741367,-1.2515295728180238,-1.248410404266873,-1.2452739629334335,-1.2421194665229138,-1.2389462108673093,-1.2357535727046827,-1.234223497167114,-1.2404099562790338,-1.2451556893531044,-1.2485392401403739,-1.2507100968182723,-1.2518517363952437,-1.2521495633263346,-1.2517714670221314,-1.2508601022878176,-1.2495326182688196,-1.24788392990276,-1.2459911096003835,-1.2439177365264578,-1.241717803629387,-1.239439171679535,-1.2371267447105394,-1.234825645544718,-1.232584779488418,-1.2412058423751064,-1.2554912087562418,-1.2686607092577638,-1.28016603078279,-1.2894294820207097,-1.2961318920475362,-1.3004371017737184,-1.3028577362166263,-1.3039492425578407,-1.304143501538353,-1.3037334622891277,-1.302909182195391,-1.301605758017259,-1.2975564425084822,-1.3025414358206349,-1.3098938567398966,-1.3174083438044946,-1.3250815519477945,-1.3329101299517867,-1.3311239452127475,-1.3276231390026416,-1.331616934169388
-1.4479937474637263,-1.4484753542775601,-1.448720061591222,-1.448203838351135,-1.447152037881034,-1.4457437528888377,-1.4445761693052224,-1.4450922353958728,-1.4468574792899722,-1.4486937959694677,-1.4502437134837678,-1.4513883866957715,-1.4520745896037868,-1.452282398235598,-1.4520223449291694,-1.4485565024143698,-1.4439300457372577,-1.4427231369545455,-1.4413130881001517,-1.4398733793199625,-1.4385550598742065,-1.4374877265129709,-1.4380728931884674,-1.436667633854258,-1.4350061201635542,-1.4334963048105513,-1.4340455629425672,-1.4362870001326358,-1.4342850916807388,-1.4308078340546841,-1.42683797880313,-1.4228139668046227,-1.4217900749205996,-1.4208174315805218,-1.4167113225242094,-1.4105667222813316,-1.405997178630737,-1.4023244627975224,-1.398544615186868,-1.3946715082371386,-1.390721688723271,-1.3867133292234488,-1.3826654052099998,-1.3785970192661108,-1.3745268783452769,-1.3704729550116994,-1.3664523744184311,-1.3624815945525262,-1.3585770243349937,-1.3547564333670448,-1.3510420832630199,-1.3474682192582974,-1.3441009937444175,-1.3410944612754678,-1.338800914239797,-1.3376077553008843,-1.333307249657302,-1.3251194587799469,-1.3222591185703427,-1.3194173439312398,-1.316633601113094,-1.3139265763825723,-1.3113059181792384,-1.308776845658973,-1.306342150274375,-1.3040031335744149,-1.3017600613507128,-1.2996123719770751,-1.2975587422446635,-1.2955970553238907,-1.2937242864113965,-1.2919363042081642,-1.290227572758491,-1.2885907241938432,-1.2870159556899106,-1.2854901809933437,-1.2839958362992947,-1.2825092024923919,-1.2809980692012237,-1.2794185618603304,-1.2777110682490584,-1.2757956387551186,-1.272846316341679,-1.265886408121784,-1.2587764624853177,-1.2516105851202926,-1.2444189384767481,-1.2460309821177527,-1.2473300995140733,-1.2405630004996655,-1.2333317819986953,-1.2257433311621724,-1.217884219616764,-1.2098211912928059,-1.2016045686616157,-1.1932720488106017,-1.1849852132504726,-1.1966711662422127,-1.2076430366745958,-1.2176937979723879,-1.2266139460825354,-1.2325410100386323,-1.2293080612214693,-1.2260543431316306,-1.2227795486389188,-1.2194834434980328,-1.2161658627895973,-1.212826707015339,-1.2094659379440875,-1.2060835742956058,-1.202679687339721,-1.1992543964784654,-1.1958078648696144,-1.1941195072844712,-1.1976314842665912,-1.2013565261739192,-1.205293210665793,-1.210772596758207,-1.2262093703317563,-1.2304614037968542,-1.228528262047135,-1.2280904189158002,-1.2332584162215054,-1.2386239188544668,-1.244184401186493,-1.2499372347691353,-1.2558796961827725,-1.2620089747072587,-1.268322179692607,-1.2748163473630476,-1.281488446061657,-1.2883353727965154,-1.295353647858259,-1.2989879406500495,-1.2973902105460486,-1.2999611590252025,-1.306132237492505,-1.3123859249699317,-1.318719655983621,-1.3251308498148189,-1.3240786571969307
-1.4309619214020415,-1.4319146823687925,-1.4329926519986644,-1.4343752382668096,-1.4360930916161827,-1.4380168568007576,-1.4395634187225856,-1.4394262379670821,-1.4386167671190222,-1.4390980253966652,-1.4407689061233435,-1.4426126792488536,-1.4440557427784149,-1.4449032887605633,-1.4451276074551762,-1.4447737870438753,-1.4416688666847093,-1.4341346691317873,-1.4263818108137336,-1.4256094069512695,-1.4257113487272484,-1.4312470409066478,-1.4354249120027773,-1.4342855181568956,-1.4320289467507419,-1.4315816055723904,-1.4318600948758684,-1.429960379624705,-1.4276781164109686,-1.4247145635568286,-1.4232441560398919,-1.4226014912040787,-1.419623155928849,-1.4163236742391803,-1.4129904218642881,-1.4095531710482971,-1.4035638776552937,-1.3989407028453307,-1.3951509195610792,-1.3913910397854221,-1.3876428859565961,-1.3838920678363689,-1.3801276828134588,-1.376341744812282,-1.372528590703103,-1.368684357264295,-1.3648065520073387,-1.3608937132869163,-1.3569451460757318,-1.3529607185706636,-1.3489407064382914,-1.344885673886275,-1.3407963830361804,-1.336673725007562,-1.3325186676665606,-1.3303795861905725,-1.3279051089411478,-1.324461656569786,-1.3155945388306687,-1.3112924221226914,-1.306963695183199,-1.3026091803615012,-1.2982296422274096,-1.2938257862201308,-1.289398258576564,-1.2849476472411907,-1.2804744835226,-1.2759792443107565,-1.27146235470757,-1.2669241909535116,-1.2623650835568112,-1.2577853205506089,-1.2531851508183118,-1.2485647874393049,-1.2439244110166197,-1.2392641729557474,-1.2345841986699004,-1.2344222228143868,-1.2348028826200381,-1.2353478865588867,-1.236060843872684,-1.236945243249811,-1.2380044484753867,-1.2392416939594022,-1.2406600801796572,-1.2422625690739562,-1.2440519794076896,-1.2372141639339325,-1.2300026345005657,-1.2227880337041923,-1.2155727310127848,-1.2083583906318016,-1.2011462776719073,-1.1939374453341731,-1.1867329251703809,-1.1795342448505988,-1.1848519455789415,-1.1763656889827625,-1.1678296667614148,-1.16768483180718,-1.1681678641360507,-1.1688645058159075,-1.169775709435478,-1.1709024676805808,-1.172245640739034,-1.1738059090156736,-1.1755837572824284,-1.1775794692429082,-1.1797931263770969,-1.182224608929611,-1.1848735981938114,-1.1877395797170824,-1.190821847242661,-1.1923402951405946,-1.193611844103358,-1.197530298173067,-1.2015727948882073,-1.2094399516054095,-1.2137950059566136,-1.2183564809977177,-1.2231223417999209,-1.226898304481622,-1.228432342174062,-1.2332725504009634,-1.2382548365266217,-1.2433519616692985,-1.2485591909176543,-1.2538737183131383,-1.2592931342628635,-1.2648151614020646,-1.2704377846992472,-1.2761650324071008,-1.2883117868496865,-1.2935197526551279,-1.293875217679845,-1.295702199154816,-1.2939434792115785,-1.2921285753965965,-1.2902684759145076,-1.2883716403180694,-1.2864446859474015
-1.4309619214020406,-1.4304950448337852,-1.4294031302791717,-1.428295173291172,-1.427910364604631,-1.4285752657025086,-1.4297869803218681,-1.43090635209342,-1.4315916222646643,-1.4316869610958098,-1.431078259757498,-1.429667966573164,-1.427475199369568,-1.424714362467092,-1.4218352648407198,-1.4199668459233372,-1.4219442238277011,-1.4236539126303862,-1.4249234802606854,-1.4195349768803682,-1.4237738762593695,-1.4246291779419398,-1.4230391198881693,-1.4259387393641916,-1.4288798168529828,-1.4290591905468466,-1.4256760669994422,-1.424089687170039,-1.4239945602994981,-1.4237107734403387,-1.4200802066368141,-1.4213816222409932,-1.418921850259441,-1.4147937771908923,-1.4107011806549552,-1.4066964541997935,-1.4027818187569128,-1.395759798450696,-1.3872551216034386,-1.3781713222754681,-1.3686308770752866,-1.3624710295560492,-1.3579718510984637,-1.3534610290326232,-1.3489411105483766,-1.3444142542456075,-1.3398822491599691,-1.335346536965815,-1.3317649479088955,-1.3320945350257771,-1.3324162556337753,-1.3326957636593602,-1.3328676389243155,-1.3327788849447064,-1.3320783234484879,-1.328332216178537,-1.324115383453558,-1.3198691681875137,-1.3155453110912585,-1.3065615387574845,-1.2975138981119936,-1.2884061210238307,-1.2792420553127393,-1.270025611606052,-1.2607607156946496,-1.253931271224367,-1.2495304893915984,-1.2451705465738239,-1.2408584543805543,-1.2368235573355473,-1.236032583867325,-1.2353731952226732,-1.23484983426356,-1.2344668497516706,-1.2342284941079122,-1.234138920823137,-1.234202181538137,-1.229884590691955,-1.2251654316773428,-1.2204267872854708,-1.2156687089299973,-1.2108912363906512,-1.2060944002813585,-1.2012782243714706,-1.196442727759631,-1.1915879269055365,-1.1867138375482362,-1.1818204767100493,-1.1769078695087578,-1.1740926030624066,-1.1725691106781508,-1.1712332166468618,-1.1700883486073188,-1.1691376668177211,-1.1683839610990971,-1.1727710250702619,-1.1723479383928077,-1.1673799490241696,-1.1674154601620668,-1.1592565557841255,-1.1521147327969326,-1.154246880089826,-1.1565062231582597,-1.1588932458684558,-1.1614083330685108,-1.164051768520736,-1.1668237323681692,-1.169724298475768,-1.172753431810528,-1.1759109859343995,-1.179196700622874,-1.1826101995595941,-1.186150987963806,-1.189818449832217,-1.1888519252332204,-1.185343024411457,-1.1950726249231174,-1.2057381422830886,-1.2100248910024138,-1.2144310537722234,-1.2189527243075413,-1.2235674893408996,-1.2255384502272313,-1.2248969476944787,-1.2250501355285248,-1.226354060846489,-1.2292180082549633,-1.234051276940626,-1.2411172423052537,-1.2504019336381056,-1.2616270687779179,-1.274385307317667,-1.2819676024816555,-1.2878768227782458,-1.2894983269751448,-1.2854927082320216,-1.2815045231581212,-1.277535834130795,-1.2735893450682503,-1.2696686737275913,-1.2657787672751497
-1.4141698163066192,-1.4151235254198573,-1.416082776555585,-1.4171894092828292,-1.4183833861858126,-1.419698110152765,-1.421529783247252,-1.4236939406443654,-1.425084879204459,-1.4242727802381414,-1.421163105323213,-1.4165281048773015,-1.4137085035260541,-1.4156795972705685,-1.417805032183128,-1.4194084297471101,-1.417989713912984,-1.4175766411613138,-1.4179190013586713,-1.418480189841922,-1.4197557231617723,-1.4207690709739218,-1.4227904505394295,-1.4225500303428158,-1.423216060848527,-1.4236998391339564,-1.423991956387147,-1.4220418677040212,-1.4182938571678545,-1.415437012324008,-1.4180829571648668,-1.412843103527893,-1.4039572001938754,-1.3975969851764547,-1.3933353709619158,-1.3890254572935532,-1.3846736645211468,-1.3802857692156878,-1.3758670322801898,-1.3714222186178033,-1.3669556110918226,-1.3587452828548219,-1.348610333136201,-1.3383059410957658,-1.3308752599983018,-1.3309716643720526,-1.3311776904852608,-1.3314516235770644,-1.330808238998934,-1.3262681896710533,-1.3217269777377672,-1.3171849966876379,-1.3126425051897304,-1.308099698022334,-1.3035567871772225,-1.2990140918930912,-1.2944721352646538,-1.2899317439001088,-1.2853941460124436,-1.280861062520266,-1.2763347853973706,-1.2718182378004528,-1.2673150114845422,-1.2628293786225036,-1.2583662771854467,-1.2514512670939535,-1.2421011040626309,-1.2387820276817303,-1.2377415805421927,-1.2366015264098202,-1.2324072837557565,-1.2282833653084024,-1.2242374462243304,-1.2202771667159262,-1.2164100721721702,-1.212643564683522,-1.2089848653418254,-1.2054409862230488,-1.2020187107073967,-1.1987245807048104,-1.195564889387858,-1.1925456781457506,-1.189672736627962,-1.1869516049166093,-1.1843875770340881,-1.18198570514061,-1.1797508038814413,-1.1776874542650329,-1.1758000019675936,-1.1719760073381664,-1.1670249631998222,-1.162054748588735,-1.1570654074126732,-1.1540009011071484,-1.1601869159194513,-1.1678291860103993,-1.1674699837799416,-1.1651033030019882,-1.1579465821604438,-1.1508316743060356,-1.1506562829051132,-1.1504614812063205,-1.1504071964156783,-1.1504407235377498,-1.1505625144173175,-1.1507730250883839,-1.1510727202153048,-1.1514620776582345,-1.1519415931387904,-1.1525117849832394,-1.1531731989197311,-1.1539264129050086,-1.1547720419548946,-1.1557107429513893,-1.163315589852505,-1.1792268680327078,-1.1818138894570658,-1.1782648410712802,-1.1746962204948548,-1.1711083863535974,-1.167501711732277,-1.1666672449233038,-1.1684823167186855,-1.1704003083519963,-1.1724226141485352,-1.174550713032914,-1.1767861693301667,-1.179130632824374,-1.181585837987213,-1.1841536022851744,-1.1868358234718808,-1.189634475771666,-1.1925516048625857,-1.1955893215723297,-1.1987497942091574,-1.2020352394629517,-1.2054479118291725,-1.2089900915309646,-1.2126640709427114,-1.2164721395512732,-1.2204165675292358
-1.4141698163066185,-1.4141196475892297,-1.4140408534055522,-1.413881622493361,-1.4134463848481387,-1.412388068321041,-1.4105437967986463,-1.408213398205178,-1.4068584054320779,-1.4082890869062192,-1.4099323281967133,-1.4116611368784429,-1.4105643002229658,-1.4038526774304199,-1.4029512016638919,-1.404009374711188,-1.4046185236796165,-1.4048198476995986,-1.4087080256609663,-1.4163237303925138,-1.4170122330652417,-1.419570712036573,-1.421721421069703,-1.4207223239424558,-1.4177677853624138,-1.414241970476519,-1.410204957177828,-1.4068228158494371,-1.4105254045941635,-1.4131119286783331,-1.4099617980469399,-1.4059388355174633,-1.401802486907985,-1.394216322551201,-1.3839797570441346,-1.3735176689829889,-1.3631358789117325,-1.35327422687882,-1.3446398380949087,-1.3381712482568069,-1.3342727454774073,-1.3322805312146282,-1.3313430803421797,-1.3309572932021863,-1.327898064145326,-1.3174412268545717,-1.3069809167477908,-1.2965555840015874,-1.2861981952614834,-1.2759373787399304,-1.2702821797136752,-1.2679560602957198,-1.265659676393442,-1.263399260454151,-1.261180944496961,-1.2590107587506603,-1.2568946314539675,-1.2548383894837702,-1.252847759543755,-1.250928369699499,-1.2490857510891296,-1.2473253396733361,-1.2456524779167055,-1.2440724163149484,-1.2425903147012898,-1.2412112432802793,-1.2399401833497317,-1.2327139749816483,-1.2232935157532188,-1.2138432327136695,-1.204366490467382,-1.1948665040137114,-1.1875678376174985,-1.1852554008878324,-1.1830072879117282,-1.1808247338985853,-1.178708958568747,-1.176661161455257,-1.1746825179854925,-1.1727741762095856,-1.1709372540747207,-1.1691728371693269,-1.1674819768804863,-1.1658656889228567,-1.1643249522089842,-1.1628607080397062,-1.1614738596001137,-1.160165271751488,-1.1589357711132604,-1.157786146431444,-1.156717149231588,-1.155729494755001,-1.154823863177201,-1.1520569898704036,-1.1532612233651331,-1.1526054150360316,-1.1520340337934276,-1.1515476124885655,-1.151146661996266,-1.150771823328992,-1.1506031225393745,-1.1420366984476629,-1.1334041104019148,-1.1247636170067943,-1.1161193942805916,-1.1078517632120863,-1.1007247924441736,-1.093605951352378,-1.0864953936546926,-1.0843528981144366,-1.099963940219571,-1.1156903744863969,-1.1315098332816147,-1.1473958198275231,-1.1567432193977445,-1.1578702260908331,-1.159092573678071,-1.1604111330634255,-1.1618268396240201,-1.1633406971953595,-1.1649537817791504,-1.1638765814760599,-1.1602333897156183,-1.1565725376097622,-1.1528944312974465,-1.149199480049762,-1.1454880946113724,-1.1417606857204126,-1.1463168555278274,-1.150537338217498,-1.1528927209352364,-1.1537770075205778,-1.1535678535810399,-1.1525660852847608,-1.150991372571359,-1.1489986770384566,-1.1466965838823593,-1.1441617507705066,-1.1501341639584313,-1.1638913772780146,-1.180767154683625
-1.3976429401469546,-1.398886424100414,-1.4002680267360148,-1.4012041302464944,-1.4014692718324455,-1.4018879966814128,-1.4032287118434827,-1.4048211236768202,-1.405242753385398,-1.402907253300003,-1.4006071548552288,-1.39871259747661,-1.3994539789737737,-1.4013909146298076,-1.3962054983537153,-1.396176684657411,-1.398740776409176,-1.402080027255129,-1.4056306356049848,-1.4083489957294617,-1.4059014899664988,-1.4020696695601562,-1.4005599519864464,-1.3986548079209324,-1.3962894281775964,-1.398702844520282,-1.4028102836622927,-1.405631847263902,-1.400682969706384,-1.3951488691318772,-1.3889550493407457,-1.3819794262727823,-1.374135261166306,-1.3653998853540716,-1.3558149369523487,-1.3454661730006825,-1.334458828048973,-1.322899645677892,-1.3176475561926613,-1.3135393272323959,-1.3075008753537793,-1.3003965064788092,-1.2932170107864633,-1.286855574126099,-1.2845029415963856,-1.2821342167285563,-1.2797560777655026,-1.277375197355104,-1.2749982129281952,-1.2726317047146738,-1.265798222562876,-1.2558027887018972,-1.2459703986562487,-1.2424464887385285,-1.2390358210258212,-1.2356972293316075,-1.2324236599535656,-1.229210208180556,-1.2260535473356873,-1.2229515185970712,-1.219902833637926,-1.2169068569829604,-1.2139634451692527,-1.2110728267562787,-1.2082355119854982,-1.2054522241581243,-1.20272384706232,-1.2000513843607177,-1.1974359279622417,-1.1948786331937962,-1.1923806991555344,-1.1899433530551478,-1.1853463345459536,-1.1758088883369586,-1.1662569181800726,-1.1566930269188416,-1.1471196726691035,-1.137539175408674,-1.135524645122946,-1.135115043865333,-1.1348070992488108,-1.134602245744634,-1.1345019251995074,-1.1345075825243365,-1.1346206618012786,-1.1348426031591679,-1.1351748412199645,-1.1356188071171123,-1.1361759397103959,-1.136847724729368,-1.137635842079154,-1.138542948001827,-1.1395841956945363,-1.1473711264111457,-1.1470295548749196,-1.143337608228593,-1.1448448720535689,-1.146475133688413,-1.1482295971178014,-1.1501091992519932,-1.1436013358624297,-1.1364370335692882,-1.1292795836377905,-1.1221293741399463,-1.1149866899479488,-1.107474894583066,-1.0988329989615029,-1.0901961334026926,-1.0815663609313177,-1.0793932560752526,-1.0722996604185093,-1.0652147151265812,-1.060472390418549,-1.061585423781776,-1.062740858169826,-1.0639304552268793,-1.065145620171112,-1.0663774327567919,-1.0676166853251257,-1.0688539283443808,-1.0700795236758989,-1.0712837055857556,-1.0825458570296669,-1.0962312254145563,-1.10917586783231,-1.1210498510703126,-1.1314466923025686,-1.139957193717071,-1.138017662795371,-1.1342594327775464,-1.1304863991177219,-1.1266989608961047,-1.1228975120649856,-1.1190824408044162,-1.115254128981828,-1.1174773982875275,-1.1282920430624488,-1.1391783763459844,-1.1461625476279385,-1.1611572698550188,-1.1722456500992546
-1.3976429401469543,-1.397548166081364,-1.3974845821699868,-1.3977290868557077,-1.3983233912241135,-1.3983497222838426,-1.3969624453556908,-1.3951592975913174,-1.3942649369862963,-1.3942778954276875,-1.3948958162321503,-1.3970661180340156,-1.397282888731737,-1.3964500626578376,-1.395677812463753,-1.394201984915263,-1.3951627627595702,-1.401205932869806,-1.4046022256546788,-1.4040832475946114,-1.403236201796478,-1.398372213687063,-1.3898052349906642,-1.3900511526280523,-1.394417143165648,-1.3933100159944043,-1.3897003391128482,-1.3853529698654603,-1.380243419260202,-1.3743986080032942,-1.3678875924637572,-1.3607993021282165,-1.3532228501292989,-1.345236918385293,-1.3369067141010036,-1.3282848208006748,-1.3213939607000633,-1.3200179687231568,-1.3108883942514216,-1.2985188020674978,-1.2937509710011168,-1.291486070340571,-1.2891854698998704,-1.2864979645472387,-1.280408665484552,-1.2749257112555832,-1.269951513504447,-1.2653779224403794,-1.261111917960414,-1.2570813748327263,-1.25323297490124,-1.2495281463591896,-1.2459392361399697,-1.2363177418097022,-1.2268588553239264,-1.217605025047795,-1.2085646581948484,-1.1997431777539171,-1.1911429832480422,-1.1827635112380763,-1.179496680228307,-1.1765065529346694,-1.1735324564991196,-1.1705746199181148,-1.1676332240459582,-1.1647084017341647,-1.1618002376744925,-1.1589087679903605,-1.1560339796165486,-1.1531758095034697,-1.150334143679704,-1.1475088162046818,-1.1446996080422784,-1.141906245885178,-1.1391284009597158,-1.1373492518966846,-1.1366431441576048,-1.1360344804955242,-1.128163611734405,-1.1254564000899516,-1.1227615062634078,-1.1200781842936656,-1.1174056260261742,-1.1147429610704092,-1.112089257032423,-1.1094435200505322,-1.1068046956610558,-1.1041716700195812,-1.1015432715013582,-1.0989182727020208,-1.1083556593935815,-1.121354377044535,-1.1343544184165224,-1.1406757727679113,-1.1419512609310374,-1.141983170846304,-1.1369179162640783,-1.1318338800892875,-1.1267311620808078,-1.12160987301709,-1.1164701348316117,-1.1113120806696153,-1.1061358548733153,-1.1009416129026857,-1.0957295211988676,-1.0904997569971062,-1.0852525080961293,-1.0799879725909003,-1.0747063585794372,-1.0729454180274085,-1.0643348703867817,-1.0594096156216237,-1.0581385165207555,-1.051071149834769,-1.0440126901017743,-1.03727628887997,-1.0318666287454674,-1.0264421590097648,-1.0243177591302346,-1.0391447380352816,-1.0538554159173255,-1.068363036531686,-1.0724566492522674,-1.0735885462013957,-1.0746696857467888,-1.0756905411342697,-1.0766418587162034,-1.077514748136882,-1.0783007712273678,-1.0789920271190705,-1.0795812310170838,-1.0800617841474667,-1.0854875547831329,-1.0960726425266474,-1.1067367810170676,-1.1114129517078513,-1.1089358102540272,-1.1277921131178665,-1.1414490667754187,-1.1385985031761834,-1.1356396833792948
-1.381407411890824,-1.3832426073477209,-1.3849446817290407,-1.3865037197645416,-1.3878404843997623,-1.388881102681208,-1.389523190144553,-1.3892891038283164,-1.3890268489125317,-1.3916060304320648,-1.3937984686589415,-1.3941820388648487,-1.3940000903086256,-1.3938228656936988,-1.394221304631885,-1.387939792776382,-1.3866063612062074,-1.3843020760090328,-1.379691071419249,-1.3742605560492323,-1.3765923071307942,-1.3810501399914779,-1.3855737135177726,-1.3809377634611786,-1.371925812902426,-1.3628309714793472,-1.3536901158288828,-1.3445326984292756,-1.3353879898472714,-1.3274583126726691,-1.3263490510695675,-1.3253700077835016,-1.3245132271264644,-1.3237545842577443,-1.3230474771996124,-1.3223098276971357,-1.3194132801851228,-1.310325525113109,-1.3010472693301194,-1.2959740110851778,-1.2859011685317776,-1.2734601052853576,-1.2628707570521371,-1.25288317353343,-1.242889312664094,-1.2328481307459187,-1.22278436317158,-1.2196256048833996,-1.2164731948840048,-1.2133284041390147,-1.2101923762932298,-1.2070661399197367,-1.2039506206677235,-1.2008466521712997,-1.1977549854290384,-1.194676296675587,-1.191611193878615,-1.188560222025965,-1.1855238673665922,-1.182502560754719,-1.1746014125099768,-1.166650843828016,-1.1589038544054562,-1.15297246966595,-1.1511896336992482,-1.1494913657336499,-1.1478783326248316,-1.1463513001536398,-1.1449111241973156,-1.1435587428900273,-1.1422951692132313,-1.1411214839695947,-1.1400388291070578,-1.139048401360225,-1.1381514461766449,-1.1363656878405355,-1.133617663304498,-1.1308838252532993,-1.1279537246813296,-1.1183653882323084,-1.108776121463006,-1.0991877776647692,-1.0896021190689726,-1.0800208288378412,-1.0704455242249447,-1.0656183918257245,-1.063903202137881,-1.0699898332779014,-1.0826272758202315,-1.0954299376926708,-1.0962953928569052,-1.0936733006937405,-1.091050617729321,-1.0884259220160746,-1.0857977523390225,-1.0831646128576664,-1.0805249781808923,-1.0778772988560643,-1.0752200072461071,-1.0725515237611343,-1.0698702634035109,-1.0671746425780522,-1.0644630861121138,-1.0617340344238908,-1.058985950771803,-1.056217328513226,-1.055096087234721,-1.0558040393311083,-1.0688768484913536,-1.0694078838112593,-1.0640927754281624,-1.0587612695259447,-1.0534136108666234,-1.0480500525280347,-1.0426708555930007,-1.0369632029326665,-1.0299227452101576,-1.0228913657150307,-1.0210031711024188,-1.0155499646261985,-1.0113670326324404,-1.0081137369215987,-1.0048245150458786,-1.001499245284081,-1.0040104644634917,-1.0138520026930187,-1.0237991032380296,-1.0338476884896384,-1.0439939550215724,-1.0542343377365064,-1.064565481772409,-1.074984220021117,-1.0804278326159809,-1.0806743132842058,-1.0807969852628538,-1.0897074053591629,-1.1075592769818539,-1.1036934654229285,-1.0998158700849259,-1.0959268363592554,-1.1045430962219265
-1.3814074118908235,-1.3805376590528984,-1.3799611833581023,-1.3799235183811254,-1.3806449856154377,-1.382133055841254,-1.3841478736517052,-1.3864654427638328,-1.3871182598838616,-1.3832828165635234,-1.3784856892980548,-1.373131378895664,-1.3674444858036592,-1.3691279394146236,-1.3758347295590188,-1.382673071666396,-1.3794869539098071,-1.3722068406185919,-1.3698974755800113,-1.3725016766519895,-1.368404725287049,-1.3622855888263534,-1.3559772699601,-1.3495157046855515,-1.3429205496887004,-1.3362050517703739,-1.3314858077702045,-1.3300421660311512,-1.328693625801925,-1.3262926428063664,-1.3173363157442202,-1.311821811126613,-1.3099850396281247,-1.3081605302373926,-1.3062817241568998,-1.304340725340262,-1.3023367771582937,-1.300271829794801,-1.2981493911776882,-1.2915941925444436,-1.2819511585373309,-1.2717779467736208,-1.2594772857046068,-1.2463757176676327,-1.2331637368252495,-1.225948062720698,-1.222759995995745,-1.2126320063848144,-1.2024728650588037,-1.1952643801016742,-1.1902895523005994,-1.185374666737696,-1.1805201859419958,-1.1757269381635833,-1.1727739194038829,-1.170239178417785,-1.1677889815508022,-1.1654226776378187,-1.1631398028893862,-1.1609400709450313,-1.15882336246068,-1.1567897145262491,-1.1548393100458676,-1.151350831860792,-1.1439809818255227,-1.1367827727058266,-1.1297443612665505,-1.1228539402290187,-1.1161000189106929,-1.1094716311174422,-1.1052105956089104,-1.101823218800503,-1.0985340566951347,-1.0953452505530477,-1.0922589086667815,-1.0892770990955616,-1.0864018421164068,-1.0836351023675572,-1.0809787806641902,-1.0784347054701127,-1.0760046240124157,-1.0736901930292517,-1.0714929691436503,-1.069414398859133,-1.0674558081754868,-1.0608777712664836,-1.0575542994947398,-1.06231113752786,-1.0608429306324987,-1.059499136094697,-1.0582801180156491,-1.057186037092546,-1.0562168374638357,-1.0553722332883892,-1.0546516950897518,-1.0540544359024469,-1.05357939726406,-1.0532252351048692,-1.0529903055966745,-1.0528726510340616,-1.052869985835474,-1.0529796827683042,-1.0531987595222896,-1.0535238657791233,-1.0539512709539118,-1.054476852816207,-1.0534266982974443,-1.0535536777202192,-1.0565953563732067,-1.057464262787041,-1.0584045577178252,-1.0557360115227756,-1.0471500024976699,-1.038577863998197,-1.0301506756163052,-1.0271052537642413,-1.0240265666522679,-1.0209139376874559,-1.0177667833208386,-1.0145846136982122,-1.010082848786217,-1.0046021458048595,-0.9991081995415563,-0.9942788871402355,-0.998137893296744,-0.9947405092282295,-0.9913072243838155,-0.9878382475402652,-0.9902156802469126,-0.9988600004864736,-1.0076871531306333,-1.016690268089857,-1.0305216759163347,-1.0504462668951464,-1.0701903030969793,-1.0807924462084522,-1.0806581332452807,-1.0803923089717822,-1.0840898759372686,-1.0942609108179908,-1.0920267019775656
-1.3654899286179953,-1.3670187020017774,-1.3686473543652284,-1.370180439414471,-1.3711983384284503,-1.3714514101466246,-1.3709966708902934,-1.3699615718743883,-1.3684526958804886,-1.3665905854241134,-1.3645538594489184,-1.3627903092557894,-1.3638518258037378,-1.3616752282693858,-1.358826458799958,-1.3580990902651227,-1.3565009220710929,-1.3548449820344841,-1.3517362897883602,-1.3467367333864775,-1.3424621525825031,-1.339623280676324,-1.3378640745204953,-1.3361970200223587,-1.3345786148185252,-1.3330041048077235,-1.3293800810531786,-1.3224565160871635,-1.3166066217719987,-1.3149725855786076,-1.3132476199029246,-1.308159464767407,-1.2995243583155407,-1.291082116782118,-1.2829889711282103,-1.2753340840803813,-1.270277212907376,-1.2662594613677998,-1.2617597142398047,-1.2565492441281043,-1.2504369691748656,-1.2432642686434803,-1.2354876273677127,-1.232284082181199,-1.229115167209495,-1.2199817744760257,-1.2105521543046596,-1.2053945805326343,-1.2002991687268043,-1.1922916912731523,-1.1837783701612254,-1.1808949096638972,-1.1781006283630382,-1.1753940521296182,-1.170996034222501,-1.1663288066264625,-1.161726764261409,-1.1571915581011956,-1.152724954797236,-1.1483288159542915,-1.1440050815387988,-1.1397557563049228,-1.13558289842846,-1.1314886097527022,-1.1274750272029328,-1.123544315035486,-1.1196986576669645,-1.1159402528875724,-1.1122713053057875,-1.1086940199039537,-1.1029584768126697,-1.0965510072154467,-1.0902404643866501,-1.0840188861919215,-1.0778790863996655,-1.0718146180893147,-1.0658197268643153,-1.0598892987994595,-1.0540188067092573,-1.048204257236668,-1.0424421404207465,-1.0367293827780824,-1.0310633044889266,-1.025441580978588,-1.0334162578315857,-1.0453532798603433,-1.051319101540345,-1.041771031773464,-1.0322350874272819,-1.022712831906882,-1.013205903823641,-1.0037160659718922,-0.9979537696445258,-0.9950162431652947,-0.992092021940866,-0.9891809034421928,-0.9862826788415635,-0.9833971336777543,-0.9805240487033013,-0.9776632008629162,-0.9748143643605518,-0.9719773117824606,-0.9797993526807884,-0.994115968829496,-1.0086654976429181,-1.0234320976131253,-1.0384000735278724,-1.050612635115817,-1.0477737651315686,-1.04490877221278,-1.0420164040948303,-1.0390954781028894,-1.036144886371002,-1.0331636005013802,-1.0300205028279688,-1.0214787315185383,-1.0129532852012035,-1.00943752218347,-1.0158691056963756,-1.0088559993943607,-1.001852074522228,-0.9948573527127635,-0.98787184993353,-0.993601400435155,-0.9880822772928313,-0.9825520281144993,-0.9770254021265666,-0.9817632976853257,-0.9843338609494778,-0.9807944160948314,-0.9902650541823736,-1.010451984482291,-1.0258628072325102,-1.0351983235088396,-1.0446903686020423,-1.0543324152517481,-1.064117763424706,-1.0740394122233297,-1.07999403360144,-1.0794631247923823,-1.0788001071197768
-1.3654899286179951,-1.3651064233514525,-1.3648228307616952,-1.364272086940601,-1.3630535390244387,-1.361001148319795,-1.3582355308089036,-1.3551755473789633,-1.3540672407931718,-1.35495243607129,-1.356230622523468,-1.3580760211039076,-1.3590333857043941,-1.358314318584092,-1.3549838795582059,-1.350082726037092,-1.3527195400709118,-1.353937792405974,-1.3506140323705533,-1.3436938148421587,-1.3415708971942828,-1.3379034359529203,-1.3331553056279943,-1.328361593115142,-1.3241556661529061,-1.3216708411809264,-1.319875805365702,-1.3182236163188732,-1.315442740515198,-1.3083533339302453,-1.3011952203327048,-1.2939792219003583,-1.2867150002925656,-1.2822715946904797,-1.27817042158232,-1.2741490063506817,-1.268155157855353,-1.2626272788787416,-1.2576365744272866,-1.2523834978096327,-1.2469055973124274,-1.2412122714911307,-1.2354535917984144,-1.2293353353845644,-1.2230904397878144,-1.2166796372883306,-1.2101056666847634,-1.203375054890331,-1.1964957142657873,-1.1894765713617865,-1.1823276923803707,-1.1750605618571586,-1.1676885827629544,-1.1602279180486126,-1.1526989022557648,-1.1451284257369752,-1.1375539786725182,-1.130030409657648,-1.122640451712606,-1.1155075730658646,-1.109257496424944,-1.104683036611417,-1.1000878923134514,-1.095465993492414,-1.090813070042123,-1.0861260909107264,-1.0814029033284274,-1.0767967849145235,-1.0732892526774374,-1.0698566650457226,-1.0664802498943593,-1.0631476029696292,-1.059850347982954,-1.0565827158981556,-1.053340664191332,-1.0501213176889803,-1.0469226049472096,-1.0437430163232695,-1.0405814395750115,-1.0374370459836006,-1.0343092101154139,-1.0311974524371785,-1.0281013977515974,-1.0250207447786381,-1.0219552437184003,-1.0189046796170258,-1.0158688600115569,-1.012847605770916,-1.0098407443524113,-1.0068481049029891,-1.0038695147820307,-1.0009047971876948,-0.9942452716971619,-0.9847957579127011,-0.9753701818096214,-0.965971850191746,-0.9566062631713773,-0.9507351392836276,-0.9456791839982817,-0.9406676905598923,-0.951929856593364,-0.9657317924146995,-0.9691518152120495,-0.9663376474449747,-0.9635345830100066,-0.9607423993067745,-0.9579608776056237,-0.9551898039977669,-0.9524289702639703,-0.9496781746532981,-0.9469372225633541,-0.9442059271134462,-0.9414841096012112,-0.9501760484242627,-0.964894720109732,-0.9796939582349862,-0.9945509608832346,-1.0044448370637848,-0.9959540138618541,-0.9874814137511345,-0.9790276307598429,-0.9751652131317736,-0.9846620528639274,-0.9808955768745871,-0.9739285393119039,-0.9669707384536869,-0.9734720105967875,-0.9714395152652884,-0.9658765474173276,-0.9699843226500545,-0.9772203292584395,-0.9800931497982321,-0.9878600607153367,-0.9983131409649815,-1.0088816184924045,-1.0195622275696015,-1.030351795737924,-1.0412472420454737,-1.052245575194866,-1.063343891618159,-1.0745393734785322
-1.3499177236924786,-1.3508410488115021,-1.351184955473021,-1.351035211105192,-1.3506511705859248,-1.350730287299437,-1.3515007763405145,-1.3523012378759771,-1.3511400979762824,-1.3488955058415912,-1.3484471833512344,-1.3492363950320119,-1.3500981109079173,-1.3497720516450997,-1.3487476268175744,-1.3485835032534952,-1.348066124883263,-1.3471132882237384,-1.3456441532118222,-1.3434530712585897,-1.336060090119965,-1.3319453641557875,-1.3264949496316252,-1.3241145052264593,-1.3214522652896443,-1.317018863213454,-1.3118369294131051,-1.306436402176817,-1.3009031295748705,-1.2974044924440398,-1.2938847155607003,-1.2901789205271246,-1.28629836477355,-1.2794117086590944,-1.2744589224009921,-1.2712758656310787,-1.267254539959679,-1.2614239899751312,-1.2550664671463367,-1.2489987904120927,-1.2431552235365004,-1.2386288692453953,-1.2347537770866606,-1.226434566731021,-1.221066497852813,-1.2157746420209634,-1.2069645321426936,-1.1943077859711972,-1.1898197765936585,-1.186752695472378,-1.1820977330301647,-1.1719004387712406,-1.1617099934023172,-1.1515397182148859,-1.1414255184933144,-1.1325556791613063,-1.1276173017562,-1.122969698357375,-1.1183838423153336,-1.1138200575788182,-1.108799076014018,-1.1026883722950096,-1.097263596339205,-1.0924676835962623,-1.0881526140375026,-1.084169514587101,-1.0804082999154687,-1.0766419923637545,-1.071842316075063,-1.0670031897580508,-1.062124202958071,-1.057205158857855,-1.0522460292601798,-1.0472469206375972,-1.0422080481658869,-1.037129715603979,-1.0320122995149692,-1.0268562367525078,-1.0216620144335864,-1.016430161826706,-1.0111612437322641,-1.005855855038261,-1.0104405073725964,-1.0217702895441296,-1.0198622089963079,-1.0143234771924288,-1.0088239411617996,-1.0033624029455517,-0.9979378950590538,-0.9925496692421367,-0.987197190314451,-0.981880135769305,-0.9765984020292677,-0.9713521183907008,-0.9661416679452759,-0.9609676931323938,-0.9558299087616127,-0.9472736328550604,-0.9379879133824374,-0.938410638222567,-0.935704683087025,-0.9307959985573886,-0.9259500683465998,-0.9211793753898152,-0.9165030138405634,-0.9119513324314172,-0.9075746345447446,-0.9034596766370386,-0.8997592831161096,-0.896732161579338,-0.906679845690094,-0.9210534377708051,-0.9355568945764396,-0.9387715998308623,-0.9360682362968094,-0.9333738661981568,-0.9306883452459315,-0.9385078392451849,-0.9474571696521448,-0.9565556500077124,-0.9657942097066821,-0.970593295588976,-0.9621791579874452,-0.9537862887765978,-0.9575820945487554,-0.9654303988344924,-0.9600221712386041,-0.9559783109590961,-0.9617799242019108,-0.9677365872101339,-0.9738427583901054,-0.977525738394976,-0.9864826966899568,-0.9930065346940431,-0.9996599823389771,-1.006438527380277,-1.013337815855535,-1.0203536431164433,-1.0274819463070468,-1.0347187979100436,-1.0420604000894302
-1.3499177236924782,-1.3496751076992277,-1.3493113245610182,-1.3490902804757041,-1.3491552572408874,-1.3488537913911434,-1.3478187805408153,-1.3465591644786616,-1.3453967922663783,-1.3441776740461087,-1.3423832489911696,-1.3433941914191467,-1.346339509869057,-1.3479173437091834,-1.3471706028813377,-1.3476364885040482,-1.3424874772905768,-1.3412894990925324,-1.340383943278981,-1.338759200054298,-1.3335089987347886,-1.3281316586334317,-1.3261360301478655,-1.3201059992724826,-1.3140076436446562,-1.3100033517469187,-1.3069215720337173,-1.303894087606027,-1.300737018686387,-1.2952519123759425,-1.2894740071313988,-1.2835437329115529,-1.2788233951322936,-1.2769144556724406,-1.2720779746998574,-1.2647218685496948,-1.2573508955639614,-1.251215153069703,-1.2480691737474714,-1.2449213998935627,-1.2417595902329412,-1.237438190350861,-1.2318888238024226,-1.2253115734227578,-1.2147209452210508,-1.2032422227753605,-1.1962407144896117,-1.1929816974274674,-1.1823189762972877,-1.1714366861431085,-1.1620866464601998,-1.1543504700988854,-1.1478862968246413,-1.1422380806560684,-1.1370411340292939,-1.1309090910338397,-1.1210426738452588,-1.1110196500631213,-1.101033873901295,-1.0941451762923475,-1.0890958283314216,-1.0835695983858362,-1.0772818392303805,-1.0702956854995218,-1.0627648986604301,-1.0552612450662504,-1.0489296890117374,-1.0426368496685292,-1.0363809867686875,-1.0301602625474016,-1.0239727580597902,-1.0178164904072857,-1.011689430736825,-1.0055895228464986,-0.9995147022057087,-0.9934629151775081,-0.9874321382165117,-0.981420396808256,-0.9754257839154836,-0.9785775995036987,-0.9888224715450504,-0.9994504811985045,-1.000514616211853,-0.9951381695441661,-0.9897271760081612,-0.9842823126210765,-0.978804270227049,-0.9732937516339324,-0.9677514700525323,-0.9621781477975357,-0.956574515218124,-0.9509413098332624,-0.945279275652327,-0.9395891626668313,-0.9338717265046701,-0.928127728251062,-0.9223579345221489,-0.9165631210447289,-0.9251918347524368,-0.9287574277683373,-0.9195989787157761,-0.9105393324868887,-0.9016242785893982,-0.8929385672664991,-0.8846543869559564,-0.8771581705470526,-0.8728491736398727,-0.8735569889382109,-0.8783719918483994,-0.8924488197172704,-0.8947381330253763,-0.8940619140391237,-0.896558291524872,-0.9044866136704446,-0.912684270682321,-0.9211044631870831,-0.9297188194275948,-0.9280115372008853,-0.9253433130379274,-0.9226835495579023,-0.9284130825583343,-0.9353565918861366,-0.9425375152180573,-0.9499484824752416,-0.9454167061071286,-0.9448639332563832,-0.9503375841823363,-0.9542061472020926,-0.9596387754184724,-0.9651781735689339,-0.9708219003865802,-0.9765675223391443,-0.9824126153715333,-0.9883547665706547,-0.9943915757537418,-1.0005206569813732,-1.0067396399965638,-1.013046171591239,-1.0194379169015786,-1.0259125606336559,-1.0324678082208214
-1.3347185150616674,-1.3357204432722176,-1.3363069161311596,-1.3364097605218126,-1.336240871592653,-1.336127877083099,-1.336259665280819,-1.3366616535439657,-1.3372340025821738,-1.3380508086949603,-1.3398170934037525,-1.3405601491097092,-1.340537884051315,-1.342194967849368,-1.3451006296605938,-1.3437679264206748,-1.3415863760214515,-1.3372844885927837,-1.334728149963124,-1.3323950695560607,-1.330206824004028,-1.3232116924563997,-1.3145067505550836,-1.312108746843792,-1.3080527645479625,-1.3006765661073787,-1.2912847037407316,-1.2824370006401584,-1.2823243517032537,-1.281995099690503,-1.281323557048802,-1.2802773808751444,-1.2774185921023444,-1.2710441977003233,-1.2644011480916553,-1.258157997748177,-1.2544038604059515,-1.249972007467208,-1.2425916182663264,-1.2352156240472199,-1.227849430647119,-1.2204979796331619,-1.2131657752901173,-1.2066248013764984,-1.2030597383073134,-1.1995992273191247,-1.1910769521948628,-1.1784066454568716,-1.169780094941537,-1.1626770562553717,-1.1556163229166516,-1.1488079524264545,-1.1420524084626822,-1.1351682177141271,-1.1281539727847316,-1.1210099723110216,-1.114208562837279,-1.107473043958262,-1.1007853493868214,-1.0939422619129764,-1.087552024288023,-1.0810052029467858,-1.0745038399708933,-1.068046890160048,-1.0616331452998737,-1.0548437704152576,-1.046647490027029,-1.0382530416685425,-1.029710647477215,-1.0210535688440503,-1.0123045314310475,-1.003479635838724,-0.9945907100133886,-0.9856467423008985,-0.9766547742532671,-0.968507110221586,-0.9616788666722411,-0.9593166380441729,-0.9687359521656669,-0.9694464777037273,-0.9634807583325173,-0.9575270236190434,-0.9515838034072215,-0.9456497725061324,-0.939723762096158,-0.9338047695379483,-0.9278919665573064,-0.9219847058175854,-0.9160825259300021,-0.9101851549931497,-0.904292512800736,-0.8984047119252376,-0.8925220580134976,-0.8866450499352765,-0.8807743813116473,-0.8875251459752671,-0.8997296347840895,-0.9122918007863303,-0.9107440491820014,-0.9049015229689421,-0.8990363236096957,-0.8931492492917283,-0.8872411061465515,-0.881312710250715,-0.8753648910494829,-0.8721729345101337,-0.8713548276741725,-0.8717150919549514,-0.8745065667973292,-0.8774518737612116,-0.8818620785561306,-0.888963205901184,-0.8946568641876158,-0.8962501568072203,-0.8985427281687901,-0.9013456725854706,-0.9045449449817041,-0.9090815977799345,-0.9152680661370697,-0.9217144107609444,-0.920257321497024,-0.9247819816538857,-0.9295146079478182,-0.934444905840201,-0.939563981833046,-0.943670993305131,-0.9488827361000607,-0.9530828306975316,-0.9496360640667403,-0.9602993657553119,-0.967313631103508,-0.9736120769556749,-0.9699701912900629,-0.9662952552783581,-0.9625878981913885,-0.9588487909534473,-0.9550786416588304,-0.9562731631904846,-0.9661644196139463,-0.976155326560634,-0.9862404816477177
-1.3347185150616667,-1.3345616342499416,-1.3342128608496875,-1.333500600459138,-1.3323593053074596,-1.3311014696315213,-1.330359249355587,-1.3307822536513076,-1.3323219773871102,-1.3345515779166865,-1.336975240696308,-1.3387475706090957,-1.339671757894242,-1.3395523695922338,-1.3403167020459799,-1.3412545862243102,-1.3402468301531933,-1.33638590422963,-1.3302864017205331,-1.3242382324378825,-1.3182561645778523,-1.3163123213352805,-1.3132586723734176,-1.304470083858568,-1.2973983223927537,-1.291587873384512,-1.2864242022367394,-1.2815698201587924,-1.2768309959321085,-1.2741103168435812,-1.2715135137927296,-1.2687928125163346,-1.2659651531446927,-1.263035302431126,-1.2599560726770003,-1.2559992774267115,-1.2490592055468994,-1.2411048912333045,-1.2327478074384914,-1.2241289633266734,-1.2179724274648231,-1.2140786947489486,-1.210296961267686,-1.205856910642241,-1.1985750920426763,-1.1913236619936431,-1.1841056200245332,-1.1769236415664643,-1.168334652116437,-1.1619450458469673,-1.1554375936688448,-1.1485994252848168,-1.141627637093063,-1.134701984669737,-1.1278232552039278,-1.1209920042711163,-1.113738560311162,-1.106344399251995,-1.0988346424084487,-1.091218979722726,-1.0835095459236883,-1.0757206973216564,-1.0678686804628552,-1.0599712279148306,-1.0520471215586213,-1.0441157617075727,-1.0361967728339683,-1.0283096663064386,-1.0204735699300738,-1.0127070251181371,-1.0050278461326423,-0.9974530321086545,-0.9899987211023489,-0.9826801755377805,-0.975511789540148,-0.9676204715022971,-0.9585484986846531,-0.9550390019883079,-0.9485987050321225,-0.942368439731744,-0.936357970595258,-0.9305763837663483,-0.9250321034176983,-0.9197329036013611,-0.9146859158807761,-0.9098976331801287,-0.9053739103207299,-0.901119961680716,-0.8971403563176721,-0.8934390107304955,-0.8900191791953911,-0.8868834412687234,-0.884033685566203,-0.8814710882377312,-0.8791960835477851,-0.8772083224558689,-0.8755066127479112,-0.8740888305348138,-0.8729517867971128,-0.8720910222492395,-0.8715004855750905,-0.8711720170855966,-0.8710944979402613,-0.8712524045669703,-0.8716232630704535,-0.869398504835532,-0.8690795124550228,-0.8689161492039167,-0.8741433786685869,-0.8755634151298533,-0.8805489037968871,-0.8837955048764101,-0.8871894849853268,-0.890728615160302,-0.8944106325241513,-0.8982332432914215,-0.9031625992742951,-0.9080721890164887,-0.9118844429858842,-0.9159529787331376,-0.9200321271273512,-0.9239897562652163,-0.9287303047031251,-0.9335923255012015,-0.938573372041235,-0.9370761438330724,-0.928800058117458,-0.93744664466317,-0.9472703803010353,-0.9572272937607107,-0.9547108830055033,-0.949111858135713,-0.9435027761008334,-0.9378840562269009,-0.932256099773463,-0.9368136004679641,-0.94648742427903,-0.951278190772582,-0.9474482082987095,-0.9435894875704047,-0.9397028430799876
-1.3199204427724505,-1.3216497141469006,-1.3231275992245126,-1.324249967712003,-1.325088444855822,-1.325800131266815,-1.3263761314443778,-1.326521662742816,-1.3263758142107374,-1.3261811145964637,-1.3300660567890739,-1.333839465967218,-1.3366059191116886,-1.3386602310149642,-1.3380974072165464,-1.3354173457767649,-1.3308035148062962,-1.3239876977664105,-1.3195784177281067,-1.31882367515975,-1.317736339600789,-1.3123388545901642,-1.3064720353579633,-1.3006397497899065,-1.2949139788947222,-1.2894166512230356,-1.2840535104628463,-1.2806937341565225,-1.276560040433281,-1.2721069465830093,-1.267348840284019,-1.262532994917465,-1.2576478141736223,-1.2526876734034256,-1.2476499419861895,-1.2425334569173223,-1.237337717162243,-1.2320625361988524,-1.2267093843335835,-1.2219818112274896,-1.2157473176658196,-1.2101445952088559,-1.2044555623311453,-1.1986778061406655,-1.192808268311688,-1.1868433770736548,-1.1807791130978023,-1.174611087778502,-1.1653841078979363,-1.1521358418190142,-1.1387691410367684,-1.1253804335959021,-1.1197452624527697,-1.1164304739571627,-1.1130488036710076,-1.10958164929401,-1.105999691995411,-1.1022560231729477,-1.0982755785965925,-1.0911058469571435,-1.0812468090192295,-1.0714662273652173,-1.0617730873522042,-1.0521762527500576,-1.042684600372671,-1.0333070822080046,-1.0240527588890247,-1.0149308195029132,-1.0059505935132393,-0.9971215571719072,-0.9884533354002709,-0.9799556994926317,-0.9716385606976314,-0.9635119595894657,-0.95558605107807,-0.9478710848926326,-0.9503378041489223,-0.9494427722361598,-0.9403066352054963,-0.9311429810905811,-0.921954343589519,-0.9127429630666506,-0.9035108367862197,-0.8956704574921617,-0.8919434490161577,-0.8883181593587004,-0.8847966408109338,-0.8813812177730611,-0.8780744572465462,-0.8748791447607087,-0.8717982645555375,-0.8688349830709265,-0.8659926349591425,-0.8642723423676386,-0.8756989290111288,-0.8749109480908646,-0.8690558812781743,-0.8632107250517409,-0.8573798020560899,-0.8551624838065277,-0.8566496427325037,-0.8583088942744257,-0.8601357059276253,-0.8621280455228457,-0.8642840490511636,-0.8666018431868298,-0.8634146545517374,-0.8644602180062108,-0.8707482994739058,-0.8743266294154589,-0.8737825861259495,-0.8778456778054324,-0.8823134943352233,-0.887086575374842,-0.8921574838334906,-0.8975186885841653,-0.9021941257282909,-0.9062909330563226,-0.9105212962928935,-0.9148828270230959,-0.919373120099256,-0.9173889259557066,-0.9147538197752425,-0.9121266646847399,-0.9095072790828717,-0.918214226895234,-0.9277599415454517,-0.929364975792704,-0.9461527061901416,-0.9392317837217106,-0.93232004621651,-0.9254174737992673,-0.9185240440858746,-0.917830396850051,-0.9272586930949123,-0.9266193055325509,-0.9209740765644074,-0.9153208239952348,-0.9201748582192897,-0.9251754198755728,-0.9302374991763749
-1.3199204427724496,-1.3192095417715353,-1.3185381152038058,-1.3179335244779322,-1.3174448242885786,-1.317349773804697,-1.317777446355883,-1.318408078794548,-1.3199690200457985,-1.325069405056199,-1.325592758615287,-1.3247077704092485,-1.3235356178876465,-1.32191992523392,-1.3199001129106962,-1.3196864406837383,-1.3200337159308075,-1.31998836589717,-1.3153417026627654,-1.3063016945593644,-1.302753967614693,-1.2986855257960335,-1.2937409176804462,-1.2872568531398934,-1.2842850368752843,-1.2827309972376204,-1.2820024876967957,-1.2788348143127741,-1.2734753157271563,-1.2682840784576621,-1.263177631791119,-1.2581648496350486,-1.2532522921021414,-1.2484451067844593,-1.2437473533010597,-1.2391621030331066,-1.2346914573627823,-1.230336466896492,-1.2260955748826057,-1.221264112533404,-1.2153374523738285,-1.2064355655023644,-1.19746660580468,-1.1884607313499718,-1.179439244434152,-1.1704175166507966,-1.161406916114306,-1.1524160678210231,-1.1458211975386616,-1.1387004635644737,-1.1299377848708365,-1.1230032924363478,-1.112057850663183,-1.0991848962510065,-1.0904652563487827,-1.0817960111371487,-1.0731792287392263,-1.0646168636026512,-1.0561107926531768,-1.0476628445102256,-1.0392748234736549,-1.0309485295327225,-1.0226857753294607,-1.014488400783832,-1.0063582859273201,-0.9982973623755789,-0.9903076237857928,-0.982391135582052,-0.9745500441856478,-0.9667865859530274,-0.9591030959988189,-0.951502017063155,-0.9439859085696779,-0.9383881308793424,-0.933769269697467,-0.9418166245958504,-0.9403773813913032,-0.9331153025944952,-0.9260952184062514,-0.9193274680753158,-0.9128223170528655,-0.9065899095244285,-0.9006402170261734,-0.8949829836956121,-0.889627668848591,-0.8845833877111775,-0.8798588512597854,-0.8754623062276372,-0.8714014764130651,-0.8676835064685084,-0.8643149093528879,-0.8613015185910502,-0.8586484464010011,-0.8632747109608035,-0.8606848470752779,-0.8582268145214766,-0.8559045100301459,-0.8537219460389487,-0.853828602792993,-0.851544207403265,-0.8507503453727318,-0.8514401733195247,-0.8524980573535337,-0.8539206378587885,-0.8557039300881071,-0.8578433604836349,-0.8603335991534005,-0.8631704185448793,-0.8663459701625129,-0.8698548871389291,-0.8736904309768916,-0.8721897205141058,-0.8695900019374059,-0.8662674214348041,-0.8625039687403713,-0.8584859435693959,-0.8543222937433255,-0.8500761294415952,-0.8556953828506453,-0.86413495983822,-0.8727460205401205,-0.8815239165424216,-0.8904640935523864,-0.8995620938340121,-0.9088135580985723,-0.9068954190797713,-0.908549918065455,-0.9201698874078592,-0.9120527186714571,-0.9038276242108596,-0.8957682563497632,-0.8993885178205079,-0.9085372025817353,-0.9116397324964645,-0.9047645126130904,-0.9056414409135165,-0.9103978176784739,-0.9152456571053805,-0.9096599697928589,-0.9039919492639781,-0.898317213619074
-1.3055519948474303,-1.307138997393524,-1.3086880934502738,-1.30997983565763,-1.3106425396376766,-1.3101339490262922,-1.3100555517723764,-1.3138443112882545,-1.3179386885275917,-1.3183250436006297,-1.317445454966332,-1.315007612876021,-1.3159539134077196,-1.317680552482617,-1.31891384322102,-1.3176073604626717,-1.3151092461789688,-1.3124131029455028,-1.3094934574369506,-1.3052779168589668,-1.2941523399421797,-1.2872007406515469,-1.286471537529301,-1.2855362754059096,-1.2806835920709365,-1.2814648462312612,-1.2809030700745616,-1.2787381308029053,-1.269607486071982,-1.257805669905897,-1.2454809832973797,-1.2327134554091845,-1.2195724708024775,-1.2061915739819187,-1.2000575902130077,-1.1969688214819207,-1.1938380574576741,-1.190642250918339,-1.187373222315193,-1.1840234547945168,-1.1805839147891661,-1.1770426238785325,-1.1733827650025275,-1.169579613824378,-1.1655952098477653,-1.1613687409749267,-1.1567989199492483,-1.1517128596722526,-1.1434516839689846,-1.1345191192497786,-1.1262158006805136,-1.119462447019881,-1.107952703576142,-1.0988971003168935,-1.0859933338621972,-1.07344980778488,-1.0613738384640317,-1.0498696365087605,-1.039025937453483,-1.028901360114824,-1.0195134320200174,-1.0108370195062806,-1.002813158551902,-0.9953637121688432,-0.9884056006512774,-0.9818607551044947,-0.9756612073025295,-0.9697505615973849,-0.9640834120429864,-0.9586238754612708,-0.9533439209775056,-0.9482218192779888,-0.9432408283457879,-0.9365574560123382,-0.9336539966495214,-0.9290311307562527,-0.9245141694604038,-0.920099290692431,-0.9157839127179437,-0.9115664602728675,-0.9074461823091613,-0.9034230092974713,-0.8994974409536813,-0.8942597575859945,-0.8849913443080144,-0.8757070658613051,-0.8664082609505841,-0.8570961541873823,-0.8502734906307917,-0.8498243752180867,-0.84955639026817,-0.849468884341738,-0.8532674966855405,-0.8563600486243823,-0.8544398972324863,-0.8528907609853975,-0.8517145946055363,-0.8526835279041394,-0.8516832403772748,-0.8504312650601764,-0.848054333695843,-0.8464727873756632,-0.845052378231832,-0.843797550685649,-0.8427127597632649,-0.8418024462031228,-0.8507237979545774,-0.8574128849396274,-0.851395960313666,-0.8453638163651727,-0.8400185554642516,-0.8402434857925973,-0.8406706944244595,-0.8413031540326266,-0.8421434292819763,-0.8431936186852584,-0.8444552965464505,-0.8474320290858839,-0.8476164577789224,-0.8495159773172762,-0.8516269670728627,-0.8539476205704903,-0.8564753487601631,-0.8592067668981631,-0.8674917266969016,-0.8880624555249765,-0.9042899020699209,-0.9016913649339293,-0.8990956859894528,-0.8964920884039542,-0.8937385091069207,-0.8915243619253032,-0.8920222277345713,-0.8964435926696774,-0.9009866641125985,-0.8978983566221608,-0.8910412359229074,-0.8841931220853114,-0.8773539886408379,-0.8712298204326572,-0.8818538054525193
-1.3055519948474301,-1.3050794877480945,-1.3045623180095482,-1.3040364792985453,-1.3038681353586459,-1.3048839332806175,-1.3056153518128144,-1.3031364713726887,-1.3043997506198903,-1.3077720756515854,-1.3109651357244156,-1.3137133527025218,-1.310671003419654,-1.30472741081942,-1.2975976202994068,-1.2895796717105055,-1.2851870524952027,-1.2858740812280502,-1.28651100691191,-1.2869202273833724,-1.2869380858524393,-1.2814947890121124,-1.2785059463779482,-1.2796894592284986,-1.2786935624768292,-1.2684484374160874,-1.2572861335890708,-1.2456847666516035,-1.2338902365921363,-1.222048587672357,-1.2116445789137709,-1.2088058663578445,-1.205908300139256,-1.2028697462027478,-1.192248157750885,-1.178285262331049,-1.1668522941043593,-1.1642460277792686,-1.161589982785395,-1.1588820818734493,-1.1561246097036646,-1.153319872931683,-1.1504700228212388,-1.1475770075885015,-1.1446425367700368,-1.1416680389139304,-1.1386546043844064,-1.1356029049510594,-1.1325130782468371,-1.129384557327244,-1.1256227492676005,-1.1167662337615782,-1.1076250095057893,-1.0948858604380116,-1.0815904258764832,-1.067952578204348,-1.0540995736534917,-1.0401088205905258,-1.0260294897637627,-1.011894352076193,-0.9977262860310856,-0.9862182557289869,-0.9804374549000712,-0.9746925708917149,-0.9689835743227428,-0.9633104855675949,-0.9576733712332599,-0.9520723412939134,-0.9465075467232285,-0.9409791775039382,-0.9354874609243304,-0.9300326600941751,-0.9246150726302997,-0.9262108643165354,-0.9292194808045751,-0.9219749507231612,-0.9148269910806732,-0.9077788967650333,-0.9008341452916566,-0.893996411023755,-0.887269580728939,-0.8806577706562768,-0.8741653453369873,-0.8677969383351031,-0.8626576693995262,-0.8577648770876996,-0.8529165844145203,-0.8509042791086141,-0.8477718697847325,-0.8386460566354542,-0.8339832524805383,-0.8427072213329936,-0.8495610990379117,-0.8498321700894826,-0.8502811262993979,-0.8509068818012411,-0.8517082026857806,-0.8509125365974606,-0.8504849156157048,-0.8497926050485652,-0.8457397032326698,-0.8399477900239409,-0.8341733958319426,-0.8284190281312984,-0.8287420614962473,-0.8371726425071555,-0.841071008021304,-0.8405227682651994,-0.8401619387597812,-0.8399925797494632,-0.8393174669928458,-0.8332578702382367,-0.8271860026733555,-0.8211028700191463,-0.8237479868360138,-0.8314533820594354,-0.8393497254824243,-0.8459294564331453,-0.8457851422682365,-0.8414728017958613,-0.8371543555852861,-0.8328401122721312,-0.828537300594589,-0.8468778547698426,-0.8621376932789664,-0.8652631602997092,-0.8685774378834306,-0.8720740688214748,-0.8757459151520097,-0.8815677519908669,-0.8903948068058719,-0.8877323900479746,-0.8889122623503624,-0.8863507882596924,-0.883806004795014,-0.8812724809852774,-0.8787485859724917,-0.876233677954322,-0.8737274680877299,-0.8705238152625521,-0.8687406748480182
-1.291641920754695,-1.2927941046001086,-1.2940856260883544,-1.295606869073163,-1.297156775388866,-1.2979665361105037,-1.2978457556858458,-1.2982394823680825,-1.2976321293206803,-1.2968209955765848,-1.2951818498317775,-1.2927064121473841,-1.2897618809260336,-1.2869849120665007,-1.2852012447431589,-1.2847581953762992,-1.2808400913738738,-1.2715370480997426,-1.2722724537434122,-1.2740191948808512,-1.2756522445903309,-1.2771538434338172,-1.2686931645056168,-1.2551010795178563,-1.2409571330650557,-1.2263672888229011,-1.2225466037489043,-1.219880202189032,-1.217177205164354,-1.2144334005867135,-1.210272720981822,-1.1986749356740527,-1.1873848002657006,-1.1765532931806546,-1.171868521790859,-1.169385559807487,-1.1640916106105974,-1.1497469711011317,-1.1352665990397466,-1.1246825511173741,-1.1175487060764553,-1.1106023405912102,-1.1037988328286366,-1.0971078888610908,-1.0905087152213553,-1.0839868027154953,-1.0775318400921448,-1.0711363634442008,-1.064794873898646,-1.0585032530950542,-1.0522583697747638,-1.0460578107188634,-1.0398996938689296,-1.0337825366395101,-1.0277051618800517,-1.0216666299033705,-1.0156661888120855,-1.0097032378331434,-1.0037773000061243,-0.9978880016664409,-0.9920350569087937,-0.983541957213053,-0.9693539741999473,-0.9551721987902986,-0.9410045706538077,-0.9268576436105795,-0.912736945111134,-0.9014562747108479,-0.8972633723208202,-0.9011306655710691,-0.9066040993526827,-0.9126159273055889,-0.9191554449866728,-0.9192350294754714,-0.9138928938248378,-0.9085890601422744,-0.9033239532554052,-0.89809802752298,-0.8929117660723223,-0.8877656801076665,-0.8826603082929125,-0.8775962162146609,-0.8725739959338128,-0.8675942656366008,-0.8615574752012788,-0.8554521989150194,-0.8517171722607856,-0.848113513204862,-0.8433564119302663,-0.8384364453240413,-0.8326150422050393,-0.8293688363557776,-0.8248036815866269,-0.8202887072504823,-0.8158248992435522,-0.8114133672830182,-0.8070555445787431,-0.8027542727234844,-0.7985336437216956,-0.8005796663483649,-0.806021222562058,-0.8116418365982012,-0.8173793992267924,-0.8231396894974154,-0.8238164024113724,-0.833792160936257,-0.8373753417864833,-0.8378163970482848,-0.834197731570502,-0.827818671871595,-0.8201315164997798,-0.8118428215370135,-0.8089303470977374,-0.8162385999736026,-0.8150095128116837,-0.8089070115769501,-0.8027964923404207,-0.7966791327467542,-0.8006280923246827,-0.8063084910213054,-0.8124157044506513,-0.8189156209726218,-0.8262312110620641,-0.8329633456165602,-0.8404513845359247,-0.8482132837829575,-0.8562256416089387,-0.8644675589076267,-0.8729204381867967,-0.8795852143024705,-0.8835836434136382,-0.887195036532437,-0.8790479307838268,-0.8708794347698792,-0.8627240768213404,-0.8545876889462258,-0.8464722120172627,-0.8383785495519003,-0.8506184538477388,-0.8662428417967423,-0.8637026010222364
-1.2916419207546939,-1.2914809969351426,-1.2911903898296373,-1.2910559121401368,-1.2913570554116263,-1.2925682388365127,-1.2953354062182245,-1.2975427521638057,-1.2955331885792445,-1.2901921828661704,-1.2846509111281863,-1.2806574287344685,-1.2778507917413213,-1.2749754480813527,-1.2714790670371148,-1.2673212823528144,-1.2685119011493764,-1.2704302189095775,-1.2617350315684126,-1.2515033598059357,-1.2408978975277982,-1.2355036846160274,-1.2329424254782322,-1.2303729613229888,-1.2277878470422525,-1.2251808667316073,-1.2114136800647253,-1.19616872477445,-1.187121643619591,-1.183245593852745,-1.181120030857107,-1.1789157658508476,-1.1766366769407826,-1.1742864499220047,-1.1663314211659714,-1.1568174686868604,-1.14800747365195,-1.1398032839391914,-1.1320694874928154,-1.1206867112394083,-1.1060367266527804,-1.0913442858550932,-1.0766358244394214,-1.064681356853947,-1.058583740321178,-1.0524106909378146,-1.0461640698261048,-1.039845724676585,-1.0334574729732262,-1.0270010932906595,-1.0204783215202733,-1.0138908501442343,-1.0072403293986,-1.000528369593985,-0.993756544122677,-0.986926392843966,-0.9800394256438261,-0.9730971260333066,-0.9661009546954791,-0.959052352921661,-0.9519527458988732,-0.9448035458253679,-0.937606154841574,-0.9303619677714146,-0.9230723746744607,-0.9157387632133687,-0.9083625208442423,-0.9009450368396589,-0.8962053838129826,-0.8932371807227577,-0.889379711062503,-0.8856928342901056,-0.8821782822954964,-0.8788376490029735,-0.8756723914471829,-0.8726838308515985,-0.8698731537285553,-0.8672414130182,-0.8647895292817669,-0.8625182919628558,-0.8604283607284353,-0.8585202668995189,-0.856794414979543,-0.8552510842864463,-0.8538904306923709,-0.8527124884724091,-0.8494866981375816,-0.8436669386406206,-0.8379992983247231,-0.832490606296989,-0.8290907627352824,-0.8219799067469435,-0.8169942330344613,-0.8122002911493382,-0.8076079349991794,-0.8032278231677146,-0.7990715040375092,-0.7951515098524844,-0.7952691213463504,-0.7942774061254729,-0.7901524244445266,-0.7860763070700797,-0.7977265541459104,-0.8106645690421086,-0.8226871057097199,-0.8169801362305216,-0.8113007495398152,-0.8056517058164223,-0.8000358974006714,-0.7944563487794349,-0.7949380269886603,-0.8018284117580388,-0.8032545618699292,-0.7945052552807543,-0.7856650272427587,-0.786475332013433,-0.7906814321737698,-0.7954084057716834,-0.7905561689520813,-0.7844289034325724,-0.7848618210270701,-0.8055577340706934,-0.8257752015234554,-0.8242511615233288,-0.8199856129723537,-0.8157436677837029,-0.8115277044505502,-0.8073396471896923,-0.803181088620101,-0.7990533751672793,-0.7949576676995571,-0.7908949853668759,-0.7868662378410676,-0.7893424526176958,-0.796254893195373,-0.803678114657041,-0.8193345568836197,-0.8349818851388278,-0.8303072238925209,-0.8340210430049195,-0.8421781395218781
-1.2782191318377183,-1.279198117482737,-1.2807748311424139,-1.2831831974184937,-1.2860213119484736,-1.2886304372565083,-1.2898460590146752,-1.2895867944836605,-1.288061000057757,-1.2854913419109408,-1.2817937402136248,-1.2763057997576224,-1.2710634555125073,-1.2706805347708217,-1.269457061217433,-1.2665389642783778,-1.26259967112134,-1.2574262210769018,-1.2518971808944295,-1.2460885823506895,-1.240057975412403,-1.2338510893519847,-1.2274976216751243,-1.2210218368076047,-1.2144394240145178,-1.2077594658550317,-1.200984498282516,-1.1941097957507054,-1.1852883953933255,-1.1799942347046362,-1.1726847597457781,-1.1651266726893619,-1.1572231528966705,-1.14884838765492,-1.1398717830765235,-1.1302123125270407,-1.1198890093406824,-1.1090135351028318,-1.0977336754095743,-1.088282316199594,-1.0825036141042084,-1.076642984706158,-1.0707016962643405,-1.0619369063366642,-1.0516515015241128,-1.0464856593774552,-1.0412233271171705,-1.0358510582475149,-1.030351745276758,-1.0247035805365456,-1.01887875251701,-1.0128418689057317,-1.0065481759864574,-0.9999418143486125,-0.9929546648031674,-0.9855068118133694,-0.9775101391777157,-0.9688765771515624,-0.9595312082681766,-0.9494274440151442,-0.9385583960930277,-0.9299840030298561,-0.924841084780391,-0.9198497923692108,-0.9150130063396014,-0.9103334590040757,-0.9058137353496449,-0.898647224122175,-0.8934877041564504,-0.8859919211603398,-0.8784590932233316,-0.8708906342078446,-0.8632879678547982,-0.855652529092898,-0.8479857652876932,-0.8402891374503083,-0.8325641214272199,-0.8248122090943721,-0.8170349095812917,-0.8092337505538549,-0.8014102795881879,-0.793566065673053,-0.7857027008844137,-0.7778218022838831,-0.7832638190783414,-0.7900308651129748,-0.7974144038358433,-0.8053896246131602,-0.8139314760279497,-0.8230148874763321,-0.8271481865373512,-0.8197358763926065,-0.810372461478913,-0.8010013145259784,-0.7916231444750124,-0.7822386114256566,-0.7855178895789172,-0.7902809465790885,-0.7914814595261204,-0.788076169057403,-0.7849517668306927,-0.7850117538819296,-0.7820580247407514,-0.778099963376417,-0.7756375820732807,-0.7742125053043907,-0.7731973352804529,-0.7755890451516422,-0.7818130315264455,-0.7882644659360629,-0.7889162160707208,-0.7834187864646638,-0.7779674777741272,-0.7797077947762783,-0.7828124724584639,-0.7767726568216711,-0.7678512638739337,-0.7589156260797134,-0.7499760331141576,-0.7641470528089958,-0.7782987138620783,-0.7721670632325273,-0.766035511419572,-0.7599057284320385,-0.7537795096274817,-0.7476587932293475,-0.7472711843861188,-0.7526108635462236,-0.7581681965413152,-0.7639487260453448,-0.7699557793189333,-0.7761907769325687,-0.7826535202230565,-0.7828722494251988,-0.7891756651385369,-0.803387242807697,-0.8107351641930389,-0.8182937380885944,-0.8260575975846294,-0.823622341549616,-0.8308427118650288
-1.278219131837718,-1.2785094096443417,-1.278434083872165,-1.27752552591928,-1.2760284443837333,-1.2743988508755606,-1.2732124444025361,-1.273004279150446,-1.2738622928607144,-1.2750274105559112,-1.275469888031196,-1.2740726739213861,-1.2702895958195028,-1.2656275642427108,-1.2645359007533514,-1.2663827763789952,-1.2619510326967998,-1.2567352859383487,-1.2510501937644738,-1.245041631924355,-1.23877418212466,-1.2322932673987719,-1.22558798800913,-1.2186783662074385,-1.2115649419383552,-1.2042489241672765,-1.1967317263797466,-1.1890153332126616,-1.1811024730519026,-1.1729965684851502,-1.1647018096600146,-1.1562229400644746,-1.147565216269253,-1.138734297673433,-1.1297361549457343,-1.1205769889663104,-1.111263161140382,-1.1018011349918655,-1.093978494432192,-1.0861845055900716,-1.074470732103356,-1.0666654602413548,-1.0617338889554555,-1.0567314516368593,-1.047272482245299,-1.0326671078331615,-1.022870292783347,-1.015910407845558,-1.0090385527765733,-1.0022603502503538,-0.995581192037486,-0.9890062487306848,-0.9825404787651246,-0.976188636723335,-0.9699552809346046,-0.9638447803916295,-0.9578613210152604,-0.9520089113022894,-0.9462913873891283,-0.9407124175299288,-0.9352755053480495,-0.9269587339153311,-0.9146961096248716,-0.9018566322560067,-0.8885308048095992,-0.8848113353462366,-0.8880358111726516,-0.8918373787302665,-0.8845926267765951,-0.8705768243995551,-0.8566031100943565,-0.8426744757016471,-0.8287936803026779,-0.8149633276269692,-0.801185999089804,-0.7874646372200971,-0.7738045208753213,-0.7602490290958741,-0.7569205177778107,-0.7594972598884953,-0.7628343131601154,-0.7669008221896751,-0.7716757321090508,-0.7771375861136629,-0.7699250141033427,-0.7620140102914874,-0.7547038718265116,-0.7562325546104871,-0.7581340704473019,-0.7603988369424823,-0.7630167921507236,-0.7659774238340149,-0.76926977465601,-0.7728824118410467,-0.7768033402763415,-0.7810198123368834,-0.7728483321339557,-0.7634528842762407,-0.7540528102835138,-0.760289608162096,-0.7725296010173266,-0.7821258085341855,-0.7796173825244271,-0.7774471907178954,-0.7742037905431775,-0.7703710475979015,-0.7695978343603728,-0.7726185158323101,-0.7725029551023046,-0.7728771159991874,-0.7737657738709278,-0.7751904746388436,-0.7771678182621128,-0.7725658381261091,-0.7672175457672195,-0.7619264089241664,-0.7566963656387395,-0.7515314834803064,-0.7464359590247602,-0.7414141169765869,-0.7364704087987897,-0.731609410704988,-0.7278831125509835,-0.7324627644607205,-0.7372096260127821,-0.7421410809509323,-0.7415456805451994,-0.7460892783576742,-0.7518457994856202,-0.7577401254994056,-0.7637692841113308,-0.7699303259623527,-0.7762203277352278,-0.7826363950513759,-0.7880144907041782,-0.7958353092432393,-0.8026125347292883,-0.8095045867138149,-0.8165087488148108,-0.8222585865777213,-0.8142329011148037
-1.2653125882532401,-1.2665009585179199,-1.267323594027692,-1.2675089150075585,-1.2672643144929177,-1.2681867422941988,-1.2690788062172818,-1.269177650230041,-1.268566633658703,-1.2680434368983802,-1.2683949988121026,-1.2693674848038752,-1.2692276834342506,-1.2627361547021516,-1.2593661405791956,-1.2523223960842171,-1.2488399813196343,-1.2459551900749053,-1.2432586603097002,-1.2406437958493208,-1.2380662735028032,-1.2299461545575705,-1.218714605892972,-1.2072252748297145,-1.1955198186565346,-1.1908769733324533,-1.1891085854227532,-1.187244197422384,-1.1807081460526805,-1.1651438068159796,-1.1497710104716734,-1.1360603051127163,-1.1274282170354415,-1.1215011659754255,-1.1160251986051173,-1.1105972782927174,-1.1051291077360368,-1.0995928960997392,-1.0921974270302666,-1.0824585715651265,-1.0725910853874074,-1.0626684753909688,-1.0524960852669807,-1.0442182145110233,-1.0370304441452791,-1.0299123436234556,-1.0181451343741355,-1.0037308779434246,-0.9935590433272661,-0.9841001721883762,-0.9745209099470382,-0.9648293682733553,-0.955034224852048,-0.9451452602148431,-0.9351744673585136,-0.9251385292525014,-0.9150650403420677,-0.9050109559327506,-0.8951317754150612,-0.8860279481723756,-0.8800373934459147,-0.8784713551450287,-0.8788551324624412,-0.8801699124834435,-0.8821795161100607,-0.874803667451375,-0.8607497947303595,-0.8464318934183308,-0.8319014425404379,-0.8172002077735057,-0.8023619518544813,-0.7874140194047956,-0.7761529406460466,-0.7718714136068505,-0.7680116752389319,-0.7645772486846907,-0.7615704458515151,-0.7589923666310561,-0.7568429133404345,-0.7551208193545245,-0.7538236904990501,-0.7529480574508236,-0.7524894371466657,-0.752442401031149,-0.7528006478623048,-0.7535570787231602,-0.7540904975158569,-0.7461562187369495,-0.7382129575016885,-0.7302625431438576,-0.7223068571331943,-0.7143478408876096,-0.7130290804853003,-0.7152359341408685,-0.7177417200923872,-0.7205428090685011,-0.7251196465129541,-0.7365747660050426,-0.7483014042485339,-0.7446486209272134,-0.7388344159257367,-0.7433185498935333,-0.748066740610533,-0.7530739369326889,-0.7583349996685782,-0.7638447195505704,-0.7666032846603705,-0.7629021089197758,-0.7592692102977519,-0.7557063807013358,-0.7522155322187527,-0.7487987164717054,-0.7454581462097014,-0.7421962195748266,-0.7390155465450983,-0.7359189748744828,-0.73290960672169,-0.7299907781167505,-0.743416485800902,-0.7410410240226539,-0.7321223113069784,-0.7234498956754686,-0.7268358208582055,-0.7245012992359672,-0.7296765399054297,-0.7350016344162729,-0.7404735540097097,-0.7354424593624991,-0.7293516310925456,-0.7232759423434976,-0.725342605691349,-0.7410061625728401,-0.7566753985475021,-0.7723459883924377,-0.7789137773959212,-0.7749915262295399,-0.7711061588982586,-0.7672583061247433,-0.763448574301953,-0.7596775526979718,-0.7559458205668887
-1.26531258825324,-1.2652907367196562,-1.2653570555756937,-1.2657787068053732,-1.2666664943588857,-1.2662933273278827,-1.2654816823807236,-1.2647951469749716,-1.263832535182341,-1.2624633828043939,-1.2604546690235376,-1.2588934955198703,-1.2605694267740741,-1.26250751789803,-1.256743315860944,-1.2522099622446095,-1.2445990406844778,-1.23628721630682,-1.2274879706788808,-1.218333631928633,-1.209217346287006,-1.2029006281654868,-1.1964353896459068,-1.1941066230537387,-1.1925446144255345,-1.1836516389555318,-1.1717295177416311,-1.1621790229319848,-1.155010653149014,-1.147759911850775,-1.1404338599136608,-1.1330576402680077,-1.1257568764440529,-1.1183237777392712,-1.1108505466764933,-1.103368994710142,-1.0958876615954367,-1.088414870916239,-1.0810832963978578,-1.0763361065470844,-1.0715314561736318,-1.0626014483676909,-1.0514689998019797,-1.042281354336953,-1.03196354045044,-1.021548852326767,-1.012084530952867,-1.0028897100324656,-0.9897845308701964,-0.9790430140058421,-0.9682346757297462,-0.957365406809429,-0.9464411018775412,-0.9354676878657009,-0.9244511596430738,-0.9133976259768422,-0.9023133720306777,-0.8912049522438359,-0.8800793486859586,-0.873345485125494,-0.8687988497176415,-0.8603069150753582,-0.8503546405243552,-0.8399696319512233,-0.8293953027229581,-0.8187098692640843,-0.8103571734018951,-0.8036827055049316,-0.7973854464021954,-0.7914753121786138,-0.7859613272446762,-0.7808515385475232,-0.7723786807019288,-0.7572742202064732,-0.7541539362685854,-0.7536627552115096,-0.7539496063859961,-0.7549678375899775,-0.7465883599933774,-0.733122958594703,-0.7197037209691679,-0.7092127451599509,-0.7079823660591238,-0.7070690542003035,-0.7064730849815661,-0.7061943156387112,-0.7062321928312478,-0.7065857621531033,-0.7072536794765094,-0.7082342240139181,-0.709525312961786,-0.7111245175723604,-0.706387505461902,-0.698427943662193,-0.7030647984873912,-0.713946196386344,-0.7236353198931071,-0.7270151468820942,-0.7306779694207646,-0.7346192830590557,-0.7352407987776393,-0.7258298016746041,-0.7164160664148183,-0.7070000130021037,-0.6975820501126173,-0.6881625831257705,-0.6787420278026066,-0.6693208374746513,-0.6684066121117958,-0.6727896798931732,-0.6771683530494461,-0.6815212399043817,-0.6858317963031095,-0.6900898630900905,-0.6942928566787816,-0.6984463211033614,-0.70256365870076,-0.7226728265922255,-0.7271659049306658,-0.7244377899772001,-0.721804940031103,-0.723276075247366,-0.7194789454807423,-0.7221544556127429,-0.7175702446290626,-0.7130882246876346,-0.7089016004653431,-0.7073150059433335,-0.7059556912374809,-0.7096902778225118,-0.7172184217414079,-0.7111824229787747,-0.7051716752662758,-0.7045511450220312,-0.7061026230016223,-0.7087122769067413,-0.7126687971115508,-0.7182572062594632,-0.7256677213421492,-0.7349088319167301,-0.7457984408149265
-1.252951172197972,-1.2542648672303676,-1.256272429624204,-1.2585124787164959,-1.2602955713716513,-1.2614705840487688,-1.26230348636652,-1.2628778934494111,-1.263072292275275,-1.2622419389191077,-1.2602553590582928,-1.2580981400852647,-1.255611889790899,-1.2526247625878442,-1.2486532176256557,-1.2429739437633553,-1.2359107277564911,-1.2281642226148277,-1.2213748390023418,-1.215378120838893,-1.2090034633437683,-1.1997341516715436,-1.195557993900726,-1.1898293174785761,-1.1830909558640788,-1.1762296555872933,-1.1692555078830362,-1.1601485903558186,-1.1504805178735666,-1.1431668140473161,-1.1364894546742421,-1.1298885769245408,-1.1232203901463045,-1.1164277444770552,-1.109481074195498,-1.1023632690951575,-1.0950643024966835,-1.087578800142925,-1.0809584925513491,-1.0735285446696856,-1.0661315548477763,-1.0587758589590996,-1.0508325764808606,-1.039003372946315,-1.0300367312085934,-1.0211359941042868,-1.011043423457693,-1.0004533164789517,-0.9894487704978829,-0.9753234946027001,-0.9613801024911095,-0.9476441192999858,-0.9365676254093728,-0.9261511951071962,-0.9162774334548183,-0.9063316478425806,-0.8963167420958895,-0.8862354037813452,-0.8760900023796061,-0.8689442989322675,-0.8578091705317725,-0.8489904575832526,-0.8406030319088749,-0.8325333143178262,-0.8247941849116533,-0.8173981366759919,-0.8079468305569126,-0.7971240039618954,-0.7862526126016514,-0.7753407284733154,-0.7643947760743818,-0.7603159922846565,-0.757483872352636,-0.7554280481943524,-0.7421157973999395,-0.7269161196350358,-0.7200812042651994,-0.7172845337761569,-0.7147971561845718,-0.7126214811353213,-0.7107594923463973,-0.7063460647790949,-0.6930533739480214,-0.6798275587957887,-0.6678621253812229,-0.6653252513627756,-0.6630065460737167,-0.6609065942126744,-0.6590258853076372,-0.6573647851855924,-0.6626767589074127,-0.6722806494930635,-0.6822209565988047,-0.6924860818064635,-0.6904713453236337,-0.6825200167537888,-0.6745764057206576,-0.6666431339078702,-0.65872303955592,-0.6528032994120618,-0.6535377627276628,-0.6544840713513311,-0.6556405980668973,-0.6570055860561568,-0.6585771550798656,-0.6603533078339088,-0.662331936428547,-0.6645108289448757,-0.6668876760283715,-0.6694600774845151,-0.6722255488463365,-0.6751815278879825,-0.6783253810623369,-0.6816544098441741,-0.6851658569633794,-0.6888569125153388,-0.7019185995213993,-0.7066650429431109,-0.7107757097689995,-0.714923945525821,-0.7191391026129762,-0.7192211167175326,-0.7171558262859025,-0.7147814360688285,-0.7126494425079466,-0.7106865763173504,-0.708713532026851,-0.7044513930329704,-0.7003071131178835,-0.7048626837372911,-0.7040888059305761,-0.7037062659440405,-0.7038146023362789,-0.6991903425956725,-0.6932430934969975,-0.6873351832949544,-0.6814725512391586,-0.6756619352966613,-0.6699110078391011,-0.6642285358994319,-0.6700518636902171
-1.252951172197972,-1.2529784308009337,-1.2529189137377876,-1.2530808993876832,-1.2538120463993438,-1.2548825088688709,-1.2552577300297783,-1.2539630647811468,-1.2530009013999228,-1.2547282497722045,-1.2564537228297148,-1.2565343412128476,-1.2527540925106724,-1.248284097764516,-1.2434181861393347,-1.2382482572020097,-1.2328292729678931,-1.2271970002206447,-1.2200454754866077,-1.211668805322485,-1.2030836790377535,-1.1968937504139783,-1.190800299678186,-1.182432914211583,-1.1747070995814677,-1.1675087749508963,-1.1605790319576847,-1.1533726896640462,-1.1442038625248405,-1.1392694217960657,-1.133939349409758,-1.126667403823304,-1.1139686990213151,-1.1040260650512053,-1.0995371573321155,-1.0949997396412807,-1.0904125706885726,-1.085774159889183,-1.0799047158171005,-1.0720424983920405,-1.063994508534509,-1.0557645788714036,-1.0473576671384757,-1.0387795767569594,-1.0272116210530304,-1.015481792058236,-1.003834226434945,-0.9922865425692082,-0.9808545682505487,-0.9695529662724667,-0.9583956611319855,-0.9473961336356539,-0.9359498570069927,-0.9259232799766943,-0.9154762375152687,-0.9052396943847978,-0.8952269346994365,-0.8854513387856658,-0.8759263718333999,-0.8666655551119123,-0.8576824215934963,-0.8466881857650462,-0.8356185686457472,-0.8247583433310952,-0.8141733308735783,-0.8036296165098211,-0.793061176597081,-0.782457604775814,-0.7733603517455576,-0.7682686924523039,-0.7639151949470657,-0.7534202672014234,-0.742422196531829,-0.7314052753154138,-0.7265906835363563,-0.7231843364172699,-0.7116859658791932,-0.6964345947345283,-0.6876466677091666,-0.6838024903387807,-0.6801802134875716,-0.67677575198103,-0.6735878826210939,-0.6706165354605682,-0.6666701166876391,-0.6535823657877255,-0.6405655194891797,-0.636008376120262,-0.6445272036124812,-0.6534213554076018,-0.6559235182874783,-0.6547021566951265,-0.6537006135621479,-0.6529186395924169,-0.6523558217292993,-0.6520115835140592,-0.6518851867456061,-0.651975734179663,-0.6522821730718142,-0.6508192341950031,-0.6429351791751321,-0.6397934615929524,-0.6434731151382711,-0.6473320254839128,-0.6513448970504028,-0.6554857135820402,-0.6597277539481202,-0.6640438022481627,-0.6598995668495946,-0.6504790548407242,-0.6410611205332004,-0.6316529932479513,-0.6224854350907383,-0.6396324431219553,-0.6603901724838339,-0.6811564476614986,-0.6927247199377828,-0.6967663818452174,-0.7009789657134808,-0.7053595094080909,-0.7099050265509392,-0.7146125117204383,-0.7140431380857225,-0.7052624594420069,-0.6963955225052301,-0.6875310131748211,-0.6786790375863037,-0.6784509712469546,-0.6940564641398517,-0.6962860636334751,-0.6923936666910944,-0.6886353777812095,-0.685016666122789,-0.6815429927143581,-0.678219786109393,-0.6750524159970217,-0.6720461647342697,-0.6692061970469645,-0.666537528190517,-0.6640449909371947,-0.6617332018293671
-1.2411635474921368,-1.2432353314501887,-1.2448990658826493,-1.2457633978753915,-1.245368552626965,-1.2472940096832348,-1.2493865785992728,-1.251233711317598,-1.2509707531212404,-1.2469330330813493,-1.2434454461742264,-1.2407923084347199,-1.237165145587982,-1.232623032346568,-1.2273466127979247,-1.2215254614141489,-1.2153463710354058,-1.2089805983841118,-1.2025648781409957,-1.1991988749533058,-1.1981089216886656,-1.194317287484403,-1.1853898342434386,-1.1763225629651095,-1.1671462756163338,-1.1585445949943198,-1.1531038146271844,-1.1486892677254728,-1.1441021721753803,-1.132553413628634,-1.1248590335226099,-1.117682149462458,-1.1103503910398973,-1.10286441469187,-1.095225911329883,-1.087437474025163,-1.0795022854981762,-1.0714239833811052,-1.0632065270987239,-1.0548540953245253,-1.046371005483083,-1.037761650426904,-1.0290304486516877,-1.0201818052578444,-1.0112200814845012,-1.0021495711028199,-0.9929744823014395,-0.9836989239570921,-0.9743268953768305,-0.9648622787355099,-0.9553088335153963,-0.945670192275359,-0.9341416296033354,-0.9208993457237074,-0.907944655725585,-0.8981008350991151,-0.8884338503895637,-0.8787143257641357,-0.8752464632380638,-0.8658823271076858,-0.8556127888535455,-0.8452772844248431,-0.834849153488658,-0.8241815018841351,-0.8132203478354393,-0.8022123230483728,-0.7912372445868272,-0.7803206238746446,-0.7718174029451619,-0.7611413002730374,-0.7504309398570066,-0.739688858629878,-0.7342980064869149,-0.730296590923989,-0.7203740824665252,-0.7093331775177041,-0.6982871908193483,-0.69172500177593,-0.6811700636965217,-0.665899480768049,-0.655175070166388,-0.6482653488248458,-0.6420304285652603,-0.6365189088257792,-0.6317622666070837,-0.6277713636822675,-0.6278825356513296,-0.6276207165871699,-0.6202109302971976,-0.6190337866262596,-0.6184490830466274,-0.6184090243049649,-0.6188688449349025,-0.6197875716919277,-0.6211280711270231,-0.6228566967591331,-0.6249427509235828,-0.627357890139308,-0.6300755422290152,-0.6330703662429706,-0.6363177662535753,-0.6350747904852114,-0.6272425847588292,-0.6194438865010365,-0.6116851284378102,-0.6039742972063316,-0.5963216125247914,-0.5887405938041597,-0.5812497936697891,-0.5738757278743685,-0.5772210403020508,-0.5979936171266265,-0.6185245642351012,-0.6127389155538148,-0.6033394564204926,-0.5939271929025858,-0.5845134920686514,-0.5751006933925726,-0.5656897841531539,-0.5595129609075928,-0.5727007785138705,-0.5868838962466478,-0.6016241912879892,-0.6166951677464754,-0.6319728601664671,-0.6473850849711598,-0.6628873764114074,-0.6698428068918938,-0.6610238930050123,-0.6522232713663154,-0.6434416380350632,-0.6346795396925007,-0.6259374535071895,-0.617215915101136,-0.6085164016247325,-0.6181621288991881,-0.6285040384210125,-0.6388673721405134,-0.6492484481588034,-0.6596441541380891,-0.658624570053703
-1.2411635474921365,-1.2405491134404838,-1.2408377116523908,-1.2424650157291446,-1.244895204814496,-1.2435298419101255,-1.2422561954917621,-1.243547595697873,-1.2443809171230682,-1.2442088224482797,-1.2414960580413579,-1.2361050202148398,-1.2300981496621395,-1.2237280705503373,-1.2171385253736542,-1.2105953397383455,-1.206331451395529,-1.2015420396471612,-1.2001596246755448,-1.1961854994172012,-1.1898755884752867,-1.1836267518488268,-1.1774071137890978,-1.1711770298848256,-1.1648989522131143,-1.157918222973912,-1.1520611425943077,-1.1454784029025127,-1.1387533600130808,-1.1318818702111089,-1.1200892913080607,-1.1128624365592845,-1.1084675178821914,-1.0985058656347082,-1.0850943821727883,-1.0770702399013945,-1.0689404451089295,-1.0607068156209698,-1.0523719789904604,-1.0439389590682893,-1.0354109512893646,-1.0267911959427063,-1.0180829050461095,-1.0092892198540857,-1.0004131865122639,-0.9914577427766962,-0.9824257116320547,-0.9733197992794929,-0.9641425959173184,-0.9548965783099872,-0.9455841134953471,-0.9362074632060655,-0.9267687887297575,-0.9172701560337373,-0.907713541053287,-0.8953056484922151,-0.883011112880352,-0.8768269145472913,-0.8689439326962565,-0.8591242818074827,-0.8492569302128667,-0.8393433902331857,-0.8293851403599621,-0.8193836399815231,-0.8093403505354329,-0.7992567680123965,-0.7891344764070127,-0.7791709670499438,-0.7694806541072121,-0.7587352205607099,-0.7483017309103596,-0.7385904891333769,-0.7289199107353648,-0.7181409633772763,-0.7078786636086943,-0.7009365425401999,-0.6960801049535927,-0.6872409161164912,-0.6761994200566401,-0.6651682094263341,-0.6541535642140508,-0.6431634368376007,-0.6322110117632964,-0.6213419382983476,-0.6134284286510656,-0.6201850097657,-0.6245362875653377,-0.6220294795848456,-0.6147490359876988,-0.6019515050394042,-0.5892291048639016,-0.5765827741085494,-0.5640134117890705,-0.5515218795669061,-0.5391090036592243,-0.5267755765113686,-0.5145223583353054,-0.502350078621653,-0.49187091948065487,-0.48854222272079406,-0.48541304635771265,-0.48247297747483175,-0.4797107041747313,-0.47711431474972255,-0.474671521965667,-0.4733111024297724,-0.4940888784494719,-0.5148702974397259,-0.5356540386937989,-0.5564384915885325,-0.5666580533669441,-0.5596591926604488,-0.5529832361601059,-0.5468151492787605,-0.5415050223181446,-0.5377403354123591,-0.5367760250397677,-0.5401507067234408,-0.5481791137892191,-0.5562813956411008,-0.5468760456790465,-0.5374742215929968,-0.5280764173558401,-0.5218769781024954,-0.5281593754736749,-0.5342557808934334,-0.5401723871685489,-0.5459159970763157,-0.5514939671849,-0.5569141439748584,-0.5669565894965576,-0.5771082984211491,-0.5873124883389886,-0.5975607627273174,-0.6078459929920688,-0.6049716123549524,-0.6163297896920863,-0.6261551670583012,-0.6342516087223178,-0.6406118545651829,-0.6454209928984795
-1.229978005928546,-1.2317668718189227,-1.2338123597470294,-1.2356955973704644,-1.237741290466189,-1.2397926969917021,-1.2397534381281627,-1.2359805359559177,-1.2322611214142076,-1.229048017374193,-1.2258172291506244,-1.2223655703078904,-1.2198508730206614,-1.217388493347415,-1.2142930790686979,-1.2104594554518449,-1.203797875246107,-1.2009880804771436,-1.1962696522962495,-1.190561298829706,-1.1844681229756424,-1.178063715513055,-1.1715551046126322,-1.1659111021014745,-1.1615371408365749,-1.1573510070031727,-1.1487627691933753,-1.1399324379788276,-1.1316742798185364,-1.1238611729436623,-1.1172116437256672,-1.1085508215160593,-1.1008281399919555,-1.0930126639955822,-1.0826137463963246,-1.0672497055786587,-1.0541307650142868,-1.0432425233468994,-1.0330022103456253,-1.0228822296037368,-1.0127517033674978,-1.0025704990031759,-0.9923249579329698,-0.9820110642876003,-0.9716288963357007,-0.961180460335886,-0.9506687335486177,-0.9400972005810768,-0.9294696125743833,-0.9187898554928258,-0.9080618754382184,-0.8972896354387601,-0.8904260389097951,-0.8867955329644488,-0.8836302973817709,-0.8809272713527183,-0.8786735147633267,-0.8710905076718722,-0.8595738989432,-0.8484918616076778,-0.8378753423095677,-0.8277554816149206,-0.8181633945939741,-0.8091299104369165,-0.800685273666959,-0.7928588117392734,-0.785678576211513,-0.77897524202873,-0.7687811932963909,-0.7585551960343714,-0.748103602338496,-0.73802928020824,-0.7277584009834017,-0.7175602937066301,-0.7075214094877648,-0.6976800364461099,-0.6883150023497941,-0.6793317976234636,-0.6707734484070094,-0.6626995384438458,-0.6506292047350599,-0.6353650066602522,-0.6221985511434628,-0.611534286689782,-0.6096225157911972,-0.5993479276043159,-0.5886007280988426,-0.5778900769846276,-0.5672494783835154,-0.556696616475211,-0.5462476754759109,-0.5359199195203939,-0.5257326638415982,-0.5157079214298737,-0.5073326172239331,-0.5031357539891599,-0.49916156449933036,-0.4954082577809844,-0.4902594377732985,-0.47825110911499236,-0.4663257417918345,-0.4544839657300752,-0.44272640172127575,-0.4324923262137732,-0.45253820794272404,-0.4723698305064612,-0.47019666343775013,-0.468139460809911,-0.4661857607287869,-0.46432327061802514,-0.46253993407912386,-0.46082399675141117,-0.4591640728811992,-0.45754921291559825,-0.4569899750713349,-0.46913006060429296,-0.4784990224101273,-0.48356023509718293,-0.4875062394412237,-0.4947873493697461,-0.5018619839252834,-0.5087327607807746,-0.5154030532946994,-0.5186831552863108,-0.5092950024930146,-0.5174000279673958,-0.5271006968410941,-0.5369243543709228,-0.5468519308785869,-0.5568672507743542,-0.5621847937745699,-0.5673145282815168,-0.572312227574443,-0.5787423054797303,-0.5923333150415626,-0.5998211223464196,-0.5911701800000112,-0.5956401712913788,-0.6000376804142071,-0.6071943731678164,-0.6236853546430385
-1.229978005928545,-1.2298114117001346,-1.230689446528893,-1.231950640621113,-1.2324796762010353,-1.2324396343867734,-1.231850106527987,-1.2300888608622138,-1.2262952933322204,-1.2232606615704547,-1.2227926808528007,-1.2216567606652018,-1.2186679368423947,-1.2147294302410176,-1.2105552350213147,-1.2061477211565643,-1.2016848572514296,-1.197212295644678,-1.1915356919206743,-1.1862068774593335,-1.1806525521703501,-1.1748743715329806,-1.1688719539687782,-1.162881805830691,-1.1561620933484258,-1.1493943755244491,-1.1422256546201714,-1.134416345462326,-1.1257759331066344,-1.1215158990577645,-1.1162066897486773,-1.1073402939169465,-1.0944321614539017,-1.0814132433570072,-1.0694803089665141,-1.05879256268436,-1.0455763959649795,-1.0326266457948916,-1.0216571513888586,-1.010611716102985,-0.9994979175973762,-0.9883233798904851,-0.9770959923034706,-0.9658241514790734,-0.9549823600581442,-0.9458636001327023,-0.9366289183130712,-0.9272816377928628,-0.9178251792475001,-0.9082630416230129,-0.8990891137774931,-0.8945226509026751,-0.8864770904404717,-0.8756281732711457,-0.8647467874770345,-0.8538368046276443,-0.8429020646375252,-0.8319463782086318,-0.8209735308289559,-0.8107146786791851,-0.8033989236952794,-0.7962955684686821,-0.7894126462557134,-0.7827579683182138,-0.7763391102862078,-0.770163398496023,-0.764237896025878,-0.7585693884225599,-0.7531643691876098,-0.7480290251357067,-0.7431692217635648,-0.7376069472560803,-0.7272673767317281,-0.7170988852154491,-0.706967483577151,-0.6962950009136434,-0.6854297160014022,-0.6750115669958722,-0.6645379209304574,-0.6540086693140316,-0.6434385528662797,-0.6328340266334749,-0.6201122023358732,-0.6085331966989328,-0.6008427501302633,-0.5901251063546566,-0.5793823114469565,-0.5686151888438711,-0.5578244725788819,-0.5470108332319268,-0.536174894276146,-0.5253172428429282,-0.5163827161427574,-0.5117501463896028,-0.5058710033740585,-0.49625115509379825,-0.4868822553760146,-0.4778035794721598,-0.46906060458534826,-0.46070580584698817,-0.45279934754779827,-0.44540951466416034,-0.43861265518281023,-0.43177146065628297,-0.42713728591754263,-0.42263800118256345,-0.41908151546244365,-0.4165448914348113,-0.41508797689483945,-0.41474676779667774,-0.4217714048943324,-0.43070165860395715,-0.43943484002864297,-0.44796597912768954,-0.45629160071982605,-0.46440937846674757,-0.4723179467976504,-0.48001679988568735,-0.48400111367323945,-0.4811722859322938,-0.47652780333008593,-0.48034146726944993,-0.4892815874368024,-0.49846161238102393,-0.5078448318476295,-0.49991258623608736,-0.4905366103602695,-0.4869171348547612,-0.5029105395436924,-0.5187201714789325,-0.5342940980823938,-0.5495610961277642,-0.5644226370331022,-0.5771869625352185,-0.5819479185064935,-0.5866043218319845,-0.5911653706828666,-0.5825326333923933,-0.5906964326925666,-0.6043666545539744,-0.6086356061938814
-1.2194223011869345,-1.2216948958946983,-1.2228317215384514,-1.2232334664486606,-1.2232870395373012,-1.222620753601931,-1.2212751984838215,-1.2223532240900437,-1.223087664728307,-1.2206760042152034,-1.2143687429646537,-1.2080061649259597,-1.2034022680949141,-1.2030705374304378,-1.2027059303388359,-1.2022532638779817,-1.2015078931872607,-1.1966367056799738,-1.1906873260668691,-1.1841212722927938,-1.177327645820152,-1.1720114148999858,-1.1681128662234297,-1.162640036498846,-1.1559377225675584,-1.1483812438097991,-1.140506410259644,-1.132380664546585,-1.1257321948117853,-1.1163129840198929,-1.1067264401979409,-1.0977811372227613,-1.0886328133957388,-1.0792437097062986,-1.068311335375972,-1.0551476800971624,-1.043512434141803,-1.029896334353502,-1.0154967519199525,-1.0023218343131652,-0.9902366034828515,-0.9816118667798701,-0.9728594539871034,-0.9639819956932727,-0.954517061379828,-0.9431851317184519,-0.9318405283357172,-0.9204979496998154,-0.9097077835986471,-0.9041386761758208,-0.898598786210903,-0.8888360235878379,-0.8789784025789147,-0.8690296016159635,-0.8589933216433812,-0.8488732808086152,-0.8386732108007839,-0.8283968552092587,-0.8182346194905195,-0.8099872879673112,-0.7989914012326432,-0.787989615348352,-0.7769856758458218,-0.7685502409557059,-0.761739079325471,-0.7551392580437106,-0.7487419368981878,-0.7425411361388043,-0.7365326745290335,-0.7307131646232166,-0.7250786872205861,-0.7196220838406084,-0.7143246517421877,-0.7091174056898191,-0.7035590908792613,-0.6954292665607834,-0.6853844180104477,-0.67451879125157,-0.6635780117708754,-0.6526119075296372,-0.6416228273939577,-0.6306124440770587,-0.6195821504378674,-0.6057003118995754,-0.5974667489301053,-0.5863839206421724,-0.57528579842969,-0.5641734804186718,-0.5530481778361778,-0.541911646002263,-0.5307700449974373,-0.5212453305899286,-0.5144384371178798,-0.5035390116412479,-0.4926194812769702,-0.4816803443281339,-0.47072208511139735,-0.45974517620672817,-0.4487500805435425,-0.43773725345584724,-0.4267071448293045,-0.41566020146952803,-0.41101218982820403,-0.43105367516102927,-0.4194665396863435,-0.40796606898744203,-0.3965558826068718,-0.39388874716352307,-0.40335149948095195,-0.4126511882144037,-0.4155288721833399,-0.4174122697453627,-0.42884138697830965,-0.44333184175104945,-0.45596897133343334,-0.4544134731087244,-0.45287347666891176,-0.4513404309550758,-0.45542778719561205,-0.46336032317238285,-0.47168429765202013,-0.47092921491436,-0.4648178920346746,-0.4584240425487529,-0.45187592804889665,-0.454522782561142,-0.4707783061626518,-0.48116787428253627,-0.4718072958979951,-0.4624559399413277,-0.45864512017069803,-0.47515126075506053,-0.49165865639103146,-0.5081667714692477,-0.5246750394550652,-0.5411828536547816,-0.5576895513779343,-0.5741943812521715,-0.5739158824444193,-0.5653205134645152,-0.5567467718286272
-1.2194223011869336,-1.2180327550548342,-1.2172672888689169,-1.2176106715136057,-1.2185897429798087,-1.2198459757614362,-1.2207551345602634,-1.2179315770663346,-1.2139694095098874,-1.2089564351138529,-1.204445226981979,-1.2038011269481417,-1.201776777560404,-1.196331172701216,-1.1935150563713797,-1.190691706302471,-1.1878484709308896,-1.18494714251933,-1.1819473663525117,-1.1788150248626346,-1.1755190172346675,-1.1700462531834952,-1.161977270301529,-1.1528680881904119,-1.1426232987575056,-1.1382973885253922,-1.1341659887858098,-1.1299923672099146,-1.1240323071247988,-1.115477734522788,-1.106457644208592,-1.096338506747159,-1.0860331186501668,-1.0755793590324938,-1.0649989078640145,-1.0543062604615565,-1.041942100505026,-1.0287161696052056,-1.0133652844470207,-0.998731270877173,-0.9892519342594415,-0.976394096043314,-0.9639476379906153,-0.9522393350578762,-0.9415294608205174,-0.931726835106891,-0.9230372744159601,-0.9158967749710505,-0.9091757306594747,-0.8978973991633397,-0.8866938024608201,-0.8758600357678533,-0.8671567241185549,-0.8585950197529413,-0.8501843556302116,-0.8419339651635274,-0.8338529359205333,-0.8259502116491539,-0.8180479308268185,-0.807630306636521,-0.7971476707948995,-0.7866038601793708,-0.7760027187864627,-0.7659833374160228,-0.7549863728806329,-0.7439985827575968,-0.7331042026795758,-0.7222771163212454,-0.7114183512163866,-0.7005333862847997,-0.6896285771993365,-0.6787116355613874,-0.6677924106655521,-0.6569002699580849,-0.6461760771994653,-0.635503066329194,-0.6248861121606112,-0.6143302619228891,-0.6038407455225638,-0.594037923765639,-0.5877727809576644,-0.5933081004140299,-0.599302199812533,-0.6048757634042705,-0.5896604134817744,-0.5744707148389923,-0.5593111510044912,-0.5441862111851433,-0.5366544980356802,-0.5313647364175007,-0.5261932852993669,-0.5195488148870657,-0.5084122975609122,-0.497235990450247,-0.48604885821967203,-0.4748534537236062,-0.4636509607862864,-0.45244227247314184,-0.4412281794308228,-0.43000942214994664,-0.4192293816997843,-0.4139124716517504,-0.4087544591942602,-0.40376087367529667,-0.39893731257644705,-0.394289141677878,-0.3898193581784297,-0.3857172920097917,-0.3814876416131443,-0.38311932578310914,-0.3985921617067869,-0.41386703569398714,-0.4203477321463227,-0.42426426454828636,-0.42907621602406465,-0.4346905565366681,-0.44101316417331216,-0.4479535288566043,-0.449806524200258,-0.4482647222882994,-0.4467087949982904,-0.4451333290251336,-0.4435337273326274,-0.4419061950766343,-0.4402477129717325,-0.4452507693803138,-0.43859901649152494,-0.43506715162852505,-0.43326868523501894,-0.4421407454984827,-0.45311505374153516,-0.44378611295442205,-0.4344708808292337,-0.42775321794634785,-0.4365018110339045,-0.44807735519539277,-0.46078040266375275,-0.47348471793923164,-0.486190693855284,-0.49889872205910457,-0.5116091918990815
-1.209523471547162,-1.210853473443404,-1.2114346152265862,-1.2111055356371885,-1.2104642159605703,-1.210077122709517,-1.2094230548894942,-1.2084266301141298,-1.2072512775427628,-1.20586430074501,-1.2038981438640184,-1.2016780068432118,-1.199090940730467,-1.1956810818116759,-1.1896359657994175,-1.1834832219466398,-1.1770590308570712,-1.1702644143581824,-1.1660518082211848,-1.1622174660482454,-1.1583358041009413,-1.154410579284351,-1.150443672627091,-1.146435839902876,-1.1423871740148142,-1.131326238047838,-1.1191513498593435,-1.106273729851837,-1.0928328910990306,-1.078944953844275,-1.0698053720404197,-1.0619138715776826,-1.0544652366415976,-1.0468978649234864,-1.0392033846054207,-1.0313773787681242,-1.0234175371243583,-1.0153229927571144,-1.0070939209244605,-0.9965325962836984,-0.9795466073877874,-0.9672399503236462,-0.957532330289139,-0.9477608063035321,-0.9381921605474712,-0.9293223556970616,-0.9208088881199132,-0.9118289086226588,-0.9027098014485984,-0.8936505962885586,-0.8846950823159391,-0.8756057878461146,-0.8646869699963378,-0.8540050420326621,-0.8436384160652541,-0.8336643982374734,-0.8241395760912624,-0.8150827649890435,-0.806473660064055,-0.7982674547281934,-0.7904129831351585,-0.7828644622215335,-0.7755857544184594,-0.7653481432253896,-0.7546441087209034,-0.7438947070591181,-0.7330238054030076,-0.7220659277125324,-0.7111288963617366,-0.7002167295558517,-0.6893335292451531,-0.6784834937417282,-0.6676709306462127,-0.6568842017645888,-0.6460060315981586,-0.6351867158344684,-0.6244723496306589,-0.6139401608050913,-0.6037225753757887,-0.5934229839708334,-0.5851822458899454,-0.5773774010901365,-0.570551130076395,-0.5643952792344709,-0.5586090396263277,-0.5530039393475419,-0.5474894192139099,-0.5420372946232496,-0.5291004839322877,-0.514058770655724,-0.4990662356839519,-0.4841286212718172,-0.46925257910005,-0.46046677584252277,-0.45417844843350785,-0.44801505449518864,-0.4419809120046083,-0.43608051261790237,-0.4303185263199456,-0.42469980464048707,-0.41878670996087225,-0.4075607294280936,-0.40459686984322474,-0.393517599388574,-0.38242284665713244,-0.37461137545205303,-0.38429088031750736,-0.38505338140448403,-0.3739607026834424,-0.3776044457017744,-0.3739330547732691,-0.37047753943211514,-0.3672440061277049,-0.3642388703977453,-0.3614685534202584,-0.35893935923367426,-0.3566573883731108,-0.35462845888609174,-0.35285802726602356,-0.35547795784299996,-0.37211020350179247,-0.3887034850449833,-0.40525091593257745,-0.42174405366138945,-0.43817241093986187,-0.4385559995149775,-0.4368294638892911,-0.4319566361029042,-0.42563862748326436,-0.43143420191073467,-0.42956429041862343,-0.42765992886059045,-0.42572242487320366,-0.42517148600867405,-0.435375182769882,-0.4451918462181511,-0.4538355014164921,-0.46244745681783783,-0.47104542399112415,-0.47969184531390135,-0.49463816000903904
-1.2095234715471614,-1.209245883319529,-1.2092482043634296,-1.2095821640193096,-1.2095574362116452,-1.208468007655391,-1.2069187742377998,-1.2066511025934294,-1.2061217924937113,-1.2051626601675498,-1.2030052352679579,-1.1966576706113015,-1.1934350678206422,-1.1899995252935966,-1.1859150097158482,-1.181134405815904,-1.1756136287766763,-1.169831976777837,-1.1631089267288885,-1.1557343852289934,-1.1483779110743422,-1.141149781904646,-1.1339463038022752,-1.1266325878153955,-1.1191345895088984,-1.1114241167664654,-1.1034961711047662,-1.0953568293181912,-1.0870174121280718,-1.0784786519380076,-1.0692424888995895,-1.0609469038638708,-1.0519622086921872,-1.0428543197076876,-1.0336400533982584,-1.0243345754744158,-1.0149521033686748,-1.005505631750247,-0.9960063174323286,-0.9864622611564988,-0.9768760310695677,-0.9624623610646743,-0.9453067430789241,-0.9335959312647426,-0.9239424730277461,-0.913043459613208,-0.9010684428589508,-0.888436487232521,-0.8754492751852335,-0.8649577372279391,-0.8562253112366207,-0.8474344084493124,-0.8385394117841543,-0.8294804708063812,-0.8201868677384518,-0.8105888476318523,-0.8006372349064441,-0.7903204895023452,-0.7796660560951705,-0.7687257451880698,-0.7575575884028529,-0.7462140918685995,-0.7347379657967266,-0.7231622388985897,-0.7115119815347417,-0.6998062197297088,-0.6880595426391118,-0.676283320925084,-0.6644865936680078,-0.6526767123522004,-0.6408598417620892,-0.6290415464952877,-0.6172302032323351,-0.6070843037665934,-0.5989884272046175,-0.5936244138058752,-0.5884269239312934,-0.5831363526050155,-0.5781712862833657,-0.5827201883080093,-0.5830825953466635,-0.5728253975711239,-0.5626574071825425,-0.5525848332358643,-0.5426140654165295,-0.532751655475558,-0.5230042911758299,-0.5133787621070729,-0.5038819169924746,-0.49452061247991397,-0.48530165388089896,-0.476231728870301,-0.46731733575262385,-0.45856470848036535,-0.449979741108645,-0.44156791471493273,-0.43333422993615933,-0.4252831481337811,-0.41741854377662246,-0.40974366995912836,-0.40226113811450714,-0.3949729120329972,-0.39633214871010125,-0.385101620169066,-0.37428422988035476,-0.3713130806697779,-0.3614716227008637,-0.3553564420749647,-0.3675094732886661,-0.3628107251088992,-0.35174506868080613,-0.34076665234102066,-0.3298763382963408,-0.3226008301644508,-0.3177687906564337,-0.3131060519101334,-0.3086083313866729,-0.3221184075707253,-0.338812438391348,-0.35135110748097015,-0.3501121881812246,-0.3491451489776862,-0.3484531770895618,-0.34803868586972975,-0.3596620437122491,-0.37615049823889546,-0.39264304661011806,-0.4091392406021175,-0.425351820364597,-0.4188090085420981,-0.4123516164200485,-0.41004158242520333,-0.4189359489421749,-0.42375335943110903,-0.42175453513788863,-0.41993272167410833,-0.43486788684906674,-0.44980636059174106,-0.4647477952486856,-0.4796507607291918,-0.4882891516136718
-1.2003076531004662,-1.2019394026278987,-1.2023415491137024,-1.2020679062153086,-1.20363329424234,-1.2052139188979498,-1.2060828806221118,-1.204431275352822,-1.2017866807945354,-1.2000930186247754,-1.1984602203344161,-1.1961805184365661,-1.1901807701192404,-1.184008405421413,-1.180680272989938,-1.1771735700016899,-1.1735460198104286,-1.1693257463100215,-1.1622891716012431,-1.1545878897433859,-1.1463655837431457,-1.1378398141484696,-1.1292822367956572,-1.1209494865924885,-1.1129870348890025,-1.105386421075631,-1.098043038424543,-1.0908377464317387,-1.083676147220891,-1.076492952412808,-1.0646383476702648,-1.050019590022685,-1.035120672372602,-1.0208818627270775,-1.0114974831897174,-1.002381706692976,-0.9934197077835865,-0.984613834112994,-0.9759650051870457,-0.9674653369931445,-0.9590889689785713,-0.9507729346553331,-0.9423751153591513,-0.9280957993560723,-0.9108405881100192,-0.8998192837033021,-0.8910828300093425,-0.8823677336831435,-0.8736643732455271,-0.8622701357664195,-0.8489854423338454,-0.8356435640174804,-0.822273705565189,-0.8088948643401652,-0.7955202732172926,-0.7821597294862825,-0.7688208849725209,-0.7555099995967334,-0.7422324054831599,-0.7289928102513743,-0.7171313245391506,-0.7083948445817345,-0.6996959648675292,-0.6910367127348929,-0.6824191099659909,-0.6738451755411781,-0.6653169278031204,-0.6568363852842576,-0.6484055641079665,-0.6400264651257035,-0.6317010224473862,-0.6234308387069323,-0.6152140054412997,-0.6053979703592574,-0.598836348223742,-0.5909635493241835,-0.583006408657035,-0.5751187370186646,-0.5775843877763625,-0.5715119771126544,-0.5645794172034728,-0.5565216022870065,-0.5473727743695682,-0.5374139221776497,-0.5269346181841756,-0.5161308870357724,-0.5076541053131204,-0.5005988769268184,-0.49364268168990755,-0.48678880579727,-0.480040661213359,-0.47340179302049623,-0.46687588678324016,-0.4544462178159847,-0.43972007212237463,-0.4250889515565537,-0.4105757899366558,-0.3962205781159991,-0.3821042432082451,-0.3684260744661252,-0.36952294053619594,-0.3902620078611907,-0.38788031536382306,-0.3809840509681819,-0.3738697821383819,-0.36778040727111655,-0.36018879004437415,-0.35180082891978937,-0.3494329990221585,-0.34369903384868206,-0.3381519287163677,-0.33278873820341204,-0.3276062149000391,-0.3190746127485384,-0.30836183713558807,-0.29773831258923433,-0.3053999028326388,-0.30427112636067477,-0.30008975101849433,-0.2960594420349562,-0.305741729072615,-0.3157640332057996,-0.32669923183015764,-0.34317813340272796,-0.3479032367904645,-0.3547346364298374,-0.36420440523089326,-0.3735690245280283,-0.38283130350639816,-0.39199463491688924,-0.40106309753783975,-0.40600421422394034,-0.40997190155902796,-0.4226734941695433,-0.41589052601541976,-0.4197279295864617,-0.4176756541168931,-0.4155999180700629,-0.41350299846185656,-0.4113872148634439,-0.4092549091760027
-1.200307653100466,-1.1997626979174894,-1.2002743417981259,-1.2014149887524774,-1.201546342326855,-1.2014525262145597,-1.2006505741170743,-1.2011839587377253,-1.2008841851900873,-1.1981937419036732,-1.1937706264921413,-1.1896864299190546,-1.1870617734007878,-1.1835841039057646,-1.1766491523258582,-1.1712558092694123,-1.1665562939677279,-1.1614431096722275,-1.1557758295387448,-1.1494207173005582,-1.1422222596019755,-1.1341735405321363,-1.1254782154729785,-1.116362917017066,-1.1069831286281273,-1.0974383961881773,-1.0877963509823605,-1.0781063879276473,-1.0684067274633564,-1.0587282042517425,-1.049096324048775,-1.039531851852175,-1.0300454323686856,-1.0197471479599838,-1.0044843740688258,-0.9888779647211465,-0.979710129591151,-0.970740902611533,-0.9617869459626076,-0.9528525452795713,-0.9439414811918578,-0.9350569504197415,-0.926201447072192,-0.9173765890724579,-0.9085828672520497,-0.8935495533013671,-0.8762296348206138,-0.8588868538713377,-0.8415266578056735,-0.8241541482438883,-0.8067742544521728,-0.7971102237772869,-0.7881291094841614,-0.7791665506756078,-0.7702247781617553,-0.7613059849333479,-0.7524123303156651,-0.7435459439433534,-0.7347089295790181,-0.7259033687956475,-0.7157955111392429,-0.7026445642316519,-0.6895439418932146,-0.676497712176551,-0.663510288976159,-0.6532469685274007,-0.6463160201451874,-0.6396263372947448,-0.6331738352991749,-0.6269523030387147,-0.6209527665417127,-0.6151626055155144,-0.609564292683185,-0.6041335279131429,-0.5936036915546192,-0.5818154234137696,-0.5706833213767776,-0.5741490849857518,-0.567302732086572,-0.5595607407209005,-0.5518952014184939,-0.5443086315659165,-0.5368036264965719,-0.5293828626062309,-0.5220491021902651,-0.5148051991631448,-0.5051191354675675,-0.49396792327650596,-0.48271941288070686,-0.47140131245806627,-0.4600333240591774,-0.44863069453975646,-0.4372062465271025,-0.425771594544198,-0.4143379118134325,-0.4029164421668203,-0.39151886291302285,-0.3801575567068922,-0.3688458233719074,-0.3575980465628641,-0.35583003710783245,-0.34704959738622465,-0.34807698180292057,-0.35570216854818026,-0.3649700557007223,-0.3626372602485577,-0.3514046685100709,-0.34905049275314975,-0.3378987498658841,-0.32673418551138855,-0.31555751691362666,-0.3043696016085846,-0.29317151623077464,-0.28196470101527726,-0.2719030485550645,-0.28866039306871283,-0.2872043021119932,-0.276760039973176,-0.2853561763863528,-0.2956059079751377,-0.29375858808654615,-0.3102258441008656,-0.325673444646623,-0.33547084568913554,-0.3451574090269052,-0.3480474664269062,-0.34847101981258355,-0.3491724912620504,-0.35915902955508017,-0.37186393201624224,-0.38456748562844556,-0.3972700229283932,-0.3997946107778949,-0.39375619712495524,-0.4050012191369623,-0.4066312068347093,-0.3973975340049387,-0.38819457845044436,-0.3790288527588279,-0.37715377471129546,-0.38910129294930584
-1.1917998856392347,-1.1927912493189572,-1.1932382943289845,-1.1948325937216207,-1.197093061091317,-1.199192395281395,-1.2004902831877127,-1.1986459106879648,-1.1958470071248346,-1.1928078346800175,-1.191668500338819,-1.187765503093319,-1.1816581332276472,-1.1784145349432074,-1.1744907338476118,-1.1677654629115994,-1.1590963166759938,-1.1496981893106701,-1.1415051505431417,-1.132605427845611,-1.123071230960788,-1.1154047203087518,-1.107925481490479,-1.0995496528201472,-1.0902272284991632,-1.0800489490293603,-1.0691887731885246,-1.0601928205839117,-1.0513532408144224,-1.0424695615742865,-1.0335505741927784,-1.0246043854470532,-1.0156384985575002,-1.0066598779366864,-0.9976749992244627,-0.9886898854649963,-0.9730719079737202,-0.9570869906926633,-0.9409379496643075,-0.924637144963746,-0.9081953871411916,-0.8916223050305812,-0.8783823872721337,-0.869343268757599,-0.8603001170675246,-0.851255733696803,-0.8422128321736495,-0.8331740451437732,-0.824141931001587,-0.8151189800993901,-0.8061076205673035,-0.7893918912329174,-0.7720121398415456,-0.7551720332981176,-0.7454099130203544,-0.7358655309547633,-0.7265437269452386,-0.717448934720327,-0.7085851745695231,-0.699956040018312,-0.6915646755491669,-0.6834137416738004,-0.6755053628079648,-0.6678410523524754,-0.6604216080163203,-0.6505868440541102,-0.6377340817973325,-0.6249618814301043,-0.6122872659195298,-0.5997457431404443,-0.5874324311813792,-0.5757163393029945,-0.5667583562251193,-0.564610496797703,-0.5656717000282474,-0.567821896248915,-0.5700414234823037,-0.5582847787412022,-0.5465479780461306,-0.5348332651400272,-0.5231427260836377,-0.5114783270657304,-0.49984193678443356,-0.4882353420338692,-0.47666025949835866,-0.4651183450959673,-0.4536112015996685,-0.44214038499113206,-0.4307074098604118,-0.41931375408189053,-0.40796086294429923,-0.39665015287699035,-0.38538301488965,-0.37416081782443644,-0.36298491150628154,-0.3518566298674306,-0.3407772941162291,-0.3297482160181404,-0.3280930503405819,-0.3487980348906312,-0.3464298205352745,-0.3353580371104967,-0.32440093151034866,-0.31357808790482355,-0.30429664661442063,-0.3201797241703557,-0.33601851482646516,-0.34017261012612776,-0.3289416786644237,-0.317712458300357,-0.3064855249065159,-0.29526144658586784,-0.28404078432606017,-0.2728240926172951,-0.2707510855243281,-0.25953485020523903,-0.2645144259653476,-0.2749923483945012,-0.2664057364782684,-0.2772984540926515,-0.29217576477281865,-0.28843720182784427,-0.28496582790217817,-0.2956174406952057,-0.308322960038268,-0.32103398391266325,-0.33374412606056403,-0.34645249143824086,-0.35014937336534935,-0.3513980143690816,-0.35291358358671054,-0.36023238656095025,-0.37515066855901225,-0.3900737428463399,-0.3879308976029936,-0.3823731347257535,-0.37715530490288796,-0.37237530975294764,-0.3736598019210531,-0.37556005069259535,-0.38079569251754286
-1.1917998856392342,-1.1919857966278988,-1.1922850710439066,-1.1913084779431975,-1.1905164896748393,-1.1903577045934848,-1.1915445325378342,-1.1925700713643612,-1.1930606280456029,-1.1922276169374038,-1.187881259474381,-1.183933087292336,-1.1794225509740985,-1.1736679651738788,-1.1691654095372113,-1.1636206419634925,-1.1571009796603804,-1.1496375137091208,-1.1395426200522347,-1.1288877862667523,-1.122138284149946,-1.1129646436021687,-1.1033591027333192,-1.0949041486419244,-1.0863465368247978,-1.0777004750588433,-1.0689787255038248,-1.057823854593853,-1.0460971824644676,-1.0341148942590295,-1.0219547185911961,-1.0096745736090498,-0.9973188643261954,-0.984922698865123,-0.9725146600809265,-0.9601186436777638,-0.9477551006354403,-0.9354418954012076,-0.923194911100617,-0.9110284840955725,-0.8989557205053811,-0.8874145755852304,-0.8751387934432939,-0.8634164995322826,-0.8518318293506266,-0.8403942291481417,-0.8291126580472761,-0.8179956217691378,-0.8070511951343575,-0.7962870363082679,-0.7857103952101583,-0.7753281180386353,-0.7651466494269172,-0.7546405158152194,-0.7373910263018335,-0.7264367480111158,-0.7154555117429391,-0.7044483814130773,-0.6934163654655561,-0.6823604208494896,-0.6712814566699126,-0.660180337544221,-0.6490578866926922,-0.637914888788814,-0.6267520925927452,-0.6155702133891445,-0.6043699352489016,-0.5931519131327745,-0.5819167748538798,-0.5706651229149831,-0.5594027804272517,-0.5586886851029567,-0.5558895241108788,-0.5469435717587645,-0.5354411834375177,-0.5234909241501313,-0.5114584274027627,-0.49943797054695027,-0.4874644585828421,-0.4779131221738258,-0.4708685469693892,-0.46376915044330325,-0.45659311873899844,-0.4493186030545795,-0.44192427302091586,-0.4343899384427332,-0.42669719908362547,-0.4188300674316894,-0.4107755013472101,-0.4025237859693731,-0.3940687186596392,-0.38540757502062206,-0.37654086289326383,-0.3674718979919507,-0.35820625374111215,-0.3487511460346159,-0.33911481153016526,-0.32930592870185965,-0.31933311811902465,-0.3092045456654595,-0.3153053736357001,-0.320748262322895,-0.3162928524615527,-0.3051512017926066,-0.3029104109180105,-0.29242007684712235,-0.28213048575828514,-0.27206623986826983,-0.2622531717019836,-0.25271843577596176,-0.243490660644194,-0.2346001369781865,-0.23834429619848674,-0.25513005269798494,-0.2616119200506688,-0.25392258200433776,-0.24832682129742256,-0.24444758954382984,-0.2608482898353355,-0.2561415808643561,-0.25740985128106697,-0.27012944981341747,-0.28271205398613947,-0.28129578690588897,-0.277943526669838,-0.27469730006060217,-0.28572783748319974,-0.30061562760250293,-0.3155104641978026,-0.3304118471728268,-0.3453193039839606,-0.35469004384835134,-0.35672012933235475,-0.3589953264421286,-0.36150585472389896,-0.3642406441825239,-0.367187304756702,-0.37033208317282856,-0.36816647341580744,-0.3699088538807862,-0.3622402268918873
-1.1840239138827033,-1.1860876670187495,-1.1881151850659126,-1.189501579729258,-1.189218466331713,-1.1901524200660036,-1.189907046030831,-1.1893980709887106,-1.1886660689503592,-1.1875720483222612,-1.186020012272832,-1.1828916987618299,-1.1773393565016572,-1.171312774434515,-1.1648462805908493,-1.1580184824921653,-1.150874725899899,-1.1434569051675785,-1.1358010920008028,-1.128291253022967,-1.1198953415797548,-1.1116954826790642,-1.1023395363124082,-1.0912432136827248,-1.0797177014072024,-1.0678006827151834,-1.0555261950706567,-1.0429251592128308,-1.030025793574293,-1.0168539492123452,-1.0034333885652535,-0.9897860241256002,-0.9759321291227192,-0.9618905307023438,-0.9501784805243504,-0.9412857629449358,-0.9323624223262645,-0.9234122768264006,-0.9144389831508115,-0.9054460469463257,-0.8964368330748145,-0.886988729079188,-0.8749265707689663,-0.8581160589003138,-0.8451673407008746,-0.8345570640954696,-0.823904946418776,-0.8132129283189555,-0.8024828269691562,-0.791716346146373,-0.7809150853595481,-0.7700805481280817,-0.7592141495000977,-0.7483172228895012,-0.7372834767301479,-0.7199496353919708,-0.7026534765567636,-0.6854313549534536,-0.6684689892988911,-0.654140366761192,-0.6441538292991842,-0.6347206305170645,-0.625393242579122,-0.6161185579100974,-0.6068829922429635,-0.5976817140710184,-0.5885126762417947,-0.5793749003603819,-0.5702678511439832,-0.5611911665639953,-0.5593975362361194,-0.5481145717878197,-0.5368167661455222,-0.5255046369815202,-0.5162499119128273,-0.5073461452179714,-0.4989265324100612,-0.4919222189098829,-0.48492419330331843,-0.47555427164167113,-0.4637165409104709,-0.4544253750034342,-0.4456731409533461,-0.4369345580299626,-0.4282070151957065,-0.41948772326666095,-0.410773739060613,-0.4020619972050392,-0.39334934994019477,-0.3846326148870558,-0.3759086302844503,-0.36717431665470635,-0.35842674327077084,-0.34966319722571537,-0.34088125241697176,-0.33207883542742866,-0.3232542851809317,-0.3144064034201759,-0.31877070136136976,-0.3078460536946996,-0.2989276416227798,-0.28850894011920336,-0.2779540366143679,-0.28837819907830964,-0.2922807759265713,-0.2789535661234339,-0.2655079378391676,-0.2520672640203907,-0.23868904244766576,-0.22540575642555094,-0.2122389045211639,-0.2215477787606135,-0.22607899788794494,-0.23239859066304902,-0.24321714578398534,-0.25040480990113967,-0.23920330069812756,-0.23702838472539423,-0.2319488452679428,-0.24468139505646747,-0.24596774340015237,-0.2358843771703798,-0.22625832313721359,-0.24111223846537477,-0.25597555653786586,-0.27084762501121534,-0.27155692142195864,-0.26851650848767683,-0.2655691296852378,-0.2627074139689398,-0.25992371047561047,-0.2633572155731949,-0.2776176861823769,-0.29183249731784233,-0.30599331780528516,-0.3200901990072271,-0.3341112100186816,-0.34804199381685663,-0.36186523650907443,-0.36470913782878966,-0.36084586188514406
-1.1840239138827022,-1.183528730195401,-1.1841483514912605,-1.1852540331114323,-1.1849273740573212,-1.182795566157653,-1.1813543067057939,-1.181252900498772,-1.1818252577149833,-1.1818157769497522,-1.1810901786567056,-1.1795571964946534,-1.1771147211560873,-1.1698437876943157,-1.1590871655604638,-1.149149529219768,-1.1443745920926887,-1.1393353929642376,-1.1339938122449276,-1.1279383060776533,-1.117730888467433,-1.1061211498296846,-1.0941024142513462,-1.081714647981312,-1.0689947018152732,-1.0559767411072585,-1.0426925175181319,-1.0291715661033052,-1.0154413676412835,-1.0015274946730255,-0.9878137409865889,-0.9780984225237919,-0.9682918473914223,-0.9590365852217848,-0.9484271375431454,-0.9383789750636384,-0.9282595900848003,-0.9180730287661343,-0.9078230253164106,-0.8975130315162856,-0.8871462430346275,-0.876725622928916,-0.8662539226675801,-0.8557337009674062,-0.8411979671660843,-0.8241789120532315,-0.8070650065679357,-0.7898619250834891,-0.7725749587467474,-0.7552090642458378,-0.7381573830154033,-0.7285977388576033,-0.7190659713141985,-0.709557418261876,-0.7000685498524999,-0.6905948541215006,-0.6811267108415464,-0.6716332043229927,-0.6619345474221738,-0.6496631506171968,-0.633117538838762,-0.6160938129642953,-0.6051211184829137,-0.5967843302154794,-0.5885796101770384,-0.5805058613299501,-0.5725610318022438,-0.5647420386938152,-0.5614600266410332,-0.56020120165933,-0.5521445248173262,-0.5431275705693097,-0.5341398693094239,-0.5251808760582616,-0.5141786845124782,-0.5059551599150749,-0.4984685757816582,-0.48961602142535865,-0.4807871066727607,-0.47198025371041874,-0.4631936759880495,-0.4519570888601761,-0.44028004865545345,-0.42868861348812937,-0.41718541625054373,-0.4057727362903347,-0.3944526188445261,-0.38322694753368003,-0.3720974902687266,-0.36106592940963456,-0.35013388222295294,-0.3393029151475826,-0.3285745539751215,-0.3179502912454657,-0.30743159168025835,-0.29701989618455826,-0.2868802851512599,-0.3074238168705081,-0.3055344935174973,-0.3059546756306922,-0.29697557846077677,-0.28616058772292824,-0.2754024058365217,-0.26726765456977397,-0.25645380523205935,-0.24551601648899246,-0.23445759932247923,-0.22475010202133228,-0.2157130973728992,-0.206678412511331,-0.20474252057281284,-0.21042466889748557,-0.22146751664612285,-0.21796130727856422,-0.21028305115780643,-0.21150148532428847,-0.22792275226321834,-0.2280079267865025,-0.22587845807579132,-0.21472687159630421,-0.20367068253026144,-0.21141451611576567,-0.22589161978700684,-0.21598959516994043,-0.2061784154979076,-0.19645818341591692,-0.19158134378259906,-0.20598386918231526,-0.22036674406986023,-0.23472625763654964,-0.24905809602300177,-0.25721015540235115,-0.2545587142267056,-0.2519612172656247,-0.2494093943559852,-0.24689491070844927,-0.24440940462675975,-0.2419445272039571,-0.23949198382012504,-0.2370435771482331,-0.23944057158710844
-1.177001987144771,-1.1782568341982467,-1.181212849694925,-1.1836078278175866,-1.1837950809946303,-1.17997219559215,-1.1793105955705447,-1.1785816071366237,-1.1760406870910682,-1.1729945584431412,-1.169613523768911,-1.165967746130029,-1.1620908495508708,-1.1579962120786844,-1.153684945521614,-1.1475911650206996,-1.1355687998086887,-1.1231455997500095,-1.1104054397314125,-1.097408922065989,-1.0842022790790213,-1.0708221709652055,-1.0613642875966032,-1.0526615808070356,-1.0437969290261306,-1.0347824978061944,-1.02562926988324,-1.0163471799507964,-1.0069452326497055,-0.997431605831562,-0.9874537491449794,-0.9766320812728522,-0.9678559057876376,-0.9583996862291322,-0.9476787967434249,-0.9333134311222047,-0.9188101013207624,-0.9041839429449989,-0.8894500341077087,-0.8746242544675482,-0.859725083402405,-0.8447779731035427,-0.8298280125573636,-0.814985529211556,-0.8006278565269667,-0.7878974093780857,-0.7771420088747156,-0.7671533973173239,-0.7574036103877901,-0.7477533272209258,-0.7377689085931448,-0.7202589131040509,-0.7026833015643952,-0.6859058348494405,-0.6764493703309249,-0.6671049061134413,-0.657876427557774,-0.6487676407007035,-0.6397819117551191,-0.6309222001890689,-0.6221909864696102,-0.6135901957042345,-0.5990473670798262,-0.5820397095188121,-0.5724025042132532,-0.568737399856257,-0.5656994404967755,-0.5632797729670134,-0.5570446946858767,-0.5494636377879254,-0.54199226452325,-0.5346226669946024,-0.5273455746623883,-0.5201503023931577,-0.5130247074756834,-0.5028393929231325,-0.49148723179108833,-0.4801226575441788,-0.4687461149921659,-0.45735803899053984,-0.4459588563197876,-0.434548987905075,-0.4231288515708913,-0.41169886564535085,-0.4002594539443285,-0.3888110530688298,-0.3773541237423097,-0.36588916957003903,-0.35441677030698404,-0.3429376457487887,-0.33145279084134627,-0.3199637988481254,-0.30847377635879214,-0.2969906842878438,-0.2855465618669002,-0.27462285769500694,-0.28671662476414633,-0.2843686070505389,-0.2954281699274919,-0.29663838586655933,-0.2877184490667295,-0.2787755872391675,-0.2724310897720942,-0.26470237673132685,-0.2540618741422239,-0.24348231762912945,-0.23378406573527985,-0.22328191582416382,-0.21212504462972745,-0.20180638886469257,-0.19927089364857314,-0.19920466707328277,-0.18631648525873867,-0.1786633087481304,-0.19507904241148566,-0.20308181517362556,-0.20648445398231363,-0.21921486815856728,-0.21681921888074918,-0.20563770461575626,-0.19658158541638268,-0.19289470339306813,-0.18324188180999723,-0.17820201226506072,-0.17806738330652472,-0.17930035703779554,-0.18682899458654134,-0.18292330359396317,-0.18627939134729107,-0.19090498290681399,-0.19538038252246448,-0.1997055761473705,-0.2038809557709378,-0.2079072399969073,-0.2117854131805137,-0.2155166779945361,-0.21910241786052076,-0.2225441667324004,-0.22584358443664954,-0.22900243626916336,-0.2380678585755958
-1.1770019871447703,-1.177129043982576,-1.1753347528638898,-1.1756496695022487,-1.176833317309636,-1.1776621738178679,-1.1751651026662635,-1.1721726861581407,-1.1680474437590773,-1.163027653539338,-1.1572472874552995,-1.1507910742530711,-1.1437207004663301,-1.1360853473608894,-1.1279261868406698,-1.1192786306818863,-1.1101737004144325,-1.101918899876833,-1.0942617542328785,-1.0863579652773447,-1.0782283469226783,-1.0698915473428514,-1.0572985064203353,-1.0447020439684525,-1.036450313680108,-1.0281142640650751,-1.0196993924499638,-1.0112112134446474,-1.0026551686743344,-0.9940365681871766,-0.9853605543098956,-0.9732422944379058,-0.9589137822329206,-0.944487473737273,-0.9299813545482347,-0.915412242500274,-0.9007958880262947,-0.8861470667730031,-0.871479664399581,-0.8568067536413717,-0.8421406638331459,-0.8274930431627108,-0.8135816437979915,-0.8036557795150583,-0.7931916971782096,-0.7810559708712694,-0.7669091212194443,-0.7519671196207129,-0.736765026203149,-0.7247649688210367,-0.7149042485357677,-0.705137738078029,-0.6954700881920517,-0.6850461625259994,-0.6673515496140165,-0.6496036880092446,-0.6318075248330306,-0.6153892915276028,-0.6074603271390511,-0.6001028791054894,-0.5933347093273285,-0.5871705983022943,-0.581622186546868,-0.5766978425111926,-0.5650933744107207,-0.5482226917766293,-0.5314397330614109,-0.5147559737523859,-0.4981828285482717,-0.48173178719413734,-0.4654143667107209,-0.44924195885978313,-0.4392831556493757,-0.43066388387470633,-0.42213999802315527,-0.4137067365514735,-0.4053588894935092,-0.397090815390166,-0.3888964640122996,-0.3807694050595014,-0.372702862893294,-0.36468975722038,-0.3567227494836538,-0.34879429455021205,-0.34089669711249915,-0.3330221720481812,-0.32516290782434254,-0.31731113189065674,-0.3094591768926698,-0.30159954645804365,-0.29372497927194674,-0.28582851016739275,-0.2779035270146615,-0.2699438223013302,-0.2619436384492264,-0.2651663777906408,-0.27297429254286465,-0.27652317858908715,-0.2664409413586899,-0.25647128007503994,-0.24661554530434104,-0.2564604954297218,-0.2698112250609185,-0.2608272835019233,-0.2518261510163447,-0.24281065772862034,-0.23296520084928,-0.22251214815884368,-0.21199261353945012,-0.20059379902054056,-0.19765379056155877,-0.188654665721109,-0.1797376537620119,-0.1735863452132779,-0.18116261987307958,-0.19377289948290155,-0.19639622417510694,-0.19026497994625569,-0.1847255110324797,-0.181760373661771,-0.194463909102557,-0.18329835553287488,-0.17214156683016088,-0.16689351576040193,-0.16629669263851235,-0.17716237891297143,-0.18098473935383932,-0.18150413341269445,-0.18505240754839888,-0.18734448419557706,-0.18978474894817587,-0.19236384557517017,-0.19507503954497185,-0.1979129923362306,-0.20087316999608973,-0.20395153523102216,-0.2071443774325683,-0.21044821450059187,-0.21859955633652384,-0.22880849731210612,-0.23459125010877968
-1.1707546609441732,-1.1721641421402624,-1.1733448619890607,-1.1717777983331317,-1.1748453815680469,-1.1765945100227313,-1.1733202121681368,-1.166125972270178,-1.1587477411146674,-1.151485954343038,-1.1463347137411253,-1.1411915032131605,-1.135596285428407,-1.1295756406356878,-1.1231647178802753,-1.1163976889996177,-1.1093061730862686,-1.1006390136377253,-1.0906995717442878,-1.080378420665646,-1.0696972133597036,-1.0609315127967738,-1.0528641094888174,-1.0436562227373416,-1.02991647505298,-1.016097467462217,-1.0022150546822235,-0.9882831897026927,-0.9743142640185631,-0.9607138002858818,-0.9475494331306776,-0.934249946303936,-0.9208362139579593,-0.9073291167458672,-0.8937495627354004,-0.8810725045074143,-0.8714948632514792,-0.861902427097448,-0.8522947982045097,-0.8426697866684667,-0.8330216852676222,-0.8233369603662419,-0.8128749139707179,-0.7982967214316439,-0.7837683759481608,-0.7692992895678716,-0.7548984066854119,-0.7447499808239013,-0.7347151544387458,-0.721448638296486,-0.7060689596697838,-0.6906491853889518,-0.6752021167642295,-0.6597358149162758,-0.6442557763871068,-0.6328769639528566,-0.6238691929239937,-0.6139707116612408,-0.596115427444174,-0.5785283131409278,-0.5646595732832007,-0.5520217820973676,-0.539588970545744,-0.5273272958251698,-0.5152319115305328,-0.5033019834617789,-0.49321018144882234,-0.4839445436810679,-0.4747931385514814,-0.46575397120270123,-0.456824597615892,-0.44800211504323395,-0.4332256113452577,-0.41737577075453514,-0.40327953882858986,-0.392950265972408,-0.3827666417136699,-0.3727243835378302,-0.36281887056804507,-0.35304518153436604,-0.343398136925849,-0.3338723450186176,-0.32446225144630203,-0.31516219196603723,-0.3059664480809827,-0.29686930521849497,-0.2878651132412333,-0.2789483491993616,-0.2701136824320791,-0.26135604241950094,-0.2526706902056626,-0.2440532948116143,-0.23550001691414923,-0.23740467363240203,-0.24946131965655338,-0.2613253863001477,-0.26206069916482333,-0.2506815646041236,-0.239187686131066,-0.22766775410024834,-0.24047050548058113,-0.23687507099568395,-0.227251173944647,-0.21774515307139186,-0.20835828898466602,-0.1990918455985229,-0.18994708344497546,-0.18092539388517448,-0.17663598801259806,-0.188007197287325,-0.1915605020695803,-0.18139965916764003,-0.1714245902322027,-0.171993166589055,-0.16668007512322713,-0.16684306690462325,-0.16717958642703934,-0.1676715099075654,-0.16830217727425326,-0.17981225409851023,-0.17555466571107914,-0.17197514372277364,-0.17017268861710755,-0.16537862451924212,-0.1653860757140165,-0.17151018882540026,-0.17658038891573524,-0.17729094068336754,-0.16784411294521473,-0.1671354021144209,-0.16904012795516188,-0.1713462810120827,-0.17400391303917928,-0.1769656394959922,-0.18018736378293454,-0.18437689060930718,-0.19622640955808354,-0.20767856449629524,-0.21561427574129882,-0.22752893021617707,-0.2320225758971141
-1.170754660944173,-1.171481343750925,-1.1715312606328205,-1.1709588835121554,-1.167479673494115,-1.1644006326860927,-1.161589126918496,-1.158518914385377,-1.154957860386724,-1.150708080565598,-1.1438508181661955,-1.1365321068876537,-1.1292317539419747,-1.1219309733567093,-1.1145996523426418,-1.107210891385445,-1.0997442536235897,-1.0921859199559885,-1.0845277181440842,-1.0767658797822461,-1.0688998849327052,-1.058676685041687,-1.047337043641807,-1.0356982741176397,-1.0237803557190663,-1.0116033959220432,-0.9991876916474074,-0.9865537345381561,-0.9737221800746323,-0.9603193699060452,-0.9463085076681693,-0.9322907454507621,-0.9182743501394195,-0.9042668896670569,-0.8906347328249918,-0.8801185290821754,-0.8664571223370194,-0.8527866546195741,-0.8391287324399233,-0.8274714386722317,-0.8169426093836969,-0.8064568456633614,-0.7960197127472304,-0.7856366468245892,-0.7753129682405113,-0.7650538942143448,-0.7548645504423579,-0.7405742292146651,-0.7263348362830655,-0.7121878982623757,-0.6981406844950944,-0.684200063135509,-0.6703724894213443,-0.6566639735404833,-0.643080005196095,-0.6296253673466113,-0.6163036032079203,-0.6031150359373352,-0.5900450044813663,-0.5768138548614515,-0.5599779243447722,-0.5420307109070795,-0.5314399802798846,-0.5217059742866064,-0.5120899643251229,-0.5025916098174115,-0.4915374207458453,-0.4799380914927234,-0.4685035665895332,-0.457233019171591,-0.4461251816155407,-0.43517832829164194,-0.42439027224379,-0.4137583709255557,-0.4017020144626881,-0.38621279979656853,-0.37091525784260293,-0.355815054609415,-0.34091633376243946,-0.3262217442434352,-0.3117325450759263,-0.29744877086982724,-0.2833694365341439,-0.269492758865566,-0.2558163753021878,-0.24404432397069806,-0.238477391804659,-0.2331253401344231,-0.22798805114080567,-0.2230652732645022,-0.2183566241250503,-0.21386159359085286,-0.22517012217299914,-0.22700760330603453,-0.24510583740665703,-0.253897706115473,-0.24580127497374393,-0.23765013678505964,-0.22944064100315353,-0.22446442122456003,-0.21613668061951216,-0.20459960078262956,-0.19596608774824806,-0.18743054819492766,-0.1788309417710794,-0.17281745685373406,-0.17137510618175344,-0.1701332915646665,-0.17202481765142993,-0.1879304311299954,-0.18909012060420244,-0.17748682791671877,-0.16652705264436593,-0.16677073362568612,-0.16117530574852218,-0.15235167251030024,-0.1434439903107778,-0.15215696212151553,-0.16695181505973702,-0.16904426517144877,-0.16983681651272775,-0.1704946564542989,-0.1690871057076315,-0.16099405709608566,-0.16272974987227623,-0.16454525073254,-0.1643412860699991,-0.16473570404363524,-0.16568349609126648,-0.1584886064397395,-0.14922452522720864,-0.1400519886737177,-0.14730641073718298,-0.15985329107107743,-0.17222829556961944,-0.18362866851877582,-0.19177620491204847,-0.2036966769708561,-0.213859734143915,-0.21737575787730723,-0.22099321854509402
-1.165300604368943,-1.1659500852983973,-1.1683248485656856,-1.1679856255805285,-1.1612109332711134,-1.1548648642781292,-1.1514444071028174,-1.1480817967655939,-1.1443092470968241,-1.1400628910007549,-1.1353056397748928,-1.1300113714395854,-1.1241611541525343,-1.1177420149180677,-1.110746459967943,-1.1031721781110397,-1.0950217144919638,-1.0863020490008772,-1.0770240816869767,-1.0672020555856794,-1.0568529535689095,-1.0459959020114884,-1.0346516075918792,-1.0228418473073626,-1.0105890255277026,-0.997915804784733,-0.9848448094750979,-0.971398395445954,-0.957598475006384,-0.9434663864195738,-0.9290227984006528,-0.9192143201853578,-0.9097074982504714,-0.9001802945921398,-0.8902753154320984,-0.8763060280813884,-0.862364929826231,-0.8486353090142567,-0.8380376260564483,-0.8255053546018766,-0.8119390152689601,-0.7984528078442121,-0.7850705247692709,-0.7718167476850661,-0.7587169216550533,-0.7457974064166693,-0.7330854970316363,-0.7206094060316888,-0.7083981994196802,-0.6964816799102707,-0.6848902127650001,-0.6736544925779593,-0.6628052533185302,-0.652372928535013,-0.6423872733116411,-0.6287658791454821,-0.6132688294918807,-0.5977663828910487,-0.5822594528348133,-0.5667481601835398,-0.5512615096660339,-0.541291952508796,-0.5240038025926235,-0.5072071606163404,-0.4948193157297789,-0.4824543179458094,-0.4701063604267395,-0.45776955957867527,-0.4454380216613796,-0.43310591062035186,-0.4207675145479697,-0.4084173090280281,-0.3960500157542026,-0.3836606550139261,-0.3712445908960835,-0.35879756839648813,-0.3463157419368801,-0.33379569515816954,-0.3212344521749082,-0.3086294807676535,-0.2959786882293223,-0.28328041076358446,-0.2705333974555395,-0.2577367899007974,-0.249826117987348,-0.24233754488843637,-0.22905332196973527,-0.2159606982064326,-0.2030567125121081,-0.19033853126523712,-0.20020775873927477,-0.21276830993105356,-0.20957954694849157,-0.22454286026801692,-0.2185734974796376,-0.2101959744178168,-0.2018743118847901,-0.19360901712525647,-0.20844496216471065,-0.2211697039119105,-0.21283481404275717,-0.20443404214741684,-0.19305921221020683,-0.1815174855693913,-0.17441192907907688,-0.1701284786646882,-0.16139782353551357,-0.165152753929922,-0.17111335682687245,-0.168210137029269,-0.1675187113642158,-0.16699175915331033,-0.16578966980388266,-0.16657155502073273,-0.16102545923942815,-0.14864464979539982,-0.13737704245038748,-0.13453834040171309,-0.1324840602578261,-0.13834047914683012,-0.14414110190581564,-0.14985478021931353,-0.15546067914231454,-0.16094458784685298,-0.15581758170900084,-0.14502457855090967,-0.1339132061716679,-0.12267814991554982,-0.11138064165573791,-0.1090110120863879,-0.12185538360586463,-0.13462946252449629,-0.1440670552149861,-0.15599828024335552,-0.16792693176996007,-0.17985293188764975,-0.18725294851862154,-0.19102735807498483,-0.19492263513487273,-0.19891285199122954,-0.20297512928106087
-1.1653006043689427,-1.1655779003592035,-1.164792840052202,-1.1630704003879733,-1.1599739207567674,-1.1546593351494634,-1.1477741065102987,-1.1398416607575526,-1.1331364115332232,-1.1259076174304186,-1.1182339862060797,-1.1101812138994314,-1.101803168275792,-1.0931435235491047,-1.0842376240450147,-1.0751142754806855,-1.065797288502753,-1.056306719357437,-1.046659823236998,-1.0368717657023274,-1.026956143646447,-1.0169253623160586,-1.006790906297079,-0.9965635336371719,-0.9862534148067046,-0.9758702323116263,-0.9663536096554184,-0.9569881087772476,-0.9475882657247572,-0.9381573721946415,-0.9286984609098373,-0.9142876423029679,-0.9018786409310386,-0.8912176571657893,-0.8805561294258077,-0.8699008638709045,-0.859258457776646,-0.848457465685664,-0.8345886555136022,-0.8207631182622652,-0.8069850896287267,-0.7932584340017037,-0.7795866514558201,-0.7659728804192087,-0.7524198965588758,-0.7389301083803708,-0.7255055500188763,-0.7121478717033605,-0.6988583284000622,-0.6856377671822815,-0.6724866139261478,-0.6594048599922111,-0.6463920496153297,-0.6334472687845198,-0.6205691364441086,-0.6077557988803264,-0.5950049281666465,-0.5823137255189822,-0.5715502099978729,-0.5613479379590269,-0.5512318494376919,-0.5357090868221919,-0.5201776498667361,-0.5059362182944043,-0.48907585713639096,-0.47349704714130203,-0.45789269000997734,-0.4422566762484177,-0.4265822751551207,-0.4108622690969783,-0.39508913313046223,-0.3792552588064835,-0.36335321495892137,-0.34737603140198825,-0.3313174850311018,-0.3151723634939674,-0.3037665146924642,-0.29628356261022626,-0.28901017259389894,-0.2819475197658643,-0.27509663141916807,-0.26845838725493243,-0.2620335199790196,-0.25582261625264213,-0.2448900985962017,-0.2319931771748993,-0.21904619552424087,-0.2060496127739504,-0.19300415110479863,-0.18749594524465688,-0.17780350270433054,-0.18340478428168971,-0.2039631437556051,-0.20550972810821255,-0.2016512627655902,-0.19800316141120433,-0.19456432202915153,-0.19241441134720266,-0.18830947028391834,-0.18549070414893176,-0.18287568561338574,-0.18046273170197402,-0.17824996133647275,-0.17623500128145952,-0.16997625963657814,-0.15843754807335753,-0.15356579033651307,-0.15429312779258275,-0.1690797560832554,-0.16325357112887673,-0.15460712363404383,-0.14608788657247612,-0.16225542708169158,-0.16098646014238138,-0.1511264209454648,-0.14125273420290796,-0.13645455940299517,-0.12661962115929315,-0.1256535237865597,-0.11679776146853005,-0.10797626781389935,-0.11937307043481571,-0.13383307994757487,-0.14828594507021986,-0.14985635615719417,-0.13872897980231702,-0.12761244987951859,-0.11650728921895581,-0.10541402259182764,-0.10825877192534329,-0.12019721231715982,-0.13213333752693124,-0.13097113924425094,-0.13511449073188989,-0.142950784906661,-0.15076837242487495,-0.1585621607730235,-0.16632743495423896,-0.17405982482789195,-0.1817552760927823,-0.1894100244208179
-1.1606564172095568,-1.162885978228471,-1.1620191984207917,-1.1594853959718598,-1.1567077108715065,-1.1519947967082278,-1.145930229449112,-1.1397074892198995,-1.1312114281515573,-1.1226347482966081,-1.1140155009389197,-1.1052003278183222,-1.0960677509880172,-1.0865740012093068,-1.0767229997859655,-1.066540289593585,-1.0571299696778234,-1.0483776350036973,-1.0395325235646486,-1.030604057006517,-1.021600432025543,-1.0125288514319524,-1.0033957023390585,-0.9942066949841857,-0.9849669718424267,-0.9756811939795149,-0.9654232523413708,-0.954921376592841,-0.9443731800790385,-0.933786939070447,-0.9231706521419936,-0.9125320564691032,-0.8992800666326808,-0.8840184099385997,-0.8685201890032916,-0.852802099779217,-0.8368800288361413,-0.8207690733258342,-0.8044835676853097,-0.7880371155126156,-0.7723649244488375,-0.7605212095201379,-0.7487369386856262,-0.7370167816424198,-0.7253652224679956,-0.7137865686014977,-0.7022849573011216,-0.690864359756199,-0.6795285830024964,-0.668281269765147,-0.6571258963347844,-0.6460657685684765,-0.6351040160973884,-0.6242435848178065,-0.6134872277405847,-0.6028374942766845,-0.5922967180426912,-0.5818670032803267,-0.5696789303521619,-0.5570968357261812,-0.5445633107210579,-0.5320738300782479,-0.5196235111369898,-0.5046345160091014,-0.48783756327176053,-0.469713016674401,-0.45156664073692854,-0.43340219232597477,-0.4152234227181184,-0.3970342326002272,-0.3788387842074785,-0.3606416060158484,-0.34244770641014766,-0.3274587797497103,-0.3193556665141539,-0.3114577060119328,-0.2989366809392098,-0.2826078242173522,-0.2661846159694261,-0.2496672916988958,-0.23305739879204923,-0.21635763415356912,-0.19957164207472955,-0.18270379475876108,-0.1657589752849593,-0.14874237802559476,-0.14852779574379094,-0.16164767068199515,-0.17464004995169757,-0.17991077133231803,-0.1667706513081071,-0.16544919004433645,-0.15327338785038025,-0.14127412621541202,-0.1442744951958379,-0.16032758228642408,-0.17637471970425622,-0.19133353222324176,-0.18540213853980353,-0.1772577095337864,-0.16918240169266818,-0.16118651678754592,-0.15328554125090754,-0.14550266077985974,-0.13787296207827815,-0.14187326210141826,-0.14690378721145336,-0.1525889161961809,-0.14551780777912363,-0.14644573787570092,-0.14617347231095756,-0.1458570879389133,-0.15506343693625713,-0.15400485615518633,-0.1421389509438793,-0.13019880064059425,-0.13144082770855636,-0.12446577386617343,-0.11268888137617014,-0.10245519363178851,-0.1049076185963109,-0.0991930850926277,-0.09045169025116273,-0.08175524761772213,-0.07310674607622492,-0.0756042947169846,-0.08329855298218747,-0.09092252011624971,-0.09846742551948168,-0.10592746972961063,-0.11329859753802726,-0.12057777590661756,-0.12776253089065212,-0.13485061810128357,-0.14183975620296582,-0.14872737809624945,-0.1555103642970148,-0.16218472332321757,-0.1687451760430907,-0.1751845833700285,-0.1814931246720457
-1.1606564172095564,-1.1600144838383408,-1.1604210700060158,-1.1589120352731686,-1.1557534694730571,-1.1512886561768618,-1.1429275215236518,-1.1358148541969273,-1.1287933562368515,-1.1208958056282718,-1.1121588462047862,-1.1026250270134956,-1.0923437188403944,-1.0827107456983858,-1.0743105860464022,-1.0657785782803002,-1.056059087550336,-1.0453137194563888,-1.034336791632153,-1.0231581488408554,-1.011804652140067,-1.0003003114233715,-0.9886665532217727,-0.9769225229649479,-0.9650853775672901,-0.9531705509708734,-0.941191987678424,-0.9291623448249382,-0.9170931655704262,-0.9049950272892009,-0.8928776680256805,-0.8807500943900031,-0.8686206736726658,-0.8564972125559662,-0.8443870244293918,-0.8322969869902705,-0.8202335915316774,-0.8082029850838066,-0.7962110063775247,-0.784263216434185,-0.7714426252621717,-0.7547123486150076,-0.7378579205767317,-0.7208904005375927,-0.703820313691633,-0.6866576923543644,-0.6694121168409715,-0.652092755670874,-0.6347084049512555,-0.6172675268638557,-0.599778287237986,-0.58224859224008,-0.5646861242479897,-0.5470983770080418,-0.5294926901957755,-0.5118762835181094,-0.494362908478029,-0.48315168761786964,-0.4720978170296459,-0.46120504527000294,-0.45047701785078065,-0.43991727487912335,-0.42952924844351026,-0.41931625979673237,-0.40928151638580257,-0.39942810877764057,-0.3897590075282227,-0.380277060041434,-0.37098498746241404,-0.36188538164823303,-0.35298070225679457,-0.3442732739924588,-0.3357652840442542,-0.3242627070737845,-0.3060930058773539,-0.2879459802653441,-0.2698302448371481,-0.25175598090606854,-0.23373536147728924,-0.2157831025939254,-0.19791718158455396,-0.1801597742920915,-0.16253847584334746,-0.14508787990725835,-0.12785159297064208,-0.1352925688757387,-0.13165933606182145,-0.11451518013819806,-0.12203479757293723,-0.14241990771599644,-0.16288470591296278,-0.15358516842466674,-0.14035588804667665,-0.12821679341695513,-0.12944966001163838,-0.11779847238811936,-0.10631923794678144,-0.09501081914808429,-0.08387224223302446,-0.09106311256226096,-0.10027014532476741,-0.10888139775087868,-0.11681982712982109,-0.12400159932970833,-0.13033796134337167,-0.13573865742666058,-0.14011701491584463,-0.14339647499061137,-0.14371236124984665,-0.13477045977609414,-0.1296329810950398,-0.14472393526234886,-0.14214734400147666,-0.13851576339487526,-0.13391599434376555,-0.12844229483356592,-0.12219009313205108,-0.12170150882492876,-0.11203882493525563,-0.10113449453564129,-0.092952461812513,-0.08353222050416431,-0.07419592170501298,-0.06494493084221928,-0.06785374181999235,-0.07252413110642013,-0.08026419474224744,-0.08804732726567396,-0.09631812301077085,-0.10369953991978521,-0.11155077017319769,-0.11940826696944329,-0.1272649968807303,-0.12198215221957298,-0.11308524794230213,-0.10428070743088114,-0.09556889254598566,-0.08695027242357956,-0.08551726041589802,-0.09818971163043244,-0.1108446964749854
-1.1568364609446944,-1.1587698724372626,-1.1579144255685525,-1.1552712639565832,-1.151315706623985,-1.1470809371256108,-1.1419248237833632,-1.1330060181360477,-1.1227933911085555,-1.1145442583414467,-1.106909427088938,-1.0990356896836713,-1.0909596463527218,-1.0813686940800502,-1.0697585981147686,-1.0575703274790458,-1.0448600522933449,-1.0316807881971009,-1.0180816881659462,-1.0041076997321736,-0.9897995378204061,-0.9751938595274416,-0.9603235522403739,-0.9452180737258604,-0.9299038048598596,-0.9144043916108193,-0.8987410636480258,-0.8829329238242455,-0.8679696184278284,-0.853600761370064,-0.8391150850973492,-0.8245169096790097,-0.8098104291817028,-0.7949997144145768,-0.7800887162170351,-0.7650812691709183,-0.7499810956133337,-0.7347918098337507,-0.7195169223545418,-0.7049120957345569,-0.6916972350027275,-0.6785601223211803,-0.6655064290753203,-0.6525416647817868,-0.6396711894732219,-0.6269002243901398,-0.6142338611397404,-0.6016770694637308,-0.5892347037418246,-0.576911508344399,-0.5647121219365001,-0.5526410808258997,-0.5407028214398362,-0.5289016820083119,-0.5172419035262834,-0.5057276300623763,-0.49425629050604786,-0.4766397921530183,-0.45903385055431656,-0.4414455426971462,-0.4238819945371004,-0.40635041547340967,-0.38885813329914987,-0.37141262965025534,-0.35402157591323613,-0.3366928698799212,-0.32259960345083893,-0.3098298227155909,-0.29711897642207186,-0.28447755232219984,-0.27191621697819635,-0.2594456686953013,-0.24707650244751056,-0.23481908571765153,-0.22268344378574767,-0.2106791528978964,-0.19881523991080297,-0.18710008736001704,-0.1755413433737134,-0.16414583638786429,-0.1529194951613202,-0.14186727509515906,-0.13099309229045009,-0.12029976709777701,-0.12196120432711677,-0.11088474101386936,-0.09425697283895129,-0.10177069482452694,-0.09731513017794668,-0.08006422751447495,-0.08002771124752162,-0.09609232113458832,-0.11215569803520564,-0.1270845608137809,-0.11377313415252566,-0.10042378882676806,-0.08703902575940159,-0.0736218755287361,-0.08132995248044439,-0.0729026780699806,-0.0818807166109341,-0.09407805631015886,-0.10617758159021129,-0.11817766347869707,-0.13007672916529972,-0.1304506790331903,-0.13747161248896864,-0.13537812648555825,-0.12386484931217101,-0.11684972376452944,-0.12946814938970802,-0.14238843182896252,-0.1376969504769434,-0.1294353031939508,-0.12130386962814033,-0.12261374588893936,-0.12082269158917541,-0.11525128433200482,-0.10771120792451132,-0.099647064679412,-0.0911274573559371,-0.08221281829767367,-0.07295735828198685,-0.06343368472061912,-0.0648484246115517,-0.06450914382348466,-0.07243088653928983,-0.0843754075821518,-0.09611913348994541,-0.10004609567122194,-0.08868766252910731,-0.07731419537069062,-0.06593474909772915,-0.05456575719526996,-0.04326320484327611,-0.047411023916540174,-0.0601249820833889,-0.0728283920547268,-0.07842545873957096,-0.06999525384176941,-0.0616607186476731
-1.1568364609446944,-1.1556932994743032,-1.1554195274846522,-1.1539250016125648,-1.1507624577399804,-1.145239677462876,-1.1385650382825718,-1.1311321211496868,-1.1226113142228191,-1.1131902289702502,-1.1022310559974928,-1.090080516531674,-1.0779159938896061,-1.066128354429552,-1.0541287586217385,-1.0419271866295245,-1.029532013535827,-1.0169505981869145,-1.0041896403860036,-0.9912553984548109,-0.9781538213891647,-0.9648906282795993,-0.9514713550561322,-0.9379013810694334,-0.9241859434101121,-0.9103301439958349,-0.8963389526337384,-0.8822172080898668,-0.8669972069601434,-0.8509495087505856,-0.8348039868697279,-0.8185735369119729,-0.8022699459553915,-0.7859040264542726,-0.7719408108615928,-0.758429067420022,-0.7449637101119939,-0.7315514788263262,-0.7181988570016506,-0.7041598442129586,-0.6887238911926081,-0.6732122879525706,-0.6576281720601616,-0.6419745979122031,-0.6262545405720874,-0.6104708995512795,-0.5946265025759612,-0.5787241093864517,-0.562766415621883,-0.5467560568460037,-0.5306956127723522,-0.5164748634625329,-0.5034948061478204,-0.49053124910767876,-0.47757922255225616,-0.4646343289764423,-0.4516930034444333,-0.4387527464999579,-0.4258123141385064,-0.41287185305496044,-0.3999329745441469,-0.3869987661248091,-0.3740737452619096,-0.3611637637197007,-0.3482758736318132,-0.33541816682537656,-0.319434668197605,-0.30225543108006425,-0.28516394534366096,-0.2681693627604389,-0.25128122530396,-0.23450948542412275,-0.21786451576483046,-0.20135710348813474,-0.1849984224696417,-0.16879997421027992,-0.1527734851881153,-0.1369307444817527,-0.12128336097501302,-0.10584241501714864,-0.09061797730682608,-0.08217847940545964,-0.09520886179292987,-0.10857039228678289,-0.10978897909297824,-0.09946123543571472,-0.08931585441714862,-0.07935096587638805,-0.06956352851278425,-0.06396274199720242,-0.0627671523963822,-0.04542856985946564,-0.032089025905725155,-0.02695710418714385,-0.03834242987197545,-0.049578425874536425,-0.06053087206583729,-0.07113339416273462,-0.060176528128095874,-0.06958724537573278,-0.062101423036407866,-0.053427330229943976,-0.07021638317990408,-0.08702023688026816,-0.10383281090305907,-0.12065078282911568,-0.12332202665744774,-0.11662814483502082,-0.11060455202497899,-0.1130892686940219,-0.12576519461104135,-0.11669867032619052,-0.10757316989266208,-0.10554710631201569,-0.11001336856179679,-0.1152163780244336,-0.11819150797942442,-0.10612448349111325,-0.09400562385513932,-0.0904383135276845,-0.08981324809539676,-0.07873579079614837,-0.0679128345195057,-0.06007061243266044,-0.055780558002965594,-0.06048538111161919,-0.07027295825899944,-0.08320006326994425,-0.09586224961827906,-0.09433317737072322,-0.08326528420401758,-0.07221087769267953,-0.061170497125970294,-0.05014468724983335,-0.03913399909249986,-0.03257481036159558,-0.0325273398833863,-0.038668970185881335,-0.04507479656628366,-0.05153187264762504,-0.058008449474621006
-1.1538527075817955,-1.1542087865050203,-1.1532396936752305,-1.150778514021266,-1.1466497331685965,-1.141430055821443,-1.1354442413773593,-1.128888637931456,-1.1218921682375427,-1.1118573462002004,-1.1008008868949903,-1.089479110216285,-1.0769345117863023,-1.0629455174688085,-1.048229981029199,-1.032880856003562,-1.0169749253469837,-1.000576962521845,-0.9873327373959773,-0.9743698451922072,-0.9612714819683079,-0.9480564277361008,-0.9347418550290074,-0.921343526093743,-0.9078759617413357,-0.894352586565897,-0.8807858546816618,-0.8671873591959818,-0.8535679279336481,-0.8399377074160101,-0.8263062367206784,-0.8126825125632622,-0.7990750467234895,-0.785491916765312,-0.7694857329696214,-0.7530242639975429,-0.7365281508945287,-0.7200053356464027,-0.7034632389954063,-0.6869088202314666,-0.6703486297704044,-0.6537888554823521,-0.6372353635961527,-0.6214967960066631,-0.60821753546985,-0.5949870945031863,-0.581803688249972,-0.5686646959827111,-0.5555667070039791,-0.542505604770541,-0.5294766928356106,-0.5145876117490612,-0.49843453556580997,-0.48223882464845147,-0.46600288371125576,-0.44972908794295563,-0.4334197898115324,-0.41707732658438923,-0.400704028676111,-0.3843022289558786,-0.36787427317222754,-0.3514225316849924,-0.33494941273500034,-0.31845737753323844,-0.3019489575158274,-0.28542677419288154,-0.2688935621234858,-0.25235219568247036,-0.23580572045727255,-0.21925739033834457,-0.2027107116639164,-0.186169496177083,-0.16963792509165598,-0.15312062730536277,-0.13771480848675985,-0.12383460495126686,-0.11015329671148777,-0.09674286287969247,-0.08382996999922598,-0.07260932849292301,-0.0713021062819914,-0.07561847430296309,-0.06084991234880688,-0.04631508463815903,-0.04316657607231722,-0.06201764534490728,-0.08170678863154635,-0.07805589526556998,-0.06239101318771656,-0.05994936719552246,-0.05050322614336045,-0.04121884075449245,-0.02805258893896445,-0.02310573785812437,-0.014260397811320047,-0.01948746870003948,-0.032147627219490715,-0.044718893789356784,-0.05719937676352163,-0.04671191099206595,-0.03675373584445745,-0.05146788070705896,-0.04100154502161768,-0.03988717030901334,-0.05273949558268498,-0.06558224254753142,-0.07841523600811406,-0.09123811727021813,-0.10405014693344583,-0.11237005420621932,-0.10228927363940563,-0.1011413659271696,-0.10236908249348442,-0.09839115044614388,-0.10786286007174072,-0.11330351628868143,-0.10543504978496099,-0.09769921497882272,-0.0900967004709123,-0.08262800434903371,-0.07529388206951015,-0.06809464829448864,-0.06103072340969007,-0.05735582651748591,-0.053534102702424965,-0.05735700830791407,-0.0559652666355408,-0.04747862035042605,-0.03905337388739749,-0.030696602737811496,-0.02242606203437525,-0.014331386850450656,-0.01026252915797401,-0.02203183259877317,-0.034697486656343424,-0.028138990860426573,-0.01942151374290162,-0.015779829632141862,-0.02452016693497594,-0.03320387582584594,-0.04183016386390648
-1.1538527075817955,-1.153512606353926,-1.1505300510005132,-1.1468315241983342,-1.1422029097680493,-1.13650291552615,-1.1293242414067342,-1.1203420622459002,-1.1096273202321847,-1.0975132364440767,-1.084331404066054,-1.072226720014191,-1.060938921361228,-1.0493107138333724,-1.0373829179390293,-1.0251912969750279,-1.0127674477079183,-1.0001394674130042,-0.983742065736543,-0.9665179469665277,-0.948945708046325,-0.9310611753263283,-0.9128956650416609,-0.8944766682116857,-0.8803270430083259,-0.8666557476635137,-0.8529550339756469,-0.8392321617729774,-0.8254941144331092,-0.8117476182742327,-0.7979991523578429,-0.7842549494574551,-0.7705209887023945,-0.7568029802355731,-0.7431063421240132,-0.7294361697311822,-0.7157971978063755,-0.7021937556782505,-0.6886297161692663,-0.6751084391892079,-0.6616327114314253,-0.6482046841916564,-0.634825812052735,-0.6206937348874876,-0.6041692967577363,-0.587667151724526,-0.5711922027718597,-0.5547491759455965,-0.5383426405274037,-0.5219770270759105,-0.5056566435864043,-0.4893856899894984,-0.473168271183837,-0.45700840877801374,-0.4409100517021862,-0.42487708584074424,-0.4089133428344067,-0.3930226082046073,-0.37720862896722807,-0.36147512092992473,-0.34582577591354724,-0.33026426921238183,-0.31479426772522556,-0.2994194393751952,-0.2841434647330199,-0.2689700522422682,-0.25390295925080864,-0.23894602243523977,-0.2241032036564512,-0.20937866180580533,-0.19477686992790666,-0.18030281467294262,-0.16596235367195789,-0.15176289667434853,-0.13662277584122953,-0.1201502080949517,-0.10370957767206956,-0.08730854895041595,-0.07095605078006173,-0.054662614393275355,-0.05018935233030186,-0.04013754313547491,-0.027962667058684776,-0.026707648141148344,-0.03201325229418028,-0.01794211786991129,-0.015775348992987492,-0.03183574543286927,-0.04789849500254828,-0.04739995816780329,-0.033272116379504446,-0.020474109971480914,-0.016417878032918942,-0.010643128961755899,-0.006740116055572898,-0.005543318471041836,0.0030548528657972085,0.011544471665909552,-0.003139314808397131,-0.019860685170313808,-0.03308642034631957,-0.019695074687246183,-0.02702533948008412,-0.03070197730937796,-0.0313624140199078,-0.04768386483852449,-0.06401775548175426,-0.08036360210058113,-0.09672092969750068,-0.10563720446622327,-0.10090284063731199,-0.08947751644463597,-0.07843591796869528,-0.09313959238853897,-0.08915522547064114,-0.07986814437464229,-0.07053277263895907,-0.06149292854324773,-0.07596617210274115,-0.08184351127389582,-0.06964866389195379,-0.05743395348805169,-0.05229818966224874,-0.05714082048606319,-0.04858736645358108,-0.04670408831028059,-0.0377168325367165,-0.028820248513000305,-0.02150104924972827,-0.015388871517433683,-0.009412404136836194,-0.0035713659452376208,-0.005731952648520659,-0.012193455315664181,-0.01857501705887188,-0.024326248215764595,-0.01716022894890772,-0.008314396442182681,0.0030683487539966406,0.0036402848851730322,-0.0013442120119684375
-1.1517146101111406,-1.1524783631725295,-1.1484011131599936,-1.142028129701812,-1.1363101298821945,-1.1294238756123034,-1.1215634235374519,-1.1128909205287139,-1.1035314087795867,-1.0935833625733742,-1.0831263043099304,-1.0703304942655696,-1.055689321939915,-1.0405356349003543,-1.024964832125158,-1.0090500210724276,-0.9928488918383311,-0.9764081331065655,-0.9612852128223822,-0.9479639012295948,-0.9345611252175572,-0.9210869549352776,-0.9075507644867535,-0.8939613536633294,-0.8758284206629132,-0.856972386734977,-0.8379276821363906,-0.8187114674656784,-0.7993393704095795,-0.7798260910287869,-0.760186753023909,-0.7424044836043057,-0.7256819379754083,-0.7088845317324504,-0.6920173998760055,-0.6750854919314713,-0.6580935889816906,-0.6410463190056435,-0.6239481707805425,-0.6068035065644,-0.5896165737443178,-0.572391515610688,-0.555132381397665,-0.5378431357147475,-0.5205276674822237,-0.5031897984741865,-0.48583329156615773,-0.4695616031132768,-0.4540077871637833,-0.4386184791210832,-0.42339780050361764,-0.4083491851103065,-0.39347528812539334,-0.3787778912134341,-0.36425780583051415,-0.34991477769879786,-0.33574739616204274,-0.32175301293108927,-0.3079276754947893,-0.29426608115266584,-0.2807615581468923,-0.26740608065358407,-0.25419032436259315,-0.2411037689774056,-0.22813485319293747,-0.2152711866201078,-0.20249982189058446,-0.18980758911482631,-0.1771814945286323,-0.1646091864475241,-0.15207949606821236,-0.13958307091669253,-0.1271131400740768,-0.11466649370280546,-0.10224484984293847,-0.08985698050741764,-0.0775224420505598,-0.06527899249921543,-0.05319942949412493,-0.04808928178323946,-0.03844083551584587,-0.022306027848527032,-0.017883321071395564,-0.015486596882728243,-0.003009970475335688,0.00028187977844051915,-0.0041098747394445745,0.009395213076046183,0.021657639586618593,0.021225157575506692,0.010005258312678844,-0.0015318969726703102,-0.005336029944892573,0.004468230581208348,0.0067961966150278386,0.022604826726467665,0.029852155822605083,0.013546315168404245,0.019935888141145774,0.011616926510503944,-0.0012732898364511414,-0.014154045150041483,-0.006224470348072053,-0.015053900538792853,-0.020568813889710214,-0.02080760586251884,-0.028456105570628054,-0.03552338328044513,-0.04177301677807055,-0.046819491099233446,-0.05013713394896599,-0.06375865149116411,-0.0781180234934793,-0.06686764175456084,-0.05581278063891393,-0.04514999525384855,-0.04701946440062876,-0.06115207356701612,-0.051729091912969594,-0.042266939362900935,-0.037245354299351975,-0.044623472861012425,-0.04962420291001786,-0.05410242554528768,-0.04730999463139131,-0.043501687963270703,-0.0341333081057014,-0.02774914843751086,-0.020016326073472295,-0.011309345497535105,-0.0027233042555403486,0.0006879050370464882,-0.004588538887414361,0.0025211307755226287,0.010477490612843046,0.0018675064170423639,-0.006983666966331015,-0.006198289339079922,0.00474623008931911,0.005762602427886192,0.004284626717004617
-1.1517146101111406,-1.1495352668193433,-1.1463721709159547,-1.1409478965603497,-1.1322090834157241,-1.122400544729498,-1.1117447600254284,-1.1017508317945153,-1.091183381276823,-1.0799934288679134,-1.0682189004512714,-1.0558963965554877,-1.0430611590319074,-1.029746809668711,-1.0159850905656167,-1.0018056986817898,-0.9876387018095175,-0.9745141378892721,-0.9597663603293106,-0.9429561154038099,-0.9260052712568376,-0.9093659800913818,-0.8929288493365343,-0.8762443915061098,-0.8593274821050652,-0.8421919899269186,-0.8248508682043227,-0.8084357320341391,-0.7920684078368938,-0.7756034090535069,-0.7590468291081588,-0.7404419423913399,-0.7206545216146938,-0.7015628425325787,-0.6841049954102196,-0.6669359826786034,-0.6498725188043375,-0.6329020254667372,-0.6160273536964254,-0.599254494147734,-0.5825902951061717,-0.5660418185667777,-0.5496161007931328,-0.5333200377197014,-0.5171603129552196,-0.5011433394329228,-0.4852752030500842,-0.4684618587802313,-0.4510791692185472,-0.43368885697617854,-0.4162945291271427,-0.39889977388266473,-0.38150816902944307,-0.36412329076832783,-0.34674872309152205,-0.32938806786062447,-0.3120449557806304,-0.29472305850918845,-0.27742610219991626,-0.26015788285904007,-0.2429222840038383,-0.22572329726070262,-0.20856504674645215,-0.19145181836288128,-0.1743880955372319,-0.15737860351422261,-0.14042836513128298,-0.12354277221638021,-0.10672767854184384,-0.0899895229779979,-0.07333549566237396,-0.056773766554402805,-0.040313806273061914,-0.023966846442565082,-0.007746556060602927,0.0059811913384265,-0.008361991275916303,-0.02246733863466499,-0.03610808676612631,-0.041436087987044345,-0.030362747001895674,-0.021137681241655368,-0.006277187885309399,0.009621498525637762,0.016335149985140074,0.009379982685345567,0.021648380969569114,0.03377817680842554,0.03842938538506857,0.03991991123088923,0.04507906254339522,0.03200371881838304,0.019007363901622387,0.006092058814007518,0.014111974998544774,0.024262057762078362,0.030171384008178936,0.03585301741331848,0.024516604541590326,0.028239582769791716,0.02261275251246353,0.013418025768675434,0.0012412209544488192,-0.004285068009191484,-0.012720889280533498,-0.010601718577857078,-0.0008003961243572277,-0.005456901230330047,-0.019930921954559366,-0.034489912586429305,-0.04906232440426772,-0.05102154621206534,-0.049434121042796875,-0.045752090664276324,-0.04064360485911056,-0.03465261590565793,-0.03540579693121515,-0.028164103490484038,-0.0265980506899286,-0.030698889881723916,-0.03481089376381743,-0.042166468330238155,-0.045217939358276435,-0.036577936068468875,-0.04701289591366302,-0.04065359346636533,-0.03325681325407646,-0.022834411384612174,-0.012256926507355175,-0.001542895269256077,0.007406123206795192,0.004091585278362812,0.0021345919679358616,0.007705883695790838,0.010772860371112285,0.011970133702284613,0.010370678588365934,0.008803133639141869,0.007267750434077898,0.012567073227806133,0.006870067183448598
-1.1504289979257902,-1.1492487687469433,-1.1442215104294653,-1.1371456134914772,-1.1292927823011933,-1.1208544046026057,-1.111655873240811,-1.100404904507721,-1.0884981944727934,-1.0761099739821005,-1.063312245885672,-1.0511625272524507,-1.0387999352013513,-1.026244637684602,-1.0135199446537577,-1.0006456174717295,-0.9872362313491873,-0.9723022246654369,-0.9570272559307968,-0.9414330826845727,-0.9255397969538343,-0.9089380440726894,-0.8917757392831659,-0.8745373114522439,-0.8572397895443467,-0.8408513982767238,-0.8246989786364624,-0.807316233832808,-0.7895994363236807,-0.7717111180841814,-0.7536612674663214,-0.7356248083034681,-0.7182343848367407,-0.7000944071038654,-0.6802839865270408,-0.6612983806457515,-0.6424578363691134,-0.6235107887627884,-0.604463360812554,-0.5853213205221723,-0.5660901031155521,-0.5467748318768249,-0.5273803377313904,-0.5079111776537384,-0.488371651975148,-0.46876582065546213,-0.44909751857668256,-0.4293703699114846,-0.4095878016164609,-0.38975305609734123,-0.36986920309142857,-0.34993915081090643,-0.3299656563892226,-0.30995133567131283,-0.28989867238725253,-0.26981002674767307,-0.24968764349792982,-0.22953365946700677,-0.2093501106459308,-0.1891389388295499,-0.16890199785460736,-0.148641059466613,-0.12835781884763398,-0.10805389983741609,-0.08773085988127516,-0.06739019473995622,-0.047033343000362576,-0.029243400065993772,-0.012057431081505143,0.005089189564299712,0.022191649029774663,0.039243965848742235,0.04989729398374587,0.03513438195425467,0.02049026633737494,0.008329938626283796,0.02424047170999133,0.03995530354536436,0.05543291841306486,0.0686020981695647,0.049573408007951514,0.032324140876708096,0.02095314858284425,0.021539825599136364,0.02535812584923658,0.0398711241349872,0.050735807611528294,0.04985114846212246,0.04575981684641972,0.05758741793022761,0.05257562348133149,0.06636393905838744,0.08059745086937964,0.07905473264109997,0.06305229116257483,0.04669833821053704,0.0417513906398268,0.03742573942813443,0.04034516116675428,0.031992300958778336,0.033788931426436485,0.01752231478657472,0.0044415335187743795,0.007141615158062997,0.01984030655372404,0.02184912512924253,0.008809072773745541,0.008835428544444746,0.01830601950533861,0.027611638990490128,0.028254814358475322,0.023223335086389685,0.010856777987079624,-0.0036078608072296348,-0.01807600829145084,-0.03254683828341395,-0.0281291397302601,-0.021283717159152893,-0.020483198257990942,-0.027576727824902055,-0.0327687817295222,-0.02323782772257843,-0.024627364899176385,-0.0330302250009951,-0.04447263942958031,-0.03706403449968059,-0.02735985865498236,-0.017957517609745288,-0.008866191802217094,-9.372180387500016e-5,0.008352951935943176,0.005991644182754354,0.014337025484037494,0.015241190794712594,0.013142985725791718,0.01843085518997024,0.019268093944119265,0.013948907476150296,0.008738793389635001,0.01451196425560292,0.025982964062326634
-1.1504289979257896,-1.1486190051073728,-1.1434935865317892,-1.1368851609442885,-1.1285970899310371,-1.1190589853805941,-1.1088061610901632,-1.0980088022935957,-1.0867777510939456,-1.075190487946213,-1.0632959367477042,-1.0501295383783549,-1.0366257886204984,-1.022824329466598,-1.0087515437166583,-0.9944297726265301,-0.9798782627110652,-0.9651138386541711,-0.9501513953248959,-0.9350042647625814,-0.9196844947721343,-0.9042030638646663,-0.8885700495897775,-0.872794762218386,-0.8568858523019711,-0.8398985999084586,-0.8225278041094097,-0.8051402511366819,-0.7877476091660047,-0.7703601401098817,-0.7529856676945267,-0.7354592658286352,-0.7171139296519866,-0.6986335485607877,-0.6800259199336354,-0.660164300923452,-0.6399339112794422,-0.6196198640243509,-0.5992330492709064,-0.57878055550957,-0.55826800243605,-0.5377002225454004,-0.5170815257994654,-0.4964158275214352,-0.4757067221255511,-0.45495753190116295,-0.43417134272456614,-0.4133510321057101,-0.39249929228931624,-0.37161864990757154,-0.3507114830806377,-0.3297800365446104,-0.30882643520905617,-0.28785269644094313,-0.26686074130627313,-0.24585240495833416,-0.22482944633352764,-0.20379355729724238,-0.1852103536674502,-0.16778898088916527,-0.1503871808634356,-0.13300612545325574,-0.11564712444536474,-0.09831165858294266,-0.08100142092980844,-0.06371836923060048,-0.046464792941311936,-0.026661690431643365,-0.0062765742406667435,0.014120712703876048,0.03452891758448828,0.054946823148934065,0.056238599107663934,0.07316589302135768,0.09001327108839652,0.10676404000250006,0.12339556926081352,0.10821963788065991,0.08827070709619544,0.07061278429209225,0.08049338564383657,0.06446355023777794,0.04842673820554522,0.03238368894620258,0.02960632154214382,0.04088839888335284,0.0561459051882105,0.06168753148001782,0.07145832796050784,0.05823130546609844,0.06925713412608347,0.08076638368851707,0.09211345395670473,0.08915638022974907,0.07620968445506549,0.06327231194979976,0.05034431720290922,0.05135646634516,0.041956562239826974,0.044415215925869944,0.03646604131685286,0.044625652929318395,0.04923296096483607,0.04900730707663037,0.040163486109329405,0.03730949390692828,0.04374274995599681,0.040665559207049284,0.037023717516405874,0.03287028159183514,0.036752555647274164,0.025317133298441232,0.017818352549653582,0.012078964611014875,0.006041007579995927,-0.0002627597326343434,-0.006802449145355993,-0.013550809717045809,-0.014243582664910548,-0.007088837559217964,-0.0007181954817532426,-0.012673726085789205,-0.0188948777873037,-0.031642857945932856,-0.020924995888615072,-0.009018103930841015,0.0023930345149105747,0.012400581094815344,0.01871052072151872,0.013921635719888137,0.009291828346205126,0.016467787424067737,0.016874367129225045,0.01973151707063898,0.013597446636498402,0.01844643395722572,0.023616820548648644,0.023955196894027083,0.0182630929944958,0.01567278128235583,0.02658069404299747
-1.1500000000000001,-1.1455941266706051,-1.1364787136839292,-1.1251159684886125,-1.1123782932736872,-1.0986813225969123,-1.0842661874301722,-1.069292105453999,-1.0538730217591004,-1.038094348179659,-1.0220218563973813,-1.0057070716105532,-0.9891908680728174,-0.9725060095671734,-0.955679005716948,-0.9387314955142025,-0.9216812918467543,-0.9045431777195108,-0.8873295181818117,-0.8700507341811676,-0.8527156721733693,-0.8353318944773358,-0.8179059089653329,-0.8004433520086833,-0.7829491351667475,-0.765427563569903,-0.7478824320615693,-0.7303171037548506,-0.7127345745999287,-0.6951375267573194,-0.6775283729630841,-0.6599092936061943,-0.6422822678799647,-0.624649100092284,-0.6070114420038704,-0.5893708118952437,-0.5717286109308626,-0.5540861372844459,-0.5364445984068822,-0.5188051217525835,-0.5011687642279048,-0.483536520583876,-0.4659093309425768,-0.44828808762064654,-0.4306736413933865,-0.4130668073277377,-0.39546837030149407,-0.37787909031909406,-0.3602997077308463,-0.3427309484625294,-0.3251735293661371,-0.3076281638103757,-0.29009556764204136,-0.27257646566750404,-0.25507159882845354,-0.23758173227973378,-0.22010766462195397,-0.20265023860119755,-0.1827463713705502,-0.1616894721621489,-0.14062440162819412,-0.11955266828509536,-0.09847575550736698,-0.0773951300543314,-0.05631225098717829,-0.03522857916245181,-0.014145587521836589,0.006935227556151169,0.02801233351428145,0.04908414706752895,0.07014901729320133,0.06476901316711547,0.07537324281750513,0.09580701504813627,0.11624699638795644,0.13669205218128821,0.12830638131597016,0.12853371108138045,0.11252919535186612,0.09651551072434028,0.0854023635260579,0.09965287580160975,0.11311277647303834,0.10261982244256362,0.08910589881821318,0.07575874995124154,0.06262559007100199,0.07101845423144582,0.0724973925660993,0.08302774926477952,0.09317586243505316,0.102854732894983,0.09416535841278283,0.09082805992542242,0.08115470484241438,0.07115033419383465,0.06119866570908439,0.05926137749529925,0.06627640918460553,0.05004049164372315,0.04699920951114134,0.04858554992400613,0.05272861977822455,0.05368504582414335,0.04797447612676464,0.04619888673728134,0.0494843496541737,0.06286659101633862,0.06866537219420543,0.05422210772673708,0.03977247430158463,0.04572905192347163,0.03893179288168813,0.030126419113817526,0.02162215028666914,0.013615821537311668,0.006634126278196817,0.0022610695059857022,0.003669781685277762,0.01085141744076195,0.0001284067918565317,-0.00626219441405329,-0.013677319315984704,-0.004090524345712332,0.005519265296514142,0.015148708081056839,0.024794016838758814,0.02707169950875077,0.02048454559914047,0.02035279405860102,0.01675053241378925,0.018433241443961433,0.02424550645886232,0.022664273007334406,0.030222881577500197,0.024693687137959053,0.026332615533315853,0.02865479061453058,0.03356103878408945,0.038336305628373424,0.04298137395313173


==> anc/fig4_colors_t=0.125.csv <==
0.9820700985197627,0.9820694393684358,0.9820674618571872,0.9820641631550505,0.9820595367706106,0.9820535725481573,0.9820462566596081,0.9820375715919227,0.9820274961296726,0.9820160053323317,0.9820030705058026,0.9819886591676056,0.9819727350051087,0.9819552578260995,0.9819361835009583,0.9819154638956247,0.9818930467945047,0.9818688758124183,0.9818428902946257,0.9818150252039268,0.9817852109937647,0.9817533734661891,0.9817194336134605,0.981683307441959,0.9816449057769373,0.9816041340464764,0.9815608920427956,0.981515073658737,0.9814665665968952,0.9814152520482989,0.9813610043368579,0.981303690524837,0.9812431699732955,0.9811792938496791,0.981111904572295,0.9810408351780691,0.9809659085953025,0.9808869367966553,0.9808037197983797,0.9807160444586899,0.9806236830091755,0.9805263912252862,0.9804239061003475,0.980315942824462,0.9802021907719469,0.9800823080465098,0.9799559138837762,0.9798225777976859,0.9796818036564493,0.9795330056532102,0.9793754709517094,0.9792082997636832,0.9790303059874905,0.9788398466674105,0.9786345188262869,0.9784106020064196,0.9781620038277852,0.9778782373907746,0.9775406075875682,0.9771155369477437,0.9765442389476845,0.9757235091570847,0.9744457285376672,0.9652784353608784,0.9612572911492345,0.9592945437297976,0.9509046687061888,0.940655597921473,0.9314748061734173,0.9169953045184536,0.9018770789985047,0.8807045084901258,0.8705511504136375,0.8408346468666603,0.8281009364534458,0.8195989049027071,0.8077824182436426,0.7926694044302698,0.7729628465941858,0.7641510261731929,0.7434342630566553,0.7345289532816001,0.7163395224651555,0.6714861259042942,0.663646137408521,0.6553771858377605,0.6662663509106677,0.6608702781196061,0.6503468513930438,0.6584222669920032,0.6395267603211234,0.6117918546391847,0.5944099289648378,0.5558848357855272,0.5413838773184332,0.5571681664527803,0.5371943276743244,0.5290831010360106,0.5269719371641864,0.5222187670261962,0.5270300353635234,0.5191978462226763,0.5122174931446338,0.5102344912940211,0.5038661061269161,0.49804641357189555,0.4846371855564824,0.49169731410512363,0.4846616012991451,0.47358395973983347,0.45102926979247354,0.43597133843243796,0.4286149665034387,0.4122335728907921,0.39787967806807356,0.39295184992346877,0.37182278440071354,0.3517189598567147,0.3578762318557834,0.3530056771391806,0.3219225614408514,0.3065116582445943,0.3080228104247682,0.30285060302129546,0.2816761841681221,0.281096644952189,0.274181348258554,0.26911933488577955,0.24822803783409583,0.2561583956960854,0.2657002277768944,0.26558688370779576,0.2524142665194625,0.24331926342872723,0.23281269828979928,0.2209559289080376,0.2134315695207518,0.20410787379875006,0.19402301770843217,0.1718599419630993,0.17143177953507782
-0.9820700985197627,-0.9820694393684358,-0.9820674618571872,-0.9820641631550505,-0.9820595367706106,-0.9820535725481573,-0.9820462566596081,-0.9820375715919227,-0.9820274961296726,-0.9820160053323317,-0.9820030705058026,-0.9819886591676056,-0.9819727350051087,-0.9819552578260995,-0.9819361835009583,-0.9819154638956247,-0.9818930467945047,-0.9818688758124183,-0.9818428902946257,-0.9818150252039268,-0.9817852109937647,-0.9817533734661891,-0.9817194336134605,-0.981683307441959,-0.9816449057769373,-0.9816041340464764,-0.9815608920427956,-0.981515073658737,-0.9814665665968952,-0.9814152520482989,-0.9813610043368579,-0.981303690524837,-0.9812431699732955,-0.9811792938496791,-0.981111904572295,-0.9810408351780691,-0.9809659085953025,-0.9808869367966553,-0.9808037197983797,-0.9807160444586899,-0.9806236830091755,-0.9805263912252862,-0.9804239061003475,-0.980315942824462,-0.9802021907719469,-0.9800823080465098,-0.9799559138837762,-0.9798225777976859,-0.9796818036564493,-0.9795330056532102,-0.9793754709517094,-0.9792082997636832,-0.9790303059874905,-0.9788398466674105,-0.9786345188262869,-0.9784106020064196,-0.9781620038277852,-0.9778782373907746,-0.9775406075875682,-0.9771155369477437,-0.9765442389476845,-0.9757235091570847,-0.9744457285376672,-0.9652784353608784,-0.9612572911492345,-0.9592945437297976,-0.9509046687061888,-0.940655597921473,-0.9314748061734173,-0.9169953045184536,-0.9018770789985047,-0.8807045084901258,-0.8705511504136375,-0.8408346468666603,-0.8281009364534458,-0.8195989049027071,-0.8077824182436426,-0.7926694044302698,-0.7729628465941858,-0.7641510261731929,-0.7434342630566553,-0.7345289532816001,-0.7163395224651555,-0.6714861259042942,-0.663646137408521,-0.6553771858377605,-0.6662663509106677,-0.6608702781196061,-0.6503468513930438,-0.6584222669920032,-0.6395267603211234,-0.6117918546391847,-0.5944099289648378,-0.5558848357855272,-0.5413838773184332,-0.5571681664527803,-0.5371943276743244,-0.5290831010360106,-0.5269719371641864,-0.5222187670261962,-0.5270300353635234,-0.5191978462226763,-0.5122174931446338,-0.5102344912940211,-0.5038661061269161,-0.49804641357189555,-0.4846371855564824,-0.49169731410512363,-0.4846616012991451,-0.47358395973983347,-0.45102926979247354,-0.43597133843243796,-0.4286149665034387,-0.4122335728907921,-0.39787967806807356,-0.39295184992346877,-0.37182278440071354,-0.3517189598567147,-0.3578762318557834,-0.3530056771391806,-0.3219225614408514,-0.3065116582445943,-0.3080228104247682,-0.30285060302129546,-0.2816761841681221,-0.281096644952189,-0.274181348258554,-0.26911933488577955,-0.24822803783409583,-0.2561583956960854,-0.2657002277768944,-0.26558688370779576,-0.2524142665194625,-0.24331926342872723,-0.23281269828979928,-0.2209559289080376,-0.2134315695207518,-0.20410787379875006,-0.19402301770843217,-0.1718599419630993,-0.17143177953507782


==> anc/fig4_colors_t=0.25.csv <==
0.9820700985197627,0.9820694393684358,0.9820674618571872,0.9820641631550505,0.9820595367706106,0.9820535725481573,0.9820462566596081,0.9820375715919227,0.9820274961296726,0.9820160053323317,0.9820030705058026,0.9819886591676056,0.9819727350051087,0.9819552578260995,0.9819361835009583,0.9819154638956247,0.9818930467945047,0.9818688758124183,0.9818428902946257,0.9818150252039268,0.9817852109937647,0.9817533734661891,0.9817194336134605,0.981683307441959,0.9816449057769373,0.9816041340464764,0.9815608920427956,0.981515073658737,0.9814665665968952,0.9814152520482989,0.9813610043368579,0.981303690524837,0.9812431699732955,0.9811792938496791,0.981111904572295,0.9810408351780691,0.9809659085953025,0.9808869367966553,0.9808037197983797,0.9807160444586899,0.9806236830091755,0.9805263912252862,0.9804239061003475,0.980315942824462,0.9802021907719469,0.9800823080465098,0.9799559138837762,0.9798225777976859,0.9796818036564493,0.9795330056532102,0.9793754709517094,0.9792082997636832,0.9790303059874905,0.9788398466674105,0.9786345188262869,0.9784106020064196,0.9781620038277852,0.9778782373907746,0.9775406075875682,0.9771155369477437,0.9765442389476845,0.9757235091570847,0.9744457285376672,0.9652784353608784,0.9612572911492345,0.9592945437297976,0.9509046687061888,0.940655597921473,0.9314748061734173,0.9169953045184536,0.9018770789985047,0.8807045084901258,0.8705511504136375,0.8408346468666603,0.8281009364534458,0.8195989049027071,0.8077824182436426,0.7926694044302698,0.7729628465941858,0.7641510261731929,0.7434342630566553,0.7345289532816001,0.7163395224651555,0.6714861259042942,0.663646137408521,0.6553771858377605,0.6662663509106677,0.6608702781196061,0.6503468513930438,0.6584222669920032,0.6395267603211234,0.6117918546391847,0.5944099289648378,0.5558848357855272,0.5413838773184332,0.5571681664527803,0.5371943276743244,0.5290831010360106,0.5269719371641864,0.5222187670261962,0.5270300353635234,0.5191978462226763,0.5122174931446338,0.5102344912940211,0.5038661061269161,0.49804641357189555,0.4846371855564824,0.49169731410512363,0.4846616012991451,0.47358395973983347,0.45102926979247354,0.43597133843243796,0.4286149665034387,0.4122335728907921,0.39787967806807356,0.39295184992346877,0.37182278440071354,0.3517189598567147,0.3578762318557834,0.3530056771391806,0.3219225614408514,0.3065116582445943,0.3080228104247682,0.30285060302129546,0.2816761841681221,0.281096644952189,0.274181348258554,0.26911933488577955,0.24822803783409583,0.2561583956960854,0.2657002277768944,0.26558688370779576,0.2524142665194625,0.24331926342872723,0.23281269828979928,0.2209559289080376,0.2134315695207518,0.20410787379875006,0.19402301770843217,0.1718599419630993,0.17143177953507782
-0.9820700985197627,-0.9820694393684358,-0.9820674618571872,-0.9820641631550505,-0.9820595367706106,-0.9820535725481573,-0.9820462566596081,-0.9820375715919227,-0.9820274961296726,-0.9820160053323317,-0.9820030705058026,-0.9819886591676056,-0.9819727350051087,-0.9819552578260995,-0.9819361835009583,-0.9819154638956247,-0.9818930467945047,-0.9818688758124183,-0.9818428902946257,-0.9818150252039268,-0.9817852109937647,-0.9817533734661891,-0.9817194336134605,-0.981683307441959,-0.9816449057769373,-0.9816041340464764,-0.9815608920427956,-0.981515073658737,-0.9814665665968952,-0.9814152520482989,-0.9813610043368579,-0.981303690524837,-0.9812431699732955,-0.9811792938496791,-0.981111904572295,-0.9810408351780691,-0.9809659085953025,-0.9808869367966553,-0.9808037197983797,-0.9807160444586899,-0.9806236830091755,-0.9805263912252862,-0.9804239061003475,-0.980315942824462,-0.9802021907719469,-0.9800823080465098,-0.9799559138837762,-0.9798225777976859,-0.9796818036564493,-0.9795330056532102,-0.9793754709517094,-0.9792082997636832,-0.9790303059874905,-0.9788398466674105,-0.9786345188262869,-0.9784106020064196,-0.9781620038277852,-0.9778782373907746,-0.9775406075875682,-0.9771155369477437,-0.9765442389476845,-0.9757235091570847,-0.9744457285376672,-0.9652784353608784,-0.9612572911492345,-0.9592945437297976,-0.9509046687061888,-0.940655597921473,-0.9314748061734173,-0.9169953045184536,-0.9018770789985047,-0.8807045084901258,-0.8705511504136375,-0.8408346468666603,-0.8281009364534458,-0.8195989049027071,-0.8077824182436426,-0.7926694044302698,-0.7729628465941858,-0.7641510261731929,-0.7434342630566553,-0.7345289532816001,-0.7163395224651555,-0.6714861259042942,-0.663646137408521,-0.6553771858377605,-0.6662663509106677,-0.6608702781196061,-0.6503468513930438,-0.6584222669920032,-0.6395267603211234,-0.6117918546391847,-0.5944099289648378,-0.5558848357855272,-0.5413838773184332,-0.5571681664527803,-0.5371943276743244,-0.5290831010360106,-0.5269719371641864,-0.5222187670261962,-0.5270300353635234,-0.5191978462226763,-0.5122174931446338,-0.5102344912940211,-0.5038661061269161,-0.49804641357189555,-0.4846371855564824,-0.49169731410512363,-0.4846616012991451,-0.47358395973983347,-0.45102926979247354,-0.43597133843243796,-0.4286149665034387,-0.4122335728907921,-0.39787967806807356,-0.39295184992346877,-0.37182278440071354,-0.3517189598567147,-0.3578762318557834,-0.3530056771391806,-0.3219225614408514,-0.3065116582445943,-0.3080228104247682,-0.30285060302129546,-0.2816761841681221,-0.281096644952189,-0.274181348258554,-0.26911933488577955,-0.24822803783409583,-0.2561583956960854,-0.2657002277768944,-0.26558688370779576,-0.2524142665194625,-0.24331926342872723,-0.23281269828979928,-0.2209559289080376,-0.2134315695207518,-0.20410787379875006,-0.19402301770843217,-0.1718599419630993,-0.17143177953507782


==> anc/fig4_disorder_pot.csv <==
potential
-0.4646746254212264
0.46985583993576374
0.24964323123364696
0.21093935300336097
0.2711596544220458
0.33655586421002637
0.27875260993494777
0.21154341922463904
-0.023822363637408417
0.22812997217035913
-0.08988134457129626
0.455672154860161
0.003301264866034659
-0.18790932950868933
-0.047690722771613014
0.17213552494420203
-0.10621424321128203
0.16114643945025886
0.4274430704549046
0.1562072743854428
-0.4641020416842381
0.1589818116006143
-0.37549428472742696
-0.19155984218548516
0.19321527746648925
0.43965403111273127
-0.40410466262148836
0.45402940655622204
0.4572779831924507
-0.3191411742888539
0.22583447060848783
0.38522294851783423
0.17689511323900353
0.27024279522603756
-0.14056066961701674
-0.35468434346078626
-0.342535982319909
0.007004997285007697
-0.022584734250082228
-0.49791720127401073
0.25234668052266174
-0.029953138528647782
-0.20712989273657434
0.14317656266647538
-0.3425142795358902
0.3461790320358513
-0.26844802105546917
-0.40932617582813946
0.3815764205371408
-0.46400291665026017
0.26451019020494626
-0.09626622287704745
-0.056842655422784105
0.46260043080847457
-0.0758373879268679
-0.33017090650209613
0.032336675828267714
-0.11180790728165535
-0.11705657073072828
-0.4564647435777287
0.4051468070801385
0.09311028275537647
-0.10758833736574713
0.16842960216525515
-0.48545076121970787
0.47936697274280426
-0.01137475836632218
0.3502417545495651
-0.08203293572263837
0.34990427579994643
0.067947959339411
-0.4411811210647152
-0.254902954333017
0.4170098241150437
0.15967996247243943
-0.026923943267763928
0.12621515243341008
0.4542857199204977
0.14844498838415832
-0.489089157756611
-0.3557525400334105
-0.21952291384957023
0.3496174305830324
-0.12359958403909532
0.20557485524258112
0.4970557642494431
0.4058519176530633
0.2806702594809136
-0.021518198269646627
-0.08136783478842724
0.08207173336100348
0.2786432443726876
0.4330005662440841
0.19124558004471015
-0.48727283901843066
-0.0819213956873297
-0.2206190360079876
0.42074093282910674
0.44700529168417824
0.288183812729333
-0.4945272143485038
0.4457041326756239
-0.3193204881726246
0.49848636776748134
0.3042878896000045
-0.04123750671084214
0.2423531267199508
0.11004529243884331
-0.2448677434539528
0.2488953061991208
-0.04446065142683131
-0.2394340711268368
0.44448518176212737
-0.2409083756682886
0.4443572246779872
0.09821859818529965
-0.08878264973358219
0.16157570992351178
-0.38224413855045425
0.418246453639729
-0.0004929690104780171
-0.31692128852764734
0.3765999537135254
-0.08490148748319948
-0.006739319898285245
0.08007388463829379
-0.1906959627283351
-0.13304553922059603
-0.13938807366853534
-0.11909452979337143
0.2174003003340621
0.45513786841973514
-0.3125525356890082
-0.22486393859738096
-0.203295375396491
0.4448606926471146
0.0018981417599077677
0.15652738260094767
-0.2821443438971756
0.40936020065094403
-0.2717222450325374
-0.29426926472872195
-0.38193257217632715
0.3832054282343178
0.48436622900461246
-0.41951865492513907
0.23689246262099117
0.4969897845033642
0.478704717500146
0.2820360930617096
0.1409835218205231
0.4971113309278279
-0.47846958523426353
-0.38065668298261723
0.4196805483461652
-0.02152432553899475
-0.3113013642221216
-0.41343220118830293
0.2981953496392735
-0.21482900284019113
-0.054367144597148975
-0.2121582192126541
-0.3410611706717921
0.455056028367536
-0.4300046698958533
0.30843662927157056
-0.003928289690709352
-0.04208494463843193
0.13595935545904814
0.056031283212911065
-0.20366287803868377
0.4354445804001563
0.3598032208126116
-0.22941186207606568
-0.191676705002092
0.31000425082451954
-0.01776693813764818
-0.4134937962154539
0.4808931261939635
0.22313534618950936
-0.22429874848349174
0.4628382302701948
-0.10889730867898528
0.44422234276281913
0.10448483906364836
0.40474524140296686
-0.09360334323646691
-0.29090057498979993
-0.16610882886448985
0.056628549292498054
-0.1412075302267366
-0.3907620788055204
-0.18544815025268546
0.4484888538255727
0.4284868367258945
0.14616136959123494
-0.43464581324446927
-0.4236870215798858
0.11075220674855624
-0.232833662547701
0.18204127730578423
-0.49224421410117136
0.3627136123185719
-0.14825942526344527
0.3711909051475557
-0.17675611266002433
0.35736760449091687
0.24071132670153617
0.4309658562623513
-0.10531716052986329
0.01605086115121579
0.4218843352926769
-0.3548870562609605
0.11497219093789313
0.1730353527891968
0.21968624713004248
0.21938912231493202
0.44634778601730574
0.30526437426772723
-0.11783456494448208
0.13389270286343624
-0.19298943236562782
0.41359173656020043
0.1512051352915149
-0.3482871799549645
0.12770506854260755
0.03381198394981322
0.25234299889870315
-0.20842877543061888
0.10313542885778682
0.01521295918291976
-0.46569241815744866
-0.2969353645048598
0.155971088836508
0.4874077463121389
-0.2565976416064413
0.13038949778205278
0.30605817509446087
-0.3040512039558936
0.15839838602814016
-0.1925056780424208
-0.043134805347766925
-0.1558239640427206
-0.36844682332754153
0.11151330594272402
0.33195592341438496
-0.4544731871986638
0.34904872553361477
-0.103365606160708
0.4805502724799462
0.2219483536153659
-0.35798358427143895
0.37472907466524585
0.3658109634488038
0.2779444775780875
0.29769490542522403
-0.3158492000902353
-0.3409269167525084
0.12455818599901991
-0.08593554338699594
0.07630389284049044
0.2584652439676054
0.41005226029220543
-0.2802085699287389
0.11611888944046989
-0.46369186078465074
0.4612584186975197
0.1289234001532189
0.1690083391230961
-0.19602583409745455
0.1828555326632082
0.04907263258133976
-0.49517334343933883
0.09187831237729771
0.06277501545942865
0.3626076691553053
0.4543591131587741
0.4239280591246395
-0.12036128695619897
0.3248924218214546
-0.052522383630410285
0.3795060481153294
0.14820481075292946
0.26149796495177013
0.23578094657085202
0.24308885865276042
0.25162732702381896
0.10758608777797796
-0.46023726818665467
-0.2713373134512622
0.20401328968033106
-0.42305073646438873
0.10721655191183954
-0.2973805743440452
0.010213130749025412
0.48536713844916246
-0.4020463150751674
0.4409978739356424
-0.4432221434104662
-0.04400925418327106
-0.2598200346535495
0.3474300799189536
0.015726001478970186
0.07799780720641758
-0.4744204979607738
0.37241176772273277
-0.34434008503411606
-0.18012016853868396
-0.3542083707496544
-0.06701630867534458
0.45571528860886845
0.03673539257020764
0.21761904937969478
-0.3718692743127774
0.3410484871388715
-0.24143213037374034
0.02249038283874616
0.26379437379604664
0.49649071921731247
-0.337988175531281
-0.32369759662450215
0.0983304862710066
0.03967169862276587
0.23322544428498992
0.31358416044307846
-0.14740566105074238
0.007580577598167437
0.12698571576998896
-0.3138348285977721
0.3751998657708875
-0.2556709586384389
0.3833421964621533
-0.39321191781295384
0.14374633792536162
-0.04937936497423756
-0.3539477579816013
0.3684351882273049
0.19650295092831538
0.423309985474722
0.16082537864800006
-0.29629961878340927
-0.4481794777126613
-0.32263322860339194
0.18725685414605597
-0.11933067582855661
-0.23581274979983768
0.2657681832175096
-0.3803802353375152
-0.18880025605051243
0.3311622784985071
-0.04779967824445319
-0.014211216119216052
-0.49389772319525016
0.3695076219438389
0.31450448289604416
0.08683808916805513
0.46193028940110015
-0.3176104376849238
-0.30165157989020197
-0.14022571480130397
-0.31311957501493604
-0.3134993348926285
0.30947463471595227
0.0607804683866906
-0.4617943180874151
-0.36948938567999523
0.438919843182777
-0.09511747818213001
0.0512027567696014
0.47253656882665185
-0.04991107632363745
0.12666353788763685
0.42672358161629487
0.0018021260664708993
-0.04752226673664084
-0.46826487922601534
-0.3917564866263814
-0.25993382541797305
-0.3253002483471352
0.22872079417756375
-0.4403379329173045
-0.3627758911497261
-0.11781534244502545
-0.43997997654094223
-0.4468603743767452
0.05442715033426082
-0.3200068878468785
0.00903935226635677
-0.1653892523866589
-0.1343164386051332
-0.30398931902479354
0.08843816859558484
-0.42939757751387364
-0.40450384530913897
0.49602858308390485
-0.2890545212637594
0.257775805847986
0.45100608824269073
-0.39841400665306703
-0.366170825391688


==> anc/fig4_top_band_t=0.125.csv <==
1.077613103112615,1.0762955874223938,1.0725094095979015,1.0669723253821617,1.0591508775137,1.0499600124900632,1.0397207681801819,1.0286750057141505,1.0169993770942884,1.004823655574939,0.9922448994122761,0.9793371702448599,0.9661580685975601,0.9527531740718556,0.9391591191352138,0.9254057600714027,0.9115177397482319,0.8975156324202174,0.8834167958044357,0.8692360145367184,0.8549859925568284,0.8406777344828003,0.8263208443053487,0.8119237617321846,0.7974939509683039,0.783038052821496,0.7685620082461959,0.7540711594365046,0.7395703331180075,0.725063909610042,0.7105558804267376,0.6960498965805284,0.6815493092928184,0.6670572044648186,0.6525764319901493,0.63810963077955,0.6236592502025635,0.6092275685203821,0.5948167087804221,0.5804286525602347,0.5660153401927417,0.5476415282763814,0.5292903783052121,0.5109776509895507,0.492720613968217,0.4745384085981921,0.4564524907272527,0.4384871650296467,0.4206702371849791,0.40303381370561064,0.3856152852819834,0.3684585352796308,0.3516154185363676,0.33514755278426467,0.3191284478082217,0.30364595077277423,0.28880488312683683,0.2747295400229057,0.26156534747308813,0.2494783293915992,0.23865001204772307,0.2292638507876954,0.2214768615331355,0.21536531160623618,0.21081957403313778,0.2073213561426086,0.2034725486504173,0.19189823897676828,0.17863757038095152,0.16542213570777164,0.1518669065261436,0.13709005848121247,0.12604603411901483,0.14033741226510488,0.13263536866131784,0.15128612417095066,0.15464646332443888,0.14053577519996363,0.12645727264888418,0.1124147966309148,0.09841144756003262,0.08444949256831347,0.07053032351361521,0.05665446711881694,0.042821644819141635,0.05250467631185618,0.06422527358513852,0.06898153124140549,0.08153780061536066,0.06730299630143088,0.07654261297320719,0.07442467234358396,0.0639512604329,0.07909311929493557,0.0941885111508114,0.08483619576651424,0.0700778353390481,0.055106789583791116,0.0400468378579637,0.037226100653727556,0.032178175712741286,0.017236904302051492,0.011313051693311796,0.023152127657639278,0.03109075802733141,0.04208425224366508,0.04096589340472079,0.030335125156354906,0.042447129789224824,0.054625053797555445,0.06686771613699083,0.06833217792548929,0.055254288267224866,0.06482728976962374,0.07479055150881643,0.08490751585909057,0.0945338314110464,0.10386107826560459,0.09542507085853025,0.08514383330489039,0.0748671009491737,0.06459499339598018,0.054327603398966515,0.05258630255714358,0.05231729919820192,0.058594292637380724,0.07102724652189263,0.0834097341705542,0.0946669502915929,0.10205702013940776,0.11399487635473271,0.12589988668914212,0.13490791142273373,0.14166191519624238,0.14875968270871454,0.15615364649588592,0.16380193729697454,0.15760848355507662,0.15593209984088574,0.16488990952539329,0.16432434079743116
1.0780136916384546,1.0769252970258185,1.0730394540162969,1.0672458734666843,1.0603289111488472,1.0517036628360847,1.0417202334013966,1.030789331254576,1.0192042800273424,1.0071622279806556,0.994800163758219,0.98221688731451,0.9694858217094651,0.956662851761374,0.9437913486362501,0.9309055079944724,0.9180326304694364,0.9051947154786597,0.8924095968038461,0.8796917653244472,0.8670529740008601,0.8545026888265377,0.8420484294033037,0.8296960296895453,0.8174498407508155,0.8053128914396899,0.7932870188698447,0.781372977705026,0.7695705352495659,0.7578785578292364,0.7462950927976244,0.7302105253815312,0.7122181496001825,0.6941345355277826,0.6759720582829427,0.6577427902804089,0.6394586538244913,0.6211315739909833,0.6027736360139788,0.5843972517326654,0.5660652518817816,0.5517282395632583,0.5374192382319496,0.523139768185803,0.508891254262223,0.49467503184835726,0.48049235214723174,0.4663443867974304,0.4522322319302119,0.43815691173633775,0.4241193816051565,0.4101205308902207,0.39616118534883205,0.3822421092969446,0.36836400751586007,0.3545275269428534,0.3407332581741751,0.3269817368057337,0.31327344463404083,0.2996088107376189,0.28598821245711603,0.27241197629050573,0.25888037871834335,0.24539364697265675,0.2319519597619446,0.21855544796384985,0.20520419529622436,0.19662520700929553,0.18486789760242228,0.16934234224154254,0.1522518366629933,0.13912653116995025,0.15847758787942634,0.14598421954831586,0.1600813260353311,0.1687848936893901,0.16981988007336835,0.17166277668538665,0.1630088331776025,0.14980984517147,0.13682534620243958,0.1240676448086786,0.11155067930098284,0.09929003315672258,0.08730289315207829,0.0756079537123231,0.07156664560304149,0.09064641532817941,0.08168562703845252,0.09407363146861947,0.09058934144654485,0.0900404331637148,0.10245308091450234,0.10847708639231479,0.09888370931626156,0.10671531409087355,0.09183168140283327,0.07693576978258809,0.06202796676478428,0.04710864752453059,0.05205176137188339,0.05176633337321501,0.03975454009335788,0.02855401480765085,0.03711585618407742,0.04960759380429014,0.052889956350396616,0.06351060381700702,0.07394844491780105,0.0790506933847972,0.08115042145375856,0.0788405083687413,0.07500114741375974,0.07146757259737413,0.07499963309585686,0.08592770775002143,0.0971113787734287,0.10571060982895736,0.11287160154777798,0.11416625122254054,0.10929117881183004,0.10559609204460241,0.10314128478802509,0.1019422657523128,0.10196807161140864,0.10314797585787172,0.10538381212246684,0.1050443036888927,0.09572575150059526,0.10795303902487952,0.12005959098937743,0.12855263792411847,0.13774689918809743,0.1494833824482118,0.16097988372138072,0.1718296271493975,0.16700205721824252,0.17166661974863473,0.17711187944596865,0.1707486626021506,0.1737699757684874
1.0780136916384548,1.0783885922828667,1.0773218654875198,1.0735401109361769,1.0672307392533305,1.0604265270288957,1.0532301524972705,1.0455710387420691,1.03742847989882,1.0288238142013713,1.0197937754587163,1.0103771912460986,1.0006098655580455,0.9905231084671371,0.9801437325163174,0.9694945631380629,0.9585950668199996,0.9474619446050951,0.9361096424119362,0.9245507717877737,0.912796450066943,0.9008565730435214,0.8856223267297285,0.8691455747329058,0.8524221504694185,0.835476079150578,0.818329003949458,0.8010005409167311,0.7835085890492839,0.7658696021510032,0.7480988286943948,0.7348174495510897,0.7234422820672131,0.7121656745838538,0.7009832309725348,0.6898901669300379,0.6788814019643721,0.6679516445969074,0.6570954577747647,0.6463072788254101,0.6355813410832942,0.6249113801015675,0.6142898364797116,0.6037052158473093,0.589399968886342,0.574706547884245,0.5599468722944096,0.5451239515050377,0.5302407157424915,0.5153000293195484,0.5003046940648028,0.4852574515410195,0.470160984963794,0.455017921002387,0.43983083149265534,0.42460223502757355,0.4093345983633898,0.39403033763256756,0.3786918195249229,0.36332136278318883,0.3479212402853591,0.33249368157301973,0.31704087534036907,0.30156497152046835,0.28527077535562567,0.26842402080895433,0.2541603100018801,0.23947211541646674,0.223911732084499,0.2083404303352121,0.19276013673424552,0.17717275361724383,0.16158016117228866,0.17989113434560178,0.1829461950264748,0.1797955626678962,0.1772659998722781,0.17641155845591605,0.16695616343065156,0.16317563089714682,0.16034310669814733,0.158471428858455,0.1575631118423626,0.15510855249628525,0.14027489628843703,0.1255034694091699,0.11080522304523921,0.0961936305014266,0.10974299979739666,0.10672575400445261,0.1065855237052431,0.11905454968216578,0.13101070670502,0.12560396104953378,0.11906849009229754,0.10918038523992284,0.10714058537610072,0.09987764243128743,0.0878673282028739,0.07584331408820688,0.06380736511370699,0.06695004387073222,0.08191324374292143,0.07992240711298836,0.06785422497787863,0.05441497949080443,0.06209789917521569,0.074512898966263,0.07759584011633534,0.08420512011531292,0.08142362804200812,0.07917377905468027,0.08724514929753546,0.09120781541352585,0.0957516727515868,0.10085036093379074,0.10647473528955764,0.1083278033212824,0.11917453807452556,0.12154790564684159,0.12987304480125947,0.13783109604858737,0.1454077163269678,0.14644316622807896,0.13611420847405853,0.12576997475716212,0.11541264793413752,0.10856366263757454,0.11257346560692394,0.11730497525950145,0.12266012335653183,0.1319975995090425,0.14369247800487273,0.1550217978371542,0.16576630032898354,0.17466543255054776,0.18032573721488238,0.18173304082582753,0.17971170850819468,0.18790061926095447,0.19619233691094706
1.0792141702417202,1.079760577300031,1.0785028663205554,1.0750604971399105,1.0717151786277543,1.0675209281948677,1.0626856721672886,1.0573747423347912,1.051708746327957,1.0434126014845746,1.0344580197646929,1.024959656626994,1.0149880731005734,1.004603271229005,0.993856406085099,0.9827911761376038,0.9714449892037309,0.9598499479335199,0.9480336818740986,0.9332876137580786,0.9177253048973735,0.9018255925977616,0.8887400329992072,0.8764548931811675,0.8640085278016847,0.851407734781525,0.8386588269130542,0.8257677058810207,0.8127399226086052,0.7995807266436121,0.786295106718415,0.772887824168432,0.7593634405469567,0.7457263405046768,0.7319807507923812,0.7181307560810621,0.7041803121647545,0.6901332570112713,0.6759933200513584,0.6617641300557828,0.6474492219949646,0.6330520437578513,0.6185759684808669,0.6040248799885843,0.5931395057696034,0.5825422073888666,0.5717559585709919,0.5600890147197723,0.5459158391984906,0.5300060532578184,0.5136955125020335,0.4973347424950898,0.48102571873903477,0.46481441875929796,0.448730176601154,0.4327964269101896,0.4170344361858467,0.4014648658605977,0.3861085418441559,0.3709868951815256,0.3561222529795556,0.34085089052686673,0.32192713683592844,0.30330808123738756,0.28606808299122216,0.2705522871397647,0.2550196274829112,0.24502469705210128,0.24274616877826993,0.2382662019861468,0.22751878080741417,0.21737719964742253,0.20788389869937182,0.1971252661419229,0.19101671576471047,0.18373049648284168,0.1900086984949092,0.18821466348082483,0.20644389941067498,0.2149030591538743,0.19989879514067121,0.18492763748692553,0.16999535710610925,0.15760960045192518,0.15859114353627435,0.16047734215566578,0.15502360756442224,0.1389447122062646,0.1228450294438983,0.12885486409051206,0.14716006213731825,0.1397108762587349,0.1324916250059028,0.12717147271834137,0.12158626709613934,0.11290654988436444,0.11187398208712329,0.1017941145234621,0.09689158569464462,0.09245814963074839,0.08851934151249097,0.08510066640057445,0.0822270853472079,0.08128300365582868,0.07820860088612314,0.07710505772848819,0.07662784103652509,0.07678897679003244,0.08677990871801988,0.08741055080950516,0.08297812889323217,0.08388649237459411,0.09154173036591651,0.10396982021053969,0.11645540992767689,0.1262729076439865,0.11599979788720383,0.11259362486090396,0.11957080048919448,0.1261842746402504,0.1335894138177524,0.14135665915424037,0.14945302625749296,0.15259078332957454,0.15937111941826032,0.16574330181165653,0.1717065740251149,0.17726589855361485,0.18243323398353173,0.18722916273606405,0.1916848138589602,0.1958411752203446,0.19966637164791745,0.19539818243420637,0.1861073074620858,0.1777188924659333,0.18456533823144797,0.1913962882767768,0.19643369496632523,0.19996037171222358,0.20240600338536652
1.0792141702417202,1.080248858289165,1.0795165887334863,1.0771868609372475,1.0738449477466177,1.0696967848786691,1.0649008669836604,1.0593401515353904,1.0517399811124024,1.0457755316678687,1.0396405733003387,1.0333540954621017,1.026955719999577,1.0170407865702575,1.0045082079875596,0.9913182474666078,0.9775419061180144,0.9632420660068468,0.9484742907277927,0.9360200475413659,0.9238297154287785,0.9114806609979946,0.8989885748034299,0.886367204964015,0.8736286433045612,0.8607835647351965,0.8478414278717472,0.8348106435418421,0.8216987166664036,0.8085123660382103,0.7952576257155881,0.7819399310867738,0.7685641921167146,0.7551348558426336,0.7416559598204646,0.7281311779262927,0.7145638596731021,0.7009570640032656,0.6873135883532364,0.6736359936520597,0.6599266258043954,0.646187634117501,0.6324209870566602,0.6186284856524384,0.6048117748340891,0.590972352925013,0.5771115795079695,0.5632306818496033,0.5493307600663623,0.5354127912183055,0.5214776325354991,0.5075260240164012,0.49355859069216557,0.4795758449289127,0.46557818924614214,0.45156592026644793,0.4368065336664196,0.4175774474138283,0.3983415430273656,0.3791193295432862,0.3599404739515939,0.34153805615321237,0.32725903923448163,0.31331138866295616,0.2997228861582828,0.28652303800873824,0.2737431871580456,0.26141660155692925,0.24957852867003405,0.24595045968813745,0.23971889178552397,0.22551639191950246,0.21131698210154287,0.19908240292163487,0.20132968242136817,0.20379218465710824,0.19947480853775623,0.2191132970651748,0.22993530070415824,0.2244747072684974,0.2365337260929503,0.22664977459392688,0.2169502672222426,0.20312526373941164,0.18711492368181748,0.17108068703764,0.16322833150396088,0.16679646327682462,0.16319005802709752,0.15508105284774265,0.1480740570009452,0.14871964087611111,0.13546837522782224,0.13644412555922303,0.13509726014762047,0.12385661371719392,0.1240143572268928,0.13863726422306089,0.14823851843736735,0.1348774817640832,0.12149908931183884,0.1081063197448211,0.09470063033448373,0.09693389167660804,0.1120048940609312,0.10801157672329342,0.10243930440032134,0.0971452738199261,0.09213424014362293,0.0939834534995665,0.09428211541417486,0.10417964263290447,0.11389826459086638,0.12343786304812454,0.13279802577167985,0.1290271518671692,0.13482362701770878,0.1270529852400637,0.12012579326923924,0.13083578079117686,0.1421190938328163,0.153417766267272,0.15675451610191438,0.15784586173632853,0.16650267691080423,0.17539076777072893,0.18447657051028088,0.1937246656315974,0.2030962864138406,0.21254710019551482,0.2220239049953104,0.21423249135106026,0.2051023672131338,0.20389563350917506,0.20781579170106698,0.20520201538576543,0.20146034493558762,0.20479583294113102,0.21414811646169252,0.2252307639358495,0.2368262707061568
1.0812106926703091,1.0812789723193343,1.0801920242156662,1.0789096645871248,1.0762074726923123,1.0718107562632222,1.0660883854824015,1.059593780164917,1.053886843235155,1.0478664406627292,1.0415986132846546,1.0351340692811444,1.0285122166503373,1.0204774845165006,1.0139458154359424,1.0073828269900598,1.000807138664157,0.9939423675839463,0.9868567514770562,0.9795468395058863,0.9704199809714806,0.9606401903295309,0.9489641032194699,0.9370912691126381,0.9250428055651794,0.912837655618008,0.9004925963781845,0.8880208638434289,0.8753331902048895,0.8604846441401572,0.8451899754431835,0.8296500990267117,0.8138920276750374,0.7979392889399879,0.7818138767465563,0.7655366194363884,0.7491273676591934,0.7326051592563525,0.7159884020905856,0.6992951063714159,0.682543219576528,0.6657511789344892,0.6489389616361434,0.632130402267145,0.6153592374849515,0.5986885088362306,0.5822923584053799,0.5668799629855497,0.5540959885536587,0.5431918224417647,0.5328546714568159,0.5227592841784734,0.5128313110937304,0.4943172832356768,0.47518719142043686,0.45601370764172255,0.43753923458163213,0.42349823752000937,0.409442956019312,0.39537335702685406,0.3812893730241571,0.3671909363445627,0.3530780238311846,0.33895071295679324,0.324809249676576,0.3106541269101242,0.2964861706256894,0.28230662814000773,0.2681172507577756,0.2539203607720055,0.2525675553399873,0.2606596283564752,0.2461942155124066,0.23189088798263802,0.21775498916896563,0.22279223355724564,0.24427779808060546,0.2449908906561169,0.23870467045661847,0.2465935675141928,0.24226595103622905,0.23506984990162394,0.2191106167144167,0.2074443658272931,0.19814189836472007,0.18905342227587196,0.18019029479126525,0.17156476050264313,0.17112833323624477,0.17616679649790992,0.16338079537606376,0.16611882312794812,0.15128845956919434,0.14421273873858872,0.13582601833189567,0.14724119370132138,0.15987705737440416,0.1615705131372813,0.15299612919559716,0.14697933186115275,0.13985589491495398,0.13297559389876001,0.12634487053912746,0.11996998120359237,0.11385695932760227,0.12711963311578955,0.13473012182187105,0.12141335007754162,0.10821732991119237,0.10005301627323426,0.11161744684579489,0.12367750615283057,0.13568612770047306,0.14690076055065535,0.13659943782084663,0.14197802304266974,0.14160470383540336,0.15425562873097842,0.16695816060854884,0.17687573973522855,0.17731403106087384,0.16704573045421522,0.16472934229266212,0.17605177203425626,0.1873833288927651,0.1987225463940172,0.21006816867313294,0.22141911024956062,0.23277442082184646,0.23129983168845936,0.2232370227344388,0.231459728759412,0.22495175948152113,0.21800452483817434,0.21128569295058103,0.2122190502260688,0.2174939378222689,0.2240491477875537,0.23195382072211945,0.2408553572441292,0.2502690284800586
1.0812106926703093,1.0823367706350002,1.081875181082696,1.080468850488664,1.0781562917039498,1.0751628904826347,1.0715094027211631,1.0671790567044015,1.0622091901585666,1.056654649922304,1.0498301510129795,1.0398027824597489,1.0288359505912135,1.021764142591228,1.0149146963394442,1.0079840446258501,1.000988789944856,0.9942348503412894,0.9876787946543104,0.9797414450192478,0.9720960182300405,0.9611227828931405,0.9516690252641313,0.942070941283752,0.9323394305602203,0.9187520716316966,0.9046892003026423,0.8902775571537808,0.8756502957864047,0.8627936283071346,0.8500315830425738,0.8371996549885901,0.8243050282817275,0.8113563276528741,0.7983618436399103,0.7853293478877763,0.7722660961308674,0.7591788667090897,0.7460740052455495,0.7329574681227435,0.719834862781326,0.7067114844527826,0.6935923494526506,0.6804822253279613,0.6632993278297565,0.6448916805579694,0.6263750577043989,0.6077571012344869,0.5890451099762823,0.5702461196003719,0.5513669931181582,0.5324145280536996,0.5133955894989101,0.5030548746514492,0.493433318854684,0.4839785508157095,0.47470737541206764,0.4656399752958982,0.45679915475909194,0.4447968990760654,0.42884943734116643,0.4129886910830862,0.39722166814579474,0.3815553862954939,0.3659968330293366,0.3505529151786466,0.33523040148540373,0.3200358636797782,0.3049756240631831,0.29005571968906807,0.2752818942758273,0.2613535513740537,0.27162597663624943,0.2829657748522201,0.29025674202704943,0.27515544953443083,0.2600655879228144,0.26578538517403744,0.2568212980463631,0.2582417142308886,0.25100178424623687,0.25976571238693014,0.27690797594630384,0.26676672162487997,0.2538318615324995,0.2386960777503453,0.2235660245203155,0.2084490812495816,0.1933577827053079,0.17831639366029775,0.1809347465046615,0.1671323146901637,0.15972741224200293,0.1477827576429021,0.15660397130278803,0.16898792574282018,0.16974200273451912,0.16192913387039157,0.15433931364702233,0.16703745545984994,0.18070682012808703,0.19394876323190324,0.18850735924352158,0.1749998120077576,0.1615319583342263,0.14810702522614427,0.1422720182224415,0.15745649384288196,0.17266802992065866,0.1879020422306775,0.17783356979890286,0.1675186007188616,0.15720761882328116,0.14761186578535285,0.1524227997850014,0.14331707644892333,0.15097706627097995,0.15979388283365292,0.16842724294266206,0.17970950715795903,0.18513788409797893,0.19321214329973468,0.20109698152765443,0.2087909018881744,0.21629248940786905,0.22360045388270233,0.23071367050518496,0.23501795951336707,0.23541537695630751,0.24413324800967576,0.23909065528685325,0.23199797048711895,0.24076672056129134,0.24982652333977118,0.25847951956869974,0.26478506465621454,0.2697676432192272,0.2689118195929154,0.264611002050819,0.26038422945585965,0.25548136600222693
1.0839968969972484,1.0837939246203008,1.0838432553353086,1.0825036616765282,1.0801578274886254,1.0775481736796373,1.0741123213239991,1.069667148401405,1.064731674848826,1.0586344973123996,1.050573132366608,1.0440192865591746,1.0370434582355834,1.0296904083888108,1.0219996317730269,1.014005695077365,1.0057387578993269,0.9972251265748754,0.9884877797528219,0.9811502117206004,0.9726047863528148,0.9654539152332333,0.9582949964304232,0.9456991617678696,0.9324328622320999,0.9224842397232633,0.9125141157210375,0.9024369362319407,0.8922598208806938,0.8819892263207705,0.8716310277240491,0.8611905887888738,0.85067282202463,0.8400822407805069,0.8294230042472286,0.8186989564630647,0.8055495322601816,0.7883541937485319,0.7709673647635653,0.7534023444366822,0.7356712567832169,0.717785321997944,0.6997549730978041,0.6815899407138537,0.6673856581949935,0.654306997600139,0.6412504192170059,0.6282199456699109,0.6152194657527033,0.6022527522964389,0.5893234789325891,0.5746738131808681,0.5582789680377043,0.5419164836679493,0.5255930608162744,0.509315389076896,0.49309017200791816,0.4769241481632789,0.4608241070865198,0.44820986756034265,0.43989881227258687,0.43189390914518766,0.42422320970954486,0.41691097704513425,0.4099465313680968,0.4018657389976448,0.3902529997795381,0.3785224169537904,0.3668708654757866,0.35531794130962036,0.3438717737904602,0.33253829112299643,0.3204796212269151,0.3053659729846965,0.2950848566845492,0.28843907857764606,0.27775089039358214,0.2672094197666234,0.2827787860430555,0.2669051906013524,0.27771572165035474,0.2904554188982158,0.27861516045395657,0.2689685363538916,0.25490998645495294,0.24304479063123274,0.23117092092229274,0.21928811476854504,0.20739606011098644,0.19549439558660392,0.18185308173880396,0.1716605503989519,0.18628821942165397,0.19445035518798948,0.1860094849179288,0.17777107656490543,0.17474560163623298,0.17250974526430518,0.18498218018709522,0.19724788910683344,0.20926829533928348,0.20205206363069017,0.20670697978844732,0.21892481148356602,0.23054598521648506,0.22946336592891958,0.21913048432555726,0.2088009448283259,0.19847486655202662,0.18815236805129765,0.19323823349926084,0.18251537644680305,0.17209805632151198,0.16204405195630134,0.159444582768689,0.17117906136226946,0.18281081599487958,0.1943358772995767,0.19776909487409977,0.1875563210068396,0.19250722130848796,0.2053488314778269,0.21823177413440042,0.2301394667606395,0.23104158204709968,0.23222379309679653,0.2336198391499658,0.23763121518501265,0.2443523906017264,0.2444395344007225,0.24595565294851607,0.24876167012716266,0.2521546525089242,0.2559794503528341,0.26019229648700215,0.26651952280369334,0.273285488993731,0.27340010571429424,0.2677611197266746,0.2615972423692042,0.2562329659717638
1.0839968969972487,1.0853432708793997,1.0846552204044548,1.0835291873488684,1.0813497260230287,1.0780551133679075,1.0745697829046728,1.0712225201022054,1.0670030069524672,1.0598855197064914,1.0539411281640203,1.0478088401188472,1.0413245615585378,1.0344912528978485,1.0273247823510125,1.019843621504167,1.0120666434987973,1.0040122901690693,0.9942389832770357,0.9833053777353401,0.9746578959678975,0.9682085116337237,0.958518201124951,0.9507693573670014,0.9412035742549486,0.9314699372049207,0.921577420759736,0.9115341360752494,0.9013473814861657,0.8910236811664292,0.8805688074240976,0.8699877760414583,0.8592847737900842,0.8484627413471473,0.8375154531329093,0.8225369333598231,0.807913660192182,0.7970704264077182,0.7861723399981749,0.7713359452492123,0.7551264141346978,0.7388549008386405,0.7225312443450362,0.7061647421220099,0.6897642141416531,0.6733380619565477,0.6568943233749431,0.6404407232262788,0.623984720652913,0.6075335533021939,0.5910942787219609,0.5764352360048793,0.5635915459105378,0.5507958782166367,0.538051665030566,0.5253623173740629,0.5127312438703324,0.5001618742750593,0.48765769323827346,0.4752222970069395,0.4628595069264807,0.45057364519612797,0.4383703818269771,0.426260392977023,0.41429022294190254,0.4039604639018308,0.3977233944131151,0.3922013923836558,0.3809107834787433,0.365813367410484,0.3507067158297126,0.3355943287610076,0.3213228831661325,0.31023087680041916,0.2992677206374874,0.3077692122925102,0.3144311207945498,0.29862123009608554,0.28731398989442347,0.30886257572869447,0.302287565210106,0.29711444056181807,0.2841026177754098,0.28419910645306556,0.2694988605389814,0.25478035899513163,0.24004421995006409,0.2252910349296795,0.21052137051725534,0.19573576995440112,0.1835827112875235,0.1881284448369569,0.19493569709400926,0.20222020854193185,0.20162793837627735,0.18836345566913026,0.1817037258096934,0.19393972757376776,0.20631595478178966,0.21869281865505474,0.21563169874401789,0.2210157815013547,0.2324670552788186,0.24360137319382158,0.23979946895863558,0.2415154032591449,0.23835140112618758,0.22680562635536994,0.21541942977715678,0.2042196689799063,0.20315496691676493,0.21842213553215828,0.2337008428953533,0.23915705711902735,0.23674183167726756,0.22818589360868202,0.21808919587515252,0.20794831143870507,0.2057503564396681,0.2170502605735889,0.22823132480219915,0.22927219878153604,0.22954504759090266,0.23115336148660184,0.24411074646808917,0.25710086472870586,0.26378025994690674,0.25482552295743677,0.24720814017313908,0.2462046935889281,0.2554947767165514,0.26333426672758553,0.2692675853233242,0.2750042544530693,0.28054458693947265,0.27773091564045027,0.2737103411985564,0.2739725434684055,0.2695616924324498,0.26565989413611957,0.26170253939214216
1.0875639769496361,1.0873990804929754,1.087340072017717,1.0867337221355542,1.0853757065764886,1.0828753619029796,1.0789539498130707,1.0736243649795467,1.0675545397920223,1.063615341026285,1.0594466449497695,1.055082058695815,1.0505483862688638,1.043447795729075,1.0344898784744112,1.0250351141437162,1.0151434440473903,1.0048640084961016,0.9956981617429006,0.9871408035129505,0.9783556072944388,0.9693567852580924,0.9601573892802312,0.9511333809217065,0.9439737326921251,0.9368201300155734,0.9296761471039412,0.9225449204418643,0.9154292030603295,0.9083314092341728,0.9012536515195086,0.888145686231133,0.8721359868556888,0.8558551732392798,0.8393309993960356,0.8264887959130882,0.8153233761854999,0.8035265739535479,0.7874730441345278,0.7752222822310508,0.7642229503889597,0.7531768750176013,0.7420864350425993,0.7309538710785595,0.7197812971497924,0.7085707110299054,0.6967115148089079,0.6839345064705432,0.6709371183371897,0.6577133060062961,0.6442644074132846,0.6305993062787905,0.6167331201376722,0.6026849711603495,0.5884756291452153,0.5741256168613997,0.5596539998835413,0.5450777997211094,0.5304118489694618,0.5156689050769074,0.5008598862161748,0.485994144475562,0.47107973101283074,0.4561236329207774,0.44113197567498474,0.42611019210812895,0.41106316188234393,0.3959953263358167,0.3872334101017172,0.3828345365238821,0.3790296767549899,0.37584377482911746,0.37329965535896203,0.36165044183198036,0.3459473016613255,0.3302069905312237,0.3208519257183,0.33419800124032095,0.3259275601566203,0.3141116206403276,0.3143525583199209,0.29923138444981356,0.2987498234896888,0.2885183989185105,0.2784184587096714,0.26845590555964316,0.25863677320398715,0.2489672218094232,0.23945353243348855,0.2301021003491095,0.22091942703568002,0.21191211064321314,0.20308683474305278,0.20545804498665166,0.20993067710428237,0.21801955698854636,0.22644325048502,0.23516211514801633,0.24288760309557425,0.22924420081114372,0.23106331920247092,0.24342775683079276,0.2557881567140625,0.25013867082771224,0.2544000275299876,0.2500344984391436,0.2517793401688295,0.2604820272739123,0.25613742670094997,0.2521019407962646,0.2483812439350137,0.24498052483960908,0.24190443795144034,0.24821262552060108,0.23823076411132435,0.23466154425143415,0.23291826831304263,0.23151332118707302,0.2304472039426697,0.22971951143511937,0.2293287792675177,0.2392887882088397,0.2502170241504089,0.26100885176730415,0.2716541261430825,0.2730713386172895,0.26756515421056554,0.26044838964968253,0.2533265788747121,0.25087673864213755,0.25720403540329095,0.2668580367991896,0.2782204354430169,0.2868077737616996,0.282246435051146,0.2808513753743983,0.27716650616310173,0.2751635984470336,0.28100961161203525,0.2829868782663821,0.2819146641653969
1.0875639769496364,1.0888097754098884,1.0888647219297172,1.0879260003792595,1.0865569128288461,1.0849029112939264,1.0829615557715058,1.0807274591636775,1.0763939191375893,1.07136830739442,1.0659287838375322,1.0595228731289157,1.0518302325648456,1.0458679493233627,1.0407398361501954,1.033201431041634,1.0243078319563346,1.0147985549981713,1.0046796850235018,0.9939670695021983,0.982683640642664,0.9708571204121406,0.9618065338583993,0.955454136628282,0.9491510338332052,0.942894271870145,0.9366779844180932,0.9304931233697906,0.9243271882670513,0.9181639884312895,0.903863499432139,0.8941977716168992,0.8820917298447051,0.8666533832506857,0.8510622910326266,0.8353344422208928,0.8194846285410278,0.8040487163429166,0.7926609526303916,0.7811568948298353,0.7695318752738918,0.7577792749239456,0.74589022055773,0.7338534102253246,0.7216551787795878,0.7092799846609847,0.697324003375364,0.6860429658038637,0.6747292980476747,0.6633846142942699,0.6520104488114558,0.6406082609411272,0.6291794395346306,0.6177253068929822,0.6062471222669905,0.5947460849650232,0.5832233371100379,0.5716799660820318,0.5601170066774239,0.548535443012812,0.5369362101969855,0.525320195792021,0.5136882410815993,0.5020411421623141,0.4903796508717564,0.47870447556537155,0.46701628175254356,0.4549876626383727,0.4395462613926031,0.4240561432585226,0.4085194857071204,0.39293835618442285,0.3773147190104478,0.3714170909023644,0.3702122212654482,0.36132575341513107,0.34953476414988405,0.3377353131556547,0.3408771026814568,0.32946412016003884,0.3195841929118499,0.30910696464844367,0.298880450231991,0.2936083282574993,0.3097585371100098,0.32044535784118455,0.3073528468085378,0.29421914410585837,0.2810560699182183,0.26786790908588065,0.2546570744918668,0.2414253935338242,0.22817463690371342,0.21490713680210094,0.22464032588364935,0.2438340330808746,0.2630380821683689,0.2565600028053012,0.24414033992806972,0.25334573536828087,0.262749473448209,0.2708258716852962,0.2604808470754443,0.26814707658680437,0.261836369670021,0.2648463002512407,0.26512963294623093,0.26128253240457655,0.26994769381990924,0.27745044901624727,0.27706493197249404,0.26786865306043417,0.2581110645975375,0.24898777505208136,0.2642796018554794,0.2795717475547628,0.2948507375511493,0.3093016707207103,0.309544623079538,0.30937605343876307,0.3095323674451536,0.3029863478466952,0.2959288489690275,0.2888568693338957,0.2817713656252529,0.27467357590190594,0.2701203111967431,0.2831649971316743,0.2962287629090877,0.2978146729500047,0.29597947770253774,0.2942255829002237,0.2913060246413592,0.2879333687863933,0.28444420221729994,0.28588889054761624,0.280230980435858,0.2798451099200534,0.2841305003531901,0.28735515693035846,0.29189361539595854
1.0919007790201425,1.0922825107858847,1.0925184020057754,1.09245216254019,1.0911938655867404,1.0884417579648278,1.0849984096812306,1.0809574646445779,1.0776248971090978,1.072383300007328,1.0663882796420008,1.0601145817508577,1.0539590670352545,1.047491818245549,1.0410523504026419,1.0337281686689477,1.0264801999247537,1.0190177800652105,1.0113612866952155,1.003529669908637,0.9955405005561215,0.9874100281805531,0.9791532483840597,0.9707839769365942,0.9623149274458833,0.9537577897333334,0.9451233065940374,0.9364213469254117,0.927660972187185,0.9188504819168448,0.909997148728024,0.8973598686912913,0.8871653662118923,0.8801578086706876,0.8731762672157368,0.8653253920775053,0.8563477301829604,0.8470488914113896,0.833394226766484,0.8196893862044008,0.8059492500795882,0.7921901608754816,0.7784302558483622,0.764689689302525,0.7509906139867972,0.7373567369442369,0.7238122526205988,0.7103800548624015,0.6970793959046855,0.6839235378548207,0.6709181914729054,0.6580613745878079,0.6453447439151878,0.6327558423570796,0.6202804726600513,0.60790460748066,0.5956156139223068,0.5834028539286384,0.5712578419797989,0.5591741436592472,0.5471471517564188,0.5351738248377313,0.5232524337876412,0.5113823367154842,0.49956378850557664,0.4857150096622662,0.4703780521204718,0.45531569260107035,0.44360328931808546,0.4318796114144887,0.4201451568592387,0.4084003821292126,0.3966457021598866,0.3848814902018063,0.37310807758769565,0.3696971471024595,0.362586400326681,0.3516822443720744,0.34456419678053135,0.3301760201668834,0.3281836919137248,0.3135422150897149,0.3164114326418743,0.33538138263397954,0.33342157578649845,0.3252201120023255,0.33981754308567247,0.3533331576785499,0.36550762307069373,0.3667627712374659,0.3529247484104019,0.33910070437715545,0.32529274159978794,0.3115028033558773,0.29773274807098904,0.2839843930344581,0.27025954181864087,0.2822511229084155,0.30147116735709956,0.2915239580861324,0.28117361768518956,0.2723258036298205,0.2820517639103474,0.2737414797645803,0.2753075552493205,0.2700737505475641,0.27492557460012446,0.28462547835487984,0.2939360148720015,0.2884836509127293,0.2863089170233897,0.29203374339773713,0.2974264313912549,0.3020931341477784,0.3060110318233775,0.3092009459745112,0.3110118922721287,0.31101143148214444,0.31478342270606685,0.31546353057415616,0.310028604782054,0.31003051782066704,0.30148650956363454,0.2919693576776472,0.28248908734953454,0.28213654191928494,0.29242541882122364,0.3017335251641645,0.29973230746086094,0.3005748853308179,0.2976433800836513,0.2945479451930032,0.2915059419689224,0.28962667517203294,0.28944040611534894,0.28653580204693313,0.2866362124982316,0.28534658843638194,0.2848385160109309,0.28878072684191824,0.29425446635596164
1.0919007790201427,1.093085459955157,1.0935498283107588,1.0930482583673933,1.0914515902478845,1.0893082067318416,1.0861700040734803,1.0822318641269797,1.0782090242883597,1.0753856553552135,1.0695952031472171,1.063134037654624,1.0563781985829437,1.04919670891792,1.041495954887422,1.036135758305333,1.0311086515185748,1.0259900348889768,1.0207884103163098,1.0155112831113828,1.0101651761522783,1.0047557884201788,0.9992881406007315,0.9937666993515206,0.9881954827642936,0.9772607936544748,0.9633588273250142,0.9490409029447076,0.9343350654849756,0.919267684532353,0.9119834870809124,0.9011101971140958,0.8921928334588438,0.8832527669899944,0.874295281553148,0.8662217199060658,0.8592949662281418,0.8473665631980671,0.8383858211681803,0.8294091233405929,0.820439802929156,0.8114809300476349,0.8025353329274383,0.7936056175848489,0.7846941861060959,0.7758032537084464,0.7624694287854301,0.7488567473519816,0.7351045267708916,0.7212202692403831,0.7072109809024569,0.6930832193403456,0.6788431320250647,0.6644964889622713,0.6500487111895032,0.6355048961040413,0.6208698402623725,0.6061480600961602,0.5913438108666749,0.5764611040982195,0.5615037236755547,0.5464752407513096,0.5313790275817136,0.5162182703887441,0.5009959813319907,0.487797784221501,0.4760859325605531,0.46443035466790805,0.4528336037472145,0.44129860144398636,0.42982858762921516,0.4184270808345514,0.4070978471336124,0.39584487571344207,0.38467235974138747,0.3735846814177033,0.36987965831266,0.3596509881712655,0.3476952581110539,0.3428041370649133,0.3304300502841829,0.3520152301505055,0.35983530630955807,0.34707731867080227,0.35512216515126704,0.374041466591982,0.3929106115287935,0.39447060740211226,0.3806123761475817,0.376052555627695,0.3747898698142409,0.3662935762754853,0.3579812612141593,0.34986010819327173,0.34193744520709723,0.3329488212481082,0.3225893094199268,0.31223192301296576,0.3018767672706037,0.3055661688237974,0.2989943868612608,0.29267494158597884,0.2857367515463773,0.2808239420723644,0.2805071031675279,0.2928705757661372,0.3052394524112825,0.30701193326251497,0.29762672763821924,0.30284967159236853,0.3113615038097395,0.31946918908316585,0.31749763771345574,0.3154185259657609,0.3136357456453327,0.3121602922961144,0.3116978960929836,0.31354367025083296,0.3236958153226965,0.31705499750252675,0.3156300826134099,0.3110283609038893,0.310878392717598,0.3105972369070504,0.30825017541908273,0.3059913063423175,0.30381947426258443,0.3024509423455127,0.3033231445751987,0.3059000035409983,0.3010306133225658,0.2962318815700471,0.2925518556303102,0.2909571696476201,0.29288621373680035,0.28800045433727894,0.2910374305796434,0.2959904174654344,0.30074802199538997,0.3050289740893967,0.29827347017936057
1.09699392277587,1.0965682143028077,1.095384901313891,1.0941519970353901,1.0936485132034317,1.0934005652326766,1.0916389463889964,1.086937763133472,1.081628542466278,1.0758041327607835,1.072273193822214,1.0688639944527045,1.0651642840449993,1.0611800271421878,1.0569186213935948,1.0523881093847267,1.0475964985769655,1.0425511137727397,1.0372579513803672,1.0317210075524668,1.0259415513567043,1.0199173168739666,1.0136416043205705,1.0036959838908621,0.9907170374262717,0.9825781499931507,0.9704393534281714,0.9563355489867886,0.9419507778376319,0.9273111001177279,0.9124408461675297,0.9057617932897464,0.8994713814208324,0.8930816212684167,0.886559685567446,0.8741532802588199,0.8606395948227347,0.8523966338027167,0.8455271743299337,0.8386868230728517,0.8318753586260126,0.8250889454066528,0.8153482824237411,0.8023859157613984,0.7892432500806699,0.7759345080734403,0.7669348647212004,0.7580909076156059,0.7492731291982118,0.7404831480687726,0.7317224674313505,0.7229924873360982,0.7142945164190282,0.7056297831980616,0.6969994469756214,0.6835320488190099,0.6694071889488358,0.655191130591264,0.6408914176169197,0.6265148662262672,0.6120676494294226,0.5975553716329038,0.5829831342709735,0.5683555934108906,0.5536770102552899,0.538951295425361,0.5241820478454442,0.5093725889767411,0.4945259930745407,0.4796451140767086,0.46473260967552843,0.44979096308396294,0.43482250298486536,0.41982942215240815,0.40481379526735983,0.38977759652429755,0.3747227177716139,0.37076309037847016,0.3574027700089486,0.3612482062785891,0.37477380837794305,0.37280434471332136,0.37361678815049837,0.3904286130180825,0.3959623948742297,0.40208367830468017,0.4083333808519265,0.40131315161446635,0.39230643966706324,0.3834631130235766,0.3846820779166962,0.37440686345907537,0.36403937727745594,0.35367389540300653,0.34331037033889894,0.3342207316158877,0.3267175421199222,0.31943554757027837,0.3123824924408094,0.32069456423541826,0.3099551712636508,0.2978111195459663,0.2866155762209356,0.2919068994681586,0.30187299674912715,0.31193383738393443,0.31632143341163,0.3176152840089568,0.3285830851389778,0.3254156484868034,0.3225058257988973,0.3198632779332143,0.32717304389448465,0.3344759930997041,0.33587906519702493,0.33268673788013814,0.3295928181251435,0.32659621403961125,0.3240650042915703,0.32089049774144296,0.31817912650218666,0.3153278041360337,0.31303364649415677,0.31208285491609217,0.31202121668763594,0.3102432077399121,0.3081821610337787,0.3058667804872297,0.3108396800591012,0.3092920809318339,0.3185449957238303,0.31218937229078847,0.3057180592836106,0.29928105556681395,0.30096752592112797,0.31233398538223245,0.3237019421982202,0.31877839358126714,0.3118692483917309,0.3053104151583274,0.3096778250083023
1.09699392277587,1.0985010687867482,1.0993118093359677,1.0991757567225668,1.0980202558134733,1.0955193369500107,1.0930771526372753,1.0925000696403178,1.0915699319070353,1.0902300234546825,1.088460046041283,1.0854897423304675,1.0819870109625325,1.0781796483470234,1.0740790114741046,1.0696927804503784,1.0650253324956531,1.0600782477008743,1.0548509273259876,1.0493412740720576,1.0394125965176948,1.0280841523247704,1.0161639576945325,1.0071023278117541,0.9976884137255778,0.9842338921852573,0.9769180787489287,0.9712184281197915,0.9654696056221748,0.9528838219767444,0.9401140489599711,0.9271818785228905,0.9141050335198564,0.9008988636350237,0.8875772616366138,0.8798718553795557,0.8729851656597192,0.8658692344575281,0.8584980210397819,0.8508509964379473,0.8407257219664884,0.8281481248140158,0.8183557484254267,0.8116282036148035,0.8049347989582031,0.7982710226768184,0.78926297306527,0.7794074823098716,0.769329974284882,0.7590456882793424,0.7485691323928086,0.7379136243552443,0.7252708847628381,0.7114737686386885,0.6975573429764496,0.6845200949986573,0.6707798922164829,0.6569800827032706,0.6431236772748021,0.6292134895366692,0.6152521508664816,0.6012421241669372,0.58718571649369,0.5730850906546436,0.5589422758694407,0.544759177570521,0.5305375864198658,0.5162791866088852,0.5019855635027097,0.48765821068455173,0.47329853645072717,0.4589078698023177,0.4444874659752367,0.43003851154693296,0.41556212915436985,0.40105938185508405,0.3865312771602829,0.371978770768727,0.37234630739050756,0.37462380757612523,0.3775859418354052,0.3812192299849624,0.38550675504232546,0.39523317087114496,0.41686246372254177,0.4197907984863051,0.4087665094752122,0.41160031745210146,0.40552392679506966,0.3951486483258182,0.384776509056503,0.3911640016797917,0.3953767041929761,0.3963597879479997,0.3839015268996717,0.3714747914936414,0.3590830908588094,0.34673040309989256,0.3344212613797386,0.32216085805454603,0.3399121783617929,0.35716953402549684,0.35170693961954314,0.3432284526788911,0.334472394325827,0.3254890860087265,0.322074973904392,0.3319984800912591,0.3299992609701169,0.3423922959434744,0.3496531905904563,0.34605698117686234,0.3425631776133544,0.33917086731518076,0.34138348500289606,0.3449924922194671,0.33803412381847675,0.33105817733828946,0.3255444724273562,0.3301627858581604,0.32058838990077415,0.31556055890226337,0.3145993230417971,0.3134847076968867,0.3136521697645248,0.31559943537389046,0.3179508722833501,0.3158495671774775,0.3120148438461594,0.32047766240425357,0.3226610121264414,0.328797136825451,0.3276111067162448,0.32710512944612624,0.3274264072312052,0.3287690873333737,0.3257473525241849,0.3289344866074124,0.32450952311928116,0.3201308068399342,0.31579826176056347
1.10282794126051,1.1026325772977843,1.1029237581773246,1.1036795870940141,1.1023122383552015,1.0999770130717685,1.0980868722332864,1.0961933382468343,1.0940291401957423,1.0915254016786713,1.0886773602136346,1.0862748136883744,1.0836907425824085,1.0807467469655427,1.0774814549993215,1.0739331634340972,1.070137218355986,1.0661232338275894,1.059813405590432,1.0500780080573135,1.0435464028850099,1.035663200989738,1.0234409039959051,1.0107695111636539,1.0002811553370363,0.9931530871981176,0.9856871021553824,0.9778432902154885,0.965482195997187,0.9597122630308017,0.9518149934859744,0.94226289307624,0.9322927439590796,0.9219312115152616,0.9112080113695793,0.9001523225068664,0.8887909716075213,0.8771478611761898,0.8652440820477465,0.8530985838866868,0.8429171296395775,0.8346857546300384,0.8261592314213617,0.8173426129542833,0.8082455698242336,0.7988808272626807,0.7916359863928074,0.7850290392209129,0.7784490600933633,0.7655116832503246,0.7522056415789149,0.7388167644033213,0.7253496435760864,0.7118085516675168,0.6981974667017165,0.688404608390973,0.6798463196593878,0.6708724907367577,0.6592678278137659,0.6475603463454846,0.6357562399108421,0.6238611945983843,0.6118804425690518,0.5998188098263522,0.587680758585774,0.5754704247439935,0.5631916509859809,0.5508480160679623,0.5384428607977738,0.5259793112171072,0.5134602994865833,0.5008885830024932,0.4882667623630712,0.47559729900922676,0.46288253381362976,0.45012470886603095,0.43732599691246055,0.42448854829117666,0.4116145797045534,0.3987065737354216,0.3857678225393699,0.3881984923546353,0.40145606739287265,0.41448633417420044,0.4272342574392058,0.4221941057026608,0.4104767223267421,0.4159035628422071,0.42370803513040745,0.4259015591550086,0.4194554897071887,0.41312072853442494,0.4069024109342224,0.3973444243279912,0.3948370605860073,0.3890017357180495,0.383306284231006,0.37775732023775754,0.3723617695214618,0.3671268706297215,0.36206017334207763,0.35908619755305,0.35246310736052383,0.3479493339016768,0.3436369229371077,0.3395348301457273,0.3356522296330158,0.33228352760018603,0.34254800781775163,0.35285815138170584,0.3547951134529592,0.3672083284215195,0.3657590405854547,0.3588552377581733,0.3519329623159777,0.347903349423528,0.354045601467881,0.3493459644972656,0.33974916741922545,0.34081980064252715,0.3528937821042857,0.3473888585911391,0.34195527060558994,0.33659277447697455,0.3313011449711363,0.32608017903634057,0.3209297006026359,0.3207706272960156,0.324250144536113,0.3253807704538039,0.3268170586638923,0.3317074423322332,0.33629173998689144,0.3409625884931753,0.3398329112218765,0.33276802066324696,0.3313576286171633,0.3350700933529966,0.34093246226801543,0.3364536922399246,0.3266550281732572
1.1028279412605104,1.104687520492905,1.106208849991747,1.1067139230160181,1.1074333946881727,1.1087448772498942,1.1084163916894347,1.1076424450644382,1.106394972709189,1.1043720885567472,1.1007240069022797,1.0966801498876129,1.0923623971058607,1.0878145774681405,1.083058565955046,1.0780957774319688,1.0728918643709842,1.0672522919868859,1.0619322529380586,1.0565534681432498,1.047393618938879,1.037463355443617,1.0310897882633259,1.0239566906576663,1.0131661865089177,1.0017740843424034,0.9899652188496932,0.9778486995659452,0.9696048526669787,0.9609306287553555,0.9539114295791808,0.9480824435036332,0.9422280186169059,0.9363508413224984,0.9304535568019129,0.9241627419558917,0.9145286725458506,0.9047764956083579,0.8949227153894902,0.8849831082933809,0.8749726541957824,0.8649054115285048,0.8535061669014904,0.8417477174534176,0.8296998449679439,0.8173825732175175,0.8048166219283293,0.7918551340424802,0.778729951581314,0.7658270148519059,0.7524613004727314,0.7389384268674256,0.7270934383286638,0.7161178539059496,0.7049987331319718,0.6937456865709644,0.68236757453961,0.6713255945299228,0.6628434179891209,0.654400755734232,0.6459985634364855,0.6376377958126458,0.6293194155211732,0.621044401898192,0.6128137595475587,0.6046285267990186,0.5964897840482326,0.5883986619927346,0.5803563497777544,0.5723641030659463,0.5644232520438757,0.5565352093756455,0.5487014781070371,0.5409236595071037,0.530529539942073,0.5199319525672421,0.5094256324440201,0.49901525600193475,0.4887056210428167,0.47850165435041303,0.4684084190125586,0.4584311213842529,0.4485751176095252,0.4388459196093413,0.42924920048727083,0.4366878474422668,0.42628991339696043,0.41598385834111506,0.42989100218188786,0.4319110595784319,0.43389424691721246,0.42135877805700384,0.4088464629738231,0.40080595311725453,0.39722965279032646,0.3952875089246368,0.39180826926324785,0.38707212130169966,0.381324517413804,0.37476840791572474,0.3675661880923373,0.35984568149132534,0.3775013053471832,0.37760111689098874,0.37338363622255555,0.3691843148106497,0.3650735296492984,0.36106301102438465,0.35715580910774536,0.3533526021269734,0.36320478048566596,0.37264410720839447,0.3796325058971153,0.3878196982809241,0.3781894648785684,0.36856678582631286,0.3589520952173135,0.35982219861926534,0.36411868479811843,0.3584703002047416,0.35610586521618215,0.364683555778047,0.35954713459031584,0.3547126091701207,0.35019120755978594,0.3459955647303703,0.3421403653641331,0.3386177566903127,0.33196858219903624,0.3290209756506943,0.33055773542609695,0.3356037219400994,0.3487117632152658,0.34693504559830235,0.3424874927078413,0.33792341726145025,0.3334057652744004,0.3353874107418595,0.3463596853982725,0.34789149512789663,0.35603165342869314
1.109385438008517,1.1096728204578383,1.1090536071559896,1.1081769975203957,1.1086153667368008,1.1094569359003006,1.1116041609581697,1.1103893536040157,1.1077145365099577,1.1046048872144527,1.1018947109629165,1.098552517734743,1.094691213298254,1.0903992120761927,1.0857185007604617,1.0806716728912806,1.0752732521147959,1.0695343525242347,1.062894810272453,1.057073321114586,1.0499478992163551,1.0425037220334616,1.0338418636029152,1.024424599704352,1.0174684595717955,1.010224209228071,1.002697110901718,0.9948949380621193,0.9868278980289451,0.978508358210372,0.9699504392411492,0.9611697093891912,0.9521829200559528,0.9430075905806312,0.9336615789283849,0.9245386995542287,0.9172890068769611,0.9074751689792115,0.8973440498888257,0.8868824660188784,0.8760857643046035,0.8649571893150394,0.8547949745252439,0.8433038588255173,0.8306127603447576,0.8178029312785925,0.8048815126736106,0.7920225021597646,0.7790203507287671,0.7718969501660866,0.7653701957343251,0.7588686168463945,0.7523912982216482,0.7437483168070491,0.7338842548497739,0.7240864452764897,0.7143597695631185,0.7047087650089208,0.6951376486879619,0.6856503393832338,0.6762504776586677,0.6669414442262211,0.6577263767633741,0.6486081853314761,0.6395895665398995,0.6292930010326305,0.6180684041433838,0.606897114615145,0.5957830826988171,0.584730306030997,0.5737428380002019,0.5628247961200579,0.5519803703967565,0.5412138316749269,0.5332034607925287,0.5255427025667099,0.517943325453043,0.5104073940728093,0.5029370897021606,0.49553461808063926,0.4876526621764342,0.4763409784974315,0.4634645889829998,0.449837063409281,0.43603977341085676,0.4385021591928791,0.4458602884355969,0.43910843230535024,0.4324540735489469,0.44474407139977384,0.44056497815968987,0.4372732743820495,0.43302693382736196,0.4274899416179294,0.42203834915496685,0.41668899483308275,0.41144896440551637,0.40632190692800396,0.40131043939608757,0.39641798003184103,0.3916529294787674,0.38705203498909935,0.3833292938115429,0.39803952554800004,0.41718281352174097,0.41354756424092765,0.40677989404234394,0.3999921088119103,0.3931844161477458,0.3863570331673549,0.3795101855534395,0.37357967725472635,0.3839754731521121,0.39206820132569137,0.38743666308603864,0.381497906044892,0.37563219267338077,0.3698392184779733,0.36524676243429904,0.37033427820950315,0.37011161441749696,0.3713902746768163,0.37248225559861403,0.3656332670390041,0.3588209900719699,0.35204666299752674,0.3453116499683861,0.338643294123735,0.3355264508556501,0.33281847351281857,0.3360965652115313,0.34479275113970154,0.35175510151846784,0.34709803114124926,0.34583297469393653,0.3509389037527484,0.356291064662579,0.3563515140159925,0.34643793516658217,0.35780513814303294,0.36917144020396275
1.1093854380085175,1.1110131501460927,1.1124721682028242,1.1134388077265762,1.1137959196699352,1.1134619361221567,1.1123401946534268,1.1122187559191596,1.1100286577603367,1.1078307431412115,1.1058021027683766,1.1038572930032835,1.1018284268157248,1.0996054771073818,1.0941938812796677,1.0869295928824827,1.0789695776658208,1.0705151512423394,1.063465059876221,1.0575714667768406,1.050375500190618,1.043381411402596,1.0361088045213724,1.028578638076933,1.0208166497261608,1.0128536486398496,1.0047246713211324,0.9964662091240123,0.9881110347036581,0.9796814577232129,0.9711835111306585,0.9626048413846635,0.953917345221997,0.9450829697221466,0.9360598827026299,0.926807336876377,0.918608364674976,0.9126609686246434,0.9046716704445019,0.8927164197591146,0.8805845662362266,0.868298456477439,0.8558685296076304,0.8446535143967384,0.8344927962676056,0.8243236969678627,0.8141563505896898,0.8040001886581818,0.7938639824547127,0.7837558854845255,0.7736834750302606,0.7636537921065338,0.7536733793808615,0.7459372632366146,0.7395054453454066,0.7330946162104066,0.7267030338027451,0.720324513055931,0.709032068583375,0.6975426944081933,0.6860796040783073,0.6746466487726495,0.6632476689662252,0.6518865027444117,0.640566994068047,0.6306730165956583,0.6218608433738264,0.6131551776424067,0.6045579835768153,0.5953766973672739,0.5854969984210863,0.5757843627087358,0.5662506975235337,0.5569083216531496,0.5477699653442668,0.5388487634139013,0.5295144370321944,0.5191380146364031,0.5087351931126367,0.4982769035656737,0.4882044439551638,0.4796335747991211,0.4682331086489433,0.45758389417813383,0.4471086494073,0.43964961144622516,0.45168702869286115,0.4539162982361922,0.44912283240631545,0.4451585145647453,0.4407909651623917,0.4385980500119957,0.4341994247402715,0.4315763761212943,0.429409511684939,0.42770255120714884,0.42645749229186736,0.4256745819993557,0.4253523201866165,0.42548749450316503,0.4260752456205932,0.4271091599117005,0.4285813838501049,0.4270217802100032,0.4202949226430843,0.43553085785874124,0.4376139030365446,0.43107948143844776,0.4246206280010414,0.4182370258475463,0.41192835719132637,0.4056943038978747,0.39745714792166553,0.3934487728968757,0.40451598435681135,0.40130477289848354,0.3945547458191605,0.38805195537486714,0.3818047661863737,0.3758217238405095,0.3751007864511182,0.37936674038997986,0.38373841134225634,0.3876442380725491,0.3906863514380776,0.38565717960343626,0.3806744701095166,0.37573825075430367,0.37084854452682503,0.3660053683303026,0.3612087321229085,0.3564586387434634,0.3539561506430203,0.3618302735930339,0.37234938896766495,0.37654197197246386,0.36641536973341093,0.36189020283879714,0.36773262717724986,0.37381249062214916,0.38012283996493323
1.1166472569632189,1.1169799219717877,1.1175700338857946,1.117804173213124,1.1171349160391482,1.1158771749543777,1.1142069655423992,1.1136377199530927,1.1153611448402492,1.11653757877311,1.1156587342074324,1.1114707633044683,1.1064917491051975,1.1007455098868577,1.0971853190255973,1.0944617242616121,1.0883948563673183,1.0791457681170429,1.0691883493568293,1.0585856157915008,1.0530652033808583,1.0484362911956455,1.0436990072110044,1.0388668436306443,1.0339515984876964,1.028148532361881,1.0203627205223191,1.0119603221223188,1.0034195024628003,0.9947533413517338,0.985971606632575,0.9770828919469916,0.9680949470991478,0.9590148173767093,0.9498489350595845,0.9395208539334264,0.9281077024881434,0.9165022655104003,0.906744178929131,0.9007713717612973,0.8933515372084011,0.8837264530680087,0.8740516243561447,0.8643301797643974,0.8545650300859577,0.8447588868044096,0.8349142787711838,0.8250335672016029,0.8151189591861456,0.8051725198858968,0.7951961835577177,0.7851917635348324,0.7751609612715121,0.7651053745456712,0.7550265049000362,0.7436190422371047,0.7320741592817881,0.7205438562758136,0.7120338009504981,0.7010103125355915,0.6900353208693626,0.679126609457589,0.6682937315551047,0.6575458074282645,0.6468920563525962,0.6363419199843809,0.62590511608115,0.6155916732118834,0.6054119579093854,0.5960710687063012,0.5876960934493235,0.5794345804218363,0.570894589809275,0.5605635177383067,0.5502239402507044,0.5398749286797933,0.5301582404366678,0.5217122868750401,0.5135251249945556,0.5056112634286445,0.4926059317590803,0.480949439603968,0.4737643537593583,0.4666610272281835,0.45964032532388677,0.4527055401619968,0.4591124852905573,0.4633063822860957,0.4579583389590716,0.4464506286207014,0.44395158044294086,0.4496421276299931,0.4591153454879131,0.46895812934007486,0.479144747184733,0.48008419420102966,0.4735250712215766,0.4669449192754036,0.4603436730653203,0.4537213149665882,0.44707787001639865,0.4404134010780165,0.433728006352045,0.43048279479427354,0.4328030379965262,0.43642087690308756,0.43865413112369994,0.4421600788242578,0.43607440595581615,0.4264103403211408,0.4167526690042007,0.4071015444683358,0.39953454810295874,0.3943855514303836,0.4048039607992809,0.4152253390437012,0.41427651240863206,0.4072341923123881,0.4002205885001322,0.39323721483594465,0.3862854861714169,0.37956307907375586,0.3866696743452479,0.3957619547854394,0.3912979799092707,0.3947168229122431,0.3971847576009,0.3899873513315546,0.3827876217540771,0.3755905716945547,0.3684013422906869,0.36122526001738997,0.3540678825944277,0.36318313897421395,0.37494554914299266,0.3814073752957139,0.39033486164331066,0.3991196509189434,0.40775416663355823,0.41293199612365183,0.40519475548604955
1.116647256963219,1.118052423449674,1.1189867131782492,1.1200756989397556,1.1214671465054318,1.1226251007604908,1.123276328729055,1.1229843066542322,1.1215083382057114,1.1190284580381662,1.1167357098653292,1.115544794651506,1.113152056614625,1.1094198700276021,1.104425777266691,1.0968614799236884,1.091439530430037,1.0874942560857501,1.0810320650795613,1.0742417906596642,1.0659857726806483,1.0569093273798336,1.0486881702950037,1.0413546815831225,1.0346086167799953,1.0286566628142482,1.0218771302815481,1.015616943757555,1.009364232997967,1.0030759903412745,0.993148361045912,0.9829322732341272,0.9724453936343527,0.9617042747272676,0.9507245007743469,0.9406031905680762,0.9312829914587409,0.9218933127364854,0.912438740391972,0.902923509416838,0.8948072290922136,0.8888402702324001,0.8828660359949732,0.874598045887316,0.8659620726026803,0.8571686334335429,0.8461134619290276,0.8350084430971768,0.8238628623844473,0.8126856888594125,0.8014202430582695,0.7898637094035335,0.7783010257187039,0.7667365565077127,0.7551745222570112,0.7449257643907388,0.7342729867653945,0.7231513712866104,0.7140024142068948,0.7043295290140783,0.6941378789923944,0.6839312541767248,0.6737105803482968,0.6634767273550071,0.6532305106813205,0.6429726921560053,0.6327039795335478,0.6224250245215441,0.6121364185523586,0.6018386851226372,0.5915322666685084,0.5812175023342988,0.5712879237479834,0.5632573986778618,0.5553441719419707,0.5475493134801863,0.5398738105390155,0.5323185857556447,0.5200819067743119,0.5062630633579915,0.4979854393409,0.49066254728938485,0.4836575541405099,0.4769853997192035,0.47066088332330525,0.46469853677197914,0.4601487293012928,0.46375882073414276,0.4590258917146796,0.4551581929341979,0.4687933652360252,0.48651900426381367,0.49963685806737823,0.49313988190514735,0.4866224060803983,0.4896502978492596,0.5004507081203466,0.49987549037866863,0.49264707693897236,0.4854969670209148,0.47842487203041006,0.47143049858411823,0.4645135489338852,0.45767372137134066,0.45091071062333254,0.44422420824752606,0.4554212171505715,0.4457447357495369,0.4460354205010524,0.4465436722887079,0.4384795111632651,0.43061451093915304,0.4229566407859249,0.4155137708393126,0.4082938153225003,0.4169764503229905,0.42564484288938137,0.42718940848969034,0.4218355598063992,0.4165281285630851,0.4112670588917089,0.40605233326332435,0.40088395824660505,0.40194231143851145,0.41155296813025544,0.40437492528794117,0.39791755242532195,0.4009164203878246,0.40372904391648756,0.40637033211138096,0.40885443756076256,0.4111947288592228,0.4072418471738848,0.3969592910957189,0.38672483914912537,0.38804856974908386,0.40113009698512414,0.4141796248606795,0.4206636714774548,0.416233227977236,0.4245530293603628
1.1245926615135389,1.1239455669109788,1.1233803744332502,1.1232894514752882,1.123586845810355,1.1239090204626971,1.1239568329258707,1.1237981219165718,1.1234146250566073,1.1225615761225465,1.120451341155815,1.117378214035708,1.1136907556096556,1.1099716472535437,1.1046463413302134,1.0993320273267302,1.0936071932136382,1.0880932061339608,1.0844025067187661,1.0756549851193076,1.067259351165415,1.0599372177281035,1.05240363783156,1.0446649875244274,1.036738810438208,1.0289634903596718,1.0239112071136696,1.0188017336278696,1.0126962395631076,1.00309210170649,0.9967869602032557,0.9904415612136808,0.9815246366610848,0.9711038707786095,0.9607852695268644,0.9505827180411699,0.9405093981708559,0.9305778763791004,0.9208001481562773,0.9111876500172134,0.9017512479096976,0.8925012087805273,0.8834471608628047,0.8768543307914896,0.8681642954499776,0.8575466654239726,0.8474815143908909,0.8360042764828589,0.8244960531059404,0.8129660325389672,0.8014856301974316,0.7902711839137505,0.7790506867750104,0.767832365954752,0.7566244017840483,0.7454350405720963,0.734804481701183,0.7246639076683614,0.714505220258092,0.7076537253523155,0.7013311499569097,0.6950241508446089,0.6887305827975467,0.6824489279906731,0.6761777956488442,0.669915829165467,0.6636616815275715,0.6574140081622004,0.6511714654361573,0.6449327113127625,0.6311933186333678,0.6173176902313449,0.6034324279703367,0.5895396183717492,0.5756416243509106,0.5617413402016855,0.5478427333884577,0.5339521416193951,0.5248845219824201,0.517572498756643,0.5103834496034128,0.5033184584046113,0.49637893357727725,0.48956694954605506,0.48288598507301517,0.4763427341614479,0.4699523945656221,0.4716181836284501,0.4744734137740254,0.4851604896523143,0.49534736410266156,0.5050219019927833,0.5043879131863496,0.5221287773361545,0.522033355975124,0.5145683554625862,0.5071824906877711,0.5115225860539865,0.5228422406601463,0.5233218042282224,0.5136044870716461,0.5038928191952561,0.494186852182942,0.4844866425382497,0.47479225264092584,0.4651037517414114,0.45567313983482577,0.4632216178456128,0.45479816294700726,0.4502665255294739,0.45483955410261784,0.4498527181620733,0.4426967755545341,0.43555832950886186,0.42844053975907226,0.42134590375102565,0.42945022333201666,0.436058084876362,0.4464610698610594,0.4470800533076549,0.44004219533615707,0.4329641880531039,0.4258528159617754,0.4187139559443471,0.4172069518387369,0.4324626010577344,0.4477084054922038,0.45930028639076936,0.4488076853719276,0.4383542822378388,0.4279412159396614,0.41756984898687755,0.4134037805281121,0.41549337696274957,0.4174745273635212,0.41935748898785796,0.42115179645139555,0.4228662951833062,0.4245091774886152,0.4260880199797663,0.42760982140822124
1.124592661513539,1.126829062418706,1.1283677849496927,1.1293848920237377,1.13007431611848,1.1298828606731735,1.1286353508917057,1.126962173277477,1.1251245902620943,1.1230961417822012,1.1215600489197197,1.1198262844695661,1.1163635075960638,1.1110734926584929,1.1063004515332724,1.1021779775312515,1.0976977290299246,1.0928666069511421,1.0853742815028369,1.0803494725075513,1.0759173929689185,1.06965173321647,1.0627693454559939,1.0554420152038686,1.0476809013315855,1.0395038206766007,1.0309322185863428,1.0219888397865295,1.0136395809241328,1.0084239555621077,1.0026126669556663,0.9920328345230168,0.9840522192107145,0.9776173728869613,0.971136779554129,0.9625499544267407,0.9526361220435664,0.9425395195733257,0.932280420462039,0.9218759511390617,0.9113413402703383,0.9006904639925297,0.8899361442292137,0.8790903416066924,0.8699014467877676,0.8589021516605301,0.8493584312244945,0.8414031036995819,0.8336855480416214,0.8262097308557874,0.8189787287323536,0.8119947441098034,0.8052591348288587,0.7987724558550977,0.792534511496064,0.7865444160895598,0.7808006609278069,0.775301185119333,0.7700434481617444,0.7650245021802577,0.7602410620492153,0.7553272369089462,0.7416241506578349,0.7278939312158039,0.7141387143714137,0.7003605540538618,0.6865614339923845,0.6727432800736453,0.6589079741918735,0.6450573708518537,0.6386964069463921,0.6324612187471761,0.6262258207321802,0.6199888970976439,0.6137491449992316,0.6075052775497336,0.601256027050832,0.595000148473548,0.5854694089748315,0.5727883587438547,0.5601123232991516,0.547442402981626,0.5347797291452232,0.5221254742643726,0.5094808629511376,0.4968471841006217,0.4842258044184371,0.4817967853402778,0.5034372389011201,0.5190081429794886,0.5125705845174178,0.5061136358917153,0.5141808766408817,0.5228310031276462,0.5309900691381171,0.538687654603371,0.5459650498304944,0.5427731962286823,0.5330447227806592,0.5304237250454418,0.5242504528249764,0.5173956019995675,0.5079912883299316,0.49873036559301376,0.48962003437152335,0.48066810723912745,0.47188965063399024,0.47499568621470606,0.47136971806490724,0.46419773865298186,0.45702185012849045,0.4597405857045301,0.45466353759292,0.4490730182432672,0.4435311283134906,0.43803691269713774,0.4325897901414321,0.44193795414099224,0.4540693540929189,0.4568501261225677,0.4672218127050618,0.4775727532323355,0.4878992194480621,0.49197825125709205,0.49100424017403244,0.4803993545347254,0.4698311247647986,0.46294361204298023,0.4781675306336499,0.48992876959254716,0.4822669312344354,0.47459499679370953,0.46691388129775735,0.4592242134170874,0.45152649691749946,0.4438211755476873,0.43610866357186584,0.4283893624383541,0.4271847192956556,0.4401303307121598,0.45299792801166117
1.1331995189266364,1.133867076917185,1.134400613539553,1.1342178969599725,1.1335129386044214,1.133075106178155,1.133088679965977,1.1328312075289964,1.131924011126476,1.1302563285093417,1.1278996004515256,1.1253283989811198,1.1233595810457147,1.12017491763416,1.115122533681868,1.1097578691152683,1.1041134350090631,1.0950153943076597,1.0876714708214774,1.082087421545669,1.0760877333505978,1.0710905988929695,1.0658310636950197,1.0589485146480768,1.0519582219977324,1.0448986020389277,1.0377936138974382,1.0306690679608668,1.0235531154562219,1.013246950437083,1.0031357731445045,0.9976343404102286,0.9906437384604919,0.9816957295455553,0.9722537633879026,0.9646110394289261,0.9580413027588622,0.9491473901989099,0.9380921378554521,0.9269656530524282,0.9157758373905924,0.9045311103945828,0.8932435985336344,0.8819514837067697,0.8715662691248485,0.8652007377950768,0.8592371192674606,0.8533177486227261,0.8474238436369648,0.8415528274510669,0.8357050557676469,0.8298816588216291,0.8240839649392955,0.8183132948904817,0.8125708705158208,0.8068577650038802,0.8011748696881389,0.7955228670787045,0.789902205087126,0.782642988205707,0.7690009608271642,0.7556895719268357,0.7513662670686698,0.7472672301182453,0.7433884413852043,0.7397258228985026,0.7362752762569733,0.7249818902283032,0.712318169426235,0.699646925920657,0.6869694898427539,0.6742871252462272,0.6616010406188129,0.6489123985515755,0.6362223247686165,0.6235319166938855,0.6108422517129979,0.5981543952753821,0.5887364231935006,0.5824636629740039,0.5761807141730659,0.5698864621309916,0.5635798356745831,0.5572598116534024,0.5509254194048316,0.5445757450294995,0.5382099353485623,0.5318272014108669,0.5254268214220286,0.5250527325580516,0.5466039005491821,0.5449057748956241,0.5372018135620529,0.529577756508143,0.539669159591389,0.5553760144037427,0.5490918205034051,0.542839766436141,0.536618138642182,0.5343317431502418,0.5269345700795071,0.5180863635926148,0.5119065499308806,0.5056575385919128,0.49923826650107017,0.4925457689934985,0.485603025953512,0.47851807334472807,0.4775675032990274,0.4717493375964641,0.46599793673932766,0.4603042741032696,0.46495573381190214,0.47047124622843794,0.47627359100778266,0.47459384116041203,0.467850420851466,0.4609986520793141,0.45444031511401667,0.4669579938138195,0.47949168620407967,0.4896436644148467,0.49059073871394066,0.49819561860690137,0.49381550715333317,0.49610953235615707,0.49886452055074404,0.5020814150756359,0.4975788193581714,0.4933795457253229,0.508579083148458,0.5194622450000796,0.5248786685025832,0.5306898816813135,0.5368747582771611,0.5434105267356895,0.5502732788831146,0.5574384367302783,0.5548837114325078,0.551636719040367,0.5483982556924536
1.1331995189266364,1.134616169017643,1.1366447533642128,1.1391852327940653,1.1413025658363796,1.1424542870271894,1.1424448167135024,1.141296263197193,1.1392246836400581,1.1364371685921113,1.1330647406332615,1.129191482101934,1.124878530465199,1.1216539156710392,1.1195770380382768,1.113502056026268,1.104423808689557,1.0982184174842118,1.0920992985880815,1.0857804215147895,1.0792845386591787,1.072633387921091,1.0658719844676545,1.0602002191415905,1.0541173474669376,1.0476067763247332,1.0406755242641375,1.033338810154445,1.0239166213561781,1.0164766348348953,1.0091832338421711,1.000691435218242,0.9933828380376086,0.9877555714489763,0.981796967283283,0.9710098648745449,0.9601230713619964,0.9514290830502152,0.9447761342898677,0.9380843680794109,0.9313557964086527,0.9245924913387413,0.9177965561040842,0.9109701040916534,0.9041152433615505,0.8972340651357018,0.8903286351748343,0.8834009872886526,0.8764531184407769,0.8694869850557221,0.8625045002329101,0.8555075316364356,0.8484978998679971,0.8414773771480815,0.8344476861287293,0.8274104986372346,0.820367434094025,0.809822017060919,0.7962508675461306,0.7843130693268007,0.7787553509447918,0.7732286073275385,0.7677320124200602,0.7622642923008991,0.7568236399281671,0.7502810418935475,0.737636680526349,0.7330327144881821,0.7299940882696663,0.7271554069674686,0.7217059432029364,0.7143409162328284,0.7061396965391641,0.6972258277075232,0.6881694350598363,0.6791314582714113,0.6701511683092337,0.6612415845601081,0.6524080951940971,0.6436532663364075,0.634978427837558,0.6263842962634337,0.6178712533247431,0.6094394832366072,0.6010890460151859,0.5928199191837207,0.5846320228163959,0.5765252352857826,0.5684994035690414,0.560554350234725,0.5526898783298435,0.567972254443669,0.5744278353530605,0.5680438095383509,0.5616932205928737,0.5569694279757661,0.5525071729256423,0.5526652306334928,0.5453136961907069,0.5366855963660071,0.5306718050172075,0.5234025021164945,0.5161986027124055,0.5091151815906885,0.5022549282193257,0.49572245237758683,0.4894964320213706,0.4834704959388816,0.49425594042465315,0.5048870404050168,0.5013632567668664,0.49758647087406693,0.4930193317000682,0.4874192996545754,0.48116589340140914,0.4823495283649901,0.48868616931545245,0.4900390489251709,0.48933378440813424,0.4890265512923726,0.4891261365090598,0.4920420900362334,0.5046098987275549,0.5016451199022046,0.5084449413219749,0.5181992042142958,0.5128073866252674,0.5052125805453285,0.505757635861543,0.5098869620514055,0.5144595737353805,0.5237656133403439,0.5389386438365156,0.5540977144769696,0.5679533954653755,0.5646740662721177,0.5614025616515521,0.5581390517757333,0.5648811504854452,0.5725766045335146,0.580500207234615
1.1424444866395185,1.1431734755519387,1.1441220051765049,1.1449799597272683,1.145598354033171,1.1456679003987817,1.1451009804127146,1.1440150976582504,1.142548722918647,1.1408524768751889,1.1391102138552371,1.1375233123223314,1.1362259392827032,1.130346640079238,1.1221699890571482,1.1170060974174136,1.1139998354918252,1.1106318005803968,1.1069538409623365,1.1029886623649992,1.098708845441276,1.0938724719680644,1.0865939094353636,1.076770428293937,1.0664271841947714,1.0558962291201324,1.0452708856864197,1.0345999180530512,1.025619788948591,1.01755057647983,1.0094735126238732,1.0025806966262891,0.9958381038834414,0.9892880496766134,0.9823739231510584,0.9769409030758498,0.9712298749005918,0.9658793313221833,0.9609202040792576,0.9557345642829195,0.9504262967981413,0.9451278708336178,0.9398413347783169,0.9345686924680618,0.9284661269087608,0.9210708847377881,0.9138277165705997,0.9067402437148706,0.899803123710075,0.8930088005265153,0.8863495669626396,0.8798183167734983,0.8734088221433071,0.8636823011858074,0.8502870118463441,0.8368430628890615,0.8233537107149201,0.8133200573031866,0.8062698748936286,0.7992183300341686,0.7921667935284171,0.7851165493864665,0.7780687704626272,0.7710244760938725,0.7629133706079734,0.7514076003631082,0.7460129139014886,0.740635298881178,0.735269147920758,0.7288135635893161,0.7245127550096907,0.7169866510183859,0.7089046767824356,0.7003275220770939,0.6910664074250105,0.6818858318584187,0.6728040829534901,0.6638433059915844,0.6550305851266217,0.6463993706606601,0.6379913695001369,0.6298590492099712,0.6220689371461865,0.614705905222932,0.6078785704022169,0.6017257092915917,0.5964229927122924,0.5921881134225715,0.5892803071061827,0.5879878540318093,0.587295432446334,0.5808451428784238,0.586406799016797,0.580883813982274,0.5719910247088779,0.5622465683203877,0.5600299850487942,0.5528744589715106,0.54642379610446,0.5379800335408743,0.5426621341487169,0.5377874584965769,0.5330756137394745,0.5285317555489217,0.5241606867182331,0.5199663266571934,0.5159506160340723,0.5121111391847912,0.5084355404836294,0.5135332513236405,0.5108913081089006,0.5052237852224559,0.5005495643642961,0.49712836153619966,0.4945987574680397,0.4926449592004327,0.4911393345143373,0.495271022020527,0.5020920269721212,0.5091375822273649,0.5163965599230611,0.523032501587045,0.5123213919989862,0.5171957958698084,0.5281976331330772,0.5210793535769129,0.5290660647177097,0.5392134480958575,0.5493563843012055,0.5594712480128452,0.5695526957896035,0.5778367144447525,0.5745348752802242,0.5712403846125191,0.5692423933479029,0.5843722732412955,0.5994869685008837,0.6145861121602199,0.629669353299712,0.6447363545617018,0.6508155122803734
1.1424444866395187,1.1436502219194233,1.1447079175466395,1.1458168017462724,1.146764902303573,1.1474462461226074,1.1479422904405934,1.148289199190102,1.1482826012480278,1.1476354594369291,1.146183554884765,1.143919241882791,1.1379301961182107,1.1350837305039334,1.1334364595556918,1.1299159309636042,1.1254392475037596,1.120661263233974,1.1156116903007973,1.1103198895656283,1.104816111134604,1.09745179167297,1.0901866417042403,1.0842854653128637,1.0777172682068192,1.0701721362692895,1.061799904286775,1.0528215345468919,1.0434017797605262,1.0336496100289048,1.023637405044862,1.0134148686538542,1.0030174680251789,0.9924714635379697,0.9829743457429252,0.9770313374577567,0.9716994859572581,0.9663727140185626,0.9610506500321347,0.956370847864004,0.9522193556552766,0.9483050121293312,0.9432161992533127,0.9359691091879784,0.9293118715086175,0.9240727091456168,0.9188529465355133,0.9136542269202232,0.9084780951140581,0.9033259960958175,0.8981992690410685,0.8903127771302329,0.8770254594230061,0.867115809025026,0.8609349393583425,0.8548627504926047,0.84889657718315,0.8430344694745409,0.8372751134445461,0.8258286546575966,0.8132855773509817,0.8007201717954571,0.7881348851859782,0.7755319408435604,0.7639844551804105,0.7569491183245112,0.749918191599387,0.7428900169775472,0.7358597296003667,0.7299071007760436,0.7245394453457541,0.7190327588990434,0.7096539225800467,0.7016356690665064,0.6946106165026686,0.687669635611194,0.680774457536697,0.6739130139617147,0.6670808192572943,0.6602761633649412,0.6534985276614624,0.646747963205585,0.6400248131475386,0.6333295757902127,0.6266628312477418,0.6200251991470909,0.6134173123128983,0.6068397988671266,0.6002932685777544,0.5937783008570823,0.588596758396841,0.5913398756841003,0.5893161494875458,0.5817461622995654,0.574787666515802,0.567404861932635,0.563684478799931,0.5563398413542783,0.5528789983315212,0.5476943908106837,0.5461670069703813,0.5581091016831148,0.5603063348846131,0.5542818011669479,0.5481852813999035,0.5420225020467373,0.535801899188689,0.5295371244867964,0.5232527069514195,0.5169985843628768,0.5328105318900551,0.5520831078593376,0.5713465809842835,0.5905955526286761,0.5989450414328199,0.5880033820174959,0.5770933393560198,0.5662153380031181,0.5553698081018306,0.5445571884944362,0.5337779303650318,0.5238583152708608,0.5315126891688049,0.5357712643621366,0.5298004504080994,0.5424245124739349,0.5550686098285444,0.5677333448609927,0.5804192920833734,0.5844616475414632,0.5811457450621305,0.5795982962345619,0.5896064901941704,0.5995760906317775,0.6095061128319132,0.6193957016793386,0.6292440936517174,0.6390505928725512,0.6488145531504443,0.6585353623018062,0.6597867897699263
1.1523031971596995,1.1522622643849865,1.1526573302113297,1.1535034687089525,1.1548275606864749,1.1564855912309497,1.1577664043986942,1.1578163091369555,1.1566578269273897,1.154699317736314,1.1507462713708787,1.1448982454037022,1.1411811948808457,1.1378298650406509,1.1340589885271937,1.1305518435921362,1.1266372331823609,1.1221347531690766,1.1172148015558534,1.1118051688039285,1.105419115732722,1.0991318659840372,1.0932994164709073,1.0873503921287715,1.0813137474079224,1.0752135883271565,1.0690675837807713,1.0628865235667728,1.0566751090568998,1.050433568310278,1.0441594817503104,1.0378493091001721,1.0314989865899618,1.0237040691588701,1.0143062881078002,1.0049817150893467,0.9957721859437054,0.9867148658319906,0.9778427055120993,0.9691874914671588,0.9607963339369938,0.9528504041203338,0.9467684684359625,0.9435304850976021,0.9412219249547453,0.9394613849298237,0.9381834685415275,0.9312962919712472,0.9237013858935109,0.915736286141189,0.9035402810095334,0.8930991261385508,0.8880265708732318,0.8829819479383821,0.8761722791541693,0.8683171431283101,0.8604785603655664,0.8508366725386894,0.8383466934591592,0.8316177582831799,0.8233357863603713,0.8138725077536488,0.8040998471517528,0.7940220654353779,0.784025837169757,0.774113186176501,0.7642863998049645,0.7545489144958191,0.7449072159038567,0.7353765711482744,0.726003959174282,0.7191532925013281,0.7137314920892441,0.7082513632831975,0.7026836216843826,0.696992557197293,0.6911394532179091,0.6850912559158924,0.6788331646456518,0.6723776869645763,0.6657621768674526,0.6590365216539542,0.6522503513153084,0.6454459272428448,0.6386564457435315,0.6319071057082262,0.62521694997249,0.6186006007564431,0.612069683454683,0.6056340972164125,0.5993039664292956,0.5930995760256529,0.5895709452646396,0.5821767732171952,0.5750346362141536,0.5692946328266072,0.5663713910668305,0.5582107674303829,0.5594778147044077,0.5658454276083638,0.5720545326755269,0.5662545515084871,0.5702219440939835,0.5824836777240421,0.5948741568551039,0.6037011316450704,0.6107535270143227,0.618232405778993,0.6262026151826676,0.6347180433502828,0.6334093418202209,0.625988351069493,0.618550209036106,0.6099178959186734,0.6036248009074416,0.5961386659326005,0.5886376501001811,0.5811223074238696,0.5735932060038196,0.5660509533922267,0.5584962508117921,0.5509300254738738,0.5433538171503738,0.5393500054680213,0.5473610637946145,0.5555371285740005,0.5638699141238082,0.5723515610068244,0.5809745213108493,0.5897327950756447,0.5986179223811448,0.6076248057957168,0.6167473301896171,0.6259798834199728,0.6353171783339668,0.6447542244402324,0.6542863089042035,0.663908979691972,0.6665799931300603,0.6586899102836424,0.6671267395025471
1.1523031971596998,1.1542311303954893,1.1558589028219,1.1573124744023833,1.1586064572686172,1.1594635706097267,1.1594272190580086,1.1586610692463866,1.1574123833202812,1.1551144531972615,1.1522141543572877,1.1493467689440564,1.146264805331191,1.1432569322578985,1.1409456518130274,1.1399057560443473,1.1397466391780244,1.1377391919510342,1.1289871434696064,1.1199405365005366,1.1113707513691762,1.1041497221007028,1.0978375471234836,1.0918254659765445,1.086128223717378,1.0808154387152973,1.0757852575832607,1.0709124277541964,1.0661218259408103,1.0611526813182675,1.051903296022748,1.0425495370568951,1.0331362621433822,1.0251103741199596,1.0186734317326067,1.0121921950893018,1.0056656979702803,0.9990943714651666,0.9924792634717647,0.9858218654155619,0.9791239969149581,0.9723877190132701,0.9656152693668019,0.9588090152296087,0.9519714206755713,0.9451050249896972,0.9382124300803024,0.9316803775921292,0.9243593233910951,0.9167037162270578,0.9077869090740867,0.8998547603343592,0.8919410859672747,0.8840467824115326,0.8779573202344049,0.8702675855135589,0.8609466322497987,0.8515873471383272,0.8421966711588387,0.8327783339765894,0.8244866029121136,0.8142565626099031,0.8043921003179978,0.7948983474354904,0.7853952680356624,0.7758871759210226,0.7663787486509372,0.7568751096948302,0.7473819278951275,0.7379055391850314,0.7284530968924107,0.7220623041439855,0.7198003221327984,0.7177231784246083,0.7158273473076937,0.7138105922723124,0.7067403280755842,0.6999738998545746,0.6934051129287402,0.6859644964059809,0.6785296258398711,0.6710997140850878,0.6636740574886963,0.6562520437954191,0.6488331594738335,0.6414169965198662,0.6340032588544311,0.6265917685159521,0.6191824719686352,0.6117754470270396,0.6043709111755282,0.5969692325086204,0.5914992777833039,0.5970924734074265,0.586753492800093,0.5765112527447713,0.5739980652768639,0.5891857647031024,0.5835981229242866,0.5779060284421775,0.5721225895710085,0.5781877224504388,0.5843312453129359,0.5905731528413427,0.5970012890511852,0.6073729337298368,0.6199584335749746,0.6326069939233667,0.6452914296165997,0.6408125761035066,0.6430194060990213,0.6319555032971542,0.620921524227533,0.6110955018858498,0.6098227507345051,0.6290178155327576,0.628190731013087,0.6247857494968243,0.6213879972851815,0.6179973018850577,0.6146135238961836,0.6112365555216934,0.607866319008648,0.6045027650631543,0.6011458713262394,0.5977956411456358,0.5944521035550432,0.5911153199451125,0.5877854803387788,0.5931269960681569,0.6058569697776797,0.6186096932414689,0.631385612542652,0.6441851390798794,0.6570086490754639,0.6679354305478931,0.6676823685368625,0.6674769743743876,0.6673171029653034,0.6672008631776407,0.6682124266902708
1.1627504386885241,1.162772251002357,1.162849252156562,1.162837420632287,1.1627342737424595,1.1628160803200203,1.1636007953710148,1.164081498490739,1.1621391230550504,1.1598544039637777,1.1586792363839082,1.158240827129072,1.1579527488708874,1.157519090381756,1.15676342012557,1.1545197059085832,1.1466078411949465,1.1402946921032764,1.1403652013263588,1.1400089494172398,1.1336480547062806,1.1265806549945991,1.1197462790639703,1.1122731138205308,1.104442882929175,1.0962970871877196,1.0878629303985745,1.079171007932116,1.0702552354428412,1.06137538482599,1.056653565046008,1.0519450475860914,1.0472415557365242,1.0425350527914925,1.035272668592097,1.02742706220458,1.0195399440399786,1.0116183465755144,1.0036687060097562,0.9956969111822831,0.9877083460002831,0.9797079265807391,0.9717001340277989,0.9636890435423013,0.9556783503842922,0.9476713930614171,0.9396711739753841,0.9373620578728885,0.9297984687296479,0.9174042917336828,0.9104340259073194,0.9034514226160231,0.8964594544334595,0.8888223048342341,0.8795841235216363,0.8730021688894889,0.8632952005599926,0.8526421443742381,0.8446018854202278,0.8347651168845039,0.8260621512110398,0.820608480638248,0.8140581594586187,0.8063859419288507,0.7987364391882741,0.7911083327592153,0.7835005325605829,0.7759120091455406,0.7683417341603911,0.7607524797230649,0.7525344764184082,0.7444451278668641,0.7365020648835201,0.7287281482572968,0.721152551251803,0.7141094090075691,0.7083070983511643,0.7008523375506902,0.6935249626001591,0.6873796562216296,0.6814991026430985,0.6758317677744019,0.6703263214601498,0.6649388506149512,0.6596347118527572,0.6543877141495589,0.6491785513105789,0.6403596648388241,0.6305766517122287,0.620799057933231,0.6110269081623878,0.6012602347085925,0.5963401993729716,0.6035753143047136,0.6044505201550581,0.5998622451048177,0.594637924700729,0.590725465350909,0.6071218981265343,0.6231567727111709,0.6387984288545896,0.6515898446707059,0.6519622490521813,0.652694113374964,0.6537881076822578,0.6552457217453158,0.6570672348786717,0.655563303609811,0.6481975003704562,0.6522500342225562,0.6438202213126164,0.6453325950683397,0.6418876321597358,0.6384513009367274,0.6350232455957912,0.6316031488079293,0.6481652469050618,0.6672406230563177,0.6820750854131217,0.6806004508634578,0.6792208820290178,0.6779333931449902,0.6767349960085718,0.6756227084218862,0.6745935607265117,0.6736446008591375,0.6727728983134114,0.6719755473644478,0.6712496698996748,0.6705924182052652,0.6700009780858958,0.669472572756237,0.6690044680502281,0.6685939796736227,0.6682384835194002,0.6698564833042749,0.6824068139398795,0.6744856616023229,0.6736180298065735,0.6834094823868622,0.6932795766041489
1.1627504386885246,1.1643883531549744,1.1653586875886626,1.1657568480013103,1.1657558374216974,1.1655356142170146,1.1651928508693195,1.1653995171263984,1.1672997156982081,1.169143369245745,1.1705721750864908,1.1698599767956117,1.1677844682534861,1.1652758688538152,1.1616093481617864,1.1555672909385388,1.1538507171980281,1.1503865779096878,1.1454995392498537,1.140173133939903,1.1338191345024222,1.126894777126453,1.1197639429022945,1.11348006208936,1.1078449811927908,1.1024628714125055,1.0954452694070667,1.0882815569353084,1.0809887440177137,1.0735820058511027,1.0660749577869417,1.0584798772546216,1.0508078825680012,1.043069077446433,1.0378159021180564,1.033071254701043,1.0282831863352273,1.0234261584291136,1.0184633611482357,1.0122780548397288,1.0039459739419936,0.9955220858601095,0.9870112546515184,0.9784180588074651,0.9697468276643164,0.96100167289321,0.9521865162273871,0.9428196069164207,0.9343610829525892,0.9253579189861489,0.9162990290531927,0.9071877703011944,0.898027551980737,0.8894611788987213,0.8824597480993247,0.8754584194961521,0.866334365730822,0.8558092425139886,0.8455874921742672,0.8372630183034437,0.829482053923261,0.821755173206097,0.8152573273665096,0.810009623334934,0.803377452684543,0.7946754983346365,0.7860550661958934,0.7775225876237682,0.7690854578351703,0.7607886597653597,0.753251714226549,0.7457298049789427,0.738221825429546,0.7307266637335336,0.7232432126245554,0.7157703797742967,0.7125660491283661,0.7111940567476949,0.7099903213012615,0.7089518279203992,0.7080756490511629,0.6991737366414119,0.6893574557988793,0.6795468202096586,0.6697417787615136,0.6599422963708648,0.6501485292497055,0.6439950882685015,0.6388300531904809,0.6336874626899456,0.6285925079553397,0.6180387120406268,0.6075226892862426,0.6046028264275947,0.6128843879262011,0.6240132476877247,0.6366717295238415,0.6505791023900147,0.652586040199314,0.6519071219290931,0.6515730955626475,0.6540142123162459,0.6687707501557254,0.6732584147866594,0.6697270323397428,0.6662084561796422,0.6627020633356896,0.6592072441632982,0.6557234171117381,0.6541127995034263,0.6487865845195877,0.6535375603814289,0.6638853135024174,0.6748662580696405,0.6843787118222827,0.6870989551240155,0.685321414481256,0.6836477581608533,0.6862031129589834,0.7049794566170755,0.7182357498590775,0.7248172496468372,0.731635795703772,0.7386795124913701,0.7459365940684974,0.7533953687461792,0.7610443558128479,0.754375643155007,0.7463202377647291,0.7382792512244087,0.7302528179864645,0.7222410677868742,0.7142441260018115,0.7062621139521346,0.6982951491677047,0.6903433456212404,0.6827289470209253,0.6956263100654114,0.7085488071292181,0.7214966381657373,0.7237701840078392
1.1737603289953356,1.1743045939672156,1.1744594849380041,1.174249214458397,1.173742508227976,1.1730421327942846,1.1723645853314486,1.1721248900346164,1.172425539839009,1.1724609441854976,1.1715096265085172,1.171277274017756,1.1705477541660956,1.1672996866442371,1.1622947188822514,1.1588153257224383,1.1548390981345096,1.1515007860736448,1.1459649930741884,1.1402185637783053,1.134587442931901,1.1286469577402702,1.1224338183644043,1.1159804339746073,1.1093151803274959,1.1028006489003592,1.098244113288191,1.0940606951086829,1.0901514901907987,1.0864395360650358,1.082117974262687,1.0749083329695628,1.067539166507249,1.0600214674223212,1.0523649746495751,1.0445783941959963,1.03666957453932,1.0286456466142209,1.0205131362038304,1.0133416338833274,1.0079855347101372,1.0022940393691662,0.9961491546332719,0.9894481403408077,0.9813854278650505,0.9686191492119622,0.9557617699250581,0.9433051144755964,0.936979912939055,0.937022827390866,0.9304681147451014,0.9201949637014998,0.9092784778505402,0.8984313363591531,0.8876559840529747,0.8757184422398535,0.8680465197947493,0.8614696678717065,0.854489388911078,0.8475234938111228,0.8388894610543314,0.829916312138957,0.821003154532276,0.8121551370554188,0.8048666172813053,0.7998298466612721,0.7949011151934502,0.7900824754519047,0.7853762159931376,0.7796145847812075,0.7731094484847911,0.7666794957096101,0.7603313992750276,0.7540721241041397,0.7479089345520116,0.7418494005260627,0.7359014021316046,0.7300731325454373,0.7243730987910837,0.7188101200615843,0.7089957243765165,0.7073589195748425,0.7030362707300744,0.6981157186881592,0.693380720170467,0.6826348349174385,0.6717174863464672,0.6608532801981313,0.6500478394141984,0.6393066592005163,0.628635157647458,0.6236390179936899,0.6192774879527048,0.619873780240555,0.6363052662704654,0.6566200034522716,0.6549504925254985,0.6536030440224883,0.6654886306280465,0.6811878367780442,0.6839322328376807,0.6803617357616947,0.6768031952950242,0.6830343958348944,0.6775399931245998,0.6702352693403375,0.6629094687240397,0.6592517024229333,0.6617969591646525,0.6579790887516901,0.6679552210665766,0.6715580654892959,0.67550149862398,0.6797778836685273,0.6864719986229252,0.6892946990529873,0.694515887761086,0.7000317509015157,0.7058312962743845,0.7119031689230328,0.7234267132392556,0.74123940431384,0.7577273610614923,0.7715524570966741,0.7786269475880906,0.7705291464573754,0.7624453278018382,0.768872314488025,0.776868285391735,0.7813877910702627,0.7761369535011156,0.7708884262043698,0.7656422981534767,0.7603986571568377,0.7551575904224377,0.7499191850044484,0.7446835283049325,0.7394507086503506,0.7342208159617032,0.7289939425415968,0.7320346890369895
1.1737603289953356,1.1751501094277883,1.1768775225105341,1.1785960111959706,1.1799096223628345,1.180355181818994,1.1797084241612832,1.1784400556217345,1.177079064121627,1.1762279811385978,1.176140657035037,1.1756033740031393,1.1727470301642042,1.1693542963489105,1.1655498256630794,1.161306483668515,1.1566226014051182,1.1515765086198797,1.1487111260841896,1.1418683329704535,1.1406823823341001,1.1368957337909453,1.1320242291218676,1.126766388944361,1.1211654810143048,1.1152592289218473,1.1090798596942562,1.1026546601154963,1.0960067027228968,1.0891555661121008,1.0828668898640619,1.0793899130305453,1.0759752358784018,1.0725968060016098,1.0692338345541104,1.0658693675594257,1.0624891772673477,1.0590786893976163,1.0523664749150852,1.043584422345952,1.0313914345632145,1.0190654196937232,1.0066164722773436,0.9940537154893474,0.9821517422968548,0.974307156913782,0.9660198637012076,0.957406093565552,0.9485639983232845,0.9395671081556105,0.93117840210569,0.9213046168004865,0.9121038861479605,0.9004409215241435,0.8881020252430301,0.8769553442275664,0.86846057891908,0.8631282702513581,0.8569944907949903,0.8479173519026899,0.8405759233361407,0.8336507858258339,0.8267523691832412,0.8198851518912336,0.8130538139322203,0.8062632476744098,0.7995185687120885,0.7928251266228643,0.7861885155857606,0.780784852576157,0.7763111230875258,0.7719579858774601,0.7677286212188821,0.7636264356969664,0.7596550693488426,0.7558184054175425,0.7483423349348627,0.7384966975496332,0.7286571174722695,0.7188234906605289,0.7133933232100236,0.7081321350051258,0.7067986574615281,0.7046023257336725,0.6935994532630652,0.6888417444402863,0.6845094582987254,0.6803946898192677,0.6765083858792407,0.6728615631780355,0.6694652525197515,0.6663304362564246,0.6634679789408224,0.6608885514273881,0.6586025488859422,0.6571012655142415,0.6783989289234826,0.6947643167339268,0.691140966393136,0.6875449872835921,0.6975569670028792,0.6993201895597658,0.6920832340671335,0.6848229029673953,0.6967718301063814,0.6987722743533791,0.687565453051191,0.6763862817231883,0.6652352420773449,0.6646996407856025,0.670627868606797,0.683181053468751,0.6930827147070121,0.6909769308333931,0.6889832141086337,0.6986847180528937,0.7114791687888085,0.7248247016298883,0.738687166575088,0.7530305730909261,0.7675376999096793,0.7726008036888463,0.7773820163297072,0.7819959896633932,0.7816001981794098,0.7886480177342173,0.7940572809250991,0.7918960364595824,0.7866408496925086,0.7850216256196648,0.7894556535471803,0.7835313279395519,0.7776302593359858,0.7717569365069803,0.7659166579484102,0.7601157346275045,0.7543617540549805,0.7486639275347144,0.7430335512939621,0.7374846249404223,0.7344699689300156
1.1853064805117275,1.1849953934747375,1.1845169703112592,1.1839269181760486,1.183301876943713,1.1828621601541416,1.18268317617885,1.182290906558002,1.1814208183680603,1.1800255760206648,1.1781171865146618,1.1763214729570297,1.1761745057367976,1.1758299484801769,1.1748351430615456,1.1709698786233256,1.1641911323264145,1.1567553478579011,1.1491556463948325,1.1452868632624804,1.1413331093404202,1.1403992802269087,1.1398443517385108,1.1389497347533872,1.1376726862536746,1.135982067178753,1.1338579266576025,1.1312909649658973,1.1282796166799764,1.1248237288914495,1.1208838497219102,1.1135332447352015,1.1049736315281171,1.096304918552513,1.08755747718067,1.0787576711291278,1.069935067405345,1.0611279955221142,1.0556331639338692,1.0437340534458857,1.0353006652572967,1.0271741851997809,1.0194775076695766,1.0096978354340933,0.9983293540958234,0.9870048493227874,0.9757285906773094,0.9645044517662367,0.9533359517277984,0.9422262936407819,0.9371258258414382,0.9249603002138109,0.9127292945136418,0.9028862303287458,0.8936672362480564,0.8844592468855947,0.8752723390380006,0.8661149817804888,0.8582443016033041,0.8533947957448964,0.848580201501715,0.8438009905910788,0.8390575981788553,0.8343504055597228,0.8296797341408579,0.8250458432563552,0.8204489295036885,0.8158891267693864,0.8113665066107676,0.8068810788523244,0.8024327923360404,0.7976658814681394,0.7877879641875318,0.7779168123006337,0.7680522575838138,0.7581941455197446,0.7521205826088502,0.7485660097586044,0.7451593828288505,0.7419057041529666,0.7378104953137345,0.7267187056622557,0.7156488608035843,0.7063978896428825,0.7061402818287141,0.7060349878065217,0.7060765435242535,0.7062624988788007,0.706590578436062,0.7070586058867927,0.7076644945895616,0.7084062490512424,0.7092819706395637,0.7094559788919556,0.7057520936038308,0.7020694010729178,0.6984070533987738,0.6996195901731213,0.7172580193249504,0.7137203749952823,0.7065329242900784,0.7144076983331202,0.7205808980856387,0.7173335901246234,0.7100062440087709,0.7099508030905581,0.7081850021495346,0.7053676555260346,0.7026711610583085,0.7000955543680436,0.6976399851105652,0.6953029997555644,0.6955575883596828,0.7076371664666614,0.719239496731022,0.7301079349486659,0.7399357840401319,0.748489115632347,0.7557688964154514,0.7620138615696233,0.7678184518501658,0.7830149058139063,0.7922204660638925,0.7867385725853664,0.7865153231066988,0.7909865282160439,0.795440004954231,0.7984965178399063,0.8013592610272237,0.7953994000151088,0.7933220343921343,0.8017595787460676,0.8090794134232316,0.8095578962061589,0.809838744726135,0.8100093441304681,0.8101263000471031,0.8102263768720173,0.8103338496486705,0.8104650850645347,0.8106313503197784
1.1853064805117275,1.187339263970704,1.1889272884477937,1.189416251621132,1.1887343265474248,1.1873426757231105,1.1857252240451188,1.1842974658896375,1.1833172987378835,1.1828854129031912,1.1830189344630129,1.1834786507237782,1.1811435171247768,1.1787166314305955,1.177502062640873,1.1764342574640956,1.1753663011687987,1.1743894121949428,1.1733273784732023,1.1719549735868593,1.1699107549361687,1.1675441248759055,1.1648624136236583,1.1618754983031931,1.1585946117251456,1.1550313977049358,1.151197196540845,1.1463177742730986,1.1384319823712388,1.1303169860485753,1.12206497944127,1.1166255437300339,1.1117998988099251,1.1064729005712755,1.1005837059913663,1.0907805788262737,1.0792462386887642,1.0675251281416482,1.0556434215573667,1.052151987415101,1.0440174847851624,1.0325473855638263,1.0211055815248045,1.0123173971286052,1.0057364404529687,0.996543278671155,0.9849034052169565,0.9731212164547887,0.961219443639906,0.949216142959326,0.9374781030068682,0.9383340675517466,0.9395798804479552,0.9412054204557521,0.9432011955422608,0.9455582590302489,0.9455172210745142,0.9367879466067981,0.9267926452503423,0.9168067683268846,0.9068304283476447,0.8968635471589583,0.8869059556529191,0.8769574352595852,0.8670177414955527,0.8570866184591774,0.8471638081176036,0.8372490563879724,0.8273421171502249,0.8174427548764669,0.807550746308713,0.7980215358015416,0.7936471388894364,0.7893093732696719,0.7850079539008812,0.7807425404283879,0.7765127387289965,0.7711355741750308,0.7600278457831564,0.7489163530897858,0.7388103038418814,0.7358788632436379,0.7331174403156528,0.7305324967199587,0.7281309263844293,0.72592008518364,0.7239078212785515,0.7221025055106103,0.7205130610696697,0.7191489914433347,0.7180204054060424,0.7169308949855282,0.7131819446424443,0.7102898664657883,0.7114282615256569,0.7126956143522292,0.7140905351856573,0.7156117938009083,0.7188903984182783,0.719030849219496,0.7209264257146004,0.7229467616431152,0.7250923175960823,0.7212668360925454,0.7141741389510967,0.7111217729760602,0.7225409934826272,0.7345149464870288,0.7407737855176864,0.7439335691420732,0.747301337331781,0.7509211809662109,0.7548619131720697,0.7592319958377988,0.7619682032480593,0.7643325816161348,0.7669752141682347,0.7699122090190866,0.7731735175479382,0.7768176484171043,0.7809663256435186,0.785891420574752,0.7948638547606262,0.8011356169282826,0.807673420745123,0.8024124191025948,0.7971532582337287,0.7998960453856439,0.8021345417392464,0.8049539809701607,0.8069601631612158,0.808272478741495,0.810324706940198,0.8190082614192411,0.8278014860595668,0.8366611744001345,0.8414459270219705,0.8462639308980335,0.847555086026408,0.8467311496008183,0.8460095534162235
1.1973621550606453,1.197141276064897,1.1973431056466606,1.1982187039136338,1.1993368385790184,1.1998816587739238,1.1994866591630635,1.1981474123987923,1.1959341778562926,1.192931016948418,1.1892703096997073,1.1853530809403114,1.1847454377661255,1.1855596625178615,1.1809884041672993,1.1773767868502227,1.176217569545532,1.1750814092093567,1.1736756981772243,1.172130721562597,1.170787044988245,1.1692988663880033,1.167667663193002,1.1658701244593725,1.1637417731599422,1.1602072687237053,1.1538256136979355,1.1471027248845482,1.1427583401732093,1.138174756973215,1.1333636492857644,1.1283377158139767,1.1231102608534855,1.1132136326922728,1.1021100066677647,1.0940688518548924,1.0868718657145597,1.078529995197646,1.0670162971324582,1.0555094891551176,1.0486090023324646,1.04096709488672,1.0302774498024063,1.019272438497346,1.0080119534103305,0.9996902154546238,0.9940755022742023,0.9887779795878839,0.9837010920912572,0.9787726907487846,0.9739413256125848,0.96917057226289,0.9644343324635325,0.9597135328350324,0.9549939361010278,0.9502647063254739,0.9467930359621664,0.9407462432514003,0.9359451956050777,0.9311109521965135,0.9262406113496358,0.9213321453394356,0.9163842623950664,0.9113963237358701,0.9049295169983854,0.8963878855587164,0.8874031105874711,0.8779729291945682,0.8681419713719047,0.8579795739597111,0.8475571927096861,0.8369364281174514,0.8261662124478284,0.8152842756295704,0.8043196835853221,0.7932951534090757,0.7822288316991726,0.7723181026103391,0.7681581356716496,0.7640322933316237,0.7599399850275179,0.7558805765879892,0.7518533927803932,0.7478577200314227,0.7438928093182962,0.7399578792261643,0.7360521191665947,0.7321746927520834,0.728324741324001,0.7245013876378628,0.7207037397251669,0.7171380375197136,0.7165132622977799,0.7161580998394443,0.716085210386256,0.7163078749127214,0.7168399585717344,0.7176958536209493,0.7196276631850798,0.7204387692641361,0.7223563423623454,0.7238662013794441,0.7273605487297352,0.7273645015415585,0.7297657622012643,0.7322999546150384,0.7349729013602646,0.7377932470656652,0.7458490361356032,0.7541042636059121,0.7551594987793577,0.7564714671081054,0.7580419189635643,0.7598730980393648,0.7642003221494792,0.7700123190956933,0.776963874692552,0.7852783237589032,0.7949443294025862,0.8057129764086164,0.8111546752470402,0.8030026180416301,0.798585370920778,0.8129361621716692,0.8130824221764628,0.8193085179670739,0.8133161897627756,0.807332363310358,0.8043684539977194,0.8088667649557358,0.8133976299292756,0.8179657098086834,0.8225742578928359,0.827225504058454,0.8319208950889765,0.8366960298434573,0.8456839473026482,0.8485287429537338,0.8495903372280957,0.8491315828971725,0.8486037469609374
1.1973621550606455,1.199461029597683,1.201363257491605,1.2030964034806209,1.2048463176110351,1.2067952714004915,1.2088383319094593,1.2107008209034913,1.211848218879222,1.2093073721434298,1.2050196106217803,1.199724626833238,1.1937327692893862,1.1873828048396113,1.1865074272090999,1.1871475841452752,1.1875874352751303,1.1878064979453384,1.1878052403932697,1.1875917944571284,1.1871772382006636,1.1858077100962432,1.181135950808792,1.1764580300978147,1.1704063670758424,1.1648001004015291,1.161754411403794,1.1585253485530467,1.154394972408368,1.1504491743246557,1.1448999660768766,1.1346412063804308,1.1240670660780634,1.1176946592633321,1.112103970446296,1.1015415956298114,1.090041736879595,1.0789624609700401,1.0703516995963667,1.0610928499343637,1.0512675907351585,1.0450067119557382,1.0413392032494917,1.0376012187071604,1.0337877712910268,1.029893583120633,1.02591178906959,1.0218299529057187,1.017612786451382,1.0130669506870869,1.0063579841979389,0.9968042015501692,0.9868541115563629,0.9768449874010616,0.9668244601558507,0.9568054664882277,0.9482681294919201,0.951322715390936,0.950574982640132,0.943312243844106,0.9359747423938476,0.9285269944066354,0.9209180912283106,0.9130796028173184,0.9063682810206365,0.901300626719268,0.8961943535465395,0.8910509205423756,0.8858722241997694,0.8806605735496689,0.8754186684335861,0.870149580394799,0.8648567357378514,0.8595439003694622,0.8542151660600041,0.8488749377662013,0.8435279216425504,0.8379861669975286,0.832550506072498,0.8272629472324375,0.8221243465980297,0.8168753253907524,0.8116017572706008,0.8063617322548975,0.8011618896295712,0.7960090351076201,0.7909101237525749,0.7858722484975051,0.7809026412412265,0.7760086995357436,0.7711980639923794,0.7664787976903527,0.761859780328666,0.7562708465827073,0.749252754219139,0.7422038992816238,0.7351253327847487,0.7280180989262406,0.7208835749652658,0.7289030834412338,0.7270160715675651,0.7246585240461755,0.7316688366804386,0.7304772458240718,0.7340227790732108,0.7380103643162235,0.7424519743783136,0.7473580423621788,0.7527371767099167,0.7565243879577599,0.764938444924048,0.7717665648628147,0.7790794633278892,0.7868737558485952,0.7951435225734054,0.8038804301967931,0.8124834522929277,0.8179346540522419,0.8228233745794036,0.8193198257532988,0.8172605506411279,0.823466445758553,0.8182005395024157,0.8144971254183525,0.8253073707022327,0.8225479228704761,0.8247723283428767,0.8258262772389156,0.8272599755102625,0.829459500053146,0.8325518921940049,0.8364767085117646,0.8410740982657279,0.8461811397294587,0.8505663633555186,0.8504709427706987,0.8495570625247283,0.8499724683549335,0.8511785231251062,0.856096357137135,0.8610663721893763
1.2099004070664314,1.2102256254905468,1.2107749739080051,1.2115344943770239,1.2124144582761058,1.2132622935823625,1.2138465751389114,1.2137716603372015,1.212746392213736,1.2132574743664497,1.2134734123046833,1.2129914064068776,1.211914268309044,1.2104417901351057,1.2087797468668344,1.2070971818268363,1.205516995961203,1.2032667240456127,1.1992179075770628,1.1949119213339938,1.190419771741333,1.1865725861115446,1.1837601172098557,1.1771005002938904,1.171820695016508,1.1672642005655933,1.162822836855229,1.1595647969401968,1.1574848805100197,1.1547947421711962,1.1466995793930137,1.1431524930661219,1.1358502804158435,1.124459427588003,1.113018383884817,1.1063507505941605,1.1004470005466351,1.0944041777958335,1.0882332281001164,1.0819446165761173,1.0755483518182198,1.0690540023816455,1.0624707066842158,1.05580717741273,1.0490717009877844,1.0422721319744,1.035415881632768,1.028509899055834,1.0215606424500527,1.01457403695357,1.007555413252337,1.0005094215498906,0.9934399048705513,0.9863497206013636,0.979240481521725,0.9721121796050491,0.9649626351306222,0.9577866847702277,0.9547142458717581,0.9584352084217005,0.9618510724992254,0.9558008257901486,0.9461110446575542,0.9366056176850397,0.9273789390810556,0.918523595412791,0.9101039578710277,0.9021350910226111,0.8945851058161023,0.8873972746705663,0.88051256617798,0.8738815823788394,0.8674673492778808,0.8612438407585373,0.8551934401275386,0.8493046327879628,0.8435702418556267,0.8381791133492954,0.8328337862476839,0.8274974790668427,0.8221759826434338,0.8171364320988017,0.8123015931340796,0.8076227289121389,0.8031031371814923,0.7987464309476234,0.7945564746696776,0.7905373340359598,0.7866932351706463,0.7830285303191568,0.7771295773307065,0.7702103895962487,0.7632570963034264,0.7573515896300789,0.7529686137393972,0.74873477934623,0.7447024984869373,0.7410400598139146,0.7387901545733633,0.7474418948985071,0.75520259613945,0.7438656277807345,0.7325534948765671,0.7492586828417518,0.7526195768107806,0.7524174389970035,0.7524626727340076,0.752757573144105,0.7533041707113268,0.7585959026727372,0.7665276660831757,0.7758517034223833,0.7844958378985614,0.7924659839681296,0.7997743964501214,0.8064391597957772,0.8130739184421332,0.8227114397147046,0.8274978522665988,0.8271824727739778,0.8287337706623898,0.8293152689426597,0.8287960593951449,0.8282824512413521,0.8288110390735827,0.8351108335273283,0.8457224434221886,0.8470442812355681,0.8481188432287836,0.8489696760855145,0.8496184659054085,0.8500851158789091,0.8503878322686358,0.8505432174195454,0.8516732225292079,0.8507014764451913,0.8502692889391334,0.8547576961898606,0.863910132800255,0.8731345053234607,0.8824244455657118
1.2099004070664316,1.211505306465134,1.213048411157701,1.2144377898806216,1.2156311143580065,1.216656307295507,1.2175583769684915,1.2183355570825511,1.2189268378319498,1.2192312523072246,1.2191003339743325,1.2184333987490894,1.217230562870129,1.215467070566167,1.2131457580928626,1.2103003255935418,1.2069851381646035,1.2041174485703632,1.202935803435913,1.2018159690106658,1.1962132671706374,1.1901656952605313,1.1857904742003653,1.1848272749283493,1.1836722922402454,1.1822264377652663,1.179672307529969,1.173027987482076,1.1642454318772484,1.1553553328586679,1.153094074372897,1.1471743528835356,1.139809911083447,1.1366706212953837,1.1337311093761278,1.1309862052020367,1.1284292184215865,1.121676896546175,1.1149616816008119,1.108482843639397,1.102294515451911,1.0963839232787267,1.0883679487510083,1.0782092128411178,1.068057886427868,1.0579186025588814,1.0477974517373805,1.037706056477472,1.0276789174001388,1.0179086580969727,1.0102291285677634,1.005321526027371,1.000736990679163,0.9961380411751928,0.9914769844919769,0.9867409765590338,0.9819254887120361,0.9770288605457376,0.9720506861107023,0.9669912119903459,0.9624782938709202,0.9566311573200396,0.9513325363476897,0.9459564161838547,0.940504108209816,0.9349770077367716,0.9293765775361886,0.923704334825687,0.9179618405010781,0.9121506899434184,0.9062725049793658,0.9003289267221417,0.8943216091132089,0.8882522130445776,0.8821224009813671,0.8759338320305354,0.8696881574194775,0.8633870163597446,0.8570320322787266,0.8506248094062525,0.8441669297055854,0.8376599501388649,0.831105400256964,0.8245047801027967,0.8178595584161878,0.8111711711269294,0.8044410201218772,0.7976704722709083,0.7908608586963524,0.7840134742708696,0.7795476678851949,0.7762551652721248,0.7731555833974926,0.7702535020544063,0.767553495526891,0.7650601080500778,0.7627778288603708,0.7607110667169428,0.7588641239045009,0.7572411698562447,0.7558462146731781,0.7546830829706397,0.7537553886664123,0.7530665115544424,0.7671141677836664,0.7851848315025038,0.8034294031218034,0.8218131722404318,0.8403057962418847,0.8515146512432867,0.8491155068328786,0.8468131970804125,0.8446085682312434,0.8425028237641996,0.8404976490146265,0.838595394565242,0.8367993550083503,0.8351142104079282,0.8327787381865478,0.8321072627752086,0.8308120207074006,0.8296908643789207,0.8373177342087718,0.8313109759111642,0.8307195944955149,0.844127937021681,0.8505735458622872,0.8633608298522555,0.8614567553887849,0.8596407701522413,0.8579147560730469,0.8562806085443255,0.854740237949033,0.8532955772930438,0.8519486098938567,0.8574647101314108,0.863498071152077,0.8697339547487131,0.8761444498716031,0.8827088877006579,0.8894112829302157
1.2228942144943857,1.2235267057017127,1.2237952221495227,1.2236986178614564,1.2232984660577486,1.2226483946502067,1.2217995514512878,1.2208866095322564,1.2201917345885467,1.219808813504771,1.219537207240688,1.21920755728722,1.2187603443984145,1.2182930699227936,1.2179120049581509,1.2174629681492994,1.2147661742587934,1.2112145722051095,1.2068612149384697,1.201976403715426,1.2012195321287966,1.2006319600602846,1.2001754948660115,1.199812775048172,1.1982482308621556,1.1910841565115313,1.1842425790118298,1.1808096263506958,1.1789161053795647,1.1695418688764527,1.1584124128665296,1.150616666661742,1.1477996353598412,1.144432907883492,1.1401861679161556,1.1347852151239786,1.1284295264203155,1.1260537907462127,1.1238510458930762,1.1188386934335404,1.108688583357507,1.0985294988615844,1.0907149710698325,1.085248854060569,1.0799520801816125,1.074798455431032,1.069768615041041,1.0648488026868446,1.0600296002896354,1.055304844498723,1.050670773434352,1.0461253792498102,1.0416679252819492,1.0334399486393475,1.0239856939816332,1.0144300314913952,1.0047814479600965,0.995052359919983,0.9852603313107342,0.9754298046627441,0.9655945382475822,0.9668363479760766,0.9715023290276408,0.9764692702170943,0.9817302451506267,0.9872783345776921,0.989206986961866,0.9862396035977437,0.9833842261152435,0.9806417185906273,0.9780126853410258,0.9754974056915522,0.9730957337670039,0.9708069381599,0.9686294341449955,0.9665603140954793,0.9645944750100197,0.9627228786951751,0.9609287609977395,0.9591783808285252,0.9573948687939402,0.9553694321039521,0.952415485473776,0.9466810194706603,0.937500951498293,0.9267939178378963,0.9155909839474115,0.9042015982838074,0.8927325177298897,0.8812286404682026,0.869711978112357,0.8581946481249907,0.8466839553472107,0.8351846414385604,0.8236999814669317,0.8122323611106328,0.8007836000189306,0.7893551425756091,0.7779481754576869,0.7665637028460379,0.7674123985343249,0.7887961207460878,0.8104623688466295,0.8322355169790083,0.854063768239127,0.8620709251796552,0.8592883300983027,0.8566013486731143,0.854010054374613,0.8588792806700951,0.8775058345366382,0.8761834655551963,0.8709089712748255,0.8656347243936785,0.8603334630099707,0.8521066527863109,0.8438915512211542,0.8356885162442327,0.8335467636206932,0.8340024004437337,0.8310461311842691,0.8344490204959061,0.837425606149054,0.8400095673575367,0.8422333665807091,0.8472244967468971,0.8639858743174796,0.86845302162441,0.887023205468402,0.8895269909472203,0.8893629547795916,0.889259555804097,0.8892162319541681,0.8892324074903861,0.8893074934852185,0.8894408882867073,0.8896319779617725,0.8898801367195919,0.8901847273155692,0.8905451014363104,0.8909606000660407
1.222894214494386,1.2238471760730683,1.2247716722468631,1.2257852633497743,1.226861852075677,1.2278554000079445,1.2285716662441364,1.2288378296054252,1.2281314985042724,1.2266107213096802,1.2252137461421793,1.2239478054633373,1.222690512534777,1.2213069497225473,1.2196521102529676,1.2177638439027885,1.217630294882336,1.2176722091084669,1.217732655319832,1.217605401772886,1.216814493555825,1.214510145568029,1.2103398184999694,1.2047752259029334,1.1995103928277036,1.199240071558959,1.1963158009998804,1.1908984340219129,1.1805356231312205,1.1771600267625077,1.1752375925183411,1.170294519370909,1.1655202601238779,1.1609285698782181,1.1564718832560283,1.1504454632932213,1.1456997330524925,1.1390762865017445,1.128971526870524,1.121812844066876,1.119930374867344,1.1181945624589353,1.116596117885246,1.1151254079833532,1.1136066593962408,1.1051588588859107,1.0965668246053641,1.0878725441275212,1.0790734925233396,1.070167143148634,1.0611513976602405,1.0520248989670726,1.0427873625277595,1.0372985884397634,1.0330181946763433,1.0288280229278808,1.0247296592403479,1.0207248876940973,1.0168156083593103,1.013003775144114,1.009291348282777,1.0056802575517536,1.0021723732419723,0.9987694825581657,0.9954732695254771,0.992285296695337,0.993106591660567,0.9992080020525451,1.0055754331177114,1.0122015630217067,1.0143489025641643,1.0105258107832662,1.0067416362733,1.0024929878531894,0.9968270731357817,0.9914927002926897,0.9864795941800395,0.9806492582539766,0.9749441398233832,0.969361568455001,0.9638990871416273,0.9585544384974962,0.9533255505527427,0.9482105225756496,0.9432076112358057,0.9383152173294418,0.933531873216924,0.9288562310680315,0.9242870519700022,0.9198231959243022,0.9154636127375984,0.9112073337996254,0.9070534647332003,0.9030011788993892,0.8990497117420797,0.8951983559614969,0.8914464575144447,0.8877934124510798,0.8842386646138087,0.8807817042445771,0.8774220675735056,0.8741593374966081,0.8709931454960986,0.8679231750177201,0.8649491666020328,0.8759254682907947,0.8978043105408262,0.897280773582172,0.8920068746353449,0.8867325783408901,0.881458054047735,0.8850790986935722,0.8768203419679823,0.8685715453016165,0.860360873038917,0.8550875604437396,0.8498149251147065,0.8445431010007285,0.8392722176654592,0.843260152854937,0.8493350226183245,0.8433261924953301,0.8416932366457721,0.854265268169617,0.8669505100114678,0.8674257619002157,0.8653511239982266,0.8809800418118154,0.8897522121942698,0.9059081904470849,0.9249683338100971,0.9275142236461273,0.9243720767243744,0.9212471643825109,0.9181407047637,0.9150540092000217,0.9119885105825358,0.9089457976167052,0.9059276564925725,0.9029361216431022,0.8999735375345903
1.2363165971313907,1.2369013792633043,1.23712218000031,1.2367779155680396,1.235834315110945,1.2343572856670035,1.2325039699954647,1.2305594894538032,1.2293312927489002,1.2289873775632918,1.2287943371333587,1.2287644488767633,1.2288616106096852,1.2289558466921644,1.2289037518301638,1.2285992857123618,1.227984928506001,1.227044695120373,1.225791705690744,1.2242555210778412,1.222470899778226,1.220461056457468,1.2177773029443395,1.2126548989093267,1.2072440578472015,1.2017785964377874,1.1989787265499066,1.191359732047506,1.1855612802669584,1.1803330785028114,1.1753744427741353,1.173527349732032,1.1716017492543391,1.163886957831623,1.1565310939203732,1.1523377993454047,1.148357314547622,1.1417380366525829,1.1381455674086784,1.134697888009713,1.1312857935178575,1.127856138217315,1.1243829006519017,1.1208538473751515,1.1138218196098222,1.1125339585357563,1.1099026754578705,1.1061358995523092,1.1023169282987726,1.0984503465336513,1.0945410076820585,1.0905938843291159,1.0866139692508887,1.0826062091517006,1.0785754601375248,1.0745264579467477,1.0704637983824736,1.0663919249032876,1.0623151212974595,1.0582375079996162,1.054163041032723,1.050095512846958,1.046038554527149,1.0419956389814344,1.0379700848242814,1.033965060739543,1.0299835901615002,1.0260285561484057,1.0221027063465677,1.0182086579518552,1.0190787732963114,1.0147356350655,1.0084690701527996,1.002998518735406,0.9985277426560615,0.9924380442928076,0.9865130438575928,0.9819131740493418,0.9777201272336178,0.9739629392924978,0.9706726269864672,0.9678820996352844,0.9656259811494459,0.9607083981896878,0.9572639433019732,0.9554609089819088,0.9542466288997247,0.9532124048704936,0.9518107707381834,0.9495250453508817,0.9468926857826396,0.9442194324847692,0.9415747384005648,0.9389791531723475,0.9364408175347583,0.9339636945894823,0.9315500239484451,0.929201218929999,0.9269182469342492,0.9247018102024667,0.9225524405962022,0.9204705551381034,0.9184564957060357,0.9165105729303354,0.9130983062493905,0.9078266733290175,0.9025541001225075,0.9093866234223578,0.9077942157548734,0.9016214821951238,0.893346721343212,0.8961551609468712,0.8972911066546447,0.8913158598375506,0.8853336988267575,0.8793451883586885,0.8733510251237466,0.8673520059155813,0.8613490121768619,0.8553430043424042,0.8541389298065352,0.8653975300723835,0.8741381311696467,0.8718211789994808,0.8695835630626176,0.8796941969380034,0.8903883273816768,0.8900391516997344,0.8981854818620665,0.9155827085860331,0.930672460666484,0.9357009604159763,0.9371146669656762,0.9386231804364416,0.9402250472191058,0.9419188221001424,0.943703069284604,0.945576363269311,0.9475372895714855,0.9495844453163844,0.951716439685601
1.236316597131391,1.2375303263298212,1.2389491935366284,1.2404867927949388,1.2417388503284683,1.2419781786926656,1.2410579082566717,1.2396308216859155,1.2381438694389617,1.2368304589049406,1.2358195211028815,1.235144472780879,1.2347415042066379,1.2344767956827778,1.2341855843659262,1.2336066184524617,1.2309074686879382,1.228356215921589,1.2263257308715383,1.2247293521362745,1.2234528039215136,1.2224060153701894,1.2186190095402285,1.2161128549768903,1.2136818252306956,1.2111674212966195,1.201966744486165,1.1987077473074708,1.198412071699571,1.1980767796057512,1.1905967243796987,1.1813277637099282,1.1723291835570888,1.1696313526885884,1.167580237267836,1.1591399430616796,1.1491387702045246,1.1445971905402186,1.1410640981481222,1.1377639741435248,1.1347021278197504,1.1318833176825116,1.1293118056851588,1.1220514351380402,1.1172641539282684,1.1136131693428168,1.111391009245051,1.110338773397081,1.109367597297561,1.108468107945682,1.107631061729489,1.1068473451725636,1.1061079964964011,1.1054042330080138,1.1047274809710674,1.1040694066736467,1.1034219478621465,1.1027773447958573,1.1021281701448187,1.1014673565386033,1.0985461840404793,1.0900175455359093,1.081641390418804,1.073426196088816,1.0653809880686878,1.0575154176337047,1.0498398440289687,1.0423654222003038,1.035104196629689,1.0280692015852446,1.0212745677837094,1.0176193775179185,1.011114654094825,1.0047520691546343,0.9992984845319731,0.9956434419284088,0.9920351629700797,0.9884752284937215,0.9849648551777941,0.9815042484457916,0.9780891043727702,0.9746591405272121,0.9676866087019518,0.9639403212295558,0.9628621752413076,0.9620665147095248,0.9590949548094405,0.9563328572146432,0.9542221213625848,0.9532355728243652,0.9528146444704992,0.952642245175702,0.9526422552222451,0.952789898493648,0.9530741571480412,0.953488968642259,0.9540304536139259,0.9499563696965736,0.9446970910949166,0.9394353823132371,0.934171476600465,0.9289056001794189,0.9236379723756625,0.918368805752216,0.914633162052596,0.9128251155095226,0.9110924779044414,0.9172686933200775,0.90990035358484,0.9062596851202831,0.9047920103577187,0.9032590680706042,0.9012848250018738,0.8982682693983902,0.8953148605742336,0.8924260028418143,0.8896031431249578,0.8868477702514714,0.884161414083422,0.8815456444915233,0.8790020702129535,0.8765323377575243,0.8770179215057472,0.8889818461107746,0.8912753791500108,0.8908002413196114,0.8924548854160587,0.9052034655118546,0.9179166670683192,0.930575535926271,0.9331541144771158,0.9441373752762598,0.9577275765008819,0.9587676675943824,0.9598958645690532,0.9611109757466196,0.9624117993086875,0.9615922754527693,0.9584897215349555,0.9554146694140684,0.9523690879180146
1.2501407221358596,1.2496311450900404,1.2489241507542388,1.248096956525019,1.2474350406470027,1.2475697979076372,1.248614729170459,1.2499415832753589,1.2511545116419427,1.2520596369505919,1.2514011561763179,1.2481304581019432,1.2446457844141738,1.2410481983824622,1.237457081883365,1.2341371443157148,1.2329719349217327,1.231722892340824,1.2299654111062188,1.227747528275137,1.225427554111975,1.2232630550414034,1.2215260012677833,1.220764109852562,1.2200639141584089,1.2122588934551737,1.2085760462800539,1.2059183844292276,1.2032044750393518,1.1998399669676882,1.1974776513712888,1.194761846200983,1.1884676352339578,1.1788462200286483,1.1690541433103405,1.1654656606290197,1.1632903300194886,1.1610573294785809,1.1587697467857634,1.1547080387446018,1.1466812720920823,1.1385631371973939,1.1303534369951669,1.1269913993208927,1.124925472607981,1.1231169949057165,1.121568542557632,1.1202823134778495,1.1192601391160015,1.1185034957767286,1.1180135157606759,1.1177909986520485,1.117836422986985,1.1181499584454098,1.1169011082022404,1.114069792115738,1.1112250026590273,1.108368504279495,1.1055020349463427,1.1026273089163312,1.0997460192774369,1.0914666134347621,1.083292908112475,1.0753060553601768,1.0675022687745968,1.059877292989008,1.052426555237975,1.045145299154359,1.0380286989664262,1.0310719536169628,1.0242703615205373,1.026198973331601,1.033553289873749,1.0411314611709872,1.0425271955995994,1.0377580476527153,1.033041060845562,1.0233466585379802,1.0117007744130033,1.0001487408679632,0.9887743723709206,0.9778491743908404,0.9715897089757547,0.9683131319232505,0.9651469426776713,0.9624290358452497,0.962678106894588,0.9636454221256998,0.9653648278189104,0.967866868884848,0.9711776393187822,0.9716766660924727,0.9683904426225736,0.9652219511583349,0.9621731714551448,0.9592458486851729,0.9552129777209647,0.9532888649218603,0.9494641388095888,0.9456866618451958,0.9419572069399922,0.9382765844006609,0.9346456431334516,0.931065271710259,0.9275363993059691,0.924059996514222,0.9206370760468228,0.9181772810829408,0.9139559469294625,0.9106999790123109,0.9075019754966449,0.90339197019352,0.9020596528231138,0.9007949696500944,0.8995977556694204,0.8984677992889174,0.8974048538584398,0.8964086431285994,0.8954788643203111,0.894615190123702,0.8938172701631828,0.8930847321704429,0.8924171829833343,0.8918142094325303,0.9012710568489513,0.9138675206832936,0.9267535868987546,0.9310234987299579,0.9320433183907055,0.9331638172534946,0.9343835216127006,0.9508838116756757,0.9633793372176389,0.9742398719408589,0.9710460269734256,0.9678722763430758,0.964720416373011,0.9637971249057289,0.9652657348629514,0.966816404811655,0.9684479034424296
1.2501407221358596,1.2523959604695185,1.2547035629787278,1.2569567650533298,1.2589808558397824,1.260363074022652,1.2604190870925676,1.2591661299836345,1.2570808227790544,1.2544568607983773,1.2525958680992242,1.252574742506816,1.2520327438161716,1.2509334961679408,1.2492675674603673,1.2470338195335935,1.2442406136347621,1.2409106384536175,1.2370840317845806,1.2328175597513757,1.2281813550200045,1.2237823158323367,1.2231300343755025,1.222946676382715,1.2212951609704585,1.2193116233428318,1.2181481816257156,1.2151984527175808,1.208553845473745,1.2004459985464402,1.1978653728206312,1.1973148700229177,1.1918903349073728,1.1889874782828316,1.1860613932432527,1.1831175870188664,1.178228837070798,1.1704839586874827,1.1626428008575487,1.1564305933498373,1.1540427781909068,1.151609100927514,1.1491322529381853,1.1466148222095751,1.144059299761964,1.1414680866061824,1.1388435007072495,1.1361877836981353,1.1335031072284667,1.130791578907358,1.1280552478378358,1.1252961097585388,1.1225161118157208,1.1197171569901732,1.1187314785925824,1.1195805740852816,1.120696566187886,1.122078520417015,1.1160292953162774,1.1072193021187466,1.0998303074574998,1.096859840286511,1.0939704295186683,1.0910794298477886,1.0881884712794268,1.0852991726588288,1.0819841284914231,1.0769679612025218,1.0719671025161381,1.06698571898026,1.0620281388637092,1.0570988381144062,1.0522024227341737,1.047343608075756,1.048920484226934,1.046792146534329,1.0350499958693737,1.028381138602891,1.0237831634497399,1.0192519695646127,1.0147923160898205,1.010408861636095,1.006106140357811,1.0018885399092863,0.997760281524775,0.9937254023971729,0.9897877404660065,0.9859509216648834,0.9822183496243531,0.9785931977779874,0.9750784037781288,0.9753176768605907,0.9730966135543082,0.9690460309355886,0.9650393403719899,0.9604666675078911,0.9564414979574293,0.953761409489245,0.9512066537646336,0.948778085412703,0.9464763429091354,0.9443018361518289,0.9422546950168571,0.9403345563059027,0.9385391695850154,0.9346360362237415,0.9264377937999764,0.9197430839463362,0.9211219159719986,0.9151734542418324,0.909219685852449,0.9043631662326344,0.914790370661172,0.928128498123252,0.9275885042044858,0.927168621042382,0.9268676410226231,0.9266843127552868,0.9266173449181658,0.9266654105890297,0.9268271516558264,0.927101183113018,0.9274860971526859,0.927980467008295,0.9285828505343625,0.9292917935190061,0.9301058327338491,0.9399121212675434,0.9370328343669523,0.9338456832516383,0.9431640207437364,0.9556680793625292,0.9680750965209061,0.9803734981359875,0.9925524935292191,0.9965129504377206,0.9987783991638404,1.00119392881924,1.0037597486370857,1.0064758314652473,1.0093419122829943
1.264339997052492,1.264786068796904,1.2649373652435831,1.264931763420794,1.2649007512481194,1.265124546942261,1.2661012324586596,1.2676145272656036,1.2690151052260785,1.270036495926302,1.270780103661589,1.271442220828972,1.2721754226882989,1.2730796789982675,1.274216873028339,1.2756193316017588,1.2772928172359193,1.2772182986296712,1.2729425053152412,1.2663509687240113,1.2588875349693756,1.250692719013411,1.2419038615665938,1.2327021163029035,1.2247464317586918,1.2238603943150803,1.2238956349133776,1.2239148994415947,1.2229131930578427,1.2155140118187036,1.2069060405594576,1.1978513018893149,1.196834019648489,1.1962998809028327,1.1934129636614847,1.1858735689019664,1.1801611595797108,1.1771971598882902,1.174230681401411,1.17126688800857,1.1683110135285317,1.1653683492787108,1.1624442261795567,1.1595439947906394,1.1566730051944183,1.1538365878071262,1.1510400356841326,1.1482885885660474,1.1455874187135282,1.1429416184626096,1.14035618937096,1.1378360328002595,1.1353859417771095,1.1330105939850972,1.1307145457572072,1.1285022269559795,1.126377936645231,1.1243458394694639,1.1171361880109234,1.1083863995939167,1.1007882511635925,1.1000845126458525,1.0993503595524923,1.0970854200581275,1.0920465867006917,1.0870116095412403,1.0824131432777757,1.0795319844044864,1.0766572907604952,1.0737906519674476,1.0709336539851193,1.0673331955361722,1.0624923801485775,1.057681409797849,1.0529015537387558,1.0481539442406438,1.0434395939782046,1.038759411929687,1.0341142178995364,1.0295047557731167,1.024931705603072,1.0203956946185722,1.0158973072419148,1.011437094190856,1.007015580739305,1.0026332742042507,0.9982906707223531,0.9939882613755349,0.9897265377210536,0.9855059967780888,0.9813271455192654,0.9771905049124034,0.9762076397369674,0.9709642647866346,0.9657171840280929,0.9610771516351289,0.9571601033122351,0.9546958332567459,0.9554829367850992,0.956389951150689,0.9574152830098499,0.9585574777642605,0.9559037273484208,0.9496859685143795,0.94259774943289,0.9368626813455712,0.9330143318866058,0.927068572094035,0.9326697434623044,0.9315122342401878,0.9304805452451221,0.9295734189623532,0.9287897642121958,0.9333604763546242,0.9517611058561597,0.9545766005656211,0.9539629472901869,0.9534501437809033,0.9530403609113267,0.9527333963294091,0.9525286675153644,0.9524254533904286,0.9524229528732397,0.9525203057385321,0.9498999472797328,0.9466674661759682,0.943444759353905,0.9402328710582986,0.9533266104207765,0.9551476614096166,0.9559164162633396,0.9567767709162773,0.968757475018723,0.9826728935267386,0.9943971403270222,1.0046019032348532,1.0141176023713578,1.0143756318373403,1.0137283008656768,1.0118070084431414,1.0098825159966462
1.264339997052492,1.2655589827513616,1.266933879731731,1.2684069923598003,1.269866680704672,1.2712217750019135,1.27254012071068,1.274055796461639,1.276025616551185,1.27850066320819,1.2812293054391186,1.282894539928878,1.2839030038575578,1.2845246815179348,1.284380405587439,1.2830090627417765,1.2804511478480305,1.278511153134741,1.2736578481937972,1.269910059666367,1.2660197653267855,1.2619854909847845,1.2577743433714228,1.2533235369574856,1.2485372476013579,1.241234633621039,1.2326932999307387,1.2259338918437541,1.223555993932774,1.22210893276581,1.2220245643455172,1.2153238434054603,1.2081473936275966,1.200840351664334,1.1957065303443029,1.1950512792212802,1.1943323170925946,1.1935481930311274,1.1926975447032095,1.1917788775154126,1.1907903404517364,1.1897294685052557,1.1885928619782575,1.187375765039624,1.1860714922848203,1.1845691740856257,1.1801103912292317,1.175558744410723,1.170929909920798,1.1662362423775559,1.1614875191423049,1.1566915512536795,1.1518546679171862,1.1469820943366793,1.1420782444771471,1.13714694787675,1.1321916259969702,1.124968878304771,1.1222213496842544,1.1172122982308603,1.1121911811447882,1.1071609495614632,1.1021246426110003,1.0985803741403641,1.0977696098519758,1.0969113202499492,1.0919283877522183,1.0869636131667537,1.0820195529891916,1.0770984836674091,1.0722024307111127,1.0680878805597347,1.065254914698576,1.0624363401801031,1.0585623192973304,1.0568487137738907,1.0540828476652322,1.0513377480633246,1.0486150273454842,1.0438973958206106,1.0387302751308312,1.033555238444108,1.0283726548032326,1.0231828860801988,1.0179862868238785,1.0127832041292484,1.0075739775289323,1.002358938907229,0.9971384124361311,0.9919127145326452,0.9866821538364485,0.9814470312067138,0.9803009933640068,0.9861343324659146,0.992048964419704,0.9892209269451655,0.9864934350609489,0.9838674502665968,0.9793226210092351,0.9735376794711579,0.9677195343744809,0.96185537387827,0.9598151698093911,0.9524495801396402,0.9453324830055774,0.9390917562767456,0.9353820349116203,0.933955301408246,0.9416514025078531,0.9605179252428643,0.9592638584016036,0.9581167396431929,0.9570766493810088,0.9561445902080554,0.9553491177753743,0.9699780685861863,0.975977405727229,0.9727078487872349,0.9694385226718429,0.9661707929388972,0.9629059644353357,0.9596452868255088,0.9563899602121855,0.9531411408879319,0.9527166026626744,0.9530108914423767,0.9534021816306248,0.9538894484225109,0.9544716361321756,0.9669812329601895,0.9808609118684855,0.9806807773751309,0.9774520405721341,0.9867621915975828,1.0020045520327088,1.0139287707769316,1.016512045787839,1.0156453166482402,1.0147022041198606,1.015096666834745,1.0155583706860507
1.2788881507045602,1.278941521665205,1.2787084358479361,1.2785192233341134,1.2785708764283015,1.2787520548466058,1.2789057658933807,1.2792072841179216,1.2798114636931115,1.2807137548826169,1.2818343062246211,1.2840027275181163,1.2862448400470519,1.2875861837441105,1.2875750920372608,1.286000002694213,1.2829254538177437,1.2792275161646198,1.2813633609552206,1.282722994098407,1.27934706275069,1.2753581968975352,1.267559494288606,1.2589619680906048,1.2501305933829319,1.2432918784097862,1.2374408845125804,1.2308716973414766,1.2238301150691797,1.2236031092599067,1.2223572502005435,1.2222864760769827,1.2218050505018794,1.22074975904218,1.2194219537006283,1.2177938627208245,1.2158401568800281,1.2135423496983662,1.2108937727387818,1.2079030073356654,1.2045937431448306,1.2010008095854277,1.1971642308137769,1.1931237490371593,1.1889152464860464,1.184670633672081,1.1831599495518257,1.1815208650112425,1.1797275335812296,1.1754220427527782,1.1708476113378885,1.166189610467895,1.1614573642482164,1.156660286273743,1.1518076171308864,1.143208551998851,1.1340309806373052,1.1260799240483788,1.1224099626251325,1.1205741934961384,1.118842277361681,1.1169618748370744,1.1119386235730357,1.1069198418754946,1.1019095426848944,1.0969135824677512,1.0960082744890836,1.0950501383259565,1.0940361007146944,1.091184212773647,1.0863647986355214,1.0815964537378513,1.076882810819619,1.0703535976085123,1.059633743395842,1.0569009213528262,1.0586378315840654,1.0542063782313633,1.0490562244717485,1.045669240423983,1.0414951781378567,1.037399044635458,1.0333828277993333,1.0294484387378988,1.0255977162318275,1.0218324299654347,1.0181542827608663,1.0145649119909481,1.0110658903149652,1.0076587258579282,1.0043448619356985,1.0011256764148322,0.9980024807868526,0.9949765190458564,0.9928167341654477,0.9965120337826034,0.9908087055483668,0.9850790511464886,0.9813438581256064,0.9789234683356143,0.9766070135655811,0.9686754478363424,0.9604331593907299,0.9611870508659788,0.9626718492933435,0.9642683163339305,0.9649220396991512,0.9633470264789907,0.9618789755996722,0.963582212096506,0.97388262991793,0.976123313598928,0.9784670713355879,0.980912671518721,0.9811333782582625,0.9792457617750736,0.9802260392170403,0.9799357928678138,0.9797583369435316,0.9796965299128071,0.9797532001180507,0.9799311350280964,0.980233069836046,0.9806616754597619,0.9812195460179511,0.9819091858708626,0.9827329963308804,0.9836932621642234,0.9847921380201177,0.9860316349377337,0.9839243380830215,0.9889397389588144,0.9906115330530341,0.99243029846382,1.0048863195942705,1.0194609853619998,1.0175567487793986,1.0282736661562155,1.0398778944217102,1.0513162269038085,1.0625805242360293
1.2788881507045606,1.2800430293945615,1.280663600158464,1.2809280666182108,1.2811698723645926,1.281989220635463,1.283830405777094,1.28653595669033,1.2897868391140621,1.2932915320983374,1.2953407270095274,1.2952388268501709,1.29478010431141,1.2937215037464236,1.291947335311816,1.290262743619151,1.2889324353831944,1.287451155849078,1.2854268850910042,1.283666376188021,1.2835608564895828,1.2758009629765632,1.2708326365250744,1.2658441482336187,1.260458477185384,1.2547316158825352,1.248710281725804,1.2424330733233258,1.2359317696683743,1.2292325844656142,1.223206384277037,1.2226152649378266,1.222780575659632,1.2234638681388512,1.2243165613116083,1.2253280073642174,1.2258082890110735,1.2223663444696249,1.2189130409987885,1.215422482720284,1.2118726607584285,1.2082452433059427,1.20452556603713,1.2007026745518679,1.1967693107438255,1.1927217789116584,1.1885596700308887,1.1842854583808111,1.1799040087427437,1.1777446710838457,1.175525891157465,1.1730133365921462,1.1700881532747849,1.1618739519102412,1.1524939233981748,1.1445435416736678,1.135216538040537,1.1272154300983257,1.1237252601604386,1.125635379771037,1.1219851253256192,1.117217815409589,1.1157042614732353,1.1143049137011665,1.1130228787475493,1.1108832196660938,1.1059058087942448,1.1009595948832624,1.0960506605813771,1.0929635733304817,1.0899810433287687,1.0849028749442442,1.0798131705210732,1.072227180780846,1.0676326136678251,1.063101945049023,1.0593474676320744,1.0542427784961264,1.049919160901829,1.0459163089872239,1.0432432294882767,1.0405974403501972,1.0379806100958868,1.0353944263225765,1.032840597779162,1.0303208564586024,1.0278369596953292,1.0253906922575573,1.022983868423787,1.0206183340324313,1.018295968492926,1.016018686746139,1.0134605190037493,1.007838594951905,1.0021888455011334,1.0003394433616712,1.0053782769298292,1.0021222057113495,0.9937295865154399,0.98535219930984,0.9769960949001498,0.9743951484475115,0.9722884487753589,0.9702874109565154,0.9683924517711251,0.9666039085198674,0.9659752168760043,0.9677913232486497,0.9697154111561588,0.9717462583957381,0.9841746246509022,0.9832681768860989,0.9824572474125155,0.981744690183298,0.9825114137013509,0.9806261974463573,0.9876372487498376,0.9916887682072795,0.9946250212931669,0.9976556864275588,1.0007795251220388,1.0039953008135094,1.0073017796171575,1.006896132388189,1.003598507208841,1.0003031023107987,0.9970118130900465,0.9937264911998436,0.9904489514652357,0.9871809792432936,0.9874136070932065,0.9949513409824804,1.009238995273399,1.0137613325934316,1.0138097944091808,1.0213653437744739,1.0407490595792084,1.0598751665827053,1.0715551775416126,1.0762206306143116,1.0780546584172688
1.293759302545702,1.2934196237024655,1.293353663678611,1.2934477101091861,1.2936603822157806,1.2939763619379567,1.2943609023720293,1.2947585045203363,1.29510943736299,1.2953740995727334,1.2969436236817586,1.3001233752975325,1.2995043920055847,1.2970997777372297,1.2956292972845675,1.2946863751036175,1.2938856161835135,1.2931552902177201,1.292506140102632,1.2906715168613723,1.2860615516725615,1.2884694053978236,1.2903586891436214,1.2898521442166675,1.2865425001534117,1.2786363633694529,1.2712574103566938,1.2645436196769433,1.2585506956262988,1.253234525342466,1.2484834518723282,1.24416770744307,1.2401711567695028,1.2364009368406896,1.232785467167452,1.2292692837438706,1.2264917156929878,1.2278033051933894,1.229259637462853,1.230858339266364,1.2323605397458637,1.229556687514345,1.2254732030213644,1.2209477511827775,1.216388126886669,1.21179666539045,1.2071753878319895,1.2025260460197043,1.1978501625146438,1.1931490660815767,1.1884239227252056,1.1809787360790074,1.1714735940162917,1.1637511936776672,1.1540569640091005,1.146908270225221,1.1419706100079332,1.1370025106833097,1.1320112253552002,1.1270034086235166,1.1278072564909465,1.1302390470469956,1.1259224335933318,1.1209013567052544,1.1158846804730336,1.1118608351915953,1.1101636226528888,1.1051416057661088,1.1001009656674143,1.0950472325566531,1.0918304794206681,1.0906353173136458,1.0821611310447419,1.074712359642503,1.0696008635560907,1.064479096787815,1.0650329338157984,1.07315878156647,1.078917290266136,1.0781557545564637,1.0764891438516415,1.0731492796254327,1.06790975243497,1.0626286327819239,1.0573074280557484,1.0519476014629285,1.0465505715551622,1.0411177112475296,1.035650346205074,1.0301497523747165,1.0246171522671448,1.019053709300223,1.0137884411609928,1.0116072233533808,1.0094770659124075,1.007400044017635,1.0086862120243336,1.0034139293359654,1.0015092125277603,0.9996663853911545,0.9978877551823175,0.9961756780638438,0.9945325593728587,0.9929608535908092,0.99146306398293,0.9900417418735263,0.9886994855217592,0.9874389385613305,0.9862627879665418,0.9851737615066951,0.985524521679696,0.9922759317634298,0.9890282036114435,0.9857727815464199,0.9834588792044245,0.9861044572351627,0.9888481668279611,1.0043133429768858,1.0190055053083908,1.02006907674207,1.0167825953207528,1.0134902067538607,1.0101940324616256,1.010697731068519,1.0141819288483316,1.0159917278486785,1.0154521834916657,1.014988470516525,1.014599921826528,1.014285870790582,1.014045651331533,1.0138785980426301,1.0137840463317462,1.0232392724044397,1.0213560151102152,1.023119360149959,1.041451829458648,1.060151255227532,1.0783816226022072,1.0826173408561512,1.0809557547456405
1.2937593025457024,1.2961816988138688,1.2987383970508217,1.3012117781898507,1.3034317776762037,1.3052661996772792,1.3066253445566836,1.3074882680801432,1.3078953173152827,1.3076655160515138,1.3054498241610708,1.3025567608762145,1.3028732558515412,1.3046072434096114,1.3053863608714558,1.3050051361893011,1.3035737955714026,1.3011529611164967,1.296813309106975,1.291933556016018,1.2914113994604932,1.2909116611911737,1.2908437713751835,1.2929342796041892,1.2892698491884822,1.28862089579685,1.2862627762712304,1.2819992375288378,1.277712228687843,1.2734220283935311,1.269147959660489,1.2649109227351905,1.2607340634617326,1.256642975861574,1.2526653268159902,1.2488294438632361,1.2451613859062118,1.2416804701068096,1.2383942682485807,1.2352951712606561,1.232597581991295,1.2299617836553505,1.2268448434677837,1.2241866447866505,1.221547729948052,1.2188993230398175,1.2162184048698594,1.2134871432430092,1.2099970147652772,1.2003650625199573,1.1906337948878627,1.1836517902557144,1.1736190755468674,1.1669601589716212,1.1633120135915145,1.1593045359490946,1.1549896595695563,1.15043525420689,1.1457053300341156,1.1408528094354133,1.1359187411781348,1.130934156120161,1.1301403737513462,1.1251702368962282,1.120185085121913,1.1151858292177819,1.1108309016205207,1.109913210208406,1.1091296250052713,1.1084775420169901,1.1058109002453678,1.0939812346045996,1.089377309456228,1.0880567647000956,1.0866760443090993,1.085242605149174,1.0837818001534316,1.0824321287577452,1.083526035530718,1.083497305913101,1.0783456628089318,1.0746572271945891,1.0727276473624134,1.070717127899531,1.0686321185466796,1.0664759677984295,1.0642508880479955,1.0619586514225268,1.059600883938491,1.0571792075311452,1.0546953154726761,1.0521510142540684,1.0442372646568394,1.0357979605905547,1.0273659241685271,1.0189419350557731,1.010526942177637,1.0178339088083068,1.027753430550347,1.0298837071911957,1.0268987159311864,1.0238779265911173,1.0208240837528892,1.017739895756531,1.014628017303472,1.0114910350275301,1.0083314560654904,1.0051516995104492,1.0019540905246833,0.9987408568218967,0.9955141271955568,1.0074758436845737,1.0294345702812757,1.0286245591168255,1.0271228208165613,1.025704966003365,1.024370317224749,1.023118199020888,1.0219479375889093,1.0208588604878495,1.0198502963841334,1.0189215748369538,1.0180720261225376,1.0173009810961506,1.016607771090427,1.017753151485459,1.021410183034206,1.0251518137234186,1.0289768405753856,1.0305697021100955,1.028779631128034,1.0269561894687755,1.0251074497987078,1.0237111272036958,1.0383557512710726,1.0531616202362946,1.0624376366798893,1.0669604806435298,1.0795686581481354,1.0969641796057343,1.1156164718646258
1.3089280211779388,1.3093905156913217,1.309898952428449,1.3104713536960786,1.3110675390905935,1.3115991550232646,1.3119042126711955,1.3116688486425905,1.3105342288891864,1.3087766323896077,1.3082107832809475,1.3080422543828636,1.3080568147155254,1.3084130296145458,1.3092274484752733,1.3106057079861333,1.308407841929065,1.3045267268329197,1.3013679483656682,1.2991873066974038,1.2974426854268493,1.29602308099417,1.2948941504080156,1.2940065082503407,1.29323315446618,1.290456079973308,1.2878669273312962,1.2860277192603793,1.28272382441322,1.279229028362463,1.2756007045108015,1.2718547668284637,1.2680028286038723,1.2640550526269485,1.2600206562716059,1.2559080242361729,1.2517247411748604,1.247477615543593,1.2431727119568103,1.2388153942886169,1.2344103773121997,1.2344759355793284,1.2364922678224377,1.2359768155815312,1.2308162066069763,1.2256619605749988,1.2205364300662311,1.2154615775715711,1.210692057450652,1.2041679572781216,1.1938388475144366,1.183675762615391,1.1789055032532398,1.1741139692534066,1.169301909115282,1.164470009349067,1.159618906304026,1.1547491960343095,1.1498614425495495,1.1449561849227856,1.140033944593239,1.1350952467667699,1.1329289526324222,1.1358743690947013,1.1390732248136795,1.1425229453662724,1.1455843984356417,1.141181428273254,1.1294886966367979,1.1176475164447872,1.107959115211672,1.10757652556613,1.1073318579525284,1.1072270840101193,1.1072640602731076,1.1036229491235654,1.0986671487677793,1.0936597602710756,1.0886025676065598,1.091166938985333,1.0996405668570737,1.1079665950219908,1.112849876402296,1.1142286272633863,1.1118079007608614,1.103460888394612,1.0949893279902394,1.0865199905052,1.0780540244247465,1.0695921432169935,1.0611349810553543,1.0526831502274834,1.04954824591259,1.0468890972204323,1.0441757990399685,1.0414107179040446,1.0385963414340393,1.035735259086351,1.0328301396895356,1.0384107966357976,1.04976834058064,1.0534395550198417,1.0508770381598267,1.0484068566485516,1.0460282722357634,1.0437405544364253,1.041542980148936,1.0394348331958638,1.0374154038134749,1.0354839881116167,1.0336398875216761,1.0318824082467515,1.0302108607252822,1.039538139515499,1.036334624111178,1.0331114494207214,1.0298709664941623,1.0266155288927288,1.0233474682522714,1.030060861760318,1.036410889588557,1.0390755734397032,1.0397030293161214,1.0392965345976704,1.0383391165863762,1.037064926186268,1.0355955006276498,1.0339987079402961,1.0323149693360205,1.0328840679932376,1.0368723083159073,1.0409403823400876,1.0450871198089233,1.0493113598672976,1.0536119514836972,1.0579877538386762,1.0681181949852845,1.0832156099594004,1.087190613464403,1.0989987987779377,1.1184397731337166
1.308928021177939,1.310208504522867,1.3114715935696317,1.312710746705069,1.3139279914386335,1.3150982669999078,1.31613033489125,1.3168496136828067,1.3171554356283302,1.3172321737737658,1.31718253152328,1.3169613844343102,1.3165262811900806,1.315860630831612,1.3145074649238917,1.3121135881841326,1.3125276951747686,1.311030139926959,1.3093374298879925,1.307465582149399,1.305417983695515,1.3031972481737601,1.3008092419905788,1.2948049208380679,1.294383953280486,1.2923788070179096,1.2894084661984127,1.2872431410856247,1.2862988506370707,1.2853118269429347,1.2842315052214195,1.2830483563263586,1.2817571503389864,1.2803541238755558,1.2788364516278075,1.2750724027388645,1.2706082538942796,1.2659689073221085,1.2611866951466384,1.2562887539990437,1.2512985252141764,1.2462369436477134,1.2411234337351078,1.238645663165666,1.2409353501859317,1.240007846680236,1.2300247031319578,1.2200995784171837,1.210714908712242,1.205698796404805,1.201043809397313,1.1966458035733787,1.1925628451577057,1.1888419644057802,1.1854984322415114,1.1825081369948922,1.1798175452587034,1.1773625350124153,1.1750834141609263,1.1729315859808163,1.170410467850941,1.1664733140251196,1.16245306601059,1.1583518486937527,1.1541718475425276,1.149915284554766,1.146220847398564,1.1413321682142243,1.136708600155194,1.1321681162997752,1.1275621463720236,1.122892820721785,1.1181622253242174,1.1133723982250108,1.1085253272986664,1.1074445300116624,1.1077701263077513,1.1082423756451587,1.108862701751307,1.1096324295744364,1.1105527893338292,1.1116249206037112,1.1153835956944531,1.1162258588053102,1.1120027911999883,1.1076255663041705,1.1034802083233632,1.099439996816709,1.0955037598634858,1.0916707018544343,1.0879400630781237,1.084311078429399,1.080782972093222,1.077354959382784,1.074026250060954,1.0707960516671822,1.067663572420361,1.0646280235902124,1.0616886213425443,1.0588445881053832,1.0560951535170573,1.0617859055951229,1.0729512883615668,1.0700686186769697,1.0671558146139364,1.0642113953282202,1.0612345603218527,1.0582251478253903,1.0551835718428966,1.0521107459666008,1.0490080012702734,1.045877004282369,1.042719679514199,1.0513993181463288,1.068184942657,1.0672078842706516,1.066779066429731,1.0673756560345549,1.069990563470245,1.0762713035021192,1.0872814277195086,1.1019958956228817,1.118761088700519,1.1365673219229615,1.1523558096350441,1.1476295759298205,1.14291442391279,1.1382103543639137,1.1335173600075308,1.1288354263359173,1.1241645323469043,1.1195046512056552,1.114855750839542,1.110217794473697,1.1055907411139545,1.1009745459829263,1.0963691609143837,1.0917745347102752,1.098444635677871,1.1137966395607237,1.1292635459834202
1.324369372827539,1.3244978894072346,1.3245016621225498,1.324259516410343,1.3236643482105617,1.3227041783955533,1.3215456931897125,1.320597965868306,1.320231401119077,1.3201594616502528,1.3198840244173509,1.3191843371590914,1.3180377516183928,1.3164862896304124,1.3149739857559986,1.313861943173852,1.3131831586424398,1.315593278646165,1.3172448674780393,1.3150857397984312,1.3112294147315802,1.3071802159518433,1.3030891807919065,1.2982783662636659,1.2949006855045315,1.292920669258104,1.292386685925223,1.2919028129461063,1.2913836724672945,1.2907816163261963,1.2900606994471862,1.289193632587338,1.2869680507775527,1.2833076388994473,1.279321887825718,1.2772021443385773,1.2754500633803265,1.2735799633481868,1.2715925246716675,1.269489357652744,1.2672729701462622,1.2649466990340665,1.2605428432894243,1.2557511727101653,1.2500349158049813,1.243360632790117,1.235831241419294,1.225190264574894,1.2146245966204365,1.2078231755057893,1.2048732943835017,1.2018373729242882,1.1987120506137132,1.1954952726506987,1.1921859998542659,1.1887839843660926,1.1852895956700906,1.1817036848869718,1.1780274781856954,1.174262492423041,1.1708702154560502,1.1688723449091927,1.1669185242674454,1.1649947607572737,1.1630909601350528,1.1611998044710987,1.1531756963898006,1.1501640790813479,1.1543495575277456,1.1536742512295737,1.1517897933127057,1.1499011948866729,1.148007691499045,1.1461087669871302,1.144204096351892,1.142293502783708,1.1403769250704485,1.138454392708233,1.1365260067908887,1.1345919252838745,1.1299298632126311,1.1252556006814904,1.1206878506851168,1.1200922237138793,1.115762065271532,1.1174510080440903,1.1171522615305285,1.1145891586825996,1.111898223057203,1.1091518338461337,1.1063832918012446,1.1036087527852518,1.1008357930950043,1.098067205936708,1.0953028853585258,1.0925408713894216,1.0897780017863918,1.087010368478845,1.0842336697308794,1.0814434989094721,1.0786355861169117,1.0758059970263365,1.074421964146679,1.0873823619878573,1.0854495628274337,1.0835287529309459,1.0816250279908841,1.079742836688519,1.0778881077915572,1.0760689588053052,1.074296834803178,1.0725884221464255,1.070969015151479,1.0694787586979366,1.0733687537940386,1.0953414852420091,1.1173159640224553,1.1392903659339635,1.1612624124245787,1.175728960060044,1.1713712089329162,1.1666008520978073,1.1618414730717403,1.1570931152714174,1.1549235586850373,1.1642889703803463,1.1624001084897517,1.1605163333381014,1.1586376432820966,1.1567640360565274,1.1548955088348225,1.1530320582864526,1.1511736806313762,1.1493203716916547,1.1474721269404422,1.1456289415484995,1.1437908104283694,1.1419577282764273,1.140129689612916,1.1383066888201987,1.1364887201793619
1.3243693728275396,1.3258778253828063,1.327303448194991,1.3286900270753206,1.3300569536176512,1.3313680023277885,1.3325020272916648,1.3332872894295837,1.3338096950417555,1.334400733027294,1.3353081796655721,1.3366664525397796,1.3385248588013143,1.3406309752443013,1.3385916719640836,1.3341328695198826,1.3295971622571279,1.325274102145872,1.3220341773196602,1.3227761437437797,1.3201509131126543,1.3117547600584079,1.3032583639710542,1.2989742246785503,1.2959435031408557,1.2964565559336765,1.2972133305202158,1.2972983097108028,1.2966099585447521,1.2951504073445133,1.292988650321211,1.2902261595970301,1.2881606547954598,1.2869487567006839,1.2855509895589927,1.2839657830161397,1.282196243579918,1.2802494312561357,1.2781356290064338,1.2758676293823006,1.2709187254433119,1.265602066542861,1.2625146121351143,1.259981386630952,1.251215779597479,1.2461116637987468,1.2432847702266423,1.2396562027895541,1.2363567581237551,1.2333684657416795,1.2306849859687286,1.2283005311491166,1.22620822124617,1.2243997178908206,1.2228651550822767,1.2215931655432615,1.2203659621666203,1.2169905494398963,1.2135911000985984,1.210171327294423,1.206734768252221,1.2032848046128133,1.199824684497849,1.1886837521903177,1.1768538510276638,1.1650170285941361,1.1593159616783386,1.1574355318044693,1.1555556580144872,1.1587737018339537,1.163430586194306,1.1681540058082034,1.1653181649667217,1.1619578195456328,1.1586246395208863,1.154900997966162,1.149694150428503,1.14459323250841,1.1395987144111812,1.1347108850737457,1.1326523516638065,1.1307075261740165,1.12875771914205,1.1204162492129786,1.1208648041281029,1.1194110030507352,1.1192962026453068,1.118945000378086,1.1169721856497494,1.1149968488678508,1.113019412916544,1.1110403226129195,1.1090600483464574,1.1070790909033819,1.1050979877259506,1.103117320954993,1.1011377277364636,1.0991599134564893,1.0971846688299323,1.0952128921488336,1.0932456185900268,1.0912840595995381,1.0893296598796147,1.0876364222036383,1.1013826001224571,1.1156254005678052,1.1303244990274526,1.1454432419759804,1.1609471882010802,1.176804214199731,1.192984538347639,1.1912659667337144,1.1893062421020129,1.1873515189834083,1.185401812992966,1.1834571378423315,1.181517505464258,1.179582926131181,1.1776534085681147,1.1761524862055164,1.173809586554049,1.171895292756373,1.169986082224641,1.1680819574554335,1.1661829199674316,1.1735848669699922,1.192414016325428,1.211318248769856,1.2125575759837335,1.2113569464370357,1.2101790414911844,1.2090240579385316,1.2078921959099946,1.206783659353107,1.2056986563837988,1.204637399574974,1.2036001062124995,1.2025869985347724,1.2015983039653872,1.2006342553453657,1.1996950911703088
1.3400589606206859,1.33890906511165,1.337837809926864,1.3369014522258194,1.3361663135677997,1.3357135411907448,1.3356672029607144,1.33618674113547,1.3371979434169394,1.338422404082134,1.3396831000469591,1.3408910046636353,1.3419854524632742,1.3428804076825442,1.3437237872675316,1.3437114863611406,1.3428249839609512,1.3408848522128785,1.335667134746465,1.3282622289879624,1.3252835664246052,1.3279688998231793,1.3306183376329095,1.3331764134323527,1.3356211503774142,1.3379394916563543,1.3389788631159891,1.3392454695616651,1.3400731333729015,1.3361866813523582,1.3310123594971413,1.325349274586252,1.3193549676722296,1.3131609465627712,1.3068736458738655,1.3005780582122557,1.2943417973768927,1.2882187344154596,1.2822519548621463,1.2764760363531968,1.2734600649067278,1.270928804958249,1.2682904344967394,1.2600959919055086,1.2573521336757394,1.2476587298300743,1.2459208228197933,1.2486151728213422,1.2459883685235291,1.2429647197419866,1.239879463535512,1.2367380839989126,1.2335458585713446,1.2303078380676942,1.2270288367795246,1.2237134307015378,1.2205709488841125,1.2197843653829532,1.2192180509157633,1.2188555526021079,1.218679485974599,1.2123124596815544,1.2005041899613644,1.1963575465091023,1.1928864463812676,1.1894143879639372,1.185944362450226,1.1824794062976478,1.17902271270481,1.1755779598280087,1.1721512356812434,1.1689090771466717,1.171149419674224,1.1656296157146564,1.160213110550928,1.1553291690667233,1.1520819084773333,1.148897838908156,1.1458014188199384,1.1428376571634096,1.1401014992599454,1.1373697697570884,1.1288926063324787,1.1268032259490495,1.124844363348776,1.1228814669164624,1.1209148894726486,1.1212983294206984,1.1234580057326324,1.1257757896003215,1.1282521832160874,1.1308876363414195,1.133682549568217,1.1366372774378926,1.1397521314104755,1.1430273826761979,1.1464632648025677,1.1500599762103212,1.153817682472055,1.1577365184277295,1.1618165901116364,1.1660579764858703,1.1704607309757837,1.1750248828034309,1.1797504381155202,1.1846373809030193,1.189685673710223,1.1948952581318268,1.1971749622174697,1.1952003477688815,1.1932306752293904,1.209460680536524,1.2099185594825745,1.2050640344476458,1.2002194632957903,1.195385063585979,1.1905610208903576,1.1857474925481153,1.1809446109177926,1.183229035860982,1.2051852925473319,1.2215757117450772,1.2202272228043478,1.218894720785837,1.2175834508111425,1.216293873240203,1.215026233288746,1.213780735930057,1.2302135030625418,1.2489875307403282,1.2674185824943676,1.2808145910303612,1.2792554288629683,1.2777730593300172,1.2763695943581244,1.2750470941830123,1.2738075952018635,1.2726531240882792,1.2715857049091417,1.2706073623815421,1.2697201228369281
1.340058960620686,1.3429115687988575,1.3455471874232956,1.3477037021991742,1.3491622604508793,1.3499062396768657,1.3501122485469979,1.3499753366688902,1.3496127990706204,1.3490725139896882,1.3483715725614016,1.347528611805581,1.3465762681290978,1.343994598007964,1.344205221388673,1.3442844468820498,1.3445613515570354,1.344603997203727,1.3444016899051188,1.3439660246510086,1.3433229319878466,1.3425144789747625,1.3416022330446564,1.340671524683712,1.3398345201369404,1.339230391501162,1.3401526506443169,1.3422181517329015,1.3406952943398405,1.3414575698262583,1.3433271257450925,1.345575053487003,1.3435739806654015,1.3385038724332534,1.3336388094605387,1.3289981873893781,1.3246002956317038,1.3204630320696849,1.3105172032337031,1.3004637524301668,1.2903783781625697,1.2802793182634522,1.270181085546794,1.2655618214755555,1.257570053641366,1.2546325056564385,1.2518280811122904,1.248944751251183,1.2511383312560187,1.2482042659919914,1.245285903005351,1.242395442037716,1.2395442985466496,1.236743128028519,1.2340018560410972,1.2313297113072066,1.2287352600386199,1.2262264402005227,1.223810594872234,1.2214945041789103,1.2192844154963463,1.217186071814668,1.2152047381370454,1.2133452261682174,1.211611917108213,1.2100087828742165,1.2063450438439949,1.2002424885072553,1.1942312669648536,1.18831409144195,1.182493363537469,1.1767711941805628,1.1734779316473054,1.1788242415245231,1.1843984459540708,1.1881910635932789,1.179730504451916,1.1712647707759865,1.1627948840988322,1.1543218119338046,1.1458464762986842,1.1378289287571013,1.1367087170212362,1.1385176107083455,1.144469229684527,1.1528391254005923,1.1621822205530972,1.1719407538298738,1.1816959588623082,1.1890323366368905,1.1890703276685661,1.1874909115758996,1.1858947200143817,1.1844798805837784,1.1833133071415132,1.1824370273608231,1.1818867768882018,1.181696920166444,1.1819020287864914,1.182537365363772,1.183638910204027,1.1852431443742106,1.18738666820567,1.190105686257604,1.1934353733514045,1.197409134507533,1.2011389158219148,1.1991544939756302,1.200266055097325,1.2057979649429735,1.2114908672724831,1.2147827845053685,1.2233590618390178,1.2295340054606791,1.2316528210544377,1.230152663756721,1.228672836212671,1.22721351456231,1.225774898401101,1.2243572749388907,1.2229615861212575,1.2271368494431019,1.2490431799856827,1.2636506863618715,1.2657474772707884,1.2679146184861692,1.2701519156896288,1.272459137549209,1.2748360186954892,1.2772822624918954,1.2797975436136786,1.2823815104494332,1.2850337873378344,1.2877539766514934,1.2905416607390274,1.2900838904759102,1.2885973099690342,1.2871047877490551,1.285606481059999,1.2841025436731348,1.2825931260402785
1.355972955522082,1.3566288435625495,1.3574488411545076,1.3584362826005996,1.3595921297693239,1.3607206396899947,1.3614196852797855,1.361285199256265,1.3601356770980613,1.358051041546625,1.3552051638995857,1.351762914819986,1.347894709392026,1.3456288205279332,1.3448788785005699,1.347482599113577,1.3500622195421195,1.3486716773261391,1.346554808005435,1.3465475674125815,1.347233713748575,1.3481335172229922,1.3489732538083623,1.3495117516129274,1.3495121881895125,1.3487527981869305,1.3470623110828774,1.3443638560016216,1.3441608177351423,1.3459765019039973,1.3476596097580051,1.348827021222395,1.347810481292332,1.3460090534252258,1.3442145958529694,1.3400621212505444,1.3304046693094298,1.3205129136598504,1.3166036416800595,1.3115651270020174,1.300872056615916,1.29007964536454,1.27923641472364,1.268382348658912,1.262759772136063,1.2599007676470517,1.2570007720258878,1.2540750997302297,1.2514428080194688,1.2544026563754125,1.2574933751373476,1.2607132713886298,1.2640602122021947,1.267531514294518,1.2711237718811703,1.2748320469499195,1.2710595572536385,1.25936199127774,1.2476340375270172,1.2358806595254834,1.2241056609086822,1.2186717144689165,1.2188135513177734,1.2190859827479579,1.218811581064949,1.212535883263023,1.208539405780776,1.2072069968137606,1.2060144126478458,1.2049641714863055,1.2040584678594644,1.203299186460928,1.2026879150721537,1.2022259556529724,1.1966453657879867,1.1901936418997734,1.1962056286969318,1.201887991200951,1.2021829578697263,1.2026296821677689,1.203227764427902,1.203976597029503,1.2048753719812404,1.2059230881533838,1.205741255219899,1.2028259247524362,1.200072215567114,1.197544114240214,1.1954919502235324,1.1962681713465844,1.2047296204415403,1.2151910587764343,1.2218024551717126,1.2242465783795495,1.2253191429459998,1.22327936321064,1.22124387553334,1.2192127534119739,1.217186065301176,1.2151638748455706,1.2131462411095422,1.211133218802391,1.2091248584980336,1.2071212068485693,1.2051223067912904,1.2031281977487827,1.2020577784583295,1.2074086367099954,1.2134846748558377,1.220303656333221,1.219656414224377,1.2173446206086165,1.2262073728394411,1.2331731406413549,1.2358692426287345,1.2423645400164771,1.2490196384947851,1.2525526574162371,1.2542257730271036,1.255969430794221,1.2577837346154066,1.2596687282441752,1.2616243998664354,1.270881819885004,1.291354793994858,1.2915676088309755,1.2896626061120777,1.2877686019257308,1.2859291155390107,1.2841541722946959,1.2824483248552707,1.2848822189748146,1.294506354403727,1.2930385792138939,1.2915643684190345,1.293396403735549,1.2963177532510897,1.299305241945706,1.2982028874669882,1.2958297281979214,1.2934211944506906
1.3559729555220823,1.3572787634841963,1.3588856522044315,1.3606683332369178,1.3623996689177926,1.3638216216393333,1.3647333842686447,1.3650839789226945,1.364929789827146,1.3643266585964007,1.363355549893114,1.362143204920292,1.360829805545261,1.3595358925095509,1.3583451375064608,1.3572949426376903,1.3545249030346294,1.3522060957264443,1.353119931235494,1.3538953345555875,1.3541722608543543,1.3537577421989229,1.3533520218857122,1.3529376475638246,1.3525031607281228,1.352042795461291,1.3515557721616736,1.3510453899901305,1.3505183425265916,1.3499839581978377,1.3494533414949665,1.3489385257607636,1.3480862176524757,1.348003924005104,1.347605196988378,1.3424221846059614,1.3406250918689009,1.3324561492716152,1.3221226548267944,1.313048501585242,1.309792359247011,1.306866859126714,1.3042796373038912,1.3020395418220367,1.3001523908655215,1.2986207350956578,1.297443937609056,1.2966184456620349,1.296138188355466,1.2959950367015978,1.296179269044479,1.2966799978583028,1.2974855296495915,1.291414618447198,1.2848505448590593,1.278166842079844,1.2714361091940332,1.2647000570156202,1.257984354714956,1.2513059911379076,1.244677009106912,1.238106479802218,1.231601592236383,1.2251682779589612,1.2194699098633481,1.2199464048779256,1.2204969755967041,1.221103830418234,1.2217501348629107,1.2224202499257455,1.2230999425821083,1.2219588835861352,1.2135305380270869,1.205092267541138,1.2019143450970926,1.20175384158679,1.2017449659255455,1.2024305725607944,1.2088646046013638,1.2155028403309749,1.2185673749380264,1.2152158130653632,1.211951925126845,1.2087892582775999,1.2071185581764614,1.208460415021447,1.2099471182756343,1.2115769601279118,1.2133480710775872,1.2152584253823968,1.2173058462637707,1.2194880108910993,1.2260575650375678,1.22736313596302,1.2268176476632209,1.2295128024835449,1.2323290590415972,1.2329475824042657,1.2333817819648911,1.2338611732599447,1.2343886560294748,1.2349668944792054,1.2355983278574558,1.2362851816134635,1.2370294788395007,1.2378330517653349,1.238697553127209,1.234330026126965,1.2294304631005888,1.2245391060391104,1.227877427003786,1.23621138823017,1.234713458868367,1.2432014303747936,1.247954516657944,1.249417306510121,1.2509499150059495,1.2558342516404792,1.262808064084315,1.2699407297106724,1.2772318697220832,1.2846810705828795,1.2922878818571273,1.296047560355638,1.2953360080274963,1.3045855514698408,1.3031679008147417,1.3017425123729605,1.3003095873748296,1.2988693212355935,1.2974219041746506,1.2959675216142665,1.2991069639631752,1.3055090508023302,1.3060057199622856,1.304653468876304,1.30270535385861,1.300513108683065,1.3023583889993948,1.3054767014841353,1.3086596756449809
1.372088119797038,1.3721734888155939,1.3721478201849804,1.372073859473814,1.3720146677515286,1.3720012214960975,1.3720278810975337,1.3720170956186082,1.3717890762244704,1.3711442276974917,1.369973789758287,1.3683049513426138,1.3663009990236454,1.3642437616659424,1.3624882402200664,1.3604039736854654,1.3564824113436653,1.3557304045978176,1.3551271637702662,1.354619076007352,1.3546611607724997,1.3554579448820483,1.3562768990443257,1.3570962864747504,1.357893745177099,1.358649676159581,1.3593478540622057,1.3574059003547092,1.3553678110611656,1.3534080572598959,1.3515101043391224,1.349154341711185,1.3484516136738067,1.3507483820179313,1.3486396604228288,1.347262533442119,1.3424887981939335,1.3388181175139895,1.3369961200164489,1.3351543068530534,1.3332878036416171,1.3313911599043946,1.3294576259639839,1.3274779967559,1.3254386184871243,1.3233177215358731,1.3210783055795052,1.3186539379954052,1.3159217092457873,1.3126652912766215,1.308594710463551,1.303557171003641,1.2977270679314834,1.2985836442761718,1.2943527944075366,1.282728171710236,1.2786570548992526,1.2825824685809915,1.2866060406234898,1.2907160940672555,1.2948977608298982,1.2917746068302458,1.2877124480998337,1.2836510467387892,1.2795953238190323,1.2722357459253866,1.2638996967347818,1.2555438020632819,1.2471700151399712,1.2387801545335257,1.2303759161123335,1.2237765596345556,1.2244391577660987,1.225078585031358,1.2256875118367585,1.2262604124296437,1.2267935007096051,1.2272846265064115,1.2255232301842285,1.2220133078856557,1.2223533024721718,1.2288355991171747,1.2291313889422129,1.2293979486322701,1.2296400737092354,1.2298629024156096,1.2300717893032624,1.230272196126497,1.2304695998137385,1.2306694166505607,1.2308769413762082,1.2310972996447826,1.2294112579713699,1.2315959690649754,1.2318834122865088,1.2322019255681003,1.2325554296846846,1.235263314770977,1.2383123529823559,1.241472847764455,1.2447413692630285,1.2481143894781406,1.251180790302902,1.2494494788613109,1.247736506799744,1.2441515607173164,1.2392372637038083,1.2396244672863683,1.2406151209781535,1.2394527889407325,1.2378534442999678,1.2362736138369672,1.2452367150992518,1.2465611481352474,1.260421576463179,1.2770236040970278,1.2890096998883056,1.301656151966414,1.3073756601413113,1.3049785921695656,1.302638181872147,1.3003586717003088,1.2981492533208887,1.3000518139568626,1.3059952562244306,1.3148911744225076,1.3242808028471047,1.326809576914536,1.3271108182793352,1.3249225224319976,1.323105023456188,1.322249411261113,1.3245824005970896,1.3346150701551083,1.3372570763451166,1.3389066271120602,1.3405918583058662,1.3423116153857508,1.3440647597482465,1.3458501688004367,1.34766673604026
1.3720881197970385,1.3736556715541477,1.375247169260335,1.3767831554584382,1.3781817183887628,1.379381943846988,1.3803602573997944,1.3811412039754836,1.381788845726546,1.3823646612495395,1.382885762781143,1.3829356334202332,1.3785487432840982,1.3733900860995512,1.3676620653440845,1.3627175381013237,1.363042622633745,1.3659451430548262,1.3704859187341563,1.3758872112106781,1.3758000729551032,1.372561175740385,1.369561606785878,1.3667844444753432,1.3642062474676027,1.361801067183267,1.3595426493171974,1.359975329956526,1.3605222667172239,1.3597662095663137,1.3542358674118118,1.3496995677453678,1.3505574317376101,1.3513772147271745,1.3534749309264749,1.3521092839856406,1.3469794847344816,1.3467546913147768,1.3465806798816131,1.3464419912439842,1.3463131913916464,1.3461566142521315,1.3459203690811186,1.345537740489557,1.34492998173071,1.3440148125438558,1.342721086412396,1.3402624641885235,1.33372311615036,1.3277268117145669,1.3225678722893508,1.3184033776229276,1.3150631723940094,1.3059332187433874,1.2999617912052739,1.3016072073572609,1.3035069645728294,1.3028611707785394,1.3006846163993628,1.2985314472464409,1.2958318252433676,1.2942659435111679,1.2921450634900062,1.288839654403871,1.2805498465042444,1.275549628542837,1.271517898200694,1.2675037853913107,1.2635107614417138,1.2595422027154077,1.2556014648908405,1.2516919491646776,1.247817163572455,1.2439807821626965,1.2401867046246995,1.236439119350241,1.2327425746718284,1.229102070582654,1.2277331401300493,1.2281397338912483,1.228506269423986,1.2293895999774487,1.2366235878035288,1.2440485092789348,1.2459327668209634,1.2438553815093094,1.2417812266297776,1.2397104379367492,1.2376431442385947,1.23557946747423,1.2335195228368683,1.2314634189335558,1.231335412194148,1.2371429829475122,1.24839683749705,1.2597970464274293,1.2619432646774253,1.2601059189218957,1.2582857349766754,1.256482927791438,1.2546977034807676,1.2529302604352983,1.2515882887393264,1.2539983681863713,1.2490722045132236,1.2460420504239886,1.244366282297205,1.242709371827213,1.2410714858101803,1.2416706936647368,1.2427922274054541,1.243980636245174,1.2453042145236288,1.2551478498147302,1.2657277870523909,1.2778481580107637,1.295462247398207,1.3098265815690695,1.314270790713859,1.312916045311991,1.3115499846511707,1.3101744465543423,1.308789946458809,1.3073967980297816,1.307972335817134,1.3160488725146784,1.3254889299949248,1.3294789481236704,1.328175709294461,1.3295860462866904,1.3310393228693074,1.3325342897955066,1.334069713565445,1.3356443764186927,1.3502907596905316,1.3672390745124576,1.383383789121047,1.396202736075153,1.3996553797648006,1.395829136034871,1.392004679920392
1.388381823836214,1.3887011037855164,1.3891398074992454,1.3897273096154767,1.39045322334216,1.3912121354290994,1.3917584409654729,1.3917663565524168,1.3909712478091314,1.389243772981843,1.3865671611278754,1.383371270780021,1.383643286783144,1.3837705093156312,1.3836892561381604,1.3833917193438685,1.382891217411831,1.3822167535827399,1.3814072335063188,1.3793034870727265,1.37956265338269,1.378615669644316,1.3777069830777657,1.3768715344110696,1.376138759905821,1.3755326395066292,1.3750722668693276,1.3710316232215605,1.3653785695076546,1.3609823363718592,1.361351030911321,1.3616287571991377,1.36181822611581,1.3614415578665802,1.355772689335313,1.355744932170411,1.3566225700948338,1.3575834683664745,1.3585202735613913,1.359406801646769,1.3602351574298022,1.3610032434357875,1.3610484455119132,1.360922233544359,1.3607793529863976,1.3541805286369533,1.3471240907949142,1.341005350028802,1.3388618637826535,1.336320141821612,1.3334324625023934,1.3289250898181677,1.317461031786331,1.312241249014738,1.3097110735646234,1.3073448221466748,1.305074048425982,1.3056479552367621,1.3039030894139496,1.2998773632190643,1.2963936100503106,1.2991294854904862,1.297103062391665,1.2900289047977356,1.2879155805285425,1.2858044412290588,1.2836947713955795,1.28158617852759,1.279478445252558,1.2773714775689475,1.2752652695792963,1.2731598783678573,1.2710554057778078,1.268951985027901,1.2668497707891815,1.2647489317735663,1.2626496451700486,1.2605520924555615,1.2584564562390588,1.2563629178890072,1.2542716557595202,1.252182843876863,1.2500966509819498,1.2480132398492407,1.251660265009845,1.259454896497454,1.2674284344376554,1.2755768622259722,1.277229926021266,1.275264614733366,1.2733142217425213,1.27137910156398,1.2694595809099365,1.2675559627858042,1.2656685298483321,1.2637975471906864,1.2713307418489044,1.2829889313293659,1.2786720711384438,1.2737364153974,1.2687995378493215,1.2638632503090839,1.2589290903308594,1.2551593630375197,1.2588238324107843,1.2625778505965872,1.2664175161748497,1.2703388854309021,1.2743379871636238,1.2784108396478566,1.2825534699291135,1.286761935579078,1.2910323489698383,1.295360904031031,1.2997439053368116,1.3041777992294916,1.308659206528414,1.3131849562023326,1.314929598938069,1.3176289579033114,1.3185939900011854,1.3196139268106535,1.3206873728503847,1.3218129496645816,1.3229892955437834,1.3242150652859146,1.3319496939261781,1.3326674568890238,1.3412081135408593,1.3499019980848477,1.358748279760972,1.3677460693732617,1.3768944169338937,1.386192309348822,1.3953630453864283,1.4005121471301538,1.4057055196366703,1.4034830222485044,1.4027123338380403,1.4040763786649295,1.403186179180775
1.388381823836214,1.389824290301156,1.3913538435482342,1.3929530647986563,1.3946268799569443,1.396451217305779,1.3985456380276813,1.4008962962071858,1.403106385216474,1.4045126509030585,1.4050526591117332,1.4050456682898096,1.4046501212280458,1.4031475144333718,1.3995235312068481,1.395377468540692,1.3911480470969786,1.387005055215134,1.3830397414341145,1.380508271412704,1.3816668366563198,1.3873837758186625,1.392352012277628,1.3936260013760684,1.3879999153597624,1.382352743511909,1.3766948772410008,1.374772776474316,1.3746464635912772,1.3747039547025333,1.3749552527776423,1.3754088778197482,1.3704226060650884,1.3619254586339222,1.361176544580399,1.3561618030820903,1.358734874677048,1.3611297589277938,1.3616039313803179,1.3614585753846153,1.3613139203036866,1.3611767563762351,1.3617111736567462,1.3623599868345428,1.3613606226049966,1.360583791424079,1.3602764826868494,1.359766637133963,1.358773196010183,1.35148417899451,1.3403026173480845,1.3302592678085552,1.3268585334376275,1.3232804889869616,1.3195662456118877,1.3157484558009829,1.311852711933318,1.307899020552405,1.3080168230762552,1.3105998433193506,1.313382752655801,1.3053370364251111,1.3033769317099297,1.3075784273261237,1.3116060979361572,1.3151585423714391,1.3175704212485377,1.3181694603786802,1.317341188227107,1.3158346891545607,1.3140329809772306,1.3120912033584444,1.3100768181989104,1.3080227942005993,1.305947020602952,1.3038600803985827,1.301768694841285,1.2996773915973914,1.2975893752502365,1.2955070109124596,1.2934321075120265,1.2913660914298282,1.28931011719409,1.2872651405214057,1.2852319680054838,1.2832112918543395,1.2812037147790782,1.279209768228238,1.2838960953110998,1.2923819610513418,1.3010301745209665,1.3098363075805457,1.308105401063167,1.3032404313054715,1.2983528445353048,1.2934481183661974,1.288530728217086,1.283604359904501,1.2947645616794756,1.3066516793890277,1.3117217292420449,1.3113520768168971,1.3110678194488052,1.3108671161113783,1.3107481582512839,1.310709168486035,1.3107483993405338,1.3108641320291872,1.3110546752890033,1.3113183642677853,1.3116535594703773,1.3120586457650663,1.3125320314512363,1.313072147388831,1.3136774461894598,1.3143464014684896,1.3123290940310697,1.313215187205303,1.3167202433458802,1.3223580415662268,1.3270003755108442,1.33167710765826,1.3363865828579669,1.339687458341939,1.3370694525405362,1.334486383041246,1.3365396879399416,1.3580947066743767,1.3652866745854557,1.37021118190169,1.3751687752803008,1.3801609646927182,1.3851894690701876,1.3902561670151372,1.3956386681440611,1.4052323472262707,1.4073115168258905,1.4109451647636089,1.4162329914918366,1.4215707719927615,1.4208531199679073
1.4048320571466029,1.4053591537386214,1.405800610018554,1.4060999836550074,1.4062816338890418,1.4064063990993914,1.4065727861677524,1.4069423940391412,1.4077619499692289,1.408968458201322,1.4093453731198275,1.4085549154517187,1.4067622481575777,1.4047207664844534,1.4039137450205939,1.4032345826708084,1.4025280799140485,1.4017786724824188,1.4009842789062295,1.4001473620201286,1.3992729871094522,1.3983676954798234,1.397433791477287,1.395210150307094,1.3954157302578805,1.3945210104470778,1.3935690725051184,1.392614517210034,1.391664588824362,1.3906357750048257,1.3886640188505428,1.379657333550621,1.3760912716447482,1.369520468645201,1.3619593057097255,1.3619309377359698,1.3618531663716842,1.361739637488178,1.3632967147847475,1.3652043685761537,1.3668367182716987,1.3681882649992358,1.3692606522205826,1.368622476341843,1.3629511280339128,1.3634861475620639,1.363966683717384,1.364394317331798,1.3633678266336375,1.3584800057958502,1.3570846037284299,1.355580890456304,1.353924361936024,1.3521453108523378,1.3502739236010055,1.3483342343218334,1.3459592733929056,1.3379195514252888,1.3298336540664555,1.3217055552108739,1.3135388989159638,1.3163505249005154,1.3194870827522918,1.322774929137808,1.3261946726406875,1.329601452101239,1.3296800080452857,1.3315989612098802,1.3349602941419811,1.3390014273296629,1.3433250168332918,1.3477609803901316,1.352226549636904,1.3566733691120818,1.358266860756913,1.354901274577391,1.351682646742403,1.3486082631900032,1.3456753970002477,1.3428813190515085,1.3402233073154552,1.3376986548794179,1.335304676789463,1.333038715809761,1.3308981471940275,1.3288803825633728,1.3269828729820103,1.325203111318427,1.3235386339750081,1.3219870220638836,1.3177387757715049,1.3129409913946297,1.3179858724317297,1.3168624435811758,1.3158404673989614,1.3149177953406337,1.3140923216665965,1.313361982326795,1.3127247537487223,1.3121786515561165,1.318645015259126,1.3307397555676568,1.3345323805538012,1.3333588004526558,1.332171459846089,1.3309706922630258,1.3297568243126405,1.3285301759623596,1.3272910609177537,1.3260397871915162,1.3247766580468228,1.3235019737426115,1.3222160351762804,1.3201264135861184,1.317480900229287,1.3148811719046123,1.3150775071570595,1.3156638626767183,1.3177521192116315,1.328794031653096,1.3432113320105987,1.3450002676066934,1.3423330182827145,1.3411275226250288,1.3458990370685768,1.3507006294514028,1.3555321927732842,1.360393998085052,1.379393786773174,1.4001517464953706,1.419631855606288,1.4264158647301164,1.422609941525979,1.4187918439787004,1.4149674801714691,1.4111400694680198,1.414972130664653,1.4248567304732702,1.4237400596589347,1.4222983733953265,1.4269601016966869
1.4048320571466029,1.4060113296060577,1.4074265838764135,1.4091582728500085,1.4110740244156923,1.412797535449005,1.4138135259702618,1.4139568693876603,1.4136420767507225,1.4136610927659166,1.4148106437393464,1.4151787072342428,1.413740683895945,1.4123833039063363,1.4113572103783483,1.4104342898180064,1.4094902941051992,1.408490524301416,1.40744507724559,1.4063949455355558,1.4054271177828803,1.4047396356070818,1.3992473194853732,1.39653815639941,1.3958728374037672,1.3951855583430344,1.3941623854311491,1.393006802523377,1.3918160446385561,1.3907254272040135,1.3887621438468307,1.3833499185663796,1.3769595667090506,1.3769947102834283,1.3781465478210477,1.379558566906728,1.381235668825263,1.3829338519099483,1.3818189393390976,1.3806546163080022,1.3794431908738882,1.3781920262451122,1.3759391035331245,1.3700630533696887,1.3706150976629878,1.3709488950584874,1.3711075278865088,1.3711402556962546,1.3647705808706514,1.3650969401873914,1.3653747902871642,1.3656054558621769,1.3657901943121513,1.365930200001405,1.3618823207567325,1.3539484676542557,1.3463449549456312,1.344321194459443,1.3422761000742454,1.3402224610126692,1.33817466774833,1.3361518543737927,1.3341841720577436,1.3323274888576342,1.3307023627711405,1.329724409495467,1.3333389084933334,1.3370085241103657,1.3406977380612832,1.3443632063559425,1.3479511878452939,1.3513943045379142,1.3546078552792065,1.3574865995963152,1.359904317150348,1.3595828397148355,1.3589362570697237,1.3582637685978556,1.3575659465217893,1.356843352435159,1.3560965375186873,1.355326042731659,1.3525489745400159,1.3488547107117013,1.3448710398921357,1.3406657843177001,1.3362904328987346,1.3317838888440918,1.3271756296160806,1.3224881497734204,1.3205459021013275,1.319212946287386,1.3187957485186481,1.3279036488620188,1.3371548526952437,1.3423325884889379,1.3412652915831318,1.3401816903716597,1.3390821716930237,1.3379671143508682,1.3368368892405118,1.3356918594809164,1.3429314023845738,1.3486762129284036,1.3456811606450652,1.3427111107630725,1.3397685772186119,1.336855923284392,1.333975386223424,1.3311290985307873,1.3283191065052544,1.3255473868114869,1.3228158616910437,1.320919152644657,1.319611671193649,1.3182940672344157,1.3169675602730877,1.3158692768725664,1.331199066721708,1.348949714135604,1.3476789929519963,1.358141263234466,1.3735401701277499,1.389355972684045,1.4055090568263275,1.4217914915351408,1.4367457588342578,1.439181919087255,1.4375046008479155,1.4339252135671023,1.430197466249445,1.4336828446361456,1.4322831287196753,1.4308752712255746,1.4291191973711446,1.4276761187151004,1.4266105972863405,1.4251776546839745,1.4348847843635104,1.445054853425205,1.4553654196814618
1.4214174342665318,1.4216994622299435,1.4219135399403,1.4220183138315523,1.4220395306435551,1.4221614231415365,1.42261580749095,1.4232187962276934,1.4232893545559113,1.422380670449733,1.4209582161744225,1.421152322990224,1.4238625269873775,1.4273209330752965,1.4309266127501936,1.4330526017611984,1.4292672864456688,1.4250224497184751,1.4203766894157472,1.415401636483947,1.410173579351309,1.4047759463547889,1.4049598134275123,1.4073423764130615,1.4121585915581347,1.408646717393538,1.4043580341453268,1.4005086771129465,1.3968669557706392,1.39305828975156,1.3895038001376778,1.3884349892311107,1.3874443393567892,1.3865415029331205,1.385732376398303,1.3850194461841983,1.384001103338879,1.3831644333541477,1.3834468749121578,1.3830966417961035,1.3828226713261365,1.382617086892323,1.3769148829873443,1.3756338978637324,1.3743823578210943,1.3732073110759384,1.3721641150292148,1.3711487797556081,1.371096808562065,1.3709891863063897,1.3709583848684583,1.3709358012075004,1.3709817504225021,1.3697553156689857,1.366026609033555,1.3660805041258248,1.3660929193425972,1.3660648445550594,1.3659972295595222,1.365890987827243,1.3657469998833092,1.3655661163268848,1.365349160513647,1.3650969309256555,1.3648102032558374,1.3644897322344698,1.364136253224308,1.3637504836096035,1.3633331240025757,1.362884859288969,1.3624063595324922,1.361898280755958,1.3613612656152219,1.3607959439802304,1.3602029334360064,1.3617203671736309,1.3627981030586565,1.3630352314458278,1.3623945232776495,1.3609152967716664,1.3586968299978228,1.355866069684999,1.3545323989832265,1.3537161272873282,1.352877738904518,1.352017735473403,1.351136609134132,1.35023484264585,1.3493129094998784,1.3483712740299016,1.3474103915204747,1.3464307083146645,1.345432661921722,1.344416681125408,1.3433831860934955,1.3465438018984535,1.356064407790523,1.3657098752218828,1.363923807627621,1.360849106488066,1.3577833368788945,1.3547303363899723,1.3516935740486198,1.3552156773479402,1.3675884433954693,1.3800456252993136,1.3870364134592745,1.3841374314443988,1.3812518613628084,1.378379725243918,1.3755210700341265,1.3726759747745048,1.3698445612138412,1.3670270107478855,1.364223594579729,1.3614347365217934,1.358661176505866,1.3559045626266135,1.3531712663947633,1.3507855367362696,1.3675743927964308,1.3859133493644298,1.4043746977495384,1.422941993901035,1.4416054567395153,1.4418565306167554,1.4405264758879697,1.4404165792342378,1.4378241406678975,1.4364543218582368,1.4350735536057133,1.4358312353512466,1.4335423581835989,1.4311780190747316,1.429460075039777,1.4280382859112473,1.427669072965407,1.4312661994612075,1.4413230718788381,1.456619340071998,1.458278204138078
1.4214174342665318,1.42258786958209,1.4234992369044597,1.4243659079932391,1.4254636924656598,1.4270240213839078,1.429110423322891,1.431484078873741,1.4337622882914633,1.4359130777034648,1.4380128567096748,1.4399035340907522,1.4408221910844823,1.4390603908551811,1.4363359890669662,1.4345016133032635,1.437926268357506,1.4410474405506863,1.443594031764801,1.4411987926323677,1.435544001559181,1.4298373868809766,1.4241673189825388,1.4186529947829407,1.4134351442285176,1.4181316298353805,1.4221178317818675,1.4144103524426677,1.406219180354178,1.3976426926022283,1.3897884670440088,1.3888557634826206,1.3879209676457516,1.386976769857775,1.386014659168654,1.3850258256456223,1.3844031548490958,1.3838803893690628,1.385299540705744,1.3875499771159037,1.3897722860357278,1.383291688027939,1.3824727599155628,1.3823809332783457,1.3823342997616144,1.3823256447593373,1.3823482980553463,1.3747243644806426,1.3711522857375056,1.3710229906955405,1.3712530544441364,1.3718658318657064,1.3727778942200382,1.3711173436065474,1.3713592625241529,1.371720635367434,1.3722117645903773,1.3728407068186375,1.373613725234176,1.3745356393523012,1.375610095111762,1.3768397741875211,1.378226557325104,1.3797716529646196,1.381475699613858,1.3833388482810631,1.384164621063539,1.3842482378226693,1.3816934976174409,1.377391605438139,1.373251899774608,1.3692720523843072,1.3654496260006341,1.3617820943860484,1.3610683823292071,1.3653863504955461,1.3696066555850823,1.3737117800597463,1.3776863933828345,1.3815164610262318,1.3851877975131621,1.386506742988588,1.3868191297487305,1.3871626621127495,1.3875396225731502,1.3879523478680742,1.3884032307139487,1.3888947217548888,1.3894293316963364,1.390009633589024,1.3881587896396075,1.3852433038256216,1.3822713173417367,1.3792586672923095,1.3762170675167722,1.3731557531551926,1.3700823120098216,1.3670031548900863,1.3754724583163482,1.3853431163691416,1.3953110214786317,1.4015693843668917,1.3987666388531452,1.3958138856930198,1.3928746203146734,1.3899488051689666,1.3925831068186696,1.4051965664226715,1.4136681332673229,1.4158156517645182,1.4180797341490403,1.4204643231871068,1.422973322644082,1.4256105709727147,1.4283798122235298,1.4312846644644215,1.4343285861562536,1.437514841103149,1.4408464627696937,1.4443262189202142,1.4479565776715413,1.4470020590654742,1.4457451731273214,1.4444674552427221,1.443170693665334,1.450947133405404,1.449196692160458,1.4469691003638614,1.444180396171594,1.441425323850579,1.4387172726814086,1.4360775634369733,1.4458252328777013,1.4505549068093577,1.4529682508783455,1.454459474444143,1.4555277688044055,1.4563720415454293,1.4570837489451116,1.4577101949063518,1.474234879361056
1.4381171963098132,1.438387656592427,1.4385655149407328,1.438696611901891,1.438779131386001,1.4388257604731334,1.438967702609845,1.4395431792078344,1.440869730892052,1.4425561577958428,1.4435574317740358,1.4432057613023197,1.4424577258039297,1.443376819382408,1.44438625046593,1.4451545720025885,1.4457189530401284,1.4461636707988823,1.4464700189369228,1.4451004414137454,1.4452816900447472,1.4444169248607068,1.4428944619147712,1.4405556648556133,1.4355123494695443,1.4292128007823326,1.4245249991589934,1.43108135612721,1.4292048793071337,1.426613504424509,1.4240314286414528,1.4214867837628304,1.4190076685209156,1.4166233521535574,1.4143658413626876,1.4122720772668362,1.4103872106057538,1.4087696759886918,1.4054195090710335,1.3980444318330525,1.39066425328891,1.3917927388164655,1.3934899824431535,1.3912548884477012,1.3888512511256894,1.3869719163153649,1.3855293447666477,1.382396191284965,1.3824638665631708,1.3825464147924833,1.382639074052857,1.382729854319324,1.377559222847204,1.37394904584162,1.3753484979244404,1.3769527410511602,1.3787429035400298,1.3807025615583781,1.3828161287750074,1.3835757713584973,1.3836665517384186,1.3837539890721042,1.3838385909732427,1.383921043010506,1.384002188625333,1.3840830116453369,1.3853608296667028,1.3861597738780351,1.3843351833852946,1.3844268698925015,1.3845247917509016,1.3846305184840535,1.384745688722743,1.3848720052101249,1.3850112307160254,1.3851651847657043,1.3853357410991398,1.3855248257863937,1.385734415932954,1.385966538916357,1.3862232721016226,1.3886829276567811,1.3919729183451426,1.394991705815273,1.3975370423188953,1.398919926286064,1.3982261759653287,1.396208285709052,1.3937077534372007,1.3909940911203977,1.3906382652269358,1.3913179316193505,1.3920514074924775,1.392841539770143,1.3936912499755003,1.3946035364869611,1.3955814765709307,1.3966282281017484,1.397747030865335,1.3989412073275247,1.4002141627310496,1.4017329262405616,1.4030104398469287,1.4045409741858608,1.4061647054826691,1.4078854189766172,1.4097069592416172,1.411633220278281,1.4178811682998411,1.4306308937654602,1.443436861060329,1.4444914378681037,1.4453428384854816,1.4461669987016426,1.446966239398919,1.4477429216185853,1.4484995009909678,1.4492386008038798,1.4499631136300366,1.449445359683027,1.4482361636725127,1.4517396761446173,1.45279320491966,1.453513562059387,1.4542597145208087,1.4526147112288228,1.449782579741469,1.456933598958402,1.458205145376799,1.460015002385493,1.4630976723538858,1.4694553327925846,1.4820124876305591,1.4998281595934233,1.5150959443319323,1.5210303810506693,1.5271065802342316,1.5333219907559439,1.539674057896384,1.5461602613616,1.5527781496939372
1.4381171963098134,1.4394553245369088,1.440878835905488,1.4423552340029304,1.4438256593295842,1.4451947325851,1.4463639091060152,1.4472713687941008,1.4478603765025908,1.448103730742209,1.448287899501763,1.4487472758910478,1.449215080226681,1.4495369742614739,1.449762904112872,1.4499207051240863,1.4499709401656138,1.4498485481357501,1.4468855642049723,1.4470911212402076,1.4474536495650272,1.4474432640641635,1.4450357604765636,1.4414624526594388,1.4390617042673448,1.436734589054768,1.4342971658544506,1.4317764050077533,1.4376994505857996,1.440655025483701,1.4378438558540143,1.4346770125632236,1.4312309521621582,1.4275771615703778,1.423778863003212,1.4198910521867454,1.4159622294664511,1.4120368510935477,1.4074990198106003,1.404370652138113,1.400724031972508,1.397275431563454,1.3940925726570204,1.3948915544707614,1.396149732662622,1.3964672525888109,1.385694232333413,1.3850663982987133,1.3850977098920954,1.3857612406000703,1.3870065136996073,1.3853170032197368,1.3828578853509597,1.382962126312517,1.3830697727678873,1.383176720161222,1.383281480548733,1.383383183598654,1.3834813414259464,1.385067693809488,1.3874401523872242,1.3899145185832267,1.3924693404203854,1.3950801792206602,1.3977191419506152,1.395593474834976,1.3907924779048488,1.3875410096180678,1.3898784354668847,1.3923718752172434,1.3950198510680338,1.3978206683949548,1.4007724410494187,1.403873113630803,1.407120481237257,1.410512207085763,1.4140458383050747,1.4168634204591353,1.4160722283745741,1.4149601907314326,1.413565367365035,1.411933030518334,1.4101217036209648,1.408227317608759,1.4064812747593636,1.4056004298742604,1.4065252067514509,1.4085276126433794,1.4107888918185685,1.4130605598435806,1.415270518210023,1.4173951661893325,1.419427240227837,1.4213659952852473,1.4228810528773606,1.419818249813937,1.4167694504553445,1.413734579004315,1.410713561187141,1.407706325028642,1.4047128016680932,1.4053628423771247,1.4154816852236514,1.4256455019112795,1.4358246663130703,1.4386769554995502,1.4397427257217768,1.4407662784990651,1.4417503600888284,1.4426975887887608,1.4436104740827356,1.4562821939901638,1.4569867068543814,1.4560308042666774,1.4550282944708575,1.4539831906015666,1.4528991514959482,1.4517795141069545,1.4506273233897615,1.4506763476997884,1.4513822452853362,1.4520857207326272,1.455677292936465,1.4580838653379977,1.4543854404719703,1.4550517016669633,1.4559228731428906,1.4590614630602752,1.4758147752129047,1.4876338902608226,1.492824357688388,1.4981677873580201,1.5036622958174606,1.5093057765061415,1.5199545389359028,1.5409976456115557,1.5624585347989033,1.5841385477542502,1.5993663504008762,1.6033693547979069,1.6074432364848805
1.4549112087875988,1.4547928850331788,1.454550641406972,1.4542821303412594,1.4540584328115798,1.453901030293193,1.4537750186592793,1.4536643135814393,1.4537024733818913,1.4541924096355823,1.4554464645665899,1.4576467213231292,1.4607017526827617,1.4642665842979738,1.4672021421999881,1.4625064196468838,1.457450354117018,1.4521928384112572,1.449546494081288,1.4491392688672418,1.4487033019422373,1.4478011047373647,1.4478611385434517,1.4479053787269325,1.4477343751061742,1.447240451274575,1.4463295292229716,1.4449362345914847,1.4430375857803925,1.444330544197144,1.4509403844147586,1.45298623258934,1.448746409371171,1.441726724606161,1.4345967783464837,1.4273818109765628,1.4201026245393469,1.4127767819465298,1.4081580715251616,1.406686665220579,1.406484030477006,1.4070643693240372,1.408542876906424,1.410879361967214,1.4073151436926827,1.397425606449332,1.3988233641912315,1.4003907754843423,1.4021398528780318,1.4005325819677945,1.3929632525605657,1.388774252102896,1.3910071296180964,1.3936551489476985,1.396677093247996,1.4000399302357183,1.4037174652599993,1.4076889089809885,1.4119376247197786,1.416450121293391,1.4212152755086473,1.4165099524556388,1.411021640601839,1.4057067576941358,1.4005644252132727,1.4003544861660742,1.4029503520663051,1.4054667169210102,1.4078597095341983,1.4100824529317348,1.4120865965892606,1.4138246217281027,1.415252830791474,1.4163346833654775,1.4170439022921295,1.417366683076812,1.417302502868745,1.4177188201388327,1.4215285087453318,1.424579673111895,1.4262289396530203,1.4283803584670558,1.430884236345905,1.4336082504649248,1.4364426492193014,1.4392994101548249,1.4421092473693324,1.444719111455559,1.4415561937822874,1.4384077877422636,1.435273829089427,1.432154249265845,1.4290489763982808,1.4259579362116241,1.4232135859008148,1.4249735225230284,1.4266499364804615,1.4282472007699822,1.429769723634685,1.4312218330698,1.4326077123773415,1.433931365874486,1.4351966031125118,1.4364070347838207,1.4375660761639466,1.4459782581371847,1.4560484052609497,1.46089728990966,1.4602495712014982,1.4595285783167493,1.458740654982345,1.4578915999397268,1.4691209038880388,1.48172584023721,1.4842369460052116,1.4813530059805835,1.4784680398743837,1.4755828020027821,1.4726981040901648,1.4698148362940096,1.4669339950473228,1.4640567206465602,1.4611843490203338,1.4583184845670953,1.4554611052905497,1.4603569765256315,1.472994882974617,1.4777180090524769,1.4825980029533814,1.4935171304742259,1.511627242176289,1.530030160604793,1.548677606220842,1.5675402727267134,1.584058475483113,1.5877804662484962,1.5915721835925787,1.5954340399599927,1.6059464712344385,1.6278352338722129,1.6497782302213206
1.454911208787599,1.4564317904788644,1.4576713204400977,1.4586467645588002,1.4594758984837077,1.4603601870302936,1.4615257442831484,1.463097889301271,1.4649962091214555,1.4669802836138857,1.4688465407310678,1.470426047703331,1.471296313013363,1.4707051037500192,1.4679584689886391,1.4714420861671125,1.4715636324656463,1.4708168316783143,1.4699233536842686,1.468904197474354,1.467780671033375,1.466572921743548,1.465299930690724,1.4639798233285015,1.4626301900452567,1.4612683367957233,1.459911455042648,1.4585767265500884,1.4572814195822166,1.4560433021990749,1.454886732759142,1.4537722913220665,1.4510095441609363,1.450214429744134,1.450395867966901,1.4506411878569945,1.450204057826039,1.4499199634707347,1.449786445011084,1.4497716637008358,1.44855086032669,1.438985650319414,1.4286094030379233,1.4180378741705706,1.413899165664406,1.4174068452978528,1.4212532338385864,1.4153806650274792,1.4080082908990499,1.4040645220542827,1.4061514259492562,1.4083855225596311,1.4107525919879218,1.4132401350248038,1.415837521222619,1.4185358310165332,1.4213276030045976,1.4242065775916473,1.4271674708443078,1.4280087444604483,1.4221722515305182,1.4262237434389653,1.4314675179714804,1.4369395963697653,1.4426337292901956,1.4485442294893174,1.4533722663218192,1.4545481664624038,1.4500132066755493,1.445612700382516,1.4413883419369102,1.4373944190702792,1.4337014134377806,1.4303991415384458,1.4275971363848745,1.4254180531873595,1.423979253456526,1.423362489553608,1.423583294924119,1.4254721827416035,1.4295470536097585,1.4337502750608353,1.4380789514342598,1.4425301451981314,1.4471008836060508,1.451088710404353,1.4478965995967643,1.444818417396499,1.4473860017143645,1.4497817521557548,1.451984382568881,1.4539801611267893,1.4557616907281132,1.4573268101132175,1.4586775860813939,1.459819391806104,1.460760078225976,1.4615092479713971,1.4620776380467575,1.4624766118401173,1.4627177553229926,1.4628125678467034,1.462772235212085,1.462607471610216,1.4623284172498918,1.4619445795708672,1.4614648074972765,1.4659519855668957,1.4755697160243146,1.484735917531843,1.4932407706016817,1.492875611185445,1.4899989239815268,1.4871191468585776,1.4905234504819127,1.4884506573147682,1.4848304718132854,1.4810430300479602,1.4772117258212267,1.4733671006583773,1.4695218735230726,1.4656847445683971,1.461865911011782,1.45977082559998,1.4640212742080623,1.4684292318904313,1.47918934554019,1.4980960598590403,1.5170711820856408,1.5361092781794174,1.5552053608926548,1.5733046613698298,1.5768213680763647,1.5804056743937553,1.586596567129697,1.6058289446018517,1.62522242220692,1.6447638622667031,1.652308143755047,1.6575971754186907,1.6630931010769858
1.4717799562981972,1.4714610287987262,1.4711104045075958,1.4707561901474215,1.4704486136596193,1.4702594200408243,1.470276780366996,1.4705684531747436,1.471075920053066,1.471641840762032,1.4722879949492345,1.4732157683216902,1.4747545782006342,1.4736182933450492,1.4726284362867719,1.4721515532870748,1.4744368196555886,1.4767219658416755,1.4782143404598598,1.4790777000875641,1.4797599291185666,1.48083069537243,1.4826745822258713,1.485339646988336,1.4886674948015122,1.4864492448480795,1.479483383351476,1.4726954917198891,1.4663596208331784,1.460782884202748,1.4562582249459028,1.4556244493118426,1.4528085538337736,1.4519532070226686,1.4512269521323142,1.451330944488422,1.452822499097522,1.4547128660275694,1.4568817509830478,1.4592390073623087,1.4508980307948802,1.4505880623948944,1.450299734939404,1.4436181035119908,1.4367711395213543,1.4297737743650218,1.422639532547061,1.4253396335475692,1.4296027715787063,1.434001458472757,1.4385080277808693,1.4431032494567555,1.4477733185232888,1.45250803251289,1.4572996543120296,1.4530866220116883,1.44655948701222,1.440203184203849,1.4340192537874192,1.430205786834108,1.4333176664162668,1.4364997669856447,1.4397491672806026,1.4430632919365203,1.4464398514219883,1.4498767938987578,1.4546658237345436,1.4569245827186377,1.4605321980713684,1.464193686596893,1.4679077235012064,1.4716730694977445,1.4754885575403986,1.4793530813441147,1.483265585358573,1.4838173597286783,1.4804789032078123,1.4771547979723967,1.4738451796129777,1.4705501488994126,1.467269776950126,1.4640041095936809,1.4607531710708899,1.4575169671950698,1.4542954880646595,1.451788164559381,1.4565889617192438,1.4615002289096073,1.4665189038513722,1.4716419112670684,1.4768661653965847,1.482188571965874,1.4876060296531244,1.4931154310998433,1.4987136635183265,1.504397608951217,1.510164144244062,1.5121273380895612,1.5129000812627096,1.5137949295981539,1.5148196949753712,1.5159847198090488,1.5173039373085768,1.5156984401593485,1.5128704959049544,1.5100340113340271,1.5071897249993271,1.5043383508177017,1.5014805818936794,1.4986170945054882,1.4957485523522418,1.5008670308653143,1.5011891209711892,1.4977082892023712,1.4980964605387448,1.5094132913623048,1.5223133051111848,1.5289777470468033,1.5321884965764316,1.535282076420056,1.5383158877703198,1.5413258983296365,1.544336986722258,1.5473668427690783,1.5504282900815567,1.553530777145086,1.556681363908829,1.5598853889621722,1.563146929535213,1.5664691244553182,1.5698544048063288,1.574354843971472,1.5935535028922336,1.6127974404894818,1.6320830565334263,1.6376214235046662,1.6423264817323764,1.6472199690737956,1.6644415723038368,1.6842450521905623,1.6856204709816174
1.4717799562981972,1.47353299203666,1.4748862562873406,1.4756995807151547,1.4759245714635443,1.4756955226256898,1.475307635228693,1.4751824326510383,1.4758652472653737,1.4776206200701485,1.479327458075574,1.4789803097327092,1.4765950981598581,1.4771623607551108,1.4798481819480802,1.4827795575001135,1.485799380644969,1.4887695053511139,1.4915478032929874,1.493978578755593,1.495882249838373,1.497045541301771,1.49722665578865,1.4962067395536118,1.4933664599536003,1.49038531752491,1.4859065318250986,1.480694572336191,1.4749405834177907,1.4687832184495728,1.4623208906229745,1.4575676121541574,1.4641058067553985,1.470596814122179,1.4770023744554837,1.4831846368508046,1.485875816938423,1.4786344993052958,1.4692256158587598,1.4595024119905917,1.461717266607197,1.4567995672479919,1.4510605515310622,1.4517150608780947,1.452520228599313,1.453463582443332,1.454536019790393,1.4557296241519122,1.4570372404628702,1.4584524078121914,1.459969364394627,1.4615830507720187,1.4632890907014802,1.4650837439158122,1.4597825155859734,1.4621421797693062,1.4670308515194788,1.471961827192399,1.4752872847138419,1.477556599517129,1.4798950839645135,1.4822980257070943,1.4783193858210142,1.473481478418344,1.4686702749708305,1.4638994221987587,1.4591853311884622,1.4609935351278065,1.467522585145868,1.4742483047316766,1.4811660397862725,1.4882710209050902,1.4939168204199786,1.4905365719540398,1.4871699909645695,1.4872250559363211,1.4912305134660295,1.4952810053504462,1.4993755996346954,1.5035133792245072,1.5076934365841637,1.511914868847494,1.5129184039876455,1.5122015418552897,1.511575136337132,1.511039982356012,1.5105968901018452,1.5102467077949089,1.50999034361927,1.5098287897716314,1.5097631508143738,1.5097946785081584,1.5099248157232328,1.5101552528392514,1.5104880013212907,1.5109254910938081,1.5114707012520032,1.5160101407973299,1.5219324641704959,1.5269089710523522,1.5241231974074054,1.5213256078885489,1.518517077166405,1.51879646369713,1.5204890205657353,1.5224196346343088,1.5244421786342865,1.5205246745724552,1.51661201436062,1.5127101112614252,1.508825085826719,1.5049719410103912,1.5074791314601095,1.5130819950919827,1.5178345748906956,1.5219515248937658,1.5256502116232644,1.5355189228368298,1.5487582678173544,1.5620741374806983,1.5754471514920687,1.5881007525132531,1.5908002734927633,1.593607511010573,1.5965273060566316,1.599564670768078,1.602724787306617,1.6060130050253218,1.6094348356750898,1.61299594638909,1.6167021501761143,1.6205593936529565,1.624573741752898,1.628751359164498,1.6330984882836967,1.6514070206313773,1.6707662479928298,1.6844729774714793,1.6848290133124313,1.685211526026185,1.7041648174645991
1.4887045346169716,1.4888343412739182,1.4890338259146594,1.489331640882764,1.4896379567801001,1.4899442585619656,1.4904531074144216,1.4913933163078354,1.4927903659978372,1.4941399155664143,1.4956430237241092,1.499274115255988,1.5037616891718955,1.5057091303303811,1.5060431276204853,1.5058197102790314,1.5053439094860308,1.504753749446524,1.504130027034627,1.5035240179178198,1.5029672809125612,1.5024733777672425,1.5020314126357062,1.500051736671305,1.493893587596753,1.492468192671466,1.4965915728176826,1.4999350893143835,1.500443946941827,1.501578633512897,1.5033151061079932,1.5055887100996126,1.5035796092927605,1.4997213630537,1.4954676295511766,1.4908435617962885,1.4864120840902644,1.4805921079159055,1.475018300389967,1.469179613053182,1.463099481566782,1.464265955372083,1.46684683600455,1.4694307923860226,1.4719955352245875,1.4745239582133136,1.477002947342363,1.4794225043804419,1.4817750886760854,1.4840551116654952,1.4862585393759673,1.4808529501549828,1.4736693233910247,1.4666445131645032,1.466963829020505,1.4689266145415996,1.4709696746123315,1.4730907038831977,1.476931947273048,1.4819385690334923,1.486979445358838,1.483172397354751,1.4847591337095043,1.4872701434114597,1.489820594153671,1.492398024301067,1.494988965131785,1.4975812073957915,1.500167701196252,1.5027519001851244,1.5007168362215744,1.4973103858678014,1.49555810677755,1.5030210067796177,1.5106480569845955,1.5183139582788097,1.519042766636379,1.517824509878015,1.516672451381739,1.5156032234326227,1.514620200896624,1.513724914021029,1.516176773282496,1.5204782430609969,1.524818363293369,1.529196207295383,1.5336108330603302,1.535180165930392,1.5361544030043985,1.5371409853721594,1.5381419058532142,1.539159132690021,1.5401946204474282,1.5412503192610976,1.540626681520623,1.5379147915866254,1.5351859680405266,1.532441348989051,1.5296820103841573,1.5279279736175047,1.5339935216396636,1.5401259536493992,1.540175991284364,1.5362377152255404,1.5323026889040126,1.5283716249150023,1.5246465292419118,1.5272408565009878,1.5303280071638024,1.5340680793731898,1.5386681086090417,1.5443418113828966,1.5512270475294367,1.5593092884375985,1.568431198932858,1.5739158123516095,1.5760612979506492,1.5782889508280857,1.580602630068535,1.5830063485640515,1.5855042778756512,1.5888696409242937,1.602336949307714,1.615845688863538,1.629393122160224,1.6429768919466503,1.6565948876972052,1.670245173668274,1.6824663738880654,1.6825825105963577,1.6827253998952094,1.68289503001091,1.6830913823064408,1.6833144324808789,1.6835641515427402,1.6838405066037772,1.684143461529064,1.690157877695313,1.7095792531520781,1.724684399073785,1.7241437267168007
1.4887045346169718,1.4900366900860702,1.4911029487755039,1.492064193337837,1.4932189128342372,1.4947019616193122,1.496293097580042,1.4974053564004752,1.4975955516751127,1.4982697663802513,1.5008801196830874,1.5048090510039829,1.50915119083687,1.5132528303474326,1.5135608913220138,1.5133499124217904,1.5132549383244678,1.5135252516531241,1.5143878032663962,1.515969096934152,1.5155900658063737,1.5121252920487183,1.5063656326006991,1.501596552104424,1.5010769932088266,1.5004755698543422,1.5000018278640697,1.500932657818609,1.5054183036409148,1.5080036184914682,1.5093970476271783,1.5070212856371117,1.5083119545400607,1.5094846510281608,1.5064859730204359,1.4979841700193823,1.4920789057308537,1.4968513216531854,1.5029583154635264,1.5091388706741,1.5119876593125778,1.5128323497147713,1.513785505738658,1.514841468548835,1.5159942495257108,1.5172375424990339,1.5185647150805128,1.5110654210972276,1.5033042076293692,1.4956766056054995,1.488190606955111,1.4883825728173559,1.4904253868346067,1.4923859167127542,1.4942636904797575,1.4960587156577088,1.497771444923671,1.4994028660278838,1.4977267808690025,1.4928845856961046,1.4880304392804786,1.4920526347611687,1.4971564334945766,1.5022893235956478,1.507449932437862,1.5103782663047687,1.5117618136196997,1.5110075738308832,1.5075661519280783,1.5041356412672473,1.505353308880729,1.5080109286239507,1.5107822799715973,1.5137373474348768,1.5169492458507745,1.5204848086898584,1.5243977980613088,1.5256163134449254,1.5266001471954853,1.5275683085259524,1.5285253486854544,1.5294750564098605,1.5304206846663084,1.5313651072433672,1.532310926904786,1.5332605507537738,1.5342162435173066,1.5380612799145195,1.5425465653386992,1.5470656819401616,1.5512796539028653,1.54864832022499,1.5459947646153935,1.5433204321922716,1.5423281829145892,1.5434301760847262,1.544558280998789,1.5457145036804643,1.5469008799149528,1.5481194810303696,1.5480597587351406,1.544116884809247,1.546322107845072,1.5525788154039561,1.5547715558066062,1.5562297055426946,1.5577360488910115,1.55929314547233,1.5609036421197051,1.562570278964833,1.5642958956044342,1.5660834373330932,1.5679359614226436,1.569856643420883,1.5718487834344477,1.5783768226652803,1.5889467699504345,1.599987181360226,1.6113883932222026,1.623074281219552,1.6349919446948746,1.647104074719695,1.659383797026777,1.6718112897913744,1.682269253849777,1.6822784602141012,1.6823143617382814,1.6823769931946182,1.68392594735966,1.6976355141156958,1.7113722707959584,1.725134694788332,1.7285379799978884,1.7279815099016105,1.7274266634457613,1.7268736682664545,1.726322741628226,1.7257740908607038,1.7252279137768611,1.7290279045285217,1.7485015328893376
1.5056666406618078,1.505428291536176,1.5049551295625778,1.5042516122698915,1.503386253915469,1.5024670913821492,1.5016736008358544,1.5014768765876891,1.5024173678153683,1.5039544582852864,1.5055481616842008,1.5071817684897375,1.5100964044469791,1.5145233570646555,1.5169131312964388,1.5181829687078077,1.5189877333706314,1.5194015284649915,1.5194470060314578,1.5183705940843548,1.517530266283634,1.5129440644863428,1.5102657677374258,1.5080531578143637,1.5064845522220693,1.5057075486821954,1.5056347700097636,1.5060718229607932,1.5068842637762516,1.5099969657170367,1.5100328218516896,1.5099524757448695,1.5096540754809413,1.511372104994703,1.5094689245946173,1.5095615237790803,1.5097931109970744,1.5101552886086704,1.5106444706363749,1.5112567383663258,1.515305666830955,1.5214395049053069,1.5275343072005838,1.5335880075876531,1.5350451461140673,1.5269486248679796,1.5189507169443843,1.519968776555018,1.5214423178267746,1.5229774165160048,1.5245654970060216,1.5261971302672288,1.5261497699979834,1.5215177637643533,1.5168362764335623,1.5121106121908872,1.507346414823719,1.5025496878418232,1.5009548537800594,1.5024306734044157,1.5038362785168138,1.5051817828997467,1.5064833007419223,1.5077639628077244,1.5090525477837313,1.5126369984662054,1.5144589276875708,1.513205353491835,1.5146866297221089,1.516163526824566,1.5175908304047847,1.5189390928399078,1.5202011673534255,1.5213854654011192,1.521875841497805,1.5206033246713313,1.5246111700890679,1.5287258132213384,1.5334904746522016,1.538699712634004,1.544350941632333,1.5504342299758003,1.556934982391844,1.5638359764838048,1.566507246258189,1.5640454160581871,1.561550429502117,1.5590244251923377,1.556469401603633,1.5538872279496805,1.5516175948638362,1.556201237656151,1.5608155123353158,1.5654592843092963,1.5701313812847923,1.5677726354637125,1.5638344947779372,1.5598924893153314,1.5559485021337913,1.5520039094355056,1.549372419569003,1.5506618549044386,1.551989998847712,1.5533591212756317,1.5588929011062511,1.565261184507508,1.571680481779452,1.5781476083387656,1.584659382379313,1.5912126294141369,1.5978041879181966,1.6044309161397798,1.6110897001161062,1.6177774628852002,1.624491174829429,1.6312278650135523,1.637984633288188,1.644758662812213,1.6515472324954428,1.6583477286583084,1.6651576549163423,1.6719746388634085,1.678796433432078,1.6822866886573422,1.684371573573534,1.6970530549281733,1.7060902756610505,1.7129051578081746,1.7197117349549131,1.7265060725087502,1.7296548259505515,1.7290958352706367,1.7389213362968023,1.7527308127065675,1.7593593870339932,1.7647094620103356,1.7694440588731157,1.773907443566873,1.7782408371166611,1.7824921403690452,1.7866802607678904
1.505666640661808,1.5072866151413602,1.5087203797277642,1.5099906307396918,1.5111070576726329,1.5120633491403206,1.5128367652946795,1.5133910885091515,1.5136839293161464,1.5137456161029603,1.5138568264380456,1.5141757691530249,1.514306578109863,1.5155040986498227,1.5203198143739571,1.5232880170586407,1.5239413064198497,1.5229167057192534,1.5209070698156353,1.5191686178647912,1.5182525761573564,1.5178913868790507,1.517020564474512,1.5160734732735457,1.5150978258261785,1.514133026057448,1.51321092575261,1.5123568524746247,1.5115906235483214,1.5109274480289296,1.5103786891516973,1.5110502671140094,1.512965966237476,1.5148609010892515,1.5146017699780476,1.5177705341432706,1.5207682138033793,1.5236950314331015,1.5266544720715607,1.5296912982856607,1.5328194610002916,1.5360402119519847,1.539349330960071,1.5427398733124542,1.5396001289414953,1.5455709328027096,1.5515010626934775,1.5484079389440053,1.5440897763533878,1.5397013443294538,1.5352459539482903,1.5307273715236,1.5278617723922614,1.529547314110375,1.531239661830893,1.5329219477578901,1.5309570779760446,1.5284057702820926,1.5262081806901677,1.524378104473016,1.5229269384581992,1.5218619386892889,1.5211842663855446,1.5208877875194224,1.5209602423934456,1.5179190635476476,1.5178493867283616,1.5230859352326505,1.5248404586898943,1.5268248139978593,1.5283483993853628,1.5266029439150115,1.5249398285623286,1.523361595803568,1.5225062343349869,1.523577552921975,1.526514731097753,1.5346136363524416,1.5428784825913162,1.5512809784993942,1.55979965574871,1.5684013430482153,1.571322110323981,1.5689336295390024,1.5711187865687968,1.5787647091207626,1.5867553119066633,1.5950726900377339,1.5945834781030799,1.5909909329329541,1.5872392613887003,1.5834070175461545,1.579529641019489,1.575625299739952,1.5717042306448037,1.5748305908243534,1.5795556582872585,1.5843052849319048,1.5890781261927076,1.5938727901489105,1.598687836206068,1.6035217740143124,1.608373062650998,1.6132401100988147,1.6181212730540495,1.6230148571032998,1.627919117310625,1.6328322592608182,1.637752440608288,1.6426777731850186,1.6476063257253548,1.6525361272704435,1.657465171321395,1.6623914208188024,1.6673128140386009,1.6722272715131234,1.6771327041157806,1.682027022495278,1.682769496040565,1.6826207725069766,1.6824979001222742,1.6824011393848384,1.6823306866113876,1.685620909620086,1.6924460351114115,1.6992698291640855,1.7098465530904812,1.7227446387529493,1.7307751548927466,1.7302146904617994,1.7332815265826986,1.7400248956235478,1.7467051230633848,1.7532351187609818,1.7628671337255022,1.7686916656744622,1.775089362621435,1.7817165291281412,1.7884327897634948,1.795191346067563,1.8019746309886506
1.5226485607554818,1.522304225102709,1.522007085712902,1.521622119461091,1.5209187973382423,1.5198013168496392,1.518396591706487,1.5169679140209835,1.5158258802193603,1.5151919750765281,1.514957300293874,1.5150238698345206,1.515812262357817,1.5176519261037649,1.5221544302574987,1.528134641911393,1.5322046141058037,1.5294830963718988,1.5261531963511739,1.5221671529726186,1.518631709302251,1.5211194134471957,1.5243151999113012,1.5228881736120954,1.5210759998898107,1.5195549278725156,1.5181279965640946,1.5165882288900736,1.514781717707342,1.5126132552346856,1.5146292624712938,1.5192841776115968,1.522904465623599,1.5151758027245663,1.5177742909541088,1.5209282330774538,1.5246928327331657,1.5289202390425949,1.5334652566865876,1.5382459069150194,1.5432140617427241,1.5483356344354995,1.5514597144616928,1.5432228823309406,1.5462030688615607,1.5497281926472513,1.5526530040963857,1.55690239659771,1.5604962779360578,1.557431512042128,1.5528360717524072,1.548485097991719,1.5443950093684538,1.5405816174415667,1.5370604844974705,1.5338471273837522,1.534573667773743,1.5361696188918712,1.5376788817812106,1.5387500628742103,1.5352848544841597,1.5318117356308023,1.5283353458556084,1.5248593006255433,1.5213864495879776,1.5213882487135273,1.5221660279947182,1.523305200168109,1.5283456411263179,1.5301745811801837,1.5293126641165988,1.5323407953309776,1.5359217567138352,1.5400505581489639,1.5447143966671195,1.5498987123806116,1.555589444757036,1.5617733565030227,1.5684377376350067,1.575570051996789,1.5759746212856247,1.5736700529763272,1.5770210048923983,1.5855023714573004,1.5933718326237885,1.5990131428292198,1.5999895414862788,1.5978092869111031,1.6036994048762265,1.6126176396527412,1.6218033276759138,1.6310038991392244,1.634857952826883,1.6378341797380274,1.6408240618835492,1.6438425116721,1.6468930866184657,1.6499775830433636,1.6530973125270552,1.6562534110520923,1.6594469398232858,1.6626789246429805,1.6659503732016034,1.6692622832826345,1.6726156468578903,1.6760114521979097,1.679450684982669,1.682934328898626,1.6854881565281814,1.6851467910912477,1.6848099783583903,1.6844844802163372,1.6841747782456,1.6838839289974512,1.6836140694426391,1.6833667253405564,1.683143005222409,1.682943725936918,1.6869081481225425,1.6917740263412075,1.6966226420262518,1.701452038820753,1.7062603435591668,1.7110457986342231,1.7158068072049573,1.7205420003039054,1.725250343407358,1.729931318500852,1.7345852607606962,1.7392140385769923,1.7438225750900789,1.7484226989266025,1.7530444401498344,1.7577742038318513,1.7665618043067925,1.7804130509241434,1.7929236394253438,1.796915088338694,1.8009614632137438,1.805062454671301,1.809217751844955
1.5226485607554818,1.5244323226012835,1.5258749268286869,1.52701291205597,1.5279742088693653,1.5288400065236396,1.529585974175233,1.530169744729929,1.530607163557336,1.5309791685809402,1.5314066834066105,1.5320254998526988,1.5329637324243834,1.5343070963032397,1.5357838002470265,1.5344160841616419,1.5337749708750157,1.5358069116383026,1.5346599677617547,1.532630051827144,1.5302098085157674,1.527640269146747,1.5252723147548264,1.5281566223633747,1.5320696672130727,1.536195460255997,1.540492379397341,1.5449356694358665,1.549508243507296,1.5447609684877706,1.5378838412515874,1.530589912057588,1.5239352368643304,1.5285586228185544,1.5331317284718735,1.5376320679401054,1.5420363357766322,1.5463194578736053,1.5504534781629142,1.554406091665573,1.558138570106499,1.5597267521490896,1.5535809263188307,1.5589175666142028,1.5609150750121346,1.5568226498659499,1.5533013730101888,1.5573913732692264,1.56225382389691,1.5640080088997879,1.5672328065566894,1.5647467090434022,1.5618948433611917,1.5588458087423858,1.5556595080764404,1.5523771856266233,1.549027502848206,1.5456306985023422,1.5422013295350068,1.539064412736091,1.540284489381186,1.5412980837955153,1.5420762331385272,1.5426186504714448,1.5404664441886067,1.5382584195724633,1.5361235341940973,1.5340635642873908,1.532080095702332,1.5336274923765099,1.5389305143564633,1.5442537549114732,1.5495962769709857,1.554957152577043,1.5598015769327782,1.5642786103396513,1.5692507981782284,1.5746815553633122,1.5804398838627487,1.5782327260413587,1.583157691210563,1.5911878501932977,1.599647496055507,1.6085233979908287,1.6122716139910511,1.6150478740506211,1.617821038109342,1.6206097372381314,1.62342157904492,1.6262619519608763,1.6291421077982715,1.6323021651227896,1.6410917119624258,1.6510309738272273,1.6612181282146952,1.6716286427234315,1.679218384034068,1.680659300209891,1.68208230899031,1.6834409413809892,1.6846596541555496,1.6856334360619782,1.6862676379320778,1.6865505464234394,1.6865605674664343,1.6863973391606217,1.6861359770157054,1.6858235406507722,1.6864633659724135,1.6900387767738518,1.6936615405589817,1.697332635390313,1.7010530382526805,1.7048237251724623,1.7086456713418459,1.7125198512463635,1.7164472387922443,1.720428807428942,1.724465530262015,1.7285583801514814,1.7327083297908894,1.73468926097684,1.7341334801078778,1.7335759469147272,1.7330170681502635,1.7324572112358632,1.7318967227379023,1.7313359324301056,1.7357411771284996,1.7488310068054953,1.762009710333102,1.7738010387252507,1.777513251673751,1.7812819244755143,1.785106750794574,1.7889874245603696,1.794283349181586,1.808171550195139,1.8182781803450454,1.8236970554318264,1.829192253708071
1.539633157555345,1.539802685301086,1.539618432857329,1.5394143426617712,1.5393737382816122,1.539516689827759,1.5397830292128822,1.5401133029393077,1.540471719750041,1.5408298411013241,1.541148207885073,1.5406850708009385,1.5394893139030654,1.5380887989314622,1.5368099584774315,1.5385812389382711,1.5407662591891198,1.5443373317491813,1.5478544726704642,1.5516092750767423,1.555631394332925,1.55989530514753,1.564380054749717,1.5690670280750547,1.571983300998677,1.567634168501475,1.5626680125856889,1.5571764476545988,1.5511990512755023,1.5541971791255071,1.5589918555045532,1.5638829294810042,1.568861780750992,1.5739202179210299,1.5790503217794394,1.5826077687081876,1.5823950855304747,1.582247698955448,1.5821776288886125,1.576180434725412,1.567985074502849,1.5616027522471074,1.5647367830424637,1.5649290028158471,1.564300294702339,1.5696470705601366,1.572026832922768,1.5672833240897788,1.5632428397571574,1.5690565060077426,1.5673148971973077,1.569516251478631,1.5696506456316954,1.5679637277165046,1.565599055122672,1.563018482787216,1.5603734509888123,1.5577242045581086,1.5550996771614272,1.552515904745754,1.5499827986426702,1.5475070293362267,1.5450934015302782,1.5427455707016704,1.5429688019815297,1.5432172617010935,1.5434895442177932,1.5439254888447511,1.544659969965768,1.5458091394395774,1.5474617410653324,1.5496747039257937,1.5524733017234553,1.5558558742640067,1.560335457487086,1.5657302647866242,1.571140630015433,1.5765654864402858,1.5805350620435834,1.5867737889887206,1.5929201235144559,1.5983945006285563,1.6038788528528691,1.6093721984813079,1.614873556891078,1.6157178927680227,1.6202607847957446,1.6280960298323137,1.6369393280161548,1.6424658620639314,1.6479944214629354,1.6535239967311277,1.6590535781888223,1.6645821573481272,1.6701087283526581,1.675632289446431,1.6811518444427738,1.6866664041397863,1.6921749875529362,1.6938553923111788,1.6937359528071787,1.6939525489512977,1.6945996996710662,1.6956889765630483,1.6971418211545832,1.6988584326316074,1.7007635231498375,1.7028098516257644,1.7049691014392745,1.707224107685187,1.7095641299254143,1.7119821922009413,1.7144735914675486,1.7170350425237078,1.719664172674118,1.7223592132740584,1.7251188051104407,1.727941870220786,1.730827515014838,1.733774816012214,1.735242576758671,1.7369163517625337,1.741183418564783,1.7455105026076003,1.7494226345292072,1.7527308248886841,1.7560977161120637,1.759522965521621,1.7630062421106638,1.766547223367474,1.7701455929189827,1.7752734477759742,1.7873153173827725,1.792295954913318,1.7973472585125414,1.8024701838578436,1.8076656824458124,1.8129347009198122,1.822076557582938,1.8359973257002604,1.8499328580403618
1.539633157555345,1.5406742049506161,1.54147725937986,1.54197029405729,1.5422262834031761,1.5423728974353441,1.5424947257368558,1.54258189991857,1.542539246029612,1.5422468475482705,1.5416342252607826,1.5414030209068708,1.5415101524399717,1.5414400137417743,1.5411629122301633,1.5407414913255553,1.5413104414168943,1.54441203172778,1.550886586295204,1.5580374293565042,1.565238640886971,1.5719664463583571,1.5762710025675961,1.5753928250649922,1.5739387627417392,1.5789784575409556,1.5841698506320068,1.5850979458183705,1.5848462567551787,1.5845441842029921,1.5842105903858652,1.5838620922466986,1.5835138048178052,1.583179819410021,1.582873515809992,1.5842443484105275,1.589494607874,1.5873532285887055,1.5838108131082729,1.5801916450166433,1.576494611405138,1.572718813692954,1.5688636720769416,1.5674597120506284,1.5696667680463832,1.5712314914289784,1.572496713332683,1.571972641414746,1.571085163303239,1.5694788418394026,1.574833452806931,1.5785997979646356,1.5796137453116805,1.5824277344465587,1.5859463136547434,1.5889597242250626,1.5855951071267582,1.5824514451577025,1.5795739433651481,1.5770170827582688,1.5748438227267076,1.5731209670913038,1.5719085947921014,1.5712442354955454,1.571128403070733,1.5715213856937704,1.5723546380360403,1.5735491181777563,1.5750302842478097,1.5767355560990728,1.5786157749060838,1.5806336712855487,1.5827614669994374,1.5849786130362644,1.5872699899078968,1.586733584921063,1.5846959347533485,1.5825975709241678,1.5820065369576062,1.5874567412948044,1.593345546537739,1.6001015105537493,1.6059737233144844,1.6094208273171562,1.615979026192826,1.6203819427704564,1.6258963650831895,1.631415827283796,1.6371091513494551,1.6466179937815562,1.6561139588930232,1.6616810505524615,1.6676627256410366,1.6740479045438286,1.6763822554599637,1.6777871599486651,1.682250021236259,1.6930721638792532,1.694205974138502,1.697676622555464,1.7031703441773676,1.7086551787380522,1.7141298541283339,1.7185327217478683,1.722370853262293,1.7263210173318329,1.7303845038055052,1.7345625068621966,1.7388562387030073,1.7410645281784163,1.7405653782025219,1.740058476682374,1.739544452573091,1.7390239097597808,1.7384974279377228,1.737965563686441,1.7374288520843177,1.7368878103107805,1.7363429520865479,1.735794946161687,1.7367848209202963,1.7398540042259896,1.7429838166487368,1.7461735039936157,1.7498985761728356,1.7543486113361482,1.7588615798477747,1.7634384529697087,1.7680802012670496,1.7727877943517725,1.7775622005772314,1.7824043866821069,1.7886188341735625,1.8020428480703101,1.8155427623461322,1.8291160912661693,1.8425414748913986,1.8452659227295216,1.8480035071375949,1.8507540722449116,1.8535174650195745
1.5566038559734292,1.5566364749264436,1.5571490330504352,1.5580739707941453,1.5590753487898468,1.5596113352256444,1.5592828324184462,1.5581778619598399,1.556691203076059,1.5552135755477416,1.5540151398616797,1.5532651334575265,1.5531526978312615,1.5540595759177331,1.5565915859096466,1.5610644357633743,1.5667651376163536,1.5723565607745886,1.576886300807181,1.580127240511196,1.5822935686864081,1.5836886544514137,1.58455435555658,1.5850550016045695,1.5852982559972992,1.5853557369930114,1.585276970348977,1.5894972509514638,1.5949455791868292,1.6005003574926742,1.6025053589250522,1.6027791332241397,1.6032301202632258,1.600769061809923,1.5975301653523215,1.5942123264591306,1.5908200694572396,1.592030158716743,1.584234519967168,1.5821967233716223,1.5823166845654355,1.582549083794646,1.5829053681113296,1.583396859147907,1.583344969989256,1.5778643471195162,1.5747669509464426,1.5791198566077984,1.5814165678585952,1.5810698672353078,1.5795970580932965,1.5805747776137693,1.5862815811401476,1.591954958238065,1.5925084062044266,1.589730013568057,1.5936386801232243,1.5976180221292404,1.6016422834566844,1.605697073093563,1.6062872712432694,1.6058569797830171,1.6052710844457003,1.6045363349281936,1.6036600072509613,1.60264962595499,1.601512762005012,1.6002568876572836,1.5988892744655794,1.597416924005672,1.5958465233531558,1.5941844191805377,1.5924366057514576,1.5906087232348436,1.5887060638387067,1.5896246087434365,1.5920347856463097,1.5944958344463935,1.5970066153567783,1.599572405102728,1.6022175265052883,1.6050667135891679,1.6091669582376968,1.6160411937518275,1.6178021919796008,1.6274704610967756,1.6375147619480361,1.6419607388811817,1.6462514265002754,1.6509693217089785,1.6564116533290187,1.6664083304566013,1.6736890235486461,1.6750139991574033,1.6808227664859334,1.6879712604203885,1.6947231516494035,1.6947122597502633,1.7009900454504803,1.704282480702406,1.7076820840567914,1.7111898125276532,1.7148069792223586,1.7195953332677165,1.7250479641789824,1.7304883254148096,1.7359154095142943,1.7413283632228842,1.7415552717970413,1.743266935288539,1.747795852096659,1.7524442568768994,1.757213420535754,1.762104606422692,1.767119058123233,1.7722579858532184,1.7775225515817072,1.7829138530610118,1.7884329070011118,1.7940806316867466,1.799857829393898,1.8033669109186528,1.8058733828788718,1.8083957373898238,1.8109337634237792,1.813487254554346,1.8160560087956004,1.8186398284491223,1.8212385199584196,1.823851893770322,1.8264797642029236,1.8291219493197293,1.831778270809592,1.8344485538721615,1.837132627108494,1.8398303224165704,1.8427605494745103,1.8564740198857144,1.8702545282689176,1.8841002227868513,1.8938463715326337
1.5566038559734297,1.5586810157451712,1.5611889832769963,1.5637048116194205,1.5659348040796508,1.5679434898421696,1.5700233341070406,1.5722301414549507,1.5743426883553004,1.576080482058033,1.5773483782440616,1.5781195124920142,1.5783176274170019,1.5789192548335083,1.58011994334227,1.5820225322011219,1.5846844394726367,1.5881156514371324,1.5915738636567,1.590041315539536,1.5881088590956645,1.5862070878052437,1.5861953486901352,1.5907310928039724,1.5970453082669063,1.6034074502860944,1.604238118234814,1.6033451529437146,1.6027641094169018,1.6024907136518733,1.6061475243394898,1.6070733369151866,1.6040330721804281,1.6040275567775562,1.6048831130577432,1.6058446550608205,1.5993922717291746,1.5947946646106508,1.6001341280263186,1.6055071144030186,1.6039513104837808,1.5995222529927107,1.5943412029515787,1.5888746333259158,1.5840347404317134,1.5848300071898,1.5857932298352142,1.5869335151939605,1.5882595861660262,1.589788979974342,1.5915307691739078,1.5934917496472272,1.5956810301081734,1.5962110945238013,1.5975959916128022,1.603205747452751,1.606361467792833,1.6065939246747438,1.6066590926025772,1.6065561150854026,1.6097732433859924,1.6138643684716238,1.6179655807323572,1.6220729829088323,1.6261833280862292,1.6283548689607277,1.6267884258591194,1.625357421952761,1.62406748603807,1.6229252289503,1.6219383206888618,1.621115565917819,1.6204669748523481,1.6200038251744604,1.61973870899726,1.619685557061557,1.6198596304181372,1.6202774680447791,1.6209567775222222,1.6219162555504112,1.62317532635273,1.6247537895596755,1.6220006755406098,1.6186108736184381,1.6238442718140154,1.6320397496275343,1.6380939246668869,1.6479220336614953,1.6583631004136183,1.6676481384801447,1.671185065666644,1.6724117189212193,1.6765693931389007,1.6861056068672686,1.6888747677013343,1.6917470364797085,1.6953278705331793,1.6978038851604604,1.7040860418559998,1.7152833398446532,1.7266563084071738,1.737645768259495,1.7442831015568703,1.743858079288791,1.7434201423017686,1.742970113641522,1.7425087871164364,1.7420369276609038,1.746726370892003,1.752108644553009,1.757474422594592,1.7628229699883953,1.7681535788727132,1.7734655691992138,1.7787582893499674,1.78403111669048,1.7892834580447359,1.7935042399176033,1.7959449732565065,1.7984024827922869,1.8008765373074587,1.8057651690134242,1.8118031693284555,1.8179721834136053,1.8242723846217253,1.8307037545829474,1.8372660734752024,1.8439589113849777,1.8505389009953421,1.8554847534391812,1.8604049207172388,1.8652993074119648,1.8696129687078822,1.872674164293553,1.8757257941977614,1.878768072968433,1.881801210308284,1.8848254111277445,1.8878408756162819,1.8908477994676527,1.894908667583031
1.573544628366639,1.5738205167285573,1.574281174335618,1.575034826331804,1.5761255195788193,1.5773723934408395,1.5783916831071776,1.578923831974252,1.5789839402150094,1.5787507168509147,1.578450608695143,1.578539261850559,1.579596475215071,1.5810646254417964,1.583067241389508,1.5857183060048212,1.5890348422224183,1.5921070551042347,1.592278315566571,1.5970897539120052,1.6024295355251792,1.60462017709615,1.6061363211120852,1.607764218367738,1.6068050521124224,1.6054178619770094,1.6092768499952483,1.6137232159752706,1.6158456416916616,1.613019723930527,1.6100890310204299,1.6118728530694812,1.6176600963913117,1.6157692200636182,1.611643823349382,1.6060521162752863,1.6068153854404037,1.6076177837046899,1.607872512515757,1.6068585871388181,1.6109042705593506,1.6113084593596187,1.607913212726894,1.6045972279897187,1.601400473141418,1.5984032629186098,1.5957995718033753,1.5941412962960637,1.5947454327428354,1.5982588297088758,1.6024279145802376,1.6031828138043682,1.6000431143088687,1.59810771573988,1.6007804891614512,1.6037075619269234,1.6068966529927957,1.6103549637424557,1.6140891504780899,1.6181052965966702,1.622408885508687,1.6270047740333502,1.6318971639934672,1.6318760077978527,1.630052027629851,1.6302938341150854,1.634402069761784,1.6385058807557025,1.6426033363386519,1.6466926479711042,1.6493874227938836,1.6499666488472389,1.6506323705259853,1.6513858016733116,1.6522279658482757,1.6492501744336783,1.645253482241416,1.641271474797629,1.6373099912514961,1.633378106898713,1.6294912515563564,1.6256783547696103,1.6266713755233444,1.6289472153463,1.6315992447217877,1.6346435739812923,1.6405429935734377,1.649323481490183,1.6586789706680898,1.6697728284657103,1.6771669931998718,1.6808738042442646,1.6834388459730603,1.686873538914918,1.6967879240288848,1.696025281841151,1.6954756136861238,1.703316801079629,1.711474947744724,1.7199296500671992,1.7286602079136495,1.7381976803046066,1.7468653843872608,1.7562979967340606,1.76341770242745,1.7656164404861259,1.7678355592682906,1.7700747341256777,1.7723336496257365,1.7746119991382092,1.7769094844454139,1.779225815375126,1.7815607094546362,1.7839138915844908,1.7862850937306978,1.788674054634103,1.7910805195358037,1.7945147500863805,1.7997244596439543,1.8049120839201538,1.8100771506263764,1.8152192180348479,1.8203378749517802,1.8254327406169897,1.830503464540866,1.835549726310795,1.8405712355208905,1.8455677333521348,1.8507817158239959,1.8577334170315343,1.8634609978092809,1.8665419880038359,1.8701677923275042,1.8750102788863368,1.8798266954823393,1.8846169949173381,1.8893811536897658,1.891639158660255,1.8927191884207124,1.8938090686715083,1.8980093600342332
1.5735446283666392,1.5749551580687973,1.5764682649496282,1.577931784711534,1.5791740125620655,1.5800730424614549,1.5806557378479384,1.581128743995809,1.5817839771984143,1.5828850076431689,1.5845031050766667,1.5864369813866994,1.5884217970907764,1.5902642641146723,1.591814758063351,1.592906499763314,1.5933752934418317,1.59403440038293,1.598280095592589,1.6019148491435222,1.603214329060624,1.6081506052624988,1.6094041446875815,1.6082298607203778,1.6095027176394767,1.6113569901506821,1.613406889581198,1.616361893704685,1.616066740362983,1.6176841374708428,1.618771441855988,1.6190769731673567,1.618204167393537,1.6234834210147797,1.6292536385275835,1.632393828875094,1.6288508620416475,1.6253063117723208,1.6217697283587975,1.618250698406075,1.614759563288708,1.6143604134631173,1.6113481021774345,1.608564600476258,1.6061055394750041,1.604087317747009,1.6026275747130678,1.6017981088098674,1.6015756965608596,1.6018405483248994,1.6033625582785769,1.6039839486109855,1.6039850366235386,1.604750342855886,1.6054228929874026,1.6059671263153994,1.608785272395991,1.6143355914472062,1.6198577065832374,1.625352595862815,1.6308212129089084,1.6358925614851039,1.6338236709399194,1.6370895653464852,1.6425847322490448,1.6477478623827813,1.6479131500147424,1.6481582593036572,1.6484847805375877,1.648894237445903,1.650772819390357,1.6548413869798342,1.6586118896960524,1.6572717495837495,1.6532573972643043,1.6531598119397353,1.6541822275135942,1.6552960463938855,1.6565020550065077,1.6578009981930528,1.659193584686215,1.6606804923259029,1.6622623730615027,1.6639398577717197,1.6649698780814128,1.6658656089469757,1.6668179940647083,1.6678267309933879,1.668891343202002,1.6700111258960177,1.6784098247648993,1.6869093242819995,1.6968656758111684,1.697605507706458,1.697307459140068,1.70786194826284,1.718530095007992,1.7293063666125037,1.7401861126452882,1.745472006875056,1.745090962232164,1.7446943565772148,1.7499006117391045,1.7612396793022036,1.7659223416846652,1.7757167937702296,1.7856591454651491,1.7892485024722489,1.7926322645134896,1.7959996620878673,1.7993509999627908,1.8026865833494354,1.806006717219439,1.8093117056847934,1.8126018514371007,1.815877455242449,1.8191388154883024,1.8223862277789191,1.8256199845759675,1.8288403748810995,1.8320476839574593,1.8352421930872178,1.8384241793623262,1.8415939155059111,1.8447516697218327,1.8478977055700523,1.8510322818656717,1.8541556525995695,1.8572680668789854,1.8603697688889878,1.8648131490736162,1.8720195955475263,1.8793512985675007,1.8868066191083288,1.8884595346030473,1.8895091925081728,1.8905691141192624,1.8941191712335625,1.8988310691307975,1.9035168903070407,1.908176698214719
1.5904399792372077,1.5906471995484084,1.5906019090964314,1.5903539681656707,1.5901411003090447,1.5903235998945338,1.591093363437131,1.5922696458605383,1.5935297855517168,1.5946897317488253,1.5956979349252562,1.5965424359853437,1.597213236493035,1.5977086451069034,1.5980646004879948,1.5983985596004295,1.5989071862825845,1.5997055652884078,1.6007382157050538,1.6035144063289384,1.608577598347244,1.6099441129215617,1.6140907682753944,1.6200824157682163,1.62460213495765,1.6231506668455173,1.621015426443074,1.6185330336903077,1.6207493760050102,1.6250591531611343,1.6289332238669996,1.6323806161268446,1.6354611273007071,1.63823920542404,1.6359254970291635,1.6333275949180668,1.6308442646444579,1.6275282478623694,1.6241599913977074,1.620815551345688,1.6175360514043287,1.6163187302059967,1.6217319426291683,1.6260475528828284,1.6283208816715347,1.6290827775224164,1.624786655467116,1.6205215499173082,1.61629746860002,1.6121251308782574,1.6080162604482138,1.609105620743291,1.6151542311994942,1.6213861179598483,1.6277478935496457,1.6342122102498617,1.6407629763257456,1.6453511702795234,1.6428107803595622,1.6403871872011737,1.638080835119351,1.6362644866681355,1.6416833213767097,1.6470785966802828,1.6476606808698162,1.6483845143740987,1.6544894056790562,1.6582445923803768,1.6582189375747638,1.6582416689757729,1.6583140312414044,1.6584371167998453,1.6588977906123648,1.6588392037334407,1.659119816374564,1.6594543994002033,1.6598435470082782,1.6602877818079593,1.6607875589951429,1.66134326885888,1.6619552376466407,1.6626237266935895,1.663348929581575,1.664130966917586,1.6657135609262232,1.66758408510816,1.6695520254125658,1.6716179737320156,1.6737825229374472,1.6760462709585915,1.681191078832439,1.692921538548576,1.6984714189223546,1.7070272802169817,1.7173859426689062,1.7279339650987664,1.738664091657709,1.7461836206524652,1.7458365495852814,1.7511652809668041,1.7548333985081972,1.7569471668132244,1.7590827158547815,1.7617586357901867,1.7737656222590932,1.7824306727122536,1.7858480723909542,1.795726327699171,1.805894074000701,1.8161365326927514,1.826425835817556,1.8367316414885537,1.847020676884918,1.8572562929250278,1.8661891461236848,1.8703805745120352,1.8715018887789023,1.8723387833980283,1.8731890344025866,1.8740524798179403,1.8749289263473834,1.8758181763292692,1.876720033665209,1.877634305578419,1.8785608032043477,1.8794993417780295,1.88044974066126,1.88141182329991,1.8823854171489809,1.883370353582515,1.884366467796748,1.8853735987107356,1.8863915888668723,1.8874202843324455,1.8943837500212641,1.9020807317093165,1.9098954693479149,1.9178257510637273,1.925869266579567,1.9340236258777073,1.9422863774827661
1.590439979237208,1.591681093922338,1.5929671118582567,1.594314824189854,1.5957838950620755,1.597468814701037,1.5994564524446049,1.6015835171520267,1.6029882279250534,1.6035790383676658,1.6039581224371195,1.6043481580496914,1.6048708195649648,1.6056360758143344,1.6067172200236466,1.6080136233897693,1.6090771661549832,1.6096153790891803,1.6099640558246184,1.6104220504353743,1.6114435661597821,1.6159699482203531,1.6213091391521495,1.6244838131013246,1.6259614030370673,1.6315756172280285,1.6367935451087132,1.6415112175691915,1.6456520390360714,1.6491100146570905,1.6495209865791653,1.646316604102308,1.6429065963229026,1.6394344271068413,1.6382294244107836,1.636713570713602,1.6366764265683575,1.631479186746441,1.6268244873137356,1.6235196040739885,1.622250699635393,1.622690832093041,1.6241034475385043,1.6271337809173692,1.6325011624516763,1.630827783598024,1.6335182488389868,1.6363632103391756,1.6393440347698118,1.6424476825636267,1.6456643044439736,1.6489859691112987,1.651832286347808,1.6511871990276532,1.6505826101689194,1.650023476711586,1.648008228694152,1.6473893440011134,1.6486617192161517,1.6483254361381747,1.6480533800248365,1.6478483841135234,1.647713045311443,1.6476497472775447,1.6524511678683367,1.6578018661930511,1.6583172047904795,1.660896653134269,1.6675856895035888,1.67295824457026,1.6693047578245719,1.6653060196900142,1.66128973045847,1.662940754918809,1.6669692331327246,1.6709822939030343,1.6749791048953018,1.678958925556333,1.682921100722246,1.6868650549811712,1.6907902875146719,1.6946963672999447,1.6985829286049934,1.7024496667320843,1.706296333978501,1.705642298000617,1.7045095703496491,1.703411378855027,1.7023484273990563,1.7013215960697141,1.7003320291722686,1.6993812629525147,1.7049523988219546,1.7172722467854054,1.7298700792546686,1.742735309850176,1.7465122223288065,1.748626619514676,1.7506727281692882,1.7527417888735521,1.7622402475840095,1.7685854699058008,1.772073690149362,1.7755437738729607,1.7789960047914963,1.7859157440434208,1.7982034451199946,1.8106234131657164,1.8231705542251335,1.835839969794868,1.848626935977718,1.8538505866096062,1.8579247093878406,1.8620373805138106,1.8673966877200403,1.8706782324579267,1.8746122559195468,1.8788848022948859,1.8831988470275682,1.8875550446488227,1.8919540704971043,1.8963966203449831,1.90088340998398,1.905415174763895,1.9099926690831737,1.91461666582678,1.9192879557481355,1.9240073467916963,1.9287756633528126,1.9335937454716676,1.9384624479582349,1.9433826394453568,1.94835520136734,1.9533810268617544,1.9584610195923755,1.963596092491775,1.9687871664222403,1.9740351687545443,1.9793410318643025,1.9847056915465209,1.9901300853493877
1.6072749296479993,1.6071188755578014,1.6064875725531758,1.6056505510445849,1.6049111333561843,1.6044541531016399,1.6043731291136463,1.6048911449130068,1.6066833476111235,1.609298891695035,1.6115218054843927,1.613218449527364,1.6147372439445014,1.6162949995448002,1.6179905195307036,1.6198655197153315,1.6218277355210822,1.6242096641541859,1.6266644856936958,1.629300749285258,1.632119781681693,1.632089142579298,1.6322238615618936,1.6349692684871426,1.6401623144174062,1.64450568536728,1.6479619668776349,1.6512642866512683,1.6541444338779583,1.6533148463749296,1.6509764940160372,1.647896041163491,1.6447008723593368,1.6414437480363857,1.6407723595613897,1.6419146903892425,1.6417669914135853,1.6473435945729913,1.6493028064954738,1.6511890289249571,1.6506999968193103,1.6463894514462467,1.6420629738658552,1.6377301779852065,1.6334003775717891,1.6378005309843289,1.6429762040342752,1.6479292062344522,1.652478283855509,1.6539526123488062,1.6532214209571277,1.6525123883422046,1.6524059542734841,1.6559183350777493,1.653672929541363,1.6507820626869145,1.6495142909367355,1.649059133567081,1.654082715125257,1.6599509351557464,1.659620473313221,1.659314685429885,1.6590393060477613,1.6587987229981116,1.6585963952884821,1.6584351194346254,1.6631314992500879,1.668440851403652,1.673730684242446,1.6751272353773718,1.6821038102053802,1.6894903511815615,1.694709283922954,1.6999121802881878,1.7050996738410402,1.710272237038795,1.7118595693690721,1.7132975630170872,1.7144915423393194,1.7131329426185118,1.711804629320644,1.7105074402519387,1.709242056736906,1.7080090588565282,1.7068089703202247,1.7101227357924493,1.7139287271078407,1.7177142088460244,1.7214791245755743,1.7252234573233935,1.728947226531929,1.7326504851583215,1.736333316912042,1.7399958336280044,1.7426302488513854,1.7446049411053695,1.746603880211049,1.7495694669906496,1.7580092711791733,1.7615535230839559,1.7650788368145585,1.7734077108855693,1.7846646234019299,1.7960081471259506,1.8074356228240203,1.818944548880817,1.8305325661675984,1.8379294418492398,1.841854383211679,1.8458159134591563,1.8498144883906251,1.8615268844967021,1.8682945360539729,1.8690755225874929,1.8698727628771854,1.877406143608395,1.8872280356020052,1.8968188731117968,1.906130254623513,1.9151169203755294,1.9237397631260282,1.929011206824768,1.932884568662034,1.9368407938483783,1.94088145701541,1.9450080640247562,1.9492220416389916,1.9535247273399028,1.957917359452149,1.9624010677346733,1.966976864602067,1.9716456371330193,1.9764081400129578,1.9812649895429773,1.9862166588275962,1.991263474230374,1.996405613159716,2.0016431032183273,2.0069758227199523,2.012403502547298,2.0179257292965938
1.6072749296479996,1.608454375192839,1.609243768533306,1.609795463834582,1.6102711609746563,1.61078729348944,1.611423969713326,1.6122652401791098,1.6134760261632515,1.6154337698692895,1.618571971686913,1.6226930708416618,1.6260020049916428,1.623278885841731,1.6211515104778786,1.6203185602703045,1.6219460219561048,1.6263193006982781,1.6323350972207074,1.634666048922408,1.6333318689167333,1.6351334224270886,1.6383648825237656,1.6413401410781159,1.6434445379885854,1.6487306765232062,1.6542138135861786,1.6589979348042447,1.6564361903915101,1.6539435069459592,1.6525976297356992,1.6548383848379402,1.6544763359660977,1.6511452572081726,1.6468453799613045,1.6431087538674904,1.6452881454122017,1.6476710590017807,1.6536269255644713,1.6549844712779613,1.6530217502949272,1.6548173082097737,1.6565894120240041,1.6583054296231516,1.6576399096137628,1.6569327522604347,1.6561987012737194,1.6554502862745801,1.654698397158327,1.6563172108776336,1.6590878446998567,1.6606921302020008,1.6598069970522888,1.6566811480260204,1.6595177441670663,1.661302676220374,1.6609948300169353,1.6606516591735137,1.6602983099388893,1.6608345768235555,1.6676335756980976,1.6744583068774976,1.6812496406855253,1.6877308965290294,1.6914211110966386,1.6890467065300192,1.6853356373533814,1.6814225717898994,1.6774745207205835,1.6790017370556276,1.6842547273192343,1.6897291069081635,1.6976777442707154,1.7059345315719336,1.7090963346483432,1.7104589716394274,1.7154309275347335,1.715879361813767,1.7147717840687478,1.7162812867876676,1.7178251690890485,1.7194025710295593,1.7210126722637722,1.7226546895569594,1.7243278744550117,1.72603151111913,1.7277649143173317,1.7295274275617545,1.7313184213808164,1.7331372917154941,1.734983458430082,1.736856363928323,1.7387554718666252,1.7406802659568028,1.7436381727722887,1.7468213298947166,1.750862982307006,1.7544458351392556,1.7606436016093383,1.7718803451017466,1.78327386060251,1.7948186044778978,1.8065093078850571,1.818340960649623,1.8263699376731815,1.8301876173371743,1.8340406565010055,1.8421974469503843,1.853937086499407,1.8657494965098542,1.8667769512691854,1.8675282991099946,1.874535385393505,1.8876481312634916,1.9008609229037883,1.907416880407534,1.9108287069083372,1.914313066768317,1.9178717392942093,1.9215064926406744,1.9252190752616694,1.9319691109057406,1.9397873806055705,1.9471904153279036,1.9541871441426122,1.9593636929464169,1.9642766380303582,1.969189847048352,1.974103417451512,1.9790174429373169,1.9839320135729777,1.9888472159150106,1.9937631331250847,1.9986798450822527,2.0035974284916747,2.0085159569899442,2.013435501247066,2.018356129065246,2.0232779054745618,2.0282008928255557,2.0331251508789294
1.6240350015253968,1.6240239463579589,1.6245798178167674,1.6256557903932605,1.6270821089533714,1.628730213773602,1.6305353220783054,1.6324656712405101,1.63449576190005,1.6337824949261215,1.6315731348547202,1.6288868742176228,1.6273003714569336,1.632050708074579,1.6367262044872306,1.6410467471864059,1.6445852316446183,1.6467746716933331,1.6450846437950915,1.6456667928819892,1.643950732351592,1.642154524657061,1.6410952409408688,1.6418493257220028,1.6456290168192562,1.6497443302432722,1.655919399599862,1.659186902277493,1.6566912511683416,1.6562122896723734,1.6570900414087841,1.6565220811637293,1.6567292761909418,1.6581860415885255,1.6582458605291557,1.6586747189316575,1.6601439461016476,1.6606214214303034,1.659231911680468,1.659026860341602,1.6597985011010565,1.6594303196894975,1.6589110317125508,1.6583495744756274,1.6601074620418823,1.6618711801219863,1.663647508057292,1.665442095509177,1.667259628438019,1.6691039705246509,1.6664119392863084,1.6630506260938764,1.6614147791579605,1.6616153565245284,1.661533713194979,1.663199213315105,1.6669580941098778,1.670789996958277,1.6746907593037803,1.678656425886651,1.6826832371447793,1.6867676223186474,1.6909061950644055,1.6950957501812263,1.6978531084324444,1.6987605635875678,1.699720652544078,1.7007315369220395,1.701791485859546,1.702898868327508,1.7040521460068958,1.7052498667048424,1.7064906582979522,1.7077732232684684,1.7144939624228632,1.7187366101714794,1.7172950060822025,1.7205758404408438,1.725707708764097,1.7308270738859748,1.7359344618509067,1.7410303821251079,1.7461153270233052,1.7486110070248884,1.7486218501367508,1.7485999543019002,1.748546353605474,1.7484621287680278,1.748348392202586,1.7482062759412638,1.748036921804232,1.7478414733516998,1.7476210692759646,1.747376837972793,1.747109893090124,1.7472604950777826,1.755857770610079,1.769227709137009,1.7828357822060656,1.7966730466383476,1.8107309481234217,1.81512553802204,1.8188392264115123,1.8225872540670656,1.8303087970508254,1.8424082832751885,1.8546351063433422,1.8646146381631012,1.8653198623545513,1.8660407215450678,1.8776327997305553,1.8895852253859595,1.895467412969381,1.9003877531266753,1.9040758047622905,1.9102243679814035,1.915140955758175,1.920056596410093,1.924971432630576,1.9298856018909216,1.9347992366080895,1.9397124643074912,1.9446254077809701,1.9495381852400235,1.9544509104644354,1.9607976825784006,1.9670504063253333,1.9729786988173679,1.9786179762900016,1.9840033479072647,1.9891680157315679,1.9941423446516402,1.9989534513219276,2.0036251492203063,2.0081781112961963,2.012630147593759,2.016996529110597,2.0212903157665423,2.0255226651085074,2.0297031105849723,2.0338398056438454
1.6240350015253968,1.6259601888817485,1.6281726994076935,1.6305083932313527,1.6327292339452477,1.6345449894929516,1.6356770366913669,1.6359423967824935,1.6352898226508177,1.63659216584344,1.6387085560476868,1.6407887407820003,1.6427789603520475,1.6446519165718847,1.6464462758442195,1.6483334192964096,1.6495388529213806,1.6470678748686856,1.6488549358161395,1.6503952368697106,1.6519063832957128,1.6534730388909318,1.6551199361817721,1.6568415468154711,1.6586141713060631,1.6603983140296754,1.661342978204594,1.6595527477234135,1.6637530040299877,1.6656049259343448,1.6653916667122646,1.6636775442977032,1.66116119192794,1.6591024021291831,1.6592514062052333,1.6599776802320045,1.660416873767465,1.662370258250048,1.6606647015635456,1.6611321411482107,1.6661103207941008,1.6721292554016278,1.6744545844986567,1.6738714363298888,1.6733290968963623,1.6728662743003122,1.6725428089983754,1.6724611541361538,1.6728055440739298,1.669890489695095,1.670978284273988,1.6728851350033151,1.6748265802401812,1.676804246594501,1.6788193958389486,1.6808729816790349,1.6829656984907664,1.6850980231329027,1.6872702507940862,1.6894825257071824,1.6917348674512263,1.6940271934630087,1.6962040408388785,1.6970002412465743,1.69839938425296,1.7035921174441977,1.7060807538735567,1.7086076380398754,1.7111723801779841,1.7137745830059492,1.7164138471161965,1.7190897755497048,1.7218019776696831,1.721686530933845,1.7202016307184032,1.723351987630627,1.7325047399303817,1.7358942356066982,1.7388165839900607,1.7417728673313122,1.7447628284995533,1.7477862330414773,1.7485664562011922,1.7511897678243118,1.756254089779987,1.7602102286908372,1.7633981944814423,1.7666186299207713,1.7698715118224566,1.7731568018588129,1.7764744820303617,1.7798245577869487,1.7832070586502327,1.786622038363617,1.7900695749071858,1.793549770462234,1.7970627513530983,1.8006086679775914,1.804187694731315,1.807800029928722,1.8114458957224913,1.8250013085608594,1.8394763123851439,1.8510915721542789,1.8560328085784796,1.8609709098503449,1.8639253225251293,1.8669851643431012,1.8757685688478363,1.880696258211259,1.8856218401845397,1.8905454991563149,1.8975988033117372,1.9008037015938382,1.905306684991387,1.9141696562732595,1.9275703106840263,1.9410589381638186,1.9546316539469104,1.966812260812521,1.9720565450062049,1.9773131550181495,1.9825821674868322,1.987863662016014,1.993157721001718,1.998464429475984,2.0037838749661496,2.0091161473683616,2.014461338834209,2.0198195436694455,2.025190858243831,2.0305753809111793,2.0359732119388245,2.0413844534457275,2.0468092093485435,2.0522475853149693,2.0576996887238406,2.0631656286313533,2.0686455157429586,2.074139462390454,2.079647582513799
1.6407062019942713,1.6408537706628215,1.6415096427081775,1.6426803973892419,1.6443145632249605,1.64634087796767,1.6486793120901966,1.6512193718284107,1.6538254146246505,1.6563791071971714,1.6587969849854658,1.6601369989476356,1.6588145593698482,1.6569407948733783,1.6547316418480729,1.6522525399043142,1.6506797133335929,1.6537086687870803,1.6508567567725945,1.6524302326611644,1.6624423077100257,1.6641243901568132,1.6649941668973742,1.6650679047677155,1.6644200966411398,1.6631577137002986,1.662191134295801,1.6635341456235428,1.6654964895031414,1.669649508159188,1.674746188617262,1.6778317665334548,1.677465817449689,1.677495418201647,1.6755627869152483,1.6716174564736557,1.667564614390883,1.6634300719462614,1.6651386594589437,1.6683065114677396,1.6717827450762004,1.675043787635449,1.678218088960491,1.6835884496657927,1.6878984480086823,1.684949248722745,1.6810173740226708,1.6771950617354552,1.6734853636919331,1.6738848131298065,1.6760594275484766,1.6794295435575108,1.6837123717074411,1.688550120287,1.6921730288054762,1.6924227356840627,1.692751466668914,1.69315576726423,1.693632393559818,1.6941783016803638,1.6947906365174679,1.6954667202332374,1.696359338323311,1.6987310701013905,1.6993332605924214,1.703615874077225,1.707940909488435,1.7123058523489727,1.716708349820696,1.7211462051009114,1.725617371336213,1.7246936346063952,1.7231862917376548,1.7245500724346594,1.7273336911570345,1.730152479821259,1.733006101025991,1.7419482267357789,1.7480356231542413,1.748222396413483,1.7483728316829388,1.7484873178817797,1.7508428705819934,1.7539325595549073,1.7570552129607726,1.7613092024721164,1.7663548354612466,1.7713917968155672,1.7764204482155002,1.781441177749865,1.7864543648346807,1.7914603774458766,1.7964595718218117,1.8014522926142447,1.806438873154184,1.8114196357513772,1.816394892002339,1.8213649430979166,1.826330080126655,1.8312905843724367,1.8362467276056442,1.8411987723675063,1.8461469722475825,1.8541484922304377,1.8625955518250712,1.8632521971829235,1.8659060963893928,1.870838580947909,1.87945455782179,1.8883699449167133,1.8913836402835185,1.8944593591080725,1.9016051051033287,1.9136908691439056,1.925841042797491,1.9380542428428669,1.9503291740076416,1.9563603793198796,1.9615802289551723,1.968284628068579,1.9820140780538775,1.995816262705162,2.0096874770049196,2.0159816831753212,2.020685534553032,2.025407355500421,2.0301469199754645,2.034904005044244,2.0396783908553817,2.0444698606132055,2.04927820054974,2.054103199895611,2.0589446508500697,2.0638023485501527,2.0686760910391664,2.073565679234486,2.0784709168948874,2.083391610587393,2.0883275696537384,2.0932786061765665,2.0982445349453718
1.6407062019942715,1.642322576911158,1.6440490705403752,1.6459689326026998,1.6481541282408159,1.6506334317321505,1.6533612108837057,1.6561943603841125,1.6588310290741415,1.6606454172767648,1.6610814575265256,1.661342237195344,1.663463382625967,1.6656071751959187,1.6671560232330507,1.6625419215520498,1.6580061484924489,1.6539507322417681,1.6569970616780711,1.6600120735249866,1.6629575526359108,1.6749441285979305,1.6729537415893594,1.670662578893034,1.6681451012472734,1.6654347291802676,1.6625611044631534,1.6638200902878648,1.6712562911621687,1.678807524595644,1.6793526373692282,1.679881272500463,1.6828839013548285,1.679355296152644,1.6775860863867653,1.6775699475436872,1.6774048700173165,1.6771016984840648,1.6766875218900998,1.6761910414903438,1.6756385775608909,1.6755196370545842,1.679454992927967,1.6843282818288454,1.688986647645405,1.6923754042198889,1.6935077907181566,1.6929746724544694,1.692555870059985,1.6922463936371575,1.6920413339053888,1.6919359297966823,1.6919256106145997,1.6920060202422964,1.6937045800719424,1.6990444381067844,1.7044984793936062,1.7100263804405857,1.7156037463258031,1.7144345163456287,1.7104283613222684,1.7064558919988584,1.7025753824112897,1.6990629711576275,1.7011421046566202,1.7038583742823652,1.7107130051443937,1.7178323588130917,1.7250704838254745,1.7276822836769052,1.7261977608514618,1.7301199451591422,1.734652159956935,1.7392123789772245,1.743799088366345,1.7472583038586078,1.7475530308971479,1.7478124075929462,1.7516782481925597,1.7616903841665095,1.7718046270355676,1.7765432796305998,1.7812999339498172,1.7860738900429345,1.7908645103045058,1.795671214899576,1.8004934774752845,1.8053308211499988,1.8101828147698242,1.8150490694210082,1.8199292351861667,1.8248229981316193,1.829730077513029,1.8346502231865363,1.8395832132128151,1.8445288516417837,1.8494869664661295,1.8544574077323828,1.8588621841174735,1.859570229408233,1.8601398455571498,1.860727512728987,1.8613328997346725,1.8619556840987572,1.869010714111031,1.8769025058573154,1.879684462472233,1.8825219743478758,1.8854166018970564,1.8920395822052103,1.904736721121306,1.9175426405145717,1.930441677518241,1.93560153226549,1.9407732781649814,1.9459569645147696,1.951152645392504,1.9626646253837943,1.9750594667719534,1.987512644939974,2.000023179790557,2.0066288089803495,2.0112960305414758,2.023624048159103,2.0376223328123007,2.0516787154677822,2.0657896081430636,2.0799514512841486,2.094160715948644,2.1084139072495813,2.1227075690276473,2.1370382896907807,2.151402709126831,2.1632927435489235,2.169776815076823,2.176279794354973,2.182801817401439,2.189343016448833,2.1959035199925894,2.2024834528389228,2.209082936152351
1.6572750078645968,1.6576360339887068,1.6581585019539253,1.6588350546181378,1.6596652376646324,1.6606414049952878,1.6617351384609451,1.6628920889842702,1.6641006112098222,1.6656443173605036,1.6678786853654635,1.6704949169572463,1.6730587080627186,1.6714737574536849,1.66771121896752,1.6697377778482014,1.671685613627957,1.6735172330156276,1.675205202710055,1.6767305579074876,1.676721570984445,1.676503362435177,1.6803082993854404,1.6811895963724868,1.6819267033584362,1.682498906720378,1.6828431750740722,1.6828496158776798,1.6823458674150364,1.6811132810859364,1.685002542942481,1.6856902899951947,1.684384563089693,1.688467678540291,1.6917946189322144,1.6930572364724545,1.6945102141186217,1.6961405373901473,1.6978914427014904,1.699719252998575,1.6993574471572508,1.6980504056133732,1.696878687648974,1.6931243786900818,1.690447980898988,1.6941601919907154,1.6970135135011215,1.701809420726816,1.7067613857475492,1.7118686886580585,1.7171308282897961,1.7212735888413813,1.722819435640376,1.72430519047571,1.7257284113778018,1.7270840544650832,1.7264998381073209,1.722477908297403,1.7184542066910238,1.7212140014426907,1.7268399505185767,1.73230518008598,1.7335045697657983,1.7336167393384891,1.7333366857652912,1.7326723863349813,1.7316882887547806,1.7304771326843031,1.7291218716958634,1.7323899086970527,1.7397766608255032,1.7457760410364402,1.7461833228287706,1.7465700643940054,1.7469297781823898,1.7484108902246982,1.7530464957507874,1.757704718533152,1.762384468037629,1.7670847433263632,1.7719800060045048,1.7825422978803909,1.7933722816828133,1.80446484275324,1.815814755167811,1.8274167058913795,1.8328365083354647,1.834803315214725,1.8368038603020729,1.838838975142393,1.8409095169879706,1.8430163709599507,1.8451604520892295,1.847342707248,1.8495641169769397,1.8518256972076648,1.8541285008755408,1.8564736194139717,1.859019004433506,1.8612953673574109,1.8637743836309433,1.8663004904204685,1.8688749888378045,1.8714992240243777,1.874174585275874,1.884056161223664,1.8992781099004357,1.9048194246405132,1.9099203720217481,1.915033046667204,1.9201574703896882,1.9252936697682501,1.930454183443013,1.943468365453421,1.9565823704332814,1.9697935468384635,1.983099404195731,1.9881489915570878,1.992740101762831,1.9973506042872722,2.0019802539961598,2.0125901604395415,2.025212741211333,2.0378901375613285,2.0506216219372475,2.063406519592281,2.0762442043629137,2.0891340944233794,2.1020756480268576,2.1150683592408126,2.1281117536799825,2.1412053842356755,2.154348826793506,2.165797526559535,2.180219509181666,2.194074039318291,2.20741279632581,2.22079943591814,2.2342335776443845,2.247714830472278,2.261242786265519
1.657275007864597,1.658548688384082,1.659871179215176,1.6611963553278746,1.6625332805409374,1.663931840874399,1.6654585810210634,1.6671730684757018,1.6691139633329417,1.671274235644713,1.673530321934901,1.67551354712933,1.6752055179897654,1.6756520561459665,1.67759157566331,1.678925391901405,1.6795821787994138,1.679604025769816,1.6790831763265632,1.6781034750361454,1.6780909096162546,1.679278835863268,1.6836187854688907,1.6841313928784352,1.684658099735778,1.6852253484841162,1.6858856896450383,1.6866957181897368,1.6876847700378637,1.6888481575489425,1.690092013922084,1.6906018013023911,1.6905788149183174,1.691017375743809,1.6921334426943655,1.695224735968029,1.698103114448062,1.7008508575146284,1.7023644807927767,1.7007977512911936,1.7015919295366653,1.701672929788943,1.697355883100759,1.6958416082017584,1.6949366672414936,1.6965718657021602,1.7026967474784223,1.7088204182240014,1.7149412228282936,1.7180308572452714,1.7196804641118382,1.7225545862029292,1.728128058906981,1.733861197599561,1.7345213842756686,1.7305156352211224,1.728365528701947,1.7295639691662341,1.7306670458094637,1.7316574547819514,1.7325139942846377,1.7333629419313947,1.7382393171447577,1.7437809378666682,1.7443927362750022,1.744083595283271,1.7440625035804023,1.7442491943702656,1.7445631950827338,1.744945783616016,1.7453582907698357,1.7472242492237684,1.7547291808195928,1.7622893647271645,1.769903443121117,1.7775704742550693,1.7852897669818786,1.7930607869816986,1.800883099621145,1.8087563327446259,1.8166801509165913,1.8234809365950986,1.825290797784905,1.827130537553419,1.8290008975817416,1.8309026315255343,1.8392653174520515,1.8513551689588512,1.8546000527429936,1.8549464909761881,1.8553152753956956,1.855705960866238,1.8561181140732628,1.8565513132247444,1.8570051477520466,1.8574792180116009,1.8579731349889035,1.8584865200059926,1.8594400457988494,1.8644347697305133,1.8694414858221178,1.8744601162426768,1.879490597800273,1.8845328808455788,1.8895869284378324,1.894652716901764,1.8997304444283267,1.91467102092622,1.930228239420173,1.9459443358713715,1.9565754776715352,1.9610237052540431,1.965493132007591,1.9699834900647581,1.9744945147987494,1.9790259448320788,1.9835775220411676,1.996497609777697,2.009985985345634,2.0235625038527476,2.0315739177776346,2.0396291718632398,2.048232606280637,2.0573840634177905,2.0670705145354873,2.0772679421993097,2.087944251279292,2.0990625075980454,2.1105839004475913,2.1224700712294045,2.1346847033146905,2.1471944428957923,2.1568274399191165,2.16754167592344,2.180783540515243,2.1946655013643652,2.209132434211163,2.2236173352011517,2.238117337651118,2.2526296897225695,2.2671517627082745
1.6737283503674367,1.6735610972629376,1.67340952821469,1.6733037384981435,1.6732759085923932,1.6733677873488642,1.6736352005828716,1.67415049867527,1.6749990912396666,1.6762552214656226,1.6779458083513503,1.6790885067920087,1.678277909469162,1.6793309473624,1.6801289546225802,1.6805999431130894,1.680941830146854,1.6813001076345573,1.6817065551338886,1.6821511007845265,1.6826234249475016,1.683114892857124,1.6912067178079715,1.7066605791855822,1.7074289556239877,1.7058229263953315,1.7036474077760073,1.701104094547838,1.698350814998272,1.6955602495978443,1.6926711844055147,1.6924736444967212,1.694118506109979,1.6962229890367917,1.6986196163000336,1.7012185574634913,1.703903547173587,1.7040471545082454,1.703564377706545,1.706293570444605,1.7060651024327074,1.7034861980659595,1.705385032676007,1.707275777642617,1.709148824455378,1.7109966965519083,1.7128134148974472,1.714594052671985,1.7163344194244348,1.7210578446275422,1.7271691592400482,1.7332740987635527,1.739371487145691,1.7385131038547827,1.7397530656674731,1.745804385372181,1.7520159005496043,1.7547977312245193,1.7528025813750179,1.750910016826157,1.7491482090629678,1.747560276069263,1.7462113732624038,1.7452815179927934,1.749668225132523,1.7553528058053813,1.7610605502126906,1.766778150450377,1.7725026467852625,1.7782328015262987,1.7839679620171869,1.7897077605509324,1.7954520003852497,1.801200600754179,1.8069535655492228,1.8127109632924447,1.814854141337768,1.816525628667868,1.8182233023246663,1.8199479195682735,1.8217002204675297,1.8246542365728005,1.8326782755411695,1.8407519454626635,1.8488749062398098,1.8531048985878489,1.8539760562452552,1.8542764179472269,1.863680815388465,1.8685667952679226,1.8725026222494652,1.8764659423157042,1.8804564331583524,1.8844737738150474,1.888517644873398,1.8925877286591128,1.896683709409127,1.900805273430512,1.904952109245989,1.9091239077267637,1.9133203622134367,1.9175411686256414,1.9217860255610706,1.926054634384557,1.930346699307719,1.9346619274598558,1.9390000289505278,1.9433607169244191,1.947743707608932,1.9521487203549932,1.9618138761749853,1.9778316517340742,1.9835559602475263,1.988319854692782,1.9933590637816696,1.9987102104436194,2.0044132766048497,2.0105104133114637,2.0170439803189266,2.024053809536414,2.037225285997378,2.050972596512553,2.06480284007581,2.0787145567217884,2.092706416640192,2.106777214243903,2.11842141682948,2.124777270855132,2.131150970401724,2.137542679357401,2.143952557481206,2.1503807604522756,2.159969301674852,2.172982704193534,2.186211318252232,2.199634770963409,2.2132353191156495,2.2269975159179034,2.240907897448014,2.2549546999276333,2.269127611530255
1.673728350367437,1.6753894501588324,1.6770264423809356,1.6785809638613889,1.6800158870823758,1.681305809482271,1.6824117667355258,1.6832306970689301,1.6835189915616557,1.682946826013235,1.6814735717016487,1.680342190514108,1.682731210472773,1.6851602804455827,1.687264649489322,1.689783933570721,1.692978060856456,1.6966813281892419,1.7006587494242935,1.7033923962734094,1.7053779255174928,1.7069684596950316,1.7079952938133491,1.708201264028259,1.7168539072859912,1.7171943454145202,1.7143024254347285,1.7070651181456178,1.7005817945091444,1.6956410188602884,1.6941546849874025,1.6980415915515237,1.705285185614012,1.7114274321855765,1.709573715520445,1.7076928464806196,1.7058459852336278,1.7066119228833991,1.7092577548263699,1.7105187640650636,1.709070921657871,1.7119108935267597,1.7148213540066082,1.71780635931054,1.7208678002977866,1.724005884105155,1.7272180933694314,1.730493206525369,1.733776497694771,1.736836788243079,1.7396019588135723,1.7423027848936978,1.7424864038277144,1.7454597969505579,1.750508556306631,1.753304702487217,1.7561347316324303,1.7583883098067137,1.7618990509262566,1.7648340102524256,1.7678043680788607,1.7708101562975673,1.7738513424365356,1.7769278447354178,1.7800395425683222,1.7831862839457293,1.7863678910826999,1.789584164641128,1.7928348870373143,1.7961198250757482,1.7994387320877148,1.802791349699996,1.806177409322885,1.8095966334221012,1.8115865369204147,1.813208054318089,1.8184729132566055,1.8235993690673369,1.8271800098800033,1.8307920158291726,1.8344350716719418,1.8381088593921655,1.841813058699056,1.8455473474892727,1.8493114022760087,1.853699449978982,1.8569275113398607,1.8607789151788245,1.8646587848044371,1.8762368051311848,1.8890176958274827,1.9020180685523784,1.9114772734548815,1.9173557956401925,1.9223425156171567,1.9250305375457497,1.9277763225921984,1.9305822821021823,1.9334511999273123,1.9363862970738883,1.9393913086890269,1.942470575937707,1.9456291558106291,1.9488729524318744,1.952208873966205,1.955645019677175,1.9591909019050973,1.9628577074496572,1.9666586016068082,1.9706090752133885,1.9747273295235144,1.9790346969598174,1.9939927441846454,2.010292343888194,2.026725921025143,2.0432891171071224,2.055805276198388,2.061992631506027,2.0681959558990153,2.0744154571309883,2.080651338375248,2.0869037982633625,2.0931730309259593,2.099459226035344,2.1057625688497077,2.1120832402585976,2.120925861396847,2.135151379698655,2.149452891733669,2.163829611204585,2.17828083188554,2.1928059153434587,2.207404277387833,2.222075373213501,2.2368186811924686,2.246360758379234,2.2520447536910044,2.257720790460081,2.263389814228645,2.2690527551077198,2.2747105247492296
1.6900536002190212,1.6902793232800026,1.6904978634637957,1.6907076300033999,1.6908423522432452,1.6906935451573244,1.6900766421088467,1.6891434757695687,1.688219477591935,1.6875768196664058,1.6871540079589407,1.686833579929222,1.686838428422639,1.6877756981916265,1.6900613848557668,1.6929148558955391,1.6958016733751338,1.6985548186270678,1.7011024105207282,1.704686960492118,1.708606326550805,1.712395515100773,1.7161280875034037,1.7168099441162927,1.7225423191280307,1.7218121406979678,1.7175598184255163,1.7177222207404084,1.7175589638041178,1.717004863961829,1.716055588856797,1.7147563207910355,1.7131843260197126,1.7131003099518465,1.7209396065838614,1.726942381504551,1.7239275770497797,1.7195178156139015,1.715014438934531,1.7118544759943923,1.7144064299770947,1.7169262596389254,1.7194275335330764,1.7219225992327716,1.7244221832336493,1.726935943334561,1.7294742995460983,1.7320549936330802,1.7347383031658055,1.7377602787276847,1.7411974287472787,1.744823014649056,1.7450116090882357,1.7477450116354967,1.7515367342892934,1.7575984424606046,1.7568771064997193,1.7589993739254033,1.7649220853777687,1.7716176580568779,1.7784752288756773,1.78549452501948,1.7919937250998996,1.7947864539344234,1.7963588661208805,1.7978634047683628,1.7993457718313857,1.8008254112776205,1.8023120485385413,1.803811203238837,1.8053263479826556,1.8068598657614219,1.808413517870653,1.8099886910943097,1.81304873662193,1.8165334266745157,1.8200504053214668,1.8242395752875369,1.830011142035201,1.835787832846794,1.841569888859635,1.8473575689910806,1.8530171829724253,1.8532194981335728,1.8534470944430295,1.8570467919857194,1.8652672041528433,1.8735357056464719,1.8818518158062956,1.8902150061875929,1.8986246971037999,1.9056080459493445,1.9152325401380788,1.9197101635297567,1.9232439260314935,1.9291419758883483,1.9350502537994343,1.9409690653324931,1.9468987127319588,1.9528394946584924,1.9587917059655937,1.9647556375088984,1.970731575984407,1.976719803792328,1.9827205989236107,1.9887342348665884,1.9947609805314341,2.0008011001904316,2.006854853432226,2.0129224951285027,2.019004275411637,2.025100439662063,2.0312112285042314,2.037336877810138,2.043477618709549,2.049633677606068,2.0599777573514833,2.0767878410677802,2.0937155328760024,2.110757154436528,2.1279091766394913,2.145168212225283,2.1625310088124294,2.177185656903204,2.183038400125649,2.1888723602471996,2.194688265765641,2.200486901197523,2.206269098989745,2.212035731674156,2.2177877043374767,2.2235259474638327,2.2292514101935486,2.2349650540297787,2.2406678470136647,2.2516336852421452,2.2618220046634976,2.2667963457726334,2.2718207178464533,2.276895277275147,2.2820201711976646
1.6900536002190214,1.6911683937503097,1.6919712099974196,1.6924173660947264,1.6925538607258361,1.69258688875153,1.692728824482777,1.6929426775449081,1.6931941805662287,1.6936117203346646,1.694375329521475,1.695539392154175,1.6970400688949705,1.6988051994595694,1.7007991862087857,1.7030183197253246,1.7054786217710354,1.7082060976849007,1.7112178659966792,1.7144737358913669,1.7178257419464367,1.7178701482531111,1.717207860379997,1.7198935980345023,1.723744366091547,1.7270553954398722,1.7285892172947768,1.7306410006231863,1.7332664256024994,1.7354492371701529,1.7331886220786945,1.7327477733907108,1.7340370193588832,1.7358631667541449,1.733481905149214,1.7312140944350547,1.7377616968008485,1.7456460631016695,1.7536021803773623,1.7615465572802211,1.7674980172850205,1.7687097852490004,1.7699042000035923,1.7710875053277455,1.7722642480947757,1.7691712875595356,1.7655592160668916,1.761854297265474,1.7580759914176816,1.7542394041733536,1.7503563545693859,1.7464361902001988,1.7485684624746183,1.7524207436731243,1.756377658272776,1.7590283922503882,1.7636377914319707,1.7688879311786538,1.77327802372874,1.7777818655851134,1.7824017001540924,1.7871399942347042,1.7926804803578937,1.7969750804540285,1.8020779223542247,1.8073053490243125,1.8126587178462796,1.8181391057377505,1.8237473731864964,1.8294841731327507,1.8353499517861072,1.8413449476764896,1.8474691901495808,1.8524269000011488,1.8523759410065743,1.852355572286021,1.8523651523716902,1.8524040512732678,1.8524716514899673,1.8525673486689578,1.8526905520118064,1.8528406844978802,1.8531511466178134,1.858950906796946,1.8647571439205834,1.870570159722651,1.8763902615753807,1.8822177610267965,1.8880529725404385,1.8938962124061567,1.8997477977967172,1.9070802549115518,1.9155809903127607,1.924126155473386,1.9327149468507483,1.9413465017546345,1.9500199010245742,1.9587341700629133,1.967488280893693,1.976281154787138,1.985111665405015,1.9939786424122081,2.0028808754941285,2.011817118715188,2.020786095150622,2.0297865017224423,2.038817014170231,2.047876292088966,2.056962983968872,2.066075732176328,2.075213177820142,2.084373965453433,2.093556747568268,2.102760188847227,2.1119829701436017,2.1212237921692516,2.1304813788763615,2.139754480526095,2.1476196559146983,2.1535747055636434,2.159508457227735,2.16542123676002,2.1713134663433014,2.179994442310383,2.1975555106957017,2.208404535187118,2.213458371205922,2.2185336558781503,2.2236296291551585,2.2283873214777645,2.233016642035457,2.237694622028175,2.2424214896744803,2.2471974613775436,2.252022742683546,2.2568975287441164,2.2649776476531382,2.270182903744501,2.275384904087241,2.2805806660035604,2.2857686044927394
1.7062385530751554,1.7063658835809439,1.7064239151611127,1.706424327140204,1.7063913974766651,1.7063861383678085,1.7065136821292315,1.7068993460058908,1.7076352178627623,1.7087308941945496,1.7101116376923127,1.711656846058852,1.7132392476958036,1.7147473646768039,1.7160948799781868,1.7172221508045578,1.7180916777353112,1.7186779117890483,1.718954539551195,1.718893905748025,1.7185017254163677,1.7210909397985041,1.7241627744430796,1.724790731824737,1.7256031454113012,1.7276790692179183,1.7316452599465113,1.735567257253332,1.739329979118103,1.7365661938025454,1.7406435829405211,1.7455860297826555,1.7434407980549844,1.7403393952471138,1.7428643969359494,1.7481680542462597,1.7544563875041148,1.7613936638055554,1.7649806152654954,1.7662597620326252,1.7694571323927826,1.7773241462465186,1.7791605189299855,1.776008890098467,1.7726653408541062,1.7734379281552233,1.774611378501127,1.7757870032694503,1.775617472570953,1.773107538722213,1.7706400271286777,1.7682172191320253,1.7658415398773877,1.7635157583019598,1.761243253099281,1.7604399371067887,1.7646093202669693,1.76964020959209,1.7755718290787728,1.7813387548754402,1.786626253509397,1.790593283320404,1.7930140646619313,1.8000225165874546,1.8075280673281142,1.8151950085893402,1.8230226307056225,1.831010174358272,1.8376116347465332,1.8437155616774912,1.8498322271506242,1.8526232021902271,1.852509100693978,1.8537224975046755,1.8601044747147792,1.866614510594189,1.873251774256226,1.8800152106978087,1.8860631885008934,1.8879929563151179,1.8899651802693866,1.8919802709810032,1.894038660843124,1.8961408111494196,1.8982872199464418,1.9004784307332168,1.9027150421549708,1.9049977188694442,1.9073272038013842,1.9097043320451648,1.9121300467281568,1.9146054172126357,1.91713166009161,1.9286557759151721,1.942282496066305,1.9561074876522646,1.9701256100083118,1.984331801343084,1.9987210839318084,2.01328856841431,2.028029457281148,2.042939047629434,2.049612297864093,2.055861079792995,2.0620981990624125,2.068322412578437,2.0745325167992363,2.0807273604187517,2.0869058569512307,2.093066996836657,2.09920985868238,2.1053336192818612,2.111437562105052,2.117521084030066,2.123583700173645,2.129625046768765,2.135644882122568,2.1416430857600925,2.149041876443509,2.1583423774636556,2.167654828078875,2.1769781083013933,2.1863111352591016,2.1956528645450524,2.2033727886666474,2.210323074286857,2.2147888654312538,2.2192736941876583,2.223806427448708,2.228745395408957,2.2338798474169645,2.239031654520195,2.2441991643600225,2.249380325953139,2.254572602009431,2.2597729093942744,2.2665198556364756,2.272204132733412,2.277375568277586,2.2825853740590674,2.287834654911638
1.7062385530751554,1.707557586195309,1.7089329568858298,1.7104019238090626,1.7119966363354722,1.7137262459839602,1.715576664122529,1.7175199038265112,1.7195185077792656,1.7215047819984943,1.72318074312024,1.7238723341231397,1.7241165959682268,1.7242348680259245,1.7242606217810068,1.7241979954774216,1.7240559068065058,1.723858991471296,1.7236576229576501,1.7235285232242208,1.723547309491166,1.723754801077366,1.7242274012408156,1.7273442062361002,1.7296517874225847,1.7340726734078844,1.7378059224991387,1.7417303356302347,1.739381455980399,1.7430547300835806,1.7465727409109135,1.7476138725392558,1.7514457955536542,1.7559629743827374,1.758471509734275,1.760509713796469,1.762177503677662,1.7636357043262003,1.7688102426921692,1.7740726587938158,1.7766898845754233,1.7793443557381623,1.7820604291923277,1.784863838095557,1.7860318940228348,1.7833777804063287,1.7807552280224255,1.7781675266420731,1.7769669385629847,1.7781531731705487,1.7793476541147508,1.7805523991233168,1.7817696436316273,1.7830020683127508,1.7842531992493762,1.785528189994884,1.7868355184684757,1.7881911423847159,1.7896303420218955,1.7912484402016795,1.7933616036699096,1.796812303897998,1.8018277389042838,1.8075114521404179,1.813416403706107,1.819411834877761,1.8254533534634272,1.8315227860144387,1.839156763466879,1.847461392925475,1.8527698678415976,1.8559603301332546,1.862099138363536,1.868248239554275,1.8744074008637723,1.8805247099317572,1.8823294493160414,1.8841754814937908,1.8869035353464894,1.8939152274062905,1.9010485218402686,1.9083013998307967,1.9156715775643431,1.9231564931978395,1.9307532918813854,1.9384588087402397,1.9462695497623113,1.9541816706014332,1.9616025540397448,1.967886750779894,1.9741753131267952,1.9804673852854429,1.9867620498839558,1.9930583305507743,1.999355195010843,2.005651558731881,2.0119462891669495,2.0182382106543453,2.024526110048036,2.030808743158663,2.0370848420830137,2.0433531234852977,2.0580127332647495,2.073246006220235,2.0886344577582614,2.103735186090709,2.1087760987556705,2.113850443185995,2.1189576770234915,2.12409726439009,2.1292686763361814,2.1344713912084883,2.139704894947819,2.1449686813256497,2.1502622521274324,2.1555851172894416,2.160936794995212,2.166316811736797,2.171724702345496,2.177160009996055,2.182622286187994,2.1881110907070775,2.1933776603493533,2.1983636761413146,2.20473239511215,2.2103516583839364,2.215938202599302,2.2215773879450254,2.2269280443203407,2.2318727584534788,2.236835839854511,2.2418180184890146,2.2468203550145773,2.251844324887641,2.256891905045968,2.261965632866954,2.267068577119356,2.2792114291348775,2.2850914626829515,2.2909914088021845,2.2969109648630552
1.7222714154240388,1.7226818437593614,1.7230852194440338,1.7234081720078138,1.7236088327235768,1.7236977783598628,1.7237271733077764,1.7237616149406545,1.723854260122565,1.724058661362963,1.7246305402770659,1.7261720314318292,1.7280421773627515,1.7298134785693517,1.7313765212026726,1.7326882680004516,1.733771859414364,1.734778496271316,1.7360322929902505,1.7380025628559355,1.7411897264236362,1.745869248944206,1.7440632735148869,1.7370003346254652,1.7305963428057842,1.7386564838090859,1.7506326011213138,1.7445054847469796,1.7456557283402834,1.749299786911204,1.7518125208156432,1.7499215459257371,1.7530728388713621,1.7582260628144437,1.7614557507748039,1.7637851197306764,1.7662965219764755,1.7688770964279517,1.771472214075214,1.7765955643942217,1.7846719150231207,1.782068905748529,1.7851420969048906,1.7887135816936848,1.7877802670073362,1.7908344406172132,1.7940494883267664,1.7974464800012466,1.8010440857092518,1.804858338828189,1.808902494151328,1.8131869769956488,1.8177194190491437,1.822504773873563,1.8275455011996073,1.8328418056742022,1.8383919134021682,1.8441923688767075,1.8502383356926475,1.8563431916786193,1.856101521355633,1.8556394535246894,1.8551845912177827,1.8547595064473676,1.8543689473099203,1.8540141290169356,1.853695181878305,1.8534118115634906,1.8531635313884123,1.8529497599563527,1.8559229232926069,1.864540075290213,1.873311421938144,1.8770375721317751,1.87876088033134,1.8805764850832583,1.8867553982648162,1.8929440556474106,1.8991423587002734,1.9053501791910175,1.911567347859933,1.9177936462265226,1.9240288006061141,1.9302724777466365,1.9365242817011148,1.9427837516816333,1.9490503607242704,1.9553235150495345,1.9621909533982347,1.9702927818480895,1.9784821149189027,1.9867534598507555,1.9951008453657937,2.0035177963880897,2.0119973120242753,2.0205318490815554,2.0291133139807482,2.037733066516787,2.046381939456001,2.055050278329946,2.0637280058426986,2.072404714874614,2.081069792955772,2.0897125791494764,2.0983225514828177,2.104173778914899,2.1113359523197994,2.117733575383988,2.124220811984009,2.1307476900553897,2.1354226129853915,2.14012026316144,2.1448411379631884,2.1495856513251668,2.154354131876517,2.1591468234908717,2.1639638875913496,2.168805406574521,2.173671387769283,2.178561767409751,2.1834764141581675,2.1884151317510647,2.1936259915697898,2.1991665649531997,2.2050022913438916,2.21220039909582,2.2170920455817456,2.222001227910421,2.2272402458767244,2.2329263994835395,2.2386354792662266,2.244367123009142,2.2501209756498306,2.2558966891469177,2.26169392234687,2.267512340850149,2.273351616877235,2.2814766280186127,2.296503380195457,2.3115994060120504,2.326763885164178
1.7222714154240393,1.7234285442845299,1.724718545017319,1.7260622749494463,1.7273641288665305,1.7285234436055434,1.7294537802318173,1.7301120280117264,1.7305567043903878,1.7310157354292497,1.7318564092395063,1.7334401484562432,1.7359886792376233,1.7395236478458824,1.743876107507766,1.7478748229025904,1.7481663780144943,1.748424548146783,1.7490184780347535,1.7499068761284806,1.7510156764022513,1.7507372998138189,1.751624849958524,1.7543882606808427,1.7560502181507585,1.7574015552087185,1.7548510996440523,1.7620049432603393,1.7597742651586827,1.75588927141508,1.752441728801651,1.755059715019906,1.757294041536246,1.7593485372303603,1.7658802557737414,1.7743249316139158,1.7834583764083833,1.7900697646066215,1.7887223072116751,1.7869109743600378,1.784673812448179,1.7929818571693692,1.7914179012842184,1.792907484375265,1.8006179276005612,1.8082717009003169,1.8158673861308352,1.8234034597830542,1.8308775212187358,1.836383317302889,1.8387332351600878,1.8412357795288505,1.8438880062192067,1.8466880545327737,1.849634850015874,1.8522556426410337,1.853347952425849,1.854455810123723,1.8555529245981048,1.8565238864194302,1.8581831473327461,1.8593786914119073,1.8606388287300026,1.8619414463694857,1.8632820672359003,1.864659615354395,1.8660740025748601,1.8675254911950034,1.8690144777668443,1.8705414074710127,1.8721067369147053,1.8737109173980722,1.8753543877635206,1.8822353769531188,1.8913101779609578,1.9005338626237784,1.9099042350066266,1.9194188182826672,1.9290747879552077,1.938868876721353,1.9487972371455062,1.9588552400687087,1.969037172602809,1.9793357748086624,1.989741509276866,1.9978082078617074,2.0023167934934536,2.0069136489840136,2.011599242878754,2.016373974124058,2.0212381778602113,2.026192130811005,2.031236056413557,2.0363701297820977,2.041594482558395,2.046909207664287,2.0523143639359214,2.057809980584838,2.0633960613991835,2.069072588572068,2.0748395260266865,2.080696822103232,2.086644411483985,2.092682216261926,2.0987282534888165,2.1050280975211906,2.115403952690592,2.1214636520252004,2.1260949184327513,2.130797484851999,2.1374633912765164,2.144218300456497,2.15035766542379,2.154982245081709,2.1596324011914105,2.1643069258662146,2.1690047221335425,2.173724799596561,2.178466269555675,2.183228340066908,2.188010311099424,2.1928115645374127,2.197322695743654,2.201618901775801,2.2059617757242886,2.214358451358781,2.223720421568294,2.233087320835586,2.2424583104034617,2.251832594302559,2.261209419705446,2.2705880772610607,2.279967901447653,2.289348270987913,2.298728609377686,2.3081083855908133,2.317487115038519,2.326864360884481,2.3362397358491975,2.345612904684175,2.3549835875649188
1.7381407909534539,1.7382653912969914,1.738480303572227,1.7387858820415747,1.7391725186145832,1.739620316976502,1.7401063207920124,1.7406397056163316,1.7413542362203012,1.7424937846197064,1.7441975469649085,1.7459225101018108,1.7471580746034185,1.7481561885288497,1.7485716958167639,1.7494892191112952,1.7543736158920153,1.7588741322823176,1.7622407929686075,1.76173439436024,1.756651371517152,1.7523689804000384,1.7544865865415,1.7610112710063524,1.764366528184747,1.7577561804623871,1.759684856564672,1.763413746146563,1.764944721335464,1.7687589406447113,1.773326518821824,1.7742787118002021,1.7758755499363854,1.778067007666274,1.780784901089771,1.7839603982690733,1.7875322765158659,1.7914410192172945,1.7956583247077051,1.7995949945560101,1.7968677591232587,1.7941386189954396,1.8014800911245046,1.8101262055702714,1.8188732569413868,1.8276323309691684,1.83030462673022,1.832161139425355,1.8341904596889116,1.838284165149674,1.8456012303003888,1.8480537738483154,1.84908805082221,1.8501281563282794,1.851182721145374,1.8527278864532384,1.8559670653831855,1.8580489811717162,1.8574767284787888,1.8572790536223096,1.8630422695830284,1.8697861441071353,1.8767477727780575,1.882767578801174,1.887193100611126,1.89176981316966,1.8964983180760417,1.9013791745449566,1.906412895174729,1.911599943244644,1.916940731244431,1.9224356204067172,1.9280849210634812,1.9338888936838514,1.9398477504769964,1.9459616574624916,1.9522307369233687,1.9586550701656935,1.9652347005138464,1.9719696364738157,1.9765671500125503,1.980644367844375,1.9848061990934167,1.9890535846174586,1.9933873475362989,2.00024137378955,2.0108169048468887,2.01934682399967,2.023692463149585,2.028080896427149,2.0325117641724946,2.036984661913629,2.0414991480438287,2.0460547504381585,2.0506509721544237,2.055287296344413,2.0599631904842646,2.0646781100176055,2.0694315014920766,2.0742228052584193,2.0790514577916106,2.083916893685075,2.088818547361888,2.093755854540687,2.098810146104168,2.1068895395139644,2.116853186783472,2.123857011428351,2.1321432771254396,2.136651182462428,2.1411906391574638,2.14575998424018,2.1510619513193885,2.1579940509544504,2.164583761244239,2.1685222873605006,2.1725035829559802,2.176528319988114,2.1805970977782825,2.184710456189428,2.1888688862744683,2.1930728447863546,2.1976316267704337,2.2024699819829734,2.207326326485744,2.2152113281309047,2.2329591194060874,2.2507962146843883,2.268720044533132,2.2805826875200954,2.2889465358388037,2.297389303139971,2.3059103359459234,2.3145089763856643,2.3231845627991583,2.3319364302652392,2.339766107732181,2.3466794995851967,2.3535863296892576,2.3604879729152675,2.3673856770615647
1.7381407909534548,1.7394615254710644,1.7406544087273212,1.7416576388996252,1.742378797222751,1.7427379587528484,1.742810662412424,1.7428935128026968,1.7432617962173944,1.743956580882491,1.744928005590288,1.7466646348658896,1.7494914725856965,1.7527091534595016,1.7540403597385537,1.7559514823879148,1.7587014934712226,1.7628779777007464,1.7648513164648447,1.7652200240956268,1.7673994276272516,1.7687821410324809,1.7702549007056048,1.7702965799088008,1.7699094819908208,1.769825024455735,1.7667662999606057,1.7709524427255936,1.7732594925464582,1.7730193470411693,1.7735972026747724,1.7793941172378571,1.7859290382668904,1.7910995153940716,1.791411394994188,1.7913778516915082,1.7909464820911751,1.7931854360299668,1.80230681968463,1.8001376898275396,1.8048524407444027,1.8097787484944465,1.814896629972543,1.8201891954535716,1.8256420108683593,1.8286339816000678,1.836072633083128,1.8422805028195686,1.84463498329328,1.8459266979989115,1.847027723378668,1.852801924695023,1.8592273980825182,1.8606542135712631,1.860077848986856,1.8593818939553852,1.8586957368260153,1.859352577415153,1.8628848140398238,1.8665643017999325,1.8703916529608966,1.8743675284395944,1.878492609906028,1.8839191645532236,1.891292146601053,1.898858318141912,1.906608743826229,1.9145328833555073,1.922614440111777,1.930807203308719,1.9386621028260211,1.943280204678135,1.9467851751815082,1.9502685023857942,1.9538032123001976,1.9574049456330571,1.9610798843267014,1.9648314734772545,1.968662065914466,1.972573466139596,1.9788598549985015,1.985905304789761,1.9931059095721093,2.00046157126988,2.006569398593627,2.010785087816119,2.015044284920375,2.021440697626826,2.032070121292057,2.0410646822021423,2.0454008963252033,2.0497525496057167,2.054119357025831,2.058501074624294,2.062897517629258,2.0673085710884886,2.071734200287665,2.076174460430227,2.08062950467186,2.08509958948234,2.0895850763309665,2.094086428876613,2.0986042051929257,2.1031390450395366,2.107691652728899,2.112262776638547,2.1198597606421052,2.127668689291417,2.1322409650848666,2.14054927999024,2.1487767819577175,2.15301659526132,2.1568318592652744,2.1606872430236286,2.1650142737483065,2.172122261244855,2.179317622693088,2.186599936200319,2.193968750377531,2.2014235863485525,2.208963939993727,2.2165892843086654,2.2242990717757336,2.23209273666697,2.239969697218738,2.2479293576389034,2.255971109924989,2.264094335486046,2.2722984065717835,2.286728135223602,2.298051678077487,2.3050420844850685,2.312014264710986,2.318970642480871,2.3259134292797037,2.3328446398956713,2.340763911067018,2.349666335106674,2.3586430302796413,2.3676933228164967,2.376816537599246
1.7538356674179594,1.7539867974955015,1.7539261511868394,1.7536504320085124,1.7532602514414857,1.7529845506751285,1.753007547137872,1.7532782235993452,1.7535859337621353,1.7537456941544032,1.7536804878025776,1.753416508061148,1.7531036649070955,1.7531550428555014,1.7561597717395898,1.7593650236006062,1.7618935475775903,1.76361022026898,1.7659275760515678,1.7661355428077918,1.7680711674778078,1.7708195287733777,1.773344094178595,1.7717829640260137,1.7726894182542838,1.7739717396157288,1.7741735933908953,1.773790233447973,1.785666386377726,1.7873136337972935,1.7885878476470118,1.789657452153651,1.7905072124739307,1.7929621717452267,1.800258923058553,1.807651799458927,1.8076073333380216,1.8049854403888306,1.8033979289409534,1.814027038649197,1.8239591493096947,1.8242796599965345,1.8249529095059827,1.825929375264673,1.8271673297542528,1.8312426018669832,1.8369800728433734,1.84284481382181,1.8488282733387644,1.854922780582366,1.8611214041187507,1.8632115635172362,1.8631454302149713,1.8680738528093048,1.8750016098234332,1.8820466266718148,1.8890822706545252,1.8960857170429612,1.903050617441304,1.907679061664122,1.9104379724774168,1.91322387376252,1.9160425379446622,1.9188994470000593,1.9217998769301117,1.9247490744785218,1.9277526698447205,1.930817831042818,1.9339574799261174,1.9372144982611585,1.9410347074841927,1.9483138967501579,1.9569253734715597,1.9629861669039212,1.9667527759674428,1.970553977661782,1.9743919056995987,1.9782683293846666,1.9821846888203272,1.986142130942309,1.9901415444506863,1.9941835925058502,1.9982687426051744,2.002397293427917,2.007972173095087,2.015637582155584,2.0234576522834447,2.031432226008968,2.036744284394174,2.04263569051964,2.0530193809607047,2.0621955540250707,2.0658754291034347,2.069618140538311,2.0734221668460844,2.077285941350044,2.0812078539890586,2.0851862427409054,2.0892193862248463,2.093305498717837,2.0974427286357082,2.1016291613261973,2.1058628266663773,2.11014171147433,2.114463776204339,2.1188269748932846,2.1232292769594348,2.1356882935977017,2.1417983213346745,2.1455014103650276,2.1492402555716086,2.1569197413396606,2.1649758942395785,2.1729444000603904,2.180825741872106,2.1886215811501692,2.1963345814235495,2.2039682161351983,2.2115265748033512,2.2190141789816864,2.2264358162519224,2.2337963971720467,2.241100837195004,2.248353963305678,2.2555604435599497,2.262724736787881,2.2698510593188406,2.2769433655562987,2.284005339441286,2.2910403941884034,2.304818104283086,2.3229876562838987,2.341234578854815,2.3595567389011904,2.3696659674105156,2.3754589629545486,2.381248969060524,2.3870360841375127,2.392820403553007,2.3986020197449913,2.40438102232938
1.7538356674179596,1.7549177739636335,1.7557178117849859,1.756227687950723,1.7565402823156842,1.756789166598029,1.7570833738780804,1.7575001442327747,1.7580925135545202,1.7588729122759235,1.759804077645454,1.7608261830718033,1.761887070941298,1.7629632069712176,1.7640950692483552,1.7654515320722055,1.7673142509963393,1.768854828364864,1.7686964954846423,1.7735253550219674,1.7744146115104025,1.7744094233203747,1.773449379560825,1.7759382359848814,1.7731485588750586,1.7798254691091813,1.782433784819156,1.78425842900044,1.7870584149889364,1.7958219836463463,1.7987351269228826,1.8019437635413946,1.8053690484826639,1.8089635546528697,1.8125478336997467,1.8101415164675807,1.8149776296416777,1.8220806982518571,1.8245772467351384,1.824043604119355,1.8250042512222828,1.8362756017651283,1.8408406619495046,1.8416798221272188,1.8425891265536403,1.8436383239761094,1.8451431863547216,1.8490054527996547,1.8568361654839225,1.8649589946882534,1.8640288006288237,1.8674178376607076,1.8738063049980425,1.8802814783793416,1.8868384034554775,1.893472424243584,1.8995015303442746,1.9022174551960351,1.9049410382126852,1.9099751919716779,1.9155773996184993,1.9192205699684677,1.9228541407435955,1.9264788554203238,1.9300966606500625,1.9337105388808564,1.9373242702962137,1.9409421631309973,1.9445687890021799,1.9482087505467298,1.9518664966619084,1.9555461896848882,1.9592516209669346,1.9657747497214264,1.974786228594311,1.9822115215273142,1.9862860012180965,1.9903824887365,1.9945004140245626,1.998639224334171,2.0027983826640656,2.0069773664849455,2.011175666794753,2.0153927875603266,2.0196282456177594,2.023881571122935,2.0281523086712716,2.0324400192886194,2.039561136455969,2.047844208718673,2.0562812607794183,2.063018365991794,2.072304962061216,2.0804666490146086,2.087252471973664,2.0928096271875933,2.097518844729301,2.101717095452039,2.1056206756037774,2.1093559469730465,2.112996622932206,2.1165870783133247,2.120155121999031,2.1237188938619806,2.1272906737576784,2.1308790577390058,2.1344902469285794,2.138128837631505,2.1516553676285115,2.1677570709876854,2.1839895893231924,2.200349204470679,2.2168322930804734,2.2334353251053085,2.2501548621724896,2.2588734083768984,2.2647469568017335,2.2706148762823357,2.27647735246288,2.282334564558052,2.288186685611379,2.2940338827422,2.2998763173817935,2.3057141454991372,2.3115475178167713,2.3173765800172506,2.3232014729405845,2.329022332773088,2.3348392912280755,2.3406524757186857,2.3464620095233,2.3522680119438433,2.3580705984573114,2.3638698808608187,2.3779520790208366,2.396418614103231,2.4149544281003297,2.433557670957352,2.4505851880096636,2.45821696026839,2.4658745168201683
1.7693454040230618,1.768959572130764,1.768322973438738,1.7677007667148774,1.767309950185482,1.7672288142303656,1.7674235544503567,1.7678202279603048,1.7683438094169768,1.7689326579291613,1.7695466967355231,1.7701660888311754,1.7707735388122101,1.771319439951299,1.771675807447203,1.7716022582871505,1.7707769223044036,1.7696953617535467,1.7718828505563877,1.775257369150589,1.7821406520750473,1.7891127083938376,1.7828649989674101,1.7765284097868734,1.7782719673339673,1.7804389533482474,1.7904843475726793,1.791537596157636,1.793342285578409,1.8023248504634668,1.8171608320806858,1.8184653475048158,1.8167682816689785,1.8147761444493087,1.8126969958913208,1.816548944299945,1.820504967213974,1.8245544684573616,1.8286894170047736,1.8329035612271538,1.8371919220529465,1.8400494238772054,1.8459758061287388,1.8504651703581716,1.8550161318809937,1.859626595096639,1.8642946887399447,1.8670871442173405,1.8660080109565818,1.8658648662737958,1.8751482699700475,1.8827355377542436,1.8863472906738583,1.889976131222715,1.8936196137673051,1.896786175555976,1.9001790973062997,1.9046014456938343,1.9082655735955167,1.9119251543039626,1.9168593944583163,1.9237040231200961,1.9305103805155635,1.9352753662779256,1.939031780935227,1.9428193002213603,1.946636933123878,1.950483745127908,1.9543588530847642,1.9582614205529882,1.9621906535524638,1.9661457966827465,1.9701261295654064,1.9741309635779136,1.978159638853411,1.9839415261422824,1.9932319406820191,2.0026516247409503,2.012195933039987,2.0218608703353627,2.0262899133628554,2.0291806786265116,2.0321505003349896,2.035197934623109,2.0383215244275843,2.0415198043637766,2.0447913045646358,2.048134553345593,2.051548078562802,2.0550304075669152,2.0585800660024285,2.064872103929395,2.073616542671104,2.082514374091306,2.0915653867038815,2.100769358772683,2.1101260561354946,2.11963522956077,2.1292966116790533,2.139109913540408,2.149074820857496,2.159190990000985,2.1694580438195707,2.1798755673607264,2.1904431035702645,2.199782312918557,2.2057239859844877,2.2116577539461537,2.217583883861797,2.2235026330234,2.229414249361583,2.235318971832907,2.2412170307901733,2.2471086483365172,2.2529940386639313,2.2669875558615487,2.283930145906089,2.2951833103730945,2.3028540052791633,2.3101842193470707,2.3173598617527107,2.324559274602042,2.331782414553692,2.339029246333265,2.346299743148547,2.3535938872153475,2.3609116704176154,2.3682530951316836,2.3756181752524745,2.383006937470054,2.3904194228588764,2.397855688860763,2.4053158117678506,2.4127998898461316,2.4203080472876732,2.4278404392456823,2.4353972583001995,2.4429787428360785,2.4522265556915634,2.470254815934029,2.478483030596054
1.769345404023062,1.7709378634405606,1.7723957672854178,1.7735620066846196,1.774362739136394,1.7749030362252114,1.7753503408774631,1.7758099585452114,1.7762938192264177,1.7767316204924928,1.7770253029277732,1.7771509946255537,1.777213379395996,1.7773801002464862,1.777790444449415,1.7785232352088398,1.7796069358827888,1.7810384729264834,1.782798260822947,1.7848585311442275,1.787186568771945,1.789746386937228,1.7924995358115043,1.7954091387833706,1.793160953482697,1.7913439351654894,1.7907697852884112,1.8017121172050743,1.8110593044050476,1.8144577599912375,1.8177758163835542,1.8211066741318314,1.8244578187578888,1.8278316601093723,1.8311674950645795,1.8289382271900774,1.8270534976657955,1.825585810707248,1.8288041642892192,1.8349865895501876,1.8392979948747668,1.8415504542690282,1.8477975758767267,1.8538266703469435,1.8576211276860577,1.8612856116792103,1.8648812504494565,1.8684459494536478,1.8720028133588973,1.8755655779051394,1.8791419316386566,1.8845996550733761,1.8885693647200963,1.8913276404431207,1.8940640511952664,1.8972743441024404,1.9009363504918488,1.9069540756874608,1.9137929133752938,1.9204193505875797,1.924203631387206,1.927860132073503,1.931551109435158,1.9372800565797865,1.9440146369980358,1.950715318023975,1.9573826700308943,1.9640168337643793,1.9706180149843395,1.9771868231544856,1.9837242642175,1.9902315572602878,1.9967099682806368,2.0025322983281457,2.0077858419283867,2.0130707557748035,2.0155454875721097,2.0181060701866893,2.0207512261721536,2.0234796294292767,2.031642863126252,2.0415386478721946,2.0515452077458023,2.058742041110127,2.0643724063082045,2.0700782075626236,2.0758611819010078,2.0800479599128487,2.0833033596707664,2.0867952446675333,2.0906400126136058,2.0950389560311375,2.10031808580133,2.106888331474633,2.114998987502323,2.1245011943767196,2.135012546514436,2.1454426042309036,2.152431824689871,2.1595595144099127,2.166833808620021,2.1742631712298772,2.181856272257036,2.1878741318504735,2.1938324575005135,2.2011601490485995,2.212026149921717,2.220354415136202,2.2276722079910667,2.2350288315134894,2.2424234493021937,2.2498552442955653,2.2573234183312487,2.2648271917282967,2.2723658028900973,2.2799385079242236,2.2875445802759944,2.2959044577026475,2.3030323984699637,2.3105559883546545,2.318288598923676,2.326051191945841,2.3338431376923614,2.341663821425852,2.3495126430835156,2.357389016963424,2.365292371413832,2.3732221485254383,2.381177803826661,2.389158805981965,2.3971646364933967,2.40519478940543,2.4132487710132757,2.4213260995748485,2.4294263050265053,2.437548928702777,2.4456935230601555,2.453859651405197,2.4620468876269648,2.470959355605041,2.4897544016100848
1.7846597193359868,1.7844702050557348,1.7844720334969768,1.785064917855322,1.7861350339681805,1.786868227026169,1.7869806716321848,1.7867417098021383,1.78634138683493,1.7859345598257388,1.785650484044274,1.7855323470725906,1.7855161853915131,1.785503115694421,1.7854448974885009,1.7853997096479057,1.7855408378281692,1.786059568191516,1.7870422715653955,1.788475520405544,1.790319702446177,1.7907948507310987,1.7951145321918052,1.7956965392647886,1.798439894627811,1.8015615766019146,1.8047516820711071,1.8080103036049548,1.8136501941165524,1.820782591264752,1.8198205480982785,1.830218697115786,1.8323955380405785,1.8336395200009927,1.831228366541947,1.8346440925142975,1.8366792435890935,1.8372715218406088,1.837907657206197,1.838583920603201,1.8405252797692309,1.8454260521647277,1.849806977597521,1.859534999763342,1.8649275557155307,1.8680797981048123,1.8682169891774916,1.869018683843735,1.8737967123674724,1.878625885112724,1.8829574577692785,1.8857817205553915,1.8905876160337762,1.894110253718171,1.8978746192185953,1.9018842571605759,1.9061416787808227,1.9106489636229897,1.9154078808213344,1.920582888016535,1.925685711143542,1.9312065616266298,1.936982448467171,1.9430132564156524,1.949298688113588,1.9558386103704015,1.9626332662175736,1.9696830622018224,1.9769880410243736,1.9825722281213467,1.9873937773998873,1.9923312791133652,1.99737918044476,2.003160720808243,2.0095849648298327,2.0131354114064863,2.0185769811156367,2.0241068735585235,2.029721728722163,2.0354184719659556,2.0411942825188887,2.0470465638193858,2.0529729163557393,2.0589711132799398,2.0650390788217545,2.071174869382294,2.0769610852631044,2.081723392102359,2.087667248180284,2.093695539383262,2.099811459199204,2.106018635338379,2.112321158384347,2.118723608948233,2.1252310815166897,2.1318492027145313,2.138584141147434,2.1461943877669394,2.1563899399104267,2.163317150213658,2.1699452853740873,2.175930862379866,2.181907036994155,2.1896218323009715,2.197568436403382,2.2057043227151127,2.2130763092425036,2.2225737942639388,2.231320078684953,2.239750018276295,2.2466839484443555,2.253642484832716,2.2606255118156744,2.267632920937096,2.2746646108473287,2.28172048726111,2.28880046293989,2.300979458336338,2.3181324035769615,2.335385974512997,2.352737244535083,2.3643974213031047,2.3759966690480026,2.3877606319361946,2.3996829634064674,2.4117575449552273,2.423978519681629,2.4363403119508025,2.4488376361375597,2.461465497068034,2.473214687449115,2.4801363665618816,2.4870774605328636,2.4940376955212984,2.501016803191053,2.5080145205648203,2.5150305898841214,2.5220647584758384,2.529116778626841,2.5361864074710776,2.543273406901156
1.7846597193359872,1.7860300829034863,1.7870914365746633,1.787959651383196,1.7890067102423362,1.7909948456250873,1.794023278729074,1.7975645404123708,1.7991203839506298,1.7986146626075588,1.7979810903852047,1.7974152104395542,1.7970351223740861,1.7969665059417825,1.7973392600984925,1.7982281946794139,1.7995675676277139,1.801104114618914,1.8024184326013515,1.8030249622206675,1.7985490069350558,1.7925445615498736,1.7967300926945036,1.798218042154445,1.8014881726018914,1.8051564361024928,1.8091717858497334,1.8135169672110925,1.8181741208967248,1.8231264433457646,1.8281928734673112,1.8311993370276014,1.8348597875906132,1.8347794776644228,1.8356468726244837,1.8361357296139036,1.8380745513523635,1.8415117276895205,1.8449461826073255,1.8483673970418764,1.8517645697755811,1.8551274226689793,1.8584468583998075,1.8617154159917524,1.8705598183664036,1.8693916693558625,1.8711707309214982,1.8742009042300163,1.8771726407517508,1.8800897906339145,1.8834875806958424,1.8872956987148894,1.8934544441034842,1.898488376403561,1.903067437233899,1.906486559507977,1.9099494568939703,1.9134542679826112,1.9169992750022504,1.9206912719154003,1.927641890274641,1.9346368412581327,1.941658191632355,1.9486585597967683,1.9554745932726996,1.9617679793698801,1.967634597746222,1.9733006679098049,1.977872497967721,1.9845464691880834,1.9906357575975875,1.996440831294097,2.00155444589098,2.0063963582241953,2.010683095140166,2.015983774415289,2.0213540449752796,2.0264821447221886,2.031680894058279,2.0369503023718125,2.042290580805742,2.0477021544162164,2.053185675908889,2.061659732133292,2.0711436754083987,2.074001627166335,2.077376657105036,2.0836427156849164,2.0899714081661975,2.0963611764865435,2.1028105325406217,2.109318050557175,2.1158823606053616,2.122502143068139,2.1291761239408844,2.1359030708323834,2.1426817895621424,2.149511121262911,2.1578287238581986,2.1639499707348104,2.170291685808784,2.177312507708467,2.184378602965344,2.191488983514906,2.198642685168278,2.2058387667305634,2.2140371553166283,2.2230404980918372,2.2328408172047722,2.2402806397658903,2.249458759204461,2.2588562850685627,2.268473611440437,2.278309721685069,2.288362288841677,2.298627821600205,2.3091018413205373,2.3197790747937415,2.3306536486581164,2.3417192739732138,2.3529694127197014,2.3701833655738738,2.3877215661321394,2.4053491493220087,2.4230634909137376,2.4389075040699164,2.445727797697981,2.4525689634575736,2.459430697598926,2.4663127026914435,2.474219184377513,2.4870942626015653,2.500086558446511,2.510477261646833,2.518272502447429,2.5260829283477597,2.533908399378162,2.541748774662526,2.5496039126549026,2.557473671355176,2.5653579085053355
1.7997686797266526,1.7997166136064773,1.7999263145453028,1.8002245378610606,1.8004600244852116,1.8005345612120789,1.8004139961501453,1.8002212129176642,1.802221745660599,1.8062865406799347,1.8100035067833635,1.811497382115986,1.8116376068612783,1.8118426261789913,1.8122319699191867,1.812846177600422,1.8136205067833706,1.8140481997563844,1.8120513459469874,1.8061285958186664,1.8025665372906843,1.8009928894056846,1.7986103113217085,1.8043421395123183,1.8122144211385165,1.8202405517700262,1.8215488182546071,1.822036119860158,1.8216059836034204,1.8258189367738469,1.8283446896580822,1.8338061026127304,1.8363490360995898,1.8352192791590294,1.8372823338374005,1.8400166614154405,1.8430062139128238,1.846317581441384,1.8500455939806861,1.8542988718132083,1.8591495752972662,1.8639005349307625,1.8664527755863767,1.8691050909551563,1.870917673904732,1.8725449594682007,1.8744401255043026,1.8765591981800824,1.8789048732953944,1.881481938705731,1.8843110461327215,1.8884803394356229,1.8941536892788693,1.8996941137421002,1.903572990657655,1.9087065310135591,1.913888223570506,1.9191177311375363,1.9243951685077696,1.9297213714894617,1.9350985897854098,1.940532313313406,1.9460368719035792,1.9516565156901584,1.9575516488678342,1.96405779898582,1.9688628807200195,1.973381306634767,1.9791137578263904,1.9848631989868324,1.9920915051290606,1.996785824598713,2.002278205132552,2.008148787928234,2.0113107021680343,2.016296776430468,2.0223581554266237,2.0287090549062485,2.0350373692526227,2.041343950612514,2.047629611702149,2.0538951294378656,2.060141247720475,2.066368679634652,2.0718795879485654,2.078770193133623,2.084945561704504,2.091104820407225,2.0972485508193452,2.103377311669676,2.1094916397987937,2.1155920510701147,2.1216790412385023,2.12775308678109,2.1338146456936418,2.1398641582547073,2.1459020477593658,2.15192872122381,2.157944570061926,2.169787491655205,2.1784746805921213,2.1851807184409244,2.1919127431899397,2.1986705696532214,2.2054540209187037,2.2122629282016857,2.219097130700037,2.22595647545292,2.2342025272351798,2.245511509972797,2.256966654696273,2.2685671031888277,2.280311928640342,2.2922001341661495,2.304230651842713,2.316402342266251,2.328713994631099,2.3411643273158598,2.3537519889572653,2.3664755599846767,2.379333554582115,2.3923244230397827,2.405446554453273,2.4186982797260144,2.432049675465996,2.4408620374015566,2.449978380285263,2.4591248100044982,2.468391393146949,2.4777770987720116,2.487184030324856,2.4949328891110123,2.5026973447498935,2.5131921463596165,2.5228432037731903,2.5314458746908244,2.5400577585878734,2.5486787484133915,2.557308739536337,2.5659476296515553,2.574595318690414
1.7997686797266532,1.8015906416083016,1.8036231171039485,1.8056546870490813,1.8074954574324062,1.8089954330993852,1.8100667942688404,1.810723549268214,1.8111034372255124,1.8114212505332874,1.8117459246389274,1.8129668670164512,1.814367273562233,1.8149242935397638,1.8150837918351799,1.8151097543461014,1.815121642530044,1.815184809895364,1.8153392401970654,1.815610589950785,1.8160151240873015,1.8165627447100197,1.8172589006430613,1.8181059497374301,1.8191042212370547,1.8203892753948538,1.8223352107243727,1.8229923804568027,1.824581114142737,1.8263146483923134,1.8343676691449817,1.834574590149108,1.8394783675231556,1.845323308241015,1.850189554409189,1.8515244770893826,1.8531263926913586,1.8549517012308936,1.856965917764645,1.8591421111724395,1.8614592020945928,1.8645687993034352,1.8681360726455998,1.869387570002197,1.8714593228420968,1.8746756668602875,1.8775801093400821,1.880556426852894,1.883599887364756,1.886706338714248,1.8898721050418383,1.893093906635394,1.896368797136357,1.903790598355242,1.9134998895176403,1.9232749933226554,1.932714119455622,1.9356574271864686,1.938736760136548,1.941962016556697,1.945339577908186,1.9488730904725204,1.952563893120001,1.956411321007335,1.9604129941390158,1.9645651302552523,1.971076452390819,1.9782982615131097,1.9829305308206593,1.9874726428748988,1.9923614684071023,2.0004262150184875,2.006173531492766,2.0083836602960226,2.0140528909372115,2.019990535560464,2.0259615832662634,2.0319658029147383,2.0380029085746365,2.0440725819605072,2.050174486328253,2.056308275388624,2.062473599194564,2.0683702282413376,2.0725781092477744,2.0811553001820324,2.087443306591386,2.093761147029095,2.1001085016943084,2.106485059308649,2.1128905174550336,2.119324582803454,2.1257869712506503,2.1322774079932856,2.1387956275493583,2.145341373738897,2.151914399632462,2.1585144674742645,2.1651413485851427,2.171794823249832,2.1819952674872316,2.1944059617695766,2.206990047240944,2.2197276632846656,2.2326048081538423,2.24561116392337,2.2587388087325793,2.271981427736624,2.2853338141212953,2.298791544409677,2.3123507616970236,2.3260080275817265,2.3348707212746156,2.3422885817687824,2.3498286233793393,2.357491663906991,2.3652783569435774,2.373189193149251,2.381224502712366,2.389384458924833,2.3976690827852676,2.4060782485255405,2.414611689943596,2.42326900741684,2.4320778748289067,2.440953050738715,2.454367231954437,2.4628920195367665,2.4714269767015318,2.4794509018878994,2.4872808200681167,2.496901382456775,2.5056659417789384,2.5142498554048505,2.5264073332452273,2.5365266078602886,2.546711912887625,2.557006000967748,2.5674074210754316,2.5779147060005725,2.5885263768766187
1.8146626883374082,1.815189457102267,1.8155863056940662,1.8158048760400443,1.815686539876728,1.8151146421015854,1.8142959721129783,1.8134893962713416,1.81288015296154,1.812598105128412,1.8129530238072311,1.814236760948893,1.8160755523606418,1.8185404628309483,1.821244935826885,1.8236752761442796,1.8254200562045724,1.826304595153527,1.824283955578557,1.824590679354151,1.8251851055357835,1.8244110188227771,1.8237412785830607,1.8232254850418812,1.8228538130459417,1.8225800556092118,1.8288831707294109,1.8341529987467904,1.834175542990466,1.834238100564701,1.8382620881072902,1.8391635662753436,1.8443794158772795,1.8491756797021106,1.8512938879700584,1.8573292162822135,1.8633515355980215,1.864860639106592,1.865132670743709,1.8655911082496122,1.866241312716236,1.8670881838686086,1.8704233183855086,1.8718844470123381,1.871848546768294,1.8835471832241852,1.895188726356498,1.9011499576783972,1.906738065706355,1.911673212877716,1.9157145360127101,1.918978776611573,1.92181797299717,1.924499904781674,1.92716696133508,1.9298918187300118,1.9331113318626212,1.9385068587488854,1.9420923052133066,1.9457737404943127,1.9495495596588917,1.9534179785218277,1.9573771106342073,1.9614250256269308,1.9655597937103488,1.9697795198207702,1.9740823699892005,1.9784665918597215,1.9856152484282488,1.9929950681741744,2.000425097144326,2.0040537060275803,2.0087408182583486,2.0173030119313666,2.0261104569874977,2.0351606942360263,2.0444511424747276,2.053040593901744,2.0554634297147008,2.057934724444791,2.0604571170999537,2.06303397728995,2.065669711142039,2.0686701081251195,2.074897455635092,2.0822022976906993,2.092625521708421,2.1031470433132013,2.113764755965083,2.1244766520591454,2.1352808130066334,2.146175400400354,2.1571586481106184,2.168228855194135,2.1793843795217196,2.190623632046933,2.2019450716495403,2.2123283976942507,2.2204785239876434,2.22864514863866,2.2368279206989916,2.2450265037510517,2.253240575101472,2.26146982502686,2.2697139560678834,2.2779726823679374,2.2862457290531055,2.2945328316505282,2.3028337355423503,2.3111481954528417,2.319475974966384,2.3275740598365786,2.3361705887482707,2.3445369905395097,2.352915846200518,2.36130695732942,2.369710132034559,2.378125184618377,2.3865519352792828,2.394990209830406,2.4034398394341805,2.411841357343716,2.4185749921016257,2.425330780894442,2.432108392823114,2.4455835642704917,2.456347194177231,2.464032357307572,2.471733634828935,2.4799719729864393,2.488526881308753,2.4970915778217835,2.50663755141517,2.516488039962445,2.526451515769363,2.5397286429487167,2.553152800951558,2.566676719581592,2.5802974839361617,2.594012338636153,2.6078186754704697
1.8146626883374084,1.8155246340869677,1.8162534131033417,1.8166260597742292,1.8167426965261755,1.816912043107511,1.8172236313586658,1.817674960126791,1.8182602556571648,1.8190594278751222,1.8204262677771657,1.8230635983458856,1.8271437559221226,1.8319445629142543,1.8368018133226476,1.8410037635795462,1.8347086113777036,1.8281735834413884,1.826395620238459,1.8259257708994707,1.8267122662378155,1.8291400303980443,1.831230027578731,1.8327029515671054,1.8335610424634337,1.8339683483294964,1.8341159689330255,1.8377956662136388,1.8465376889835683,1.844735656405343,1.8419708783773767,1.8483401911847912,1.848543186672093,1.8566260721302088,1.8651005231699391,1.8648515594894066,1.8647691216766007,1.8692599475966734,1.8749306434487356,1.877200300218855,1.875843081655613,1.8744981751954226,1.87317555062537,1.8765436623511476,1.8827831176487826,1.889029713238946,1.8957792853941318,1.9077697912103988,1.9105075801643294,1.9132843447957681,1.9161244853720725,1.9190421781378364,1.9220467122168259,1.9251439642010837,1.9283374062431689,1.9316288068914078,1.9350187244469441,1.9430054786009185,1.9529547404653758,1.9629569262117532,1.9730102055874719,1.983113016223303,1.9891524480167173,1.9904321114157537,1.9918061082653757,1.9932744987922413,1.9948372068113511,1.9964940223402783,1.998244605220489,2.00008848969619,2.0020250898812977,2.0078990266836536,2.015413036527639,2.022964461083929,2.0305512458582795,2.0381716973338677,2.0458243561206784,2.0535079269775354,2.061221238361114,2.068963215327659,2.0767328633765056,2.0845292559867445,2.0923515258613103,2.100198858196534,2.1080704853542467,2.1159656825138544,2.1238837640322723,2.1318240803307753,2.1397860151862,2.147768983340621,2.155772428367876,2.16379582075211,2.171838656144291,2.1799004537709084,2.1879807549744474,2.196079121869432,2.2041951361008856,2.213347200496488,2.2248285598696484,2.236387726413133,2.2480233087392123,2.2597339435442128,2.2671182744277516,2.2733939257018703,2.2797751212551276,2.2862641338339897,2.2928631207855856,2.299574115461675,2.3063990190395045,2.3133395929873775,2.3203974523285624,2.3278168460742603,2.339760218926412,2.3536044545444366,2.365355608789884,2.3719242599117627,2.378517597978768,2.3851352363060556,2.3917767968961967,2.398441910187267,2.4051302148085454,2.4119006603517663,2.4203725137064267,2.4288552452599887,2.437348705201576,2.4458527479479026,2.458742304091219,2.472965888816803,2.486838748886469,2.500830160915858,2.5149381483551627,2.529160705947567,2.5434958034757074,2.5579413894073415,2.5724953944149913,2.587155734747515,2.601920315435066,2.616787033311883,2.6317537798444826,2.6468184437554303,2.661978913435477
1.8293324745760395,1.829251296381467,1.829339369812543,1.8298279602708847,1.8307576398567766,1.83196641105192,1.8332141855728228,1.8343035727766153,1.8351623068592056,1.8358292078943697,1.836364684866593,1.836851932763865,1.8374738745802817,1.8384857734199849,1.8401392951118178,1.841996045525691,1.8452270065963685,1.8475269849320284,1.8494738347434359,1.8515085852621276,1.8536835533377933,1.856021742823034,1.8568745889703164,1.856585165912552,1.8556723927852183,1.8542144729484076,1.8523110806893541,1.850076633604301,1.8482908767482755,1.8494738954776682,1.8486690767366367,1.8510819633749764,1.8641208811013503,1.865507417359785,1.868108191596669,1.8789921395996083,1.881198342822929,1.8798970396413068,1.8785571335861255,1.8802284401582883,1.8850377240260268,1.8893044578887626,1.893058790373575,1.8963966025205519,1.8994378050923078,1.902293103482176,1.9050502808769498,1.9081433881921015,1.9192697393724367,1.9224568185554247,1.9266357905643248,1.9316979435443242,1.9373008774686382,1.9431872169692994,1.9492251942511447,1.9553525835986116,1.9615397099145828,1.9677722101659558,1.974043221856316,1.9803496848995512,1.986690489470899,1.9879669198501708,1.993263996809647,2.003461934647542,2.0123992092058156,2.018914506235832,2.0254653718113564,2.031142550270533,2.033157343044975,2.0352087988767593,2.0372976675635965,2.0394247237224414,2.0415907835808986,2.0437967249490137,2.046043511740187,2.0483322249455083,2.0506641027733234,2.053979101369652,2.063741755989905,2.073736185405351,2.0839593705299966,2.094408204369148,2.1050795022318165,2.1159700121047127,2.127076424877307,2.138395384241723,2.1499234961505964,2.161657337758204,2.173593465800619,2.1836534810695953,2.1907457482568313,2.1978511966556997,2.204969950978044,2.2121021903619393,2.219248135505413,2.2259330338757692,2.231541292689268,2.237236716582159,2.2430221349353214,2.248900322841494,2.2548739934624438,2.2609457906412667,2.27151829868075,2.283375057109563,2.2915202113166293,2.2988342676590037,2.3061649347383404,2.313512351956523,2.3208766374349485,2.328257888530905,2.3356561825494877,2.3430715775993076,2.350504113548789,2.357953813047518,2.3654206825837996,2.372904713555296,2.3804058833345505,2.3879241563153153,2.3954594849290514,2.403011810623826,2.4105810648001262,2.418167169700046,2.425770039247714,2.433389579840168,2.441025691088652,2.448678266511115,2.4592135247312807,2.476701873213475,2.494738392066244,2.512849571189307,2.531033182572747,2.5492870579016813,2.567609086838577,2.5859972153442676,2.60444944403858,2.6229638266011173,2.6415384682125893,2.6601715240368304,2.6788611977435206,2.697605740071421,2.7164034474318566
1.8293324745760395,1.8307562505621031,1.8321326855739115,1.8335336664355757,1.8349783035623886,1.8364135484593307,1.837774171412084,1.8389392995338998,1.8394711891506663,1.8394659079307039,1.83952368496349,1.8399205404615526,1.840686353810174,1.8417479488705673,1.8430410924843075,1.8425908116197145,1.845586830335265,1.8487983460180488,1.8515882793324074,1.8538215610046593,1.8554739949643493,1.8565071536789917,1.8585556137173465,1.8607632637238967,1.8587403524973152,1.8565531722567228,1.8544025044215138,1.8524292214605502,1.8507523885952626,1.8575520063788633,1.867560807173705,1.8667518571251311,1.8660620366077865,1.877393204932436,1.8835624754392906,1.8824325914020035,1.8894487931086927,1.899619310757343,1.9056417781315944,1.9064256613140316,1.9072804170374549,1.908221089598622,1.9092625659194948,1.910421101100341,1.9117168585616553,1.913178660222802,1.9148537340670493,1.9168286214416366,1.920615251964994,1.9331938760062775,1.9458662530759265,1.9586239923767454,1.9714598460779755,1.9818027045362228,1.9822585822469736,1.9828021745100646,1.9834347259358558,1.9841573632472453,1.9849710904037186,1.9858767841543385,1.986875190165155,1.9930654988471086,1.9994750113566804,2.005919454686002,2.0137057198362687,2.023994299662865,2.0291636809530713,2.0320515993880925,2.0386727418791986,2.045328117268057,2.0520168241871084,2.05873776503441,2.065489674820523,2.072271154233388,2.079080705523296,2.085916769838301,2.09277776464761,2.0996621199202345,2.106568311806563,2.113494892713993,2.1204405168742535,2.1274039607580386,2.134384137982019,2.141380108649982,2.148391083348564,2.155416422257276,2.1624556300162894,2.169508347115285,2.1765743386224936,2.1857284243923782,2.198058752233531,2.2043135331921535,2.209602282078828,2.214966464068557,2.2204090635893587,2.2264080370362427,2.233582164918443,2.240770799763765,2.247974224868362,2.2551927199240662,2.262426555799146,2.2696759904177704,2.27694126560435,2.284222604769357,2.2953029304939,2.3073006480667977,2.313744610588435,2.3201007143037105,2.3264849436992723,2.3328968327184967,2.3393359262334794,2.3458017797513246,2.352293959121267,2.3588120402447275,2.3675380422763554,2.381558440220517,2.3956632279565278,2.4098500849330877,2.4241167740648044,2.4384611291648306,2.4528810452352663,2.467374470909196,2.481939402528541,2.496573879476338,2.5112759804787603,2.526043820662042,2.5408755492009893,2.55576934743358,2.5707234273447845,2.585736030343972,2.600805426276802,2.6159299126247992,2.631107813855639,2.646337480894531,2.6616172906930986,2.676945645876685,2.6923209744547147,2.7077417295816626,2.7191972733850815,2.7278045252749963,2.736431912627359
1.84376908412324,1.8431785311905842,1.8426794682829049,1.842359977493747,1.8422319098254714,1.8421709842925438,1.8420189600489705,1.8419960831578928,1.8428336944807657,1.8446555369607314,1.8470251549115289,1.8497824667812464,1.8528261355916582,1.8533582374329458,1.848148467537245,1.8445566199334158,1.8465493171924483,1.8496772705918096,1.8527616664479545,1.8555286901533565,1.8584377796245852,1.8613784423562578,1.86218551011634,1.8612953585650447,1.8642622942781313,1.8674788952185502,1.8709582160702658,1.8704120239468989,1.8694368059541775,1.8684668799191066,1.8685183504277099,1.880500133223666,1.8853003812268918,1.884539316204898,1.8908518987848137,1.9035427517191776,1.9042197611785228,1.90491253599442,1.909609585086038,1.91695030355922,1.920989971032537,1.9259356588367345,1.9317483159322966,1.9383224645148136,1.9455281964922952,1.9532446073504142,1.9613736731367646,1.9698409071816263,1.9785910020815543,1.9808276100606035,1.9809472527947274,1.9811485558534407,1.9814331840245774,1.984367498262503,1.9973414101427394,2.009526913448264,2.0111696093830056,2.012836936122378,2.0145304565325044,2.0162515616902232,2.018001499062981,2.019781396155141,2.02159228067236,2.0234350980119316,2.0253107267223847,2.0272199924664025,2.034326625840094,2.0447015834331763,2.0551178809993043,2.0655738593396835,2.076067120374081,2.08659372112883,2.0971461733945493,2.107707521932166,2.1182287232928543,2.127411800528669,2.1319230750092752,2.136457552070652,2.141018930672459,2.1456108118447754,2.150236710656514,2.154900067105446,2.159604255958356,2.164352595557034,2.169148355597977,2.1739947638878956,2.178895012073702,2.183852260343277,2.1888696410924178,2.1939502615531103,2.1990972053797293,2.210580989232141,2.2232916825559608,2.2339082114743043,2.239850866784606,2.245828794494981,2.251841374270304,2.257887995628715,2.2639680591955074,2.2700809774871518,2.2762261753683317,2.2824030902792396,2.28861117230042,2.294849884102397,2.301118700813563,2.307417109830548,2.319366957273961,2.3315006221834658,2.34370042215068,2.355965150652713,2.368293614271302,2.380684631809321,2.393137033528192,2.4056496604945723,2.4182213640257375,2.430851005223871,2.44353745459018,2.4562795917103464,2.469076305003266,2.4819264915253716,2.4948290568229377,2.5077829148246655,2.5207869877663125,2.5338402061380867,2.5469415086434917,2.560089842154705,2.573284161643264,2.586523430053366,2.599806618064088,2.6131327036464884,2.626500671240535,2.6399095102037498,2.6533582117868826,2.666845762896332,2.6803711321032084,2.6934992756027243,2.7020443487755137,2.7106104488473024,2.723206389358481,2.7323856953212036,2.739429232853264
1.8437690841232404,1.845479760356669,1.8464469598845092,1.846712114688035,1.8466594285721984,1.8468334952752592,1.8476684791929971,1.8491048294366375,1.8507365882794704,1.8523624140595905,1.8541635552959623,1.856299152032944,1.8582234462858802,1.857678245758379,1.8617767536217524,1.8632933661738935,1.861569241979831,1.8609787139845366,1.8619511274808358,1.8630214522157453,1.8644291638315809,1.8654195061566405,1.8672055838448118,1.8690278848189987,1.8708834289093752,1.8716525057042495,1.8712646652540423,1.8747099549924633,1.8787384180065434,1.8830422404250124,1.885844553374963,1.885766860193001,1.8935667373856078,1.9021078344764342,1.902857417701256,1.9044671438809606,1.9095278777149267,1.911340401207572,1.9137703689362817,1.9194955554988635,1.9293307312897912,1.9391526858799901,1.9489878828621872,1.9588550586592022,1.9687675444828086,1.976037524758897,1.9809406130247973,1.9808261828215956,1.980787869507113,1.987582876872346,1.9967856171900995,2.003163008993804,2.0047276300045564,2.0063080908982114,2.0079070795346925,2.010376697457406,2.0234690316022896,2.036614559070565,2.049809835247911,2.0547125617312068,2.0595109785023893,2.064241799792093,2.0689141971173717,2.0735365187748345,2.078116396436809,2.0826608518154512,2.0871763905861336,2.0916690802440714,2.0961446129347845,2.1006083558514197,2.1050653919806117,2.109520553610279,2.1139784504915515,2.118443494051347,2.1229199186449437,2.1285019344802536,2.137362331240555,2.1436869981953035,2.1492449155565714,2.154679827986945,2.160106120736876,2.165554508035507,2.1710359156838916,2.1765548090268396,2.1821130660386037,2.187711376997746,2.193349832990788,2.19902820236729,2.2047460720403533,2.210502924627454,2.2162981828254322,2.2221312360255716,2.2280014568149538,2.236187392132856,2.2492646956236486,2.2625201928937404,2.275950510011488,2.28955230280198,2.3033222599849776,2.3172571059253277,2.331353603023312,2.3456085537713403,2.360018802501989,2.374581236851088,2.3892927889577673,2.404150436421998,2.4191512030383553,2.434292159323169,2.4495704228505057,2.4649831584108237,2.4805275780045304,2.4956147843682523,2.5035489570675473,2.511513260153052,2.5195072353460146,2.5275304317808147,2.535582405955042,2.5436627216723577,2.551770949978919,2.559906669094201,2.568069464336809,2.5762589280459673,2.5844746594992345,2.5927162648269384,2.600983356923842,2.609275555358422,2.6175924862801843,2.6259337823253333,2.6342990825211436,2.642688032189325,2.6511002828486054,2.6595354921168233,2.6679933236127025,2.676473446857528,2.6849755371769044,2.693933234206928,2.7075308227568757,2.7183717537202114,2.7253665448992948,2.738713456666266,2.7542614590253836
1.8579638694431488,1.8583466319342172,1.8588816375119608,1.8583876834834347,1.8573604897490876,1.856244656122934,1.8554127277827936,1.855203425408591,1.8558953183988742,1.8574374631454411,1.8592442471986659,1.860202381817263,1.8592612199040244,1.861429869119624,1.8634731789615215,1.8659773465060532,1.8656677672044821,1.864570714443323,1.863418505765117,1.8638610327676286,1.8650406470097842,1.8661238470360177,1.8675804623554002,1.871874437258003,1.8769117662350823,1.8786789922378497,1.880765442515774,1.882842499643572,1.884439767853305,1.8854314899545883,1.887614573612136,1.8924435207668018,1.8975115381301841,1.9028542013403562,1.9072615475072363,1.9082061380197906,1.9182117349760024,1.9258063584360947,1.9318962981712322,1.9380798483458106,1.9443363248211294,1.9506457774657955,1.956988984795363,1.963347364855147,1.9697028194622601,1.9787348553954351,1.982333704691691,1.9885734644953468,1.9947388112000422,2.000068162486277,2.001611098945569,2.006175517501561,2.0157339618222156,2.023896806960105,2.0293293883729153,2.034629701210757,2.0398067918506624,2.0448717715354476,2.049836478602211,2.059659044950954,2.0638035376548403,2.068024521585813,2.0723202299636023,2.076688972272899,2.081129149055218,2.085639273430099,2.090218004559039,2.094864202851864,2.0995770264963145,2.104356111303175,2.1092019319322683,2.114116599204261,2.1191058527189512,2.1241849757345155,2.1294014101144123,2.134961462014607,2.142028478446751,2.151723952439561,2.1622775320071304,2.1730441473190765,2.18390813090434,2.1948375258821606,2.205820200245285,2.2168505159968,2.227925453385669,2.239043208748371,2.250202603701779,2.261402806550899,2.272643189005379,2.283923247198787,2.2952425556068006,2.3066007388496033,2.3179974537237538,2.3294323773460226,2.3409051990899084,2.3524156149560924,2.363963323552494,2.3755480231683683,2.3871694096110767,2.398827174587109,2.4088680340237545,2.4173400252549446,2.425642418936764,2.4332835601454246,2.440959293141737,2.448669092412063,2.4564124397930067,2.4641888245413077,2.4719977433839393,2.4798387005503577,2.4877112077888013,2.4962009406809647,2.5114719531045933,2.5201077171543353,2.5287555078211597,2.5374151197057424,2.5460863548761434,2.5547690224649715,2.563462938297561,2.5721679245500146,2.5808838094364934,2.5896104269259523,2.598347616489641,2.6070952228823243,2.6158530959626636,2.624621090562344,2.6333990664202145,2.6421868882096025,2.650984425708316,2.659791554201525,2.668608155289074,2.6769127771989774,2.6837620932343116,2.6906355653612906,2.697533231887627,2.7044551292900727,2.711401292255918,2.721162054398953,2.7348213622488067,2.748147185096521,2.7572469521174225
1.8579638694431488,1.8588656237165386,1.8594283736716375,1.8608381962915679,1.8626676166100467,1.8646370397542897,1.8665519096942054,1.8681844639321459,1.8692043275371826,1.8693254450474406,1.8685847152001887,1.8676409264891896,1.8678812410107994,1.8690598745899847,1.8673877085719044,1.8671009431936074,1.8701240392373562,1.869042698590878,1.8677363876861115,1.8665980645458156,1.8659699476177212,1.8678265555288098,1.8729358805472884,1.877713724199502,1.8775536501808625,1.882357321358574,1.8880099938833514,1.8935849823876187,1.8973010583964536,1.8984909453832588,1.899564826392397,1.9005240064069269,1.9013828688524428,1.9065838812283955,1.908317355685352,1.913994240755235,1.9198320728098959,1.932060864417779,1.9459865859460463,1.959960139652015,1.9739461903180318,1.982578932301027,1.9821172661130322,1.9817198137170378,1.9813896164238707,1.9811291328408995,1.9887637841990613,1.9969904194991446,1.9985297500266277,2.000812022700557,2.00677649751183,2.0126180711933364,2.018326528577206,2.025446052287666,2.0352995716749525,2.0438834250985476,2.047703108471571,2.0516069177731238,2.055592875526187,2.0630517695767185,2.076337579800364,2.0896647535146937,2.102285479879714,2.107404620663403,2.1126938354712905,2.118155997060588,2.1237938601725292,2.129610094264817,2.1356073043321913,2.1417880414462367,2.1481548043359093,2.1547100332005567,2.1614560969295504,2.168395274954023,2.1755297350393956,2.182861508409277,2.1903924636426693,2.1981242807844743,2.20605842703897,2.2141961352718567,2.2225383863338632,2.231085895951593,2.2398391066313565,2.2487981847141896,2.2579630224310034,2.2673332445576486,2.27690821907676,2.286687071124972,2.296668699441022,2.306851794526876,2.3172348577795825,2.3278162209333972,2.3385940652558674,2.349566440055903,2.35837822152616,2.366750372372364,2.3751402438505442,2.383547373346107,2.3919713222581507,2.4004116743143507,2.410466050111311,2.4180364022875924,2.4258272899281876,2.4343294868114342,2.44284629041097,2.451377389948449,2.459922488416859,2.468481301708657,2.4770535578099997,2.48563899605556,2.4942373664389437,2.5028484289742314,2.5120005522317883,2.5279237647460526,2.5439679760325893,2.5601306289136123,2.576409210391577,2.583532387552311,2.590048728452727,2.5965884542390567,2.603151638459325,2.6097383510106518,2.616348658433749,2.622982624161411,2.6296403087292566,2.6363217699553707,2.643027063094169,2.6497562409688036,2.6565093540856,2.6632864507334038,2.670087577070209,2.677434118442033,2.686269344050257,2.695113749698468,2.7039672842084324,2.7128299631371178,2.7217019763250847,2.7305841236264823,2.739480941617014,2.7487529744735317,2.7622917893491654
1.8719084807835182,1.871458401877364,1.8711367743426002,1.8711763709740985,1.871542611621976,1.8721007133504655,1.8727699252575642,1.8735638089319921,1.8745799713257845,1.8758381164542879,1.8771409033408741,1.8772720530374545,1.8740450223033784,1.8706404161034378,1.8701977600633553,1.870583255284373,1.8733655663769238,1.8803181429624243,1.8812756247196738,1.8807698426648245,1.8801071509973646,1.8793065029426281,1.8784492610933272,1.8795565562401222,1.8873619820726621,1.893207551740105,1.8946319296042957,1.8960069138524078,1.8985750961785155,1.9022688527127947,1.9043818286776846,1.9054316019890476,1.9060416173142558,1.907685224777158,1.9227171693074934,1.9384720131252102,1.9547623785306896,1.9714323111845458,1.980029756884987,1.9828402930781222,1.983097853321381,1.9871426604453666,1.9889503901013055,1.9906532981921963,1.9922886173393946,1.9938799676077101,1.995443388721307,1.9988591621544125,2.0090243944012554,2.0192618415368626,2.0261178996183475,2.0294864622194755,2.032949344923123,2.0365045013931855,2.040149877904695,2.0452843126981475,2.0553915909137834,2.0656138978805028,2.075944649427504,2.0841125043308955,2.0910293510357785,2.097333374829082,2.1030310156396848,2.1123635243857506,2.119641674893754,2.126992121073402,2.134409510112295,2.1418891468814154,2.149426881994113,2.1570190223302665,2.1646622596977507,2.1723536137916675,2.180090386285373,2.187870123547133,2.195690586044562,2.2035497229582233,2.211445650882964,2.2193766357676474,2.227341077448476,2.2353374962836923,2.243364521511213,2.2514208810354184,2.2595053924125517,2.267616954851972,2.2757545420863603,2.2839171959915543,2.2921040208579386,2.3003141782318006,2.3085468822581134,2.3168013954666598,2.3250770249517334,2.3333731189025473,2.341689063447157,2.3500242797773745,2.36073128017588,2.372086422245747,2.3805523254053735,2.3879744834343217,2.3954345336438676,2.4029319093188204,2.4105210044802106,2.422250579425417,2.434015572607982,2.4458156497365224,2.4576504686536085,2.4695196790566523,2.4814229223087327,2.4933598313239163,2.5053300305151307,2.517333135795234,2.5293687546238752,2.5414364860941703,2.5512985758423676,2.557699252313977,2.5641228760452224,2.5705695457865185,2.577039353987825,2.592801250689496,2.6093043221627514,2.6259160380781417,2.6426340512534177,2.659456052547537,2.676178433264123,2.6885974448493277,2.701042685283967,2.7135136598634477,2.7260098695138684,2.7385308111598587,2.7510759780989114,2.7636448603814037,2.7762369451956745,2.7888517172574248,2.8014886592029877,2.8141472519857578,2.826826975275426,2.8395273078595613,2.852247728047158,2.8649877140738607,2.8777467445086735,2.890524298661977,2.903319856994845
1.8719084807835185,1.873707516608536,1.8755156196934426,1.8772831096668103,1.8789017778690256,1.8802212132760587,1.8811885457346373,1.881933109009453,1.8826611628923677,1.8823572322749693,1.8801297804991792,1.8783304962741523,1.8792912574018041,1.880141789012185,1.880937446946332,1.881731579922642,1.882173974894324,1.8816864273580884,1.8841878130843948,1.885305551428631,1.8864476069387583,1.8876706183476597,1.8889749583116044,1.890348068069983,1.8917684686647083,1.896095219087891,1.905561941559792,1.9156153130152727,1.9187686798624402,1.9214831081382884,1.9263042056054873,1.9326946802994596,1.9400014149415732,1.9478009188319563,1.9557856626477217,1.963591280045283,1.9706201703427593,1.9761383183852652,1.9815674872321893,1.9837332549250155,1.9851686611991712,1.98789826223622,1.993755320593968,1.9973514181862573,2.0011702867042884,2.005211540133395,2.0094745151277205,2.013958797373848,2.0186645632135733,2.0228456829182297,2.028743507205599,2.0341171052774176,2.039710596303974,2.0455176957517134,2.051528211350248,2.0577286015928236,2.0641032166427036,2.070635729978514,2.0773103338400793,2.086377999968439,2.0925450448187517,2.098049671789147,2.105163818665287,2.116434300712101,2.1298727291001462,2.143344586315503,2.156848304200499,2.1703824379468513,2.1839451399076877,2.1953920791216497,2.2027949383787133,2.2090297284489484,2.215316249969406,2.221654276336912,2.2280435102311236,2.2344835956847064,2.2409741280034083,2.2475146619880326,2.2541047188015444,2.260743791744899,2.2674313511458117,2.2741668485204167,2.2809497201341444,2.2877793900623873,2.2946552728318568,2.3015767757080514,2.308543300682147,2.315554246201272,2.322609008678338,2.329706983811685,2.3368475677397758,2.3440301580523633,2.3512541546760266,2.35851896064971,2.365823982803229,2.373168632350228,2.383629619570072,2.395358555596183,2.4072708559724756,2.419364099251144,2.431635826320888,2.444083548674498,2.456704755626003,2.469496920594508,2.482457506568875,2.4955839708607988,2.50887376924486,2.519635366631217,2.5259230881964445,2.5322331268399596,2.5385656323791483,2.544920740651096,2.553535921054313,2.5656666422600862,2.5778282245549207,2.590020235074556,2.6022422334739232,2.614493772174021,2.6267743966269355,2.6390836455972773,2.6514210514585477,2.663786140503066,2.676379769188544,2.6934029629220984,2.7105234279589214,2.7277389886939734,2.7450474971633883,2.7624468301970673,2.7791089142325327,2.790145064793169,2.801257405259838,2.8124463254413476,2.823712187101896,2.83505532406972,2.846476042427874,2.8579746207890895,2.8695513106564485,2.8812063368711516,2.892939898148519,2.9047521677029273,2.916643293962136
1.8855948576505468,1.8852858270397213,1.8851521591275806,1.8851465521731956,1.885235754735101,1.8853698646820343,1.8853921849636865,1.8850408813475463,1.8841217674344222,1.883802074849586,1.885194422372281,1.8871371977880294,1.8875908125778407,1.8858802328807864,1.8842540424577376,1.8829834588940113,1.8825690428400448,1.883556476278001,1.8881856732339126,1.8955792453352354,1.90049828935305,1.90600962639582,1.9088459663356776,1.9115583326038417,1.9146487132734333,1.9182679578095343,1.9181685285925751,1.9179061635938635,1.9261753859867108,1.93713401135375,1.9434760843221293,1.9495635519214116,1.9558898450586817,1.9624202512382838,1.9691239190219458,1.9745517677479922,1.9767185276143002,1.979046531753151,1.9843506130795114,1.9842921539568477,1.987228336980471,1.9903815721635296,2.0017496577197966,2.005342500471273,2.007997282639359,2.010759210427995,2.013626740243728,2.0165981984195356,2.0196718027494365,2.02359255094745,2.0295730948780006,2.0399591772949828,2.050420691257806,2.0609579289638917,2.0670144116087994,2.0709164141715455,2.0749505661191336,2.0791246232772513,2.083444955861163,2.087916904921607,2.0969087032860663,2.1075320064256124,2.1182435674520965,2.1290393905838463,2.1399157740901726,2.1508692676894596,2.1618966375519455,2.172994842478856,2.1841615182208938,2.1966120208224,2.2066858429066065,2.2180394649132023,2.229450399024675,2.2409160771605516,2.252433861792965,2.2640009616473367,2.275614300428213,2.2872703034221202,2.2989645308905073,2.310691008227957,2.3224409121148306,2.3335969760272044,2.341911880440803,2.3502616557540055,2.358647423254046,2.3670703028023805,2.375531412113137,2.3840318660906337,2.3925727762143545,2.4011552499610427,2.4097803902548063,2.4184492949369703,2.4271630562486415,2.4337635576064125,2.4397876596299177,2.445821641532193,2.4518689691437814,2.45793194699971,2.4640121761491,2.470110811532897,2.4762287140732973,2.4823665444079444,2.488524822774531,2.4947039684774923,2.5009043266136057,2.5071261866071683,2.513369795340147,2.5223243595741307,2.53593320494926,2.5496977765087707,2.5636155558984886,2.5776840374690724,2.591900730242645,2.6062631596824435,2.62076886929336,2.635415422076031,2.650200401852838,2.662600513088881,2.6728322068324872,2.683133994381633,2.6935065606037707,2.7039505656862923,2.714466644553715,2.725055406327587,2.7357174338336545,2.746453283160647,2.7572634832750076,2.7681485356956337,2.779934886214808,2.797509581601357,2.815168846580445,2.8329106204883296,2.8507328463229267,2.863724406116434,2.8714634005921726,2.879218301817436,2.8869889722766646,2.8947752759491228,2.902577078288035,2.910394246200208,2.9182266480261094
1.885594857650547,1.8873845626638388,1.8889504310955743,1.8900436560932312,1.8906882302284131,1.8911108506955427,1.891464011373868,1.8917309402856937,1.891778618587122,1.8914425566556003,1.890620643653119,1.8893588005865758,1.8897796688075836,1.8926665774664513,1.895893010349401,1.8992804678171926,1.8974541191620204,1.8960150460830416,1.8955998998526962,1.8969075061518514,1.9018712257263366,1.9063202981213017,1.9138220124333847,1.9219045963283086,1.9203877173696449,1.9190867423065576,1.9224280173577024,1.9270872191876203,1.9321870664879537,1.937668115615629,1.948444368081225,1.9549005862868314,1.959164232303935,1.9640262458213706,1.9694465280197722,1.9754037561078452,1.981734362744829,1.9850457714102498,1.988362154000112,1.9958198864586905,1.9980340403941788,2.0003597624358624,2.0027962550911007,2.015397140932132,2.028673111420901,2.034708597348166,2.0385079229811844,2.0421048805113617,2.0455913765251235,2.04903637174691,2.0524905720841375,2.0559911912611284,2.0595657616492473,2.063234925863913,2.071570954897672,2.0822596681192094,2.0930238494916,2.1038631976111075,2.114777356190691,2.1257659349285407,2.1368285253771324,2.1479647129538773,2.154766636199402,2.1605951309729305,2.16647170026413,2.172397729881014,2.1783742104582244,2.1844018248249855,2.190481012918688,2.1975370191242787,2.2111549788198874,2.224798743339674,2.2384673543689018,2.2521599403737294,2.2658756982059245,2.2796138857007295,2.2925062804458527,2.300663638712351,2.3088502712104013,2.317067292468469,2.325315820593666,2.3341997656672726,2.3459407963827146,2.35760708916267,2.369056589460475,2.379887419041361,2.3892201885411195,2.396745742319689,2.4033320412996746,2.409570165260426,2.415672800558191,2.421719244496413,2.427743843787895,2.4359227603195164,2.444729486657569,2.453584307634751,2.462488287964729,2.4714424841691747,2.480447944029854,2.489505706024266,2.4986167987431642,2.5077822402887766,2.5170030376530703,2.526280186075854,2.535614668382972,2.545007454305251,2.5544594997793344,2.563971746231865,2.5735451198488617,2.583180530832578,2.5928788726483325,2.6026410212642297,2.6124678343869263,2.622360150696911,2.632318789086959,2.642344547907678,2.6524382042242953,2.665121414480527,2.6801760889612267,2.6953620784612937,2.710677061245443,2.72611874153218,2.7416848502753624,2.757373145875846,2.773181414826481,2.7891074722932685,2.8051491626351233,2.817632375718823,2.8252729554001186,2.8329302995502426,2.8406042612167592,2.8482946950786325,2.856001457421976,2.868633464413399,2.8866104050150683,2.904661579583059,2.9227848704109736,2.9409781182333,2.9592391072744793,2.9775655470738243,2.9959550502090666
1.899015220742284,1.8983478212704434,1.8979497076414835,1.8981046394509826,1.8988616432824466,1.900099932143787,1.901696272134042,1.9034815281084199,1.9051246768350318,1.9062299303589416,1.9065902633734697,1.906188961702497,1.9051004785638455,1.9034661131490191,1.9014788488421455,1.899387159239688,1.901080933620499,1.9036855027206485,1.908252747254679,1.9109150226472373,1.9146295704148875,1.9206917262893253,1.923508432058287,1.9224243327673953,1.9316817012360157,1.941296197787561,1.9428100068293594,1.9440580825643723,1.9458565674909316,1.9482479091308131,1.9512592984723982,1.9600582714368682,1.9690894959558933,1.9707826676164881,1.9726109312110993,1.9759826126449844,1.9829656788324972,1.9884106031319155,1.993717856320198,2.002161266798164,2.008855590561974,2.0151524959123988,2.0208944548440644,2.026024280036209,2.030590851888865,2.041306253375968,2.052906951017982,2.0630915017270675,2.071770527569047,2.0792363964684655,2.085901567196999,2.0920866317450715,2.0979933486045597,2.1037418540042374,2.1094043151576805,2.1150254516261295,2.1206339885316283,2.126249016864228,2.131883608941171,2.137546941381585,2.143245585060316,2.1489843152263157,2.159174085959832,2.170456242269465,2.1818107942024447,2.193237371973771,2.204735626031353,2.2163052285234115,2.227945874086437,2.236132329794914,2.244115325039416,2.252120038918493,2.2601475087479375,2.268198790351183,2.276274955024567,2.28437708686926,2.293373815970289,2.307154852242902,2.3209564025209817,2.334777911795532,2.3486188364493725,2.3624781970861664,2.3709010071418803,2.3769377364827813,2.383251611239332,2.3902435979211374,2.398792094414272,2.4092052894653233,2.420614288711895,2.4324271128713755,2.44443020897487,2.456543444606755,2.468731667998708,2.48097714356693,2.4932698485177003,2.5056035680721758,2.517974138090081,2.5303785793724733,2.5428146387652117,2.5552805307532345,2.567774784398514,2.580296148685103,2.5928435317624126,2.6054159606519844,2.6180125537380996,2.63063250148892,2.6432750526203366,2.6559395039463425,2.668625192781069,2.6813314911422124,2.6904583353145366,2.697789721397913,2.705140647069248,2.7125109331312247,2.719900402566658,2.7273088804966186,2.734736194140119,2.7421821727752453,2.7496466477016677,2.75712945220445,2.764630421519107,2.772149392797818,2.7796862050767657,2.787240699244494,2.794812718011321,2.802402105879625,2.810008709115107,2.8213043598644405,2.8375709680504446,2.8539469216672355,2.870430185887707,2.887018756822756,2.9037106616891677,2.9205039584649466,2.93320703028959,2.9437232961457545,2.9542764459483557,2.9648664413565067,2.975493242311958,2.9861568072101967,2.9968570929307687
1.8990152207422841,1.9011173584882861,1.903152039093888,1.9048969986473059,1.906241374164883,1.9072850469305802,1.9082847098542546,1.9095099346798756,1.9112025628476883,1.913501128593075,1.916314235664648,1.9173506637096884,1.912434358060639,1.907509735920884,1.9034093154912841,1.9010154474605072,1.9026283119983818,1.9056927178222005,1.9083382584040978,1.9141495514201876,1.9208623512365826,1.9248566145036647,1.9283836389734264,1.9365788190252458,1.9417430731109337,1.9420585782887083,1.951019954591772,1.9606401843702068,1.9631738538655155,1.9645784417819219,1.9660131113486985,1.9675077923290165,1.9719374419758646,1.9777510298632777,1.9804225235389556,1.9835427987349024,1.985783487301011,1.9900594464568464,1.9952777299778093,2.0045177143671475,2.01185751374196,2.0192574020163137,2.026709072620123,2.0342053945678282,2.0417402938703577,2.049308613839461,2.0569059953313165,2.0645287740408813,2.0721738921023714,2.0798388217374124,2.087521499102502,2.095220266811766,2.102933823869922,2.1106611819596965,2.118401627198462,2.1261546866185164,2.133920098740522,2.1416977877044943,2.1494878405016906,2.157290486916349,2.1651060818411,2.1729350896760296,2.180778070560196,2.188635668217287,2.196508599225141,2.2043976435425985,2.212303636147777,2.2202274596592946,2.2281700378274154,2.239657280104591,2.251439186560089,2.263291355569563,2.2752135706821295,2.287205635999453,2.299267375165944,2.311398630267439,2.3235992606689555,2.3358691418157806,2.3476945262090507,2.353417312775725,2.359181932022311,2.3650021253164244,2.3763580223378424,2.390254518898863,2.4041689688658887,2.418100879600517,2.432049904090049,2.446015732629656,2.4599980802738592,2.4739966829465305,2.488011295326454,2.5020416893018123,2.516087652682903,2.5301489880690857,2.543010219258204,2.5520426787480606,2.5611117200957,2.5702174151571326,2.5793598314923503,2.5885390323811923,2.5977550768588715,2.6070080197681182,2.6162979118251815,2.6256247996972144,2.634988726088836,2.644389729835903,2.653827846004752,2.663303105995401,2.6728155376473692,2.6823651653469507,2.691952010134947,2.701576089813995,2.7112374190547484,2.7209360095002975,2.7306718698682935,2.7404450060503556,2.7502554212084034,2.7601031158676177,2.7699880880058343,2.7799103331391724,2.789869844403792,2.7998666126337133,2.809900626434625,2.819971872253701,2.830080334445423,2.840225995333471,2.8504088352687296,2.8606288326835285,2.870885964142258,2.881180204388646,2.891511526390416,2.901879901384091,2.912285298938535,2.9227276874806174,2.9373967400275705,2.9543871235917307,2.9714732641338566,2.988653345751702,3.005925584102463,3.0232882261550715,3.040739550047985
1.9121620643237531,1.912150233823195,1.9125544495674216,1.9135155011864151,1.9150969452151854,1.917121472564391,1.91925503604537,1.9212072925779025,1.9227048837721399,1.9231323854542648,1.9213196175493459,1.9194499861861536,1.9227517784529056,1.9261361797483327,1.929501131900796,1.929537592306329,1.9290461695995818,1.9295067416352931,1.9289587541064703,1.9281150451042044,1.9270366711332372,1.9290842401145483,1.9368570704977124,1.9418004589499687,1.9447943136801695,1.9528966909881094,1.960320795097926,1.9617668180080694,1.9654070063837523,1.967914545898856,1.9703856339166612,1.972825632251205,1.975260765295167,1.984050550187593,1.9864325116882542,1.9866150479958042,1.9876985040040644,1.991728243722291,1.9972479435222956,2.005463013785602,2.0195324396890912,2.0295248464573,2.039825700035108,2.050363596794276,2.061095763617796,2.0719939382457757,2.0830378698902647,2.0941846940921662,2.1052866233960876,2.1169040831062294,2.1284028569684015,2.139993028341194,2.1516679721222958,2.16342181938053,2.1752493343329635,2.187145821613849,2.1991070539576296,2.2111292141119865,2.2232088469989546,2.235342819487855,2.247528285824719,2.254015485921585,2.259380514487643,2.2647608615411214,2.2701570742778188,2.275569675370607,2.2809991712416573,2.286446060635594,2.2919108441139335,2.2973940352368514,2.302896174483011,2.3084178474465915,2.3139597096741364,2.319522521912399,2.3251072020098267,2.330714904203616,2.336347145020495,2.342006011901431,2.348208164017204,2.3606162312280214,2.373093259839768,2.385639177490905,2.398253921903162,2.410937439749345,2.423689685556687,2.4365106206485754,2.4494002121267426,2.462358431895043,2.4753852557256737,2.488480662367927,2.501644632699447,2.514877148919557,2.5250547370173373,2.5340142654812694,2.544225511826605,2.5583170531551493,2.572423453229603,2.5865445644073946,2.6006802494937764,2.6111562737894545,2.6182602265848187,2.6253858478282934,2.6325329310398686,2.639701272510707,2.646890671237313,2.654100928858524,2.6613318495951996,2.6685832401924285,2.6758549098641495,2.6831466702400375,2.6940578012494485,2.706803551969477,2.719568195964025,2.7323512073674356,2.7451520798688778,2.7579703251077143,2.7708054713142376,2.7836570621450427,2.7965246556744767,2.8094078235126547,2.822306150027205,2.8352192316508305,2.848146676260627,2.86108810261789,2.8740431398593884,2.8870114270328555,2.899992612670641,2.9129863543966747,2.925992318562657,2.9390101799100723,2.9520396212551514,2.9650803331943782,2.9781320138284597,2.991194368502973,3.0042671095642026,3.0173499561287476,3.0304426338658286,3.0435448747912117,3.056656417071819,3.069777004840301,3.082906388018734
1.9121620643237534,1.9140768814175406,1.9165360196915582,1.9191819661790925,1.9216974207008857,1.9240113650885462,1.926164215181898,1.9280309725291633,1.929294112761084,1.9297511395137752,1.9303377394630998,1.931843127138834,1.932878014447471,1.9317539533796746,1.9307468317542726,1.9302923163428787,1.929889586155733,1.9295949228171265,1.931605029678845,1.9352637826299754,1.9404673765082128,1.9427444621144634,1.9421613480697104,1.9452937657330471,1.9541096651209702,1.957842854701003,1.9603396199742062,1.962874121028346,1.969966311561234,1.978831911883146,1.980903414213807,1.9821285128448696,1.9834556574621791,1.9848895473485617,1.9874575913530097,1.988086021718929,1.9898510614131812,1.9935133653159947,2.0011380785612087,2.0099810786169106,2.022668618063099,2.039928915037465,2.0572035787812935,2.0635289543583264,2.0697269574191623,2.0766422077645887,2.0846664939747046,2.0942121008875,2.1055042576065146,2.1176798043515466,2.1309512631669363,2.1447795928251865,2.1589619987366677,2.173377146955729,2.1879515559618254,2.2026391095879365,2.217325472461027,2.226818914776265,2.236483321527408,2.2433290212729777,2.248665195994453,2.2597626589265,2.272043581775697,2.280532092001487,2.288521563307393,2.2965232413697962,2.3045486899629757,2.312602891598682,2.3206882627753322,2.3288060808775306,2.336957070392883,2.3451416707657433,2.3533601687765446,2.361612767838517,2.369899625774255,2.3782208759441663,2.386576639192266,2.3949670305571877,2.403392162927868,2.411852148890526,2.420347101500657,2.428877134421924,2.4374423617024026,2.4460428973556274,2.454678854850339,2.4633503465732653,2.4720574833039777,2.480800373724787,2.4895791239782143,2.498393837277898,2.5072446135745503,2.5161315492758183,2.5281781937840178,2.5415477498804657,2.554985798943597,2.5684923212091038,2.5820672948052943,2.595710695181324,2.6040741987622154,2.6148303810585802,2.6289948407984047,2.643173518938519,2.65736631366852,2.6715731306052053,2.685793882274659,2.7000284876033662,2.714276871403447,2.7285389638295303,2.7428146997699248,2.7571040181068653,2.771406860724235,2.7857231710209653,2.800052891412606,2.814395958611711,2.828752293531877,2.843121776299384,2.8575041712039857,2.8718988234935354,2.8863024824485897,2.9004055844612027,2.910436619333954,2.920332541665895,2.9302372534471575,2.9401533207391664,2.950081116111777,2.9600206381760517,2.9699717809867465,2.9799344023004632,2.98990834642086,2.9998934532956643,3.0098895625861033,3.0198965156349313,3.0299141564638443,3.0399423322866914,3.0499808937659703,3.0600296951266586,3.070088594187737,3.080157452344969,3.0902361345243063,3.1003245091175513,3.1104224479074225
1.9250281490264516,1.9253065928567743,1.9259811839280754,1.9272307216901905,1.9290930053953241,1.931293180271664,1.9332052649000036,1.934044323083915,1.9344185989694278,1.934627756915598,1.9347079314535962,1.9340781092913333,1.9336120991414223,1.932134344551767,1.9308824592687266,1.9329618376195379,1.9362389723060267,1.939346185950547,1.942069950027979,1.9436044875030076,1.9434056433859188,1.9470307735650316,1.9512177492994145,1.9532014902159234,1.9554458558378511,1.9587990993844238,1.9608933286821741,1.9688317038795324,1.9767604094284594,1.9797635652012724,1.987113427806297,1.9902368276507665,1.989278379738872,1.9883480780255314,1.996371493018811,2.0088782182898814,2.0215518649132713,2.031214299229837,2.0364827685489337,2.0417120362633705,2.0469594075934414,2.0522871931705877,2.0577733602410975,2.074456049067272,2.0861135848793446,2.0961448412453,2.1070093513890336,2.118561057945466,2.130679797124366,2.143270324225761,2.1562577313737017,2.169582700818654,2.1815164135636786,2.190123000686567,2.1989647168918176,2.2080354124660824,2.2174096300594317,2.2322425378837853,2.2380062865734063,2.2462273382626834,2.2557157730108712,2.264382588020466,2.2725229194598695,2.284368907154502,2.2967366755762546,2.3091450973615766,2.321592536218191,2.333384268320406,2.344892232521356,2.35653854457422,2.3678224537989996,2.3781342679428663,2.3884772983415603,2.3988511452225376,2.409255435882568,2.4196898232188455,2.430153984292069,2.4406476189354964,2.4511704484185994,2.4617222141702926,2.472302676564509,2.482911613768621,2.493548820654551,2.500620370870588,2.507346977305017,2.5140990002057606,2.5208761767895727,2.5276782486326437,2.5345049615342568,2.54135606538603,2.548231314046843,2.5551304652231885,2.562053280354944,2.5689995245062205,2.5759689662612093,2.5829613776247533,2.5899765339274556,2.597014213735107,2.6094224945708673,2.623202661490156,2.6370511602691638,2.650967950614943,2.6649529872058544,2.679006219315731,2.6931275904668333,2.7073170381106006,2.7215744933351504,2.7358998805985815,2.7502931174870824,2.7647541144969408,2.77928277483957,2.79387899426862,2.808542660928368,2.8232736552225726,2.8380718497029056,2.8529371089763083,2.86786928963037,2.8808609291912566,2.8907186337975572,2.9009033365176355,2.9151863058569822,2.9294282929056954,2.941135759687794,2.9528699051038467,2.964630760465768,2.9764183582738895,2.9882327321615723,3.0000739168445865,3.0119419480750724,3.023836862599838,3.0357586981228515,3.047707493271715,3.0596832875679874,3.0716861214011884,3.083716036006349,3.095773073444991,3.1078572765894172,3.119968689110183,3.1321073554667045,3.144273320900855,3.1564666314335
1.9250281490264518,1.9263967310885537,1.927961998676756,1.9295639638010245,1.931070701948792,1.9323863236567493,1.9336103901970594,1.935116280628169,1.936082168066156,1.9363553386514074,1.9359320507220181,1.9349528671166873,1.9340822111654443,1.93672517186778,1.9397628136736755,1.943132681141356,1.9468301157853114,1.9480242841721265,1.9471158159660809,1.9472838114079998,1.9485174152211566,1.9496088895896448,1.9534277153008777,1.9553814900453381,1.957164001935974,1.9632481800155404,1.9676955104082396,1.9728968806412548,1.97840602103298,1.9847169537230849,1.9912775372029008,1.9948250836943733,2.0018871226793618,2.0084288003526645,2.0145385210762057,2.02031457810273,2.0258471845374766,2.034376133276128,2.0473368074390845,2.052635913529218,2.0570382336606667,2.062511616121075,2.069182930509633,2.0770773816504744,2.091642355768991,2.1086734256983277,2.1251849136901924,2.1391168926439725,2.1494792596341377,2.15713220584931,2.1650208624435527,2.173148613872129,2.183197678427331,2.197063866461162,2.20752093511115,2.21725616110475,2.2266150350648295,2.232696248820652,2.2420978049320213,2.250059467990104,2.258521333933167,2.2680402067641423,2.2783118358134002,2.2889319861657276,2.2997805600311723,2.310817327978381,2.3220227569955596,2.334077494487121,2.3465985998518573,2.3575422842317675,2.368316033134014,2.3802181832898834,2.392238991263069,2.4043728797616337,2.4166146433168665,2.4289594094270357,2.441402608580315,2.4539399496133005,2.4665673985215877,2.4739735261390052,2.4805957466082806,2.4872444811882235,2.4939194481871634,2.5042141077709417,2.5149073003747833,2.5256282375199985,2.536376771200655,2.547152765546102,2.5579560960653662,2.568786648938198,2.5796443203501163,2.590529015868925,2.60144064986026,2.6123791449398186,2.623344431460042,2.6343364470291437,2.6453551360604544,2.656400449350226,2.6674723436820766,2.678570781456452,2.689695730343485,2.7008471629578272,2.7120250565540243,2.7232293927412194,2.7344601572158984,2.745717339511616,2.757000932764625,2.7683109334944325,2.779647341398361,2.7910101591592884,2.8023993922657384,2.8138150488435967,2.8252571394987687,2.8367256771701124,2.8482206769920797,2.8597421561664755,2.871020910079631,2.8828646309144847,2.8944656703762597,2.906093276305608,2.9177474746944814,2.929630354446031,2.944091356084349,2.95856652871287,2.973055291642174,2.9875574456975658,3.0020729035062352,3.0166016209399977,3.031143573981656,3.045698749349749,3.060267140160551,3.0748487437006404,3.0894435601787915,3.1040515919704035,3.1186728431264124,3.1333073190323937,3.147955026156983,3.162615971855776,3.1772901642109233,3.191977611894469,3.206678324048048
1.9376064950546592,1.937530002016704,1.9377310498149505,1.9382133282678262,1.9388631827760723,1.9395870916960787,1.9403364663348854,1.9410799053887935,1.9419726029185351,1.9434181485485649,1.943728195300228,1.9449989373173575,1.9477953478630552,1.9514725201572867,1.9514876692581424,1.9503811894628449,1.9491879460379447,1.9494847769521726,1.9484200075941949,1.94808974089665,1.9490942127815754,1.9513043030916943,1.9548232125560565,1.9595291844779512,1.9611594556598455,1.9638133918263563,1.9726462251278432,1.9780321783242236,1.9800274834765976,1.9875506210056224,1.992727101901157,2.0008073927627392,2.008967831303078,2.017213994848724,2.025548525655839,2.0339721550052303,2.0424844064577803,2.0463257610586654,2.0491250154982814,2.060421386052811,2.073618791262423,2.0863294762534057,2.095351115123736,2.104465015394541,2.113692160860871,2.123103562156571,2.1330493343944616,2.142056120597023,2.1496101699564836,2.159338149861169,2.1689459941883302,2.1785458953155636,2.1881687947730932,2.19782569537294,2.211148807566539,2.2189881649481102,2.2270317958459613,2.234310400379124,2.2467032783224163,2.256598009890896,2.26653115052241,2.276501968406192,2.2865097327855057,2.296553729511697,2.3066332700660803,2.3167476966069454,2.32689638454349,2.33707874354764,2.3472942175713762,2.3591545933464846,2.371744318523847,2.3843667116640455,2.397020792918894,2.4097056583004735,2.4224204724322616,2.435164461990101,2.4479369097678143,2.460737149308683,2.4673781065874816,2.479281159685306,2.4920776589169384,2.504953527977756,2.5179055903399843,2.53093084804466,2.5440264695459986,2.557189778457005,2.57041824312493,2.583709466974178,2.5970611795600913,2.6104712282815874,2.6208904773329467,2.630270805428813,2.6396736941377554,2.6490986585437457,2.6585452248453003,2.6680129306674694,2.6775013252444966,2.68700996950061,2.696538436050993,2.706086309140832,2.7156531845372114,2.7252386693863957,2.7348423820475,2.744463951912995,2.754103019226641,2.763759234911234,2.773432260422162,2.783121767650269,2.792827438911716,2.8025489670902437,2.812286056053308,2.8220384215837093,2.831805793343701,2.8415879190805367,2.8513845742280175,2.8611955864194094,2.8712901338428245,2.8828682402685195,2.8979338010079405,2.9130658043771325,2.9282640743848956,2.9435284269858792,2.9588586700076767,2.97425460318312,2.9897160181952294,3.0052426987342176,3.0208344205659077,3.036490951610993,3.0522120520345757,3.067997474345386,3.0838469635041923,3.099760257040751,3.1157370851789383,3.131777170969356,3.1478802304290343,3.1596889788040823,3.1699547115556337,3.1802360868570148,3.1905337078667815,3.2008482889658136,3.2111806772252045
1.9376064950546594,1.9390887907391499,1.9404742780836683,1.9418617995081555,1.9433775288639028,1.9449720265054227,1.9462406287027054,1.9463742409689537,1.945419820467154,1.9442748653481265,1.9460137401689415,1.9492716172071596,1.9519775714584393,1.9525103566167712,1.9542275643178728,1.953156495660939,1.951136696835805,1.950812076788341,1.9546730399786458,1.9570521614131642,1.9578708729812888,1.958221101749261,1.9586531544635066,1.9637752657299203,1.9738007627654595,1.9764954818375546,1.9771940035656663,1.9822788772164066,1.9921195954140196,1.9922962572409646,1.9965207335815323,2.0064688231949233,2.017220157564216,2.028633067463219,2.040592125206592,2.0422901829748765,2.0440867049749656,2.0510840935246044,2.0597696992209573,2.0685397133191463,2.077393017390063,2.086919134003126,2.1003135195336626,2.113793879364726,2.1210668316397316,2.1278624589993638,2.1348542593008513,2.145578231000927,2.161540759275842,2.1745228843315814,2.1817685174937655,2.1890856118656057,2.196469271014561,2.20391570916218,2.2114228735059305,2.2221108418051374,2.227398080077222,2.236847662075271,2.2471232520100317,2.2620410789782803,2.2769879324247873,2.291957530366362,2.306944876317152,2.321945914262493,2.3369572932165203,2.351976202699857,2.3670002552424836,2.382027400769826,2.397055863052215,2.409275361015852,2.415615786655789,2.4219858243631975,2.4283851504839213,2.4348134376483324,2.4412703612547997,2.4477556014848942,2.4542688439798432,2.460809780033483,2.473564560049888,2.4864185629318913,2.4992986164293867,2.5122042129644298,2.5251348756659797,2.538090155443413,2.5510696283445067,2.5640728931711383,2.5770995693282748,2.59014929488432,2.6021994951542493,2.611533205404856,2.623937570704127,2.6374582674477187,2.651031475597571,2.664655442597768,2.6783285005910606,2.6920490611703425,2.70581561050995,2.7196267048471694,2.733480966286625,2.7473770789023217,2.7613137851140506,2.77509514042481,2.7884557337977935,2.8010419148585304,2.813576666130704,2.826183782416409,2.838862823935795,2.851613354783939,2.8644349425534177,2.8773271579820765,2.8902895746248056,2.9033217685481647,2.916423318046772,2.9295938033804054,2.9428328065308325,2.9561399109774014,2.967254213895757,2.977263630747875,2.9872863259516214,2.9973222178961567,3.0073712379771447,3.0174333313476405,3.02750845780386,3.0375965928274606,3.047697728810171,3.0578118764917726,3.0679390666486412,3.0780793520781002,3.0882328099332876,3.0983995444756536,3.1085796903271428,3.1187734163235246,3.128980930094519,3.139202483527357,3.1494383793103173,3.164045972687691,3.1802741001401174,3.196564308604078,3.2129162874834467,3.2293297199359983,3.245804283045487
1.9498903757809434,1.9501245194517245,1.9502466414745931,1.9501966651658618,1.9499620746510065,1.9496400885415124,1.9495351885204535,1.9502133585267711,1.9514147304106981,1.9524963933000292,1.95317986669055,1.953377619235397,1.9531109392626063,1.9531931152120225,1.9550802696309195,1.9554379171202068,1.956773924655344,1.9581563779034594,1.9598939861573026,1.963337912765128,1.9686604023856065,1.9746851686256535,1.9751016383992246,1.975448837687087,1.975913931888686,1.9847738929848244,1.9955177190273383,1.9944271804465243,1.9933509647856948,2.002146847808796,2.012342573800332,2.022691348616218,2.03317981404727,2.0396789141009934,2.04084589928856,2.0530046063650014,2.0657964251046406,2.077436016268208,2.0833812167024726,2.0893939907711685,2.0954883407023055,2.1016823068876676,2.10799619850339,2.1144509555558173,2.1273528132239403,2.140983407550416,2.153281231425201,2.1602713187832983,2.1673547364574977,2.1782568882660187,2.1950765510825465,2.201045323943662,2.2063026347256796,2.211564589986092,2.2168334459357113,2.2254273894565926,2.239875280383567,2.254473768761671,2.2692062202287544,2.284058215239798,2.299017173078024,2.314072056110772,2.329213131034696,2.3444317699246313,2.359720265211994,2.375071507645553,2.3903541891766107,2.3966843027053866,2.4029648408201747,2.412084091712072,2.427110725392943,2.4411930236985433,2.4511238457677837,2.4611473325907087,2.4712624828114103,2.481468334937175,2.4917639651467884,2.501232907330548,2.510273273769708,2.5193427121085947,2.5284408278042596,2.537567174460859,2.5467212697913806,2.555902607516572,2.5651106663076253,2.5743449165495846,2.583604825479342,2.592889861098522,2.6032217248225633,2.616316529465595,2.629433393056161,2.642572012479385,2.655732096112786,2.6689133627917094,2.6821155408789954,2.695338367428722,2.708581587434848,2.7218449531564035,2.7351282235117225,2.748431163534869,2.7617535438881067,2.7752898823167658,2.78857997265855,2.8018351091084766,2.815233055592773,2.8286493663399943,2.8420838380413715,2.8555362707652083,2.869006467755888,2.882494235254286,2.895999382337357,2.9095217207748814,2.923061064901594,2.936617231503007,2.9472756030177027,2.9572581693783224,2.9695147014904464,2.9829567639417007,2.9964656851308034,3.010041052627142,3.0236824546262353,3.037389479819945,3.051161717279766,3.064998756352545,3.078900186567996,3.0928655975573065,3.106894578982347,3.120986720474802,3.1351416115847446,3.149358841738083,3.163638000202371,3.177978676060542,3.1923804581920026,3.206842935260738,3.221365695709924,3.235948327762644,3.2505904194283715,3.2652915585147144,3.280051332644189,3.2944303737214806,3.308378698495786
1.9498903757809436,1.951289602381847,1.9532115987320586,1.955211669676313,1.9565103601760567,1.956631543998835,1.955930893970107,1.955039508195184,1.9544050411220033,1.9540342247651465,1.9538606269439953,1.9541964724600587,1.9564263026934876,1.957488195507066,1.956190753290914,1.9605349105859684,1.9652931469877184,1.9701375341561373,1.9746050504795551,1.9747105471414401,1.974779148040266,1.9751672098735924,1.9819096658078648,1.9893606161526716,1.9972580869565166,1.996612272209946,1.9965489086728203,2.0089902399384867,2.0219877070916956,2.031373576980394,2.035710279578134,2.0377301765092937,2.0387056913080706,2.043796256061331,2.0545302672147074,2.06537245080157,2.0715500688071162,2.078908254863659,2.092292250337676,2.1059094457522685,2.113979249771585,2.1201416307923306,2.126480943327778,2.1329802054733946,2.139623094268192,2.146394578070743,2.154678907597235,2.1684314322480116,2.1822111489901417,2.1905205304285014,2.195788858709608,2.2118840986407635,2.2286463526358316,2.2453510980159876,2.2619936392480606,2.278572677445357,2.293959694945089,2.3079085929394902,2.321068114631497,2.329680536594408,2.3384034103848563,2.347234982985286,2.356173575617741,2.3652175810670113,2.3743654609153695,2.3836157427287663,2.3905634733626924,2.402417935462453,2.411967206032393,2.4216135923341433,2.431355909883014,2.4421345630655833,2.456473787327173,2.4653667703842452,2.4742888931427016,2.4832405712711756,2.492221933854442,2.502148485187954,2.512621040363647,2.523180807605989,2.533826993636286,2.5445588332092175,2.5553755874389723,2.566276542204971,2.577261006634678,2.5883283116608116,2.5994778086502937,2.6107088681022836,2.6220208784125605,2.633413244701629,2.6448853877038623,2.6564367427151616,2.6680667585966846,2.67977489683202,2.6915606306356725,2.7034234441104266,2.715362831451472,2.727378296195138,2.739469350510216,2.7516355145299403,2.7638763157227126,2.776191288299851,2.789304219743213,2.8033556955417254,2.8174432540525367,2.8315658832673627,2.845722612458223,2.859912509962655,2.8741346811134827,2.888388266302349,2.9026724391670284,2.91698640489338,2.927351384656042,2.937306632029893,2.9501900397135223,2.963779310925491,2.977384868708004,2.991006538734398,3.004644148717483,3.018297528351625,3.0319665092609567,3.045650924952943,3.0593506107767823,3.073065403885972,3.0867951432046388,3.1005396693971283,3.114298824840465,3.128072453599351,3.141860401403352,3.1556625156260054,3.169478645265598,3.183308640927385,3.1971523548070517,3.211009640675231,3.224880353862957,3.238764351247857,3.2526614912410334,3.2665716337744253,3.280494640288711,3.2948693292755675,3.309745135729524
1.9618733117133846,1.9622990616162128,1.962438823185748,1.9625240628477774,1.9628957490330778,1.9634441899126063,1.9629146133663875,1.9614748913764597,1.9602944182252746,1.9599534094208222,1.9601665984260506,1.9600651265925078,1.9591365558319105,1.9614260761643236,1.9676376856501219,1.972679491588723,1.9738816013034977,1.974356422496907,1.9750097427704008,1.979887833593613,1.9847731741778958,1.9896807471582663,1.9946040189174559,1.9983492295547258,1.9976812538678386,2.005542344169065,2.0141648981093363,2.021484971754359,2.026418075361212,2.0354576159024216,2.0396164485783026,2.043507337049451,2.048739865246877,2.05428254008779,2.059959615571534,2.0657221304751867,2.076314124134448,2.0873469579908868,2.0984624239236735,2.1080104526457464,2.119727753233467,2.132179589114287,2.143425822614151,2.1543199141410074,2.1631200870700558,2.169218803036948,2.1746849731110607,2.180015787030551,2.1853272451283527,2.1961392249134617,2.210028616762202,2.2239665985687074,2.237937943825924,2.2519341858533304,2.2659459655652854,2.279960816488058,2.2950887131131155,2.311543306243992,2.321733114095977,2.33522349097805,2.347727260895562,2.3584574171177475,2.365754241531322,2.3718768934730208,2.378031902695183,2.38421915789019,2.3929670172267934,2.40594299718967,2.4211658691214746,2.429958144927781,2.438771340413209,2.4476091181626702,2.4571545413542393,2.4721697163782674,2.4871792490237414,2.502182392851347,2.5171784840531677,2.5321669330179737,2.5471472171718954,2.5621188748391943,2.5770814999263387,2.592034737275873,2.6069782785695774,2.621911858685631,2.636835252433857,2.651748271608234,2.6666507623076408,2.6815426024851754,2.6930490995306426,2.702612111759047,2.7121942622347968,2.7217954291546302,2.7314154081719555,2.741053949169908,2.750710777342568,2.760385605790231,2.7700781432947332,2.7797880992429853,2.789515186804716,2.799259125010895,2.8090196401238106,2.8187964665426097,2.8285893474004067,2.838398034955562,2.8482222908459662,2.8580618862537506,2.8679166020137274,2.877786228689585,2.887670566635666,2.897569426057985,2.907482627085444,2.9174099998603142,2.931329398623589,2.945700683962932,2.9600995515779944,2.9745253178798494,2.9889773237861217,3.003454933556484,3.017957533696439,3.0324845319247244,3.0470353561999795,3.0616094538026952,3.0762062904687557,3.09082534957113,3.105466131346601,3.120128152164555,3.1348109438351806,3.1495140529545242,3.164237040284097,3.178979480162879,3.1937409599497077,3.2085210794941728,3.2233194506343352,3.2381356967195893,3.252969452157236,3.267820361981321,3.282688081442454,3.297572275617413,3.3124726190373415,3.3273887953335453,3.3423204968998803
1.9618733117133849,1.9628302630023293,1.9642397590133231,1.9657886702890297,1.9665084905606383,1.966279499855256,1.9666255417996141,1.9677046302121068,1.9689115077437953,1.9701651155039324,1.9715258163795546,1.973045525943066,1.9737498313078476,1.9737239054157583,1.974172440707052,1.9768561825704314,1.9827324955144783,1.9850429259234552,1.9875265422633097,1.9902213057857971,1.9931629749017228,1.9963793502367069,1.9998862367363317,2.000497980379498,2.0053820510242115,2.010966007593136,2.0167002969427976,2.023084458062865,2.0307681303366443,2.0383353229704113,2.0476471916743995,2.0574100069990897,2.0680233710185325,2.0768560312483157,2.081475254380543,2.0863219355552056,2.0914002209589184,2.0967108531696548,2.1022502872803743,2.1096507243637124,2.120898215493664,2.13372044411945,2.1478650013379785,2.160574736761183,2.1685652530686625,2.1793117253594545,2.1907438895492883,2.20236443008599,2.2140789970721486,2.2258565096873957,2.237680970754265,2.2495402443468997,2.2614217402193746,2.273309272333342,2.2851790566011156,2.295912255346947,2.304182024494874,2.312567974292593,2.327938680289435,2.342218847554319,2.3534395702945137,2.359664296065343,2.3680171406414834,2.3771147058721853,2.3860189567329817,2.3948363895698495,2.4036173635597184,2.412388714065842,2.4214494344588524,2.4369984155741635,2.4525856383650217,2.4682074017141105,2.483860376770602,2.499541543670231,2.5152481530784305,2.5309776962355763,2.54672787978492,2.5624966040358683,2.578281943964279,2.59408213249208,2.609289001067176,2.621976773347377,2.6346733433947525,2.6455007112483107,2.6549815334206963,2.6644729124082573,2.673980093861301,2.683505197240508,2.6964236996937596,2.711293989001588,2.726153431055863,2.741002010276966,2.755839733168319,2.7706666267298146,2.785482736964582,2.8002881274706692,2.8134698156364184,2.8263266381305976,2.8391966158432043,2.852080088657197,2.864977391274101,2.877888851384518,2.8908147880750565,2.90375551046695,2.91671131657706,2.9296824923884843,2.942669311115827,2.9556720326488035,2.9686909031572783,2.981726154840673,2.9947780058051823,3.0078466600527314,3.0209323075666976,3.0340351244802912,3.0471552733146936,3.060292903275231,3.073448150594948,3.0866211389161284,3.099811979701374,3.113020772666852,3.1262476062313294,3.13949255797538,3.1527556951060713,3.1660370749230204,3.179336745282475,3.1926547450565694,3.2059911045854426,3.2193458461203397,3.2327189842562225,3.246110526352732,3.2595204729426657,3.2729488181273574,3.2863955499585504,3.299860650806594,3.313344097714869,3.326845862740533,3.340365913281741,3.3539042123916074,3.3674607190792263,3.381035388598136,3.3946281727226406
1.973549064817297,1.973426103199397,1.973249829388485,1.9737273678206835,1.9760153329179877,1.9792594266673877,1.9798478213199646,1.9796985896448205,1.9783240439604397,1.9765399340608087,1.9751147439669203,1.9741927325605253,1.9747310583819007,1.9765595977600268,1.9785064963338175,1.9805614911671403,1.9841552745436466,1.9927291618647516,2.001910809606346,2.0034727872389317,2.0023708262012665,2.001274186448019,2.0002323719774506,2.00368639269336,2.0077698038179754,2.0121169173510682,2.016987260401319,2.0235455163335208,2.0322654236700863,2.0387744368154355,2.0493379812005443,2.0610882425006936,2.071044509487246,2.079401059799932,2.091369968400344,2.1017105050255616,2.112153523098789,2.1226889168110485,2.1333078945255806,2.13865704834351,2.1439666998223177,2.1493032812466772,2.154734155300044,2.1621422506766304,2.1765356997784093,2.191031031601298,2.205615713049746,2.220278689936328,2.2350101470791395,2.248855425252592,2.256381627511273,2.264037710644504,2.2718211832501765,2.279729635182851,2.287760739858932,2.2969932687910144,2.308689957206463,2.320173391086044,2.3313362262858814,2.344277484068156,2.353607452980221,2.3658948487688787,2.379112069758853,2.3924641558458304,2.4057267874158255,2.4188350150637983,2.4317923253431526,2.444630689128247,2.457386101772349,2.4700879317904763,2.4827571622282245,2.495407947371649,2.5080496269324004,2.520688329151295,2.5333280799502758,2.5459715331953725,2.558620445008393,2.571275982615704,2.583938927393942,2.5966098099579673,2.60989554570514,2.6257206897378342,2.6360155215715375,2.6473789004572064,2.6600936257773946,2.6728177053423243,2.6855513379222797,2.6982947397181953,2.7110481465604344,2.7238118143470293,2.7365860182316393,2.7493710509456113,2.762167220546214,2.7749748478146046,2.7877942634743564,2.800625805360478,2.8150828781105135,2.8298670837522035,2.844640853077466,2.8583141840330053,2.8713918455555696,2.8845152229395747,2.897684695553157,2.9109006429222615,2.9241634440201234,2.9374734766749677,2.9508311170630916,2.9642367392641256,2.9776907148618763,2.991193412578758,3.0047451979350033,3.018346432926207,3.0319974757144257,3.0456986803292576,3.0594503963762767,3.0732529687509147,3.087106737356302,3.101012036824132,3.1149691962378108,3.128978538857454,3.1430403818464967,3.157155035999793,3.1713228054732694,3.1855439875152642,3.199818872199744,3.214147742161714,3.2285308723351807,3.2429685296940076,3.257460972996112,3.272008452531484,3.2866112098744695,3.301269477640788,3.315983479249845,3.3307534286927742,3.345579530306728,3.3604619785559113,3.3754009578197697,3.3903966421887786,3.4054491952681794,3.420558769989878,3.4357255084326503
1.9735490648172973,1.974818019660217,1.9760180425148446,1.977188922363715,1.9783337027397838,1.980030891755196,1.9824736656678488,1.9813772280617563,1.98034924719748,1.9799224206067352,1.980219950525823,1.9817901816391843,1.984836627699809,1.9890893673867933,1.994157310442365,1.9997438361804623,2.002646612843421,2.0024597711180667,2.003799725980264,2.0066729689650296,2.0109102477527996,2.0162610366035083,2.022495658354213,2.029434692580753,2.0369471477633216,2.0379968071142587,2.0378998698744657,2.037863912379825,2.0379650910737093,2.0416769634792966,2.05129232006645,2.0635830135084947,2.072457983420909,2.0811435242492045,2.091435464822033,2.104018835898588,2.117055187166382,2.128036228613258,2.133350793827924,2.144002812999889,2.1547670332334516,2.165594794929558,2.176481106993562,2.1874216519177265,2.198412702205354,2.209451047258699,2.2205339293773663,2.231658987704052,2.241461672793175,2.2498013177817184,2.26464432293539,2.2765450617934793,2.2878563569342685,2.2992016276986855,2.3080802027317295,2.3165216653916705,2.3252264798900235,2.3343192811453317,2.341594748219938,2.347584127683802,2.3605626353160387,2.3767972111764846,2.389604430587771,2.4023320445269634,2.415436553152751,2.428872639592672,2.4425828284461555,2.4565048230653073,2.4705838484333698,2.484778006886967,2.496995204639585,2.5089206420216312,2.520878993230148,2.5328700482933697,2.5448932342078,2.556947237555122,2.569029063662371,2.5811312427717756,2.593231097582651,2.6052293327215335,2.6165245731577826,2.6264692067085136,2.6415561891008963,2.6550422020914266,2.6674139617116746,2.6798369887851683,2.692305922701652,2.7048185504799034,2.717373921914682,2.7299716719904215,2.742611736639745,2.755294219194764,2.7680193219299714,2.780787308451269,2.7935984818230333,2.806453171223853,2.8193517234619794,2.832294497379576,2.845281860037606,2.8594043074520346,2.874157579854689,2.8889008138617376,2.903634162684094,2.9183577882545073,2.933071860362646,2.9477765558360702,2.9624720577651953,2.9771585547705723,2.9918362403108425,3.006505312029846,3.021165971141478,3.035818421850794,3.050462870810111,3.0650995266087113,3.0797285992948726,3.0943502999289816,3.1089648401664327,3.123572431869147,3.138173286744449,3.152767616010147,3.167355630084672,3.1819375383010486,3.196513548643672,3.2110838675067512,3.2256486994732914,3.240208247113676,3.254762710802717,3.2693122885542527,3.283857175872279,3.298397565617705,3.3129336478898415,3.327465609921675,3.3419936359881928,3.356517907326854,3.3710386020694725,3.38555589518477,3.400069958430844,3.4145809603169335,3.429089066073752,3.4435944376318233,3.4580972336072344
1.9849116331745926,1.984717207997757,1.9846254670870225,1.98459724382608,1.9848366656962717,1.9855111601922377,1.9864578724132693,1.989550358214904,1.9935966774490295,1.9982590324495113,2.003320891209363,2.008231862036202,2.0103164198396244,2.00976816835653,2.0066452554808123,2.004147054383283,2.0056545559309007,2.0056564356826803,2.004569408755428,2.011563978207658,2.021607104954991,2.031988129317555,2.036836015822364,2.0377887905252408,2.0380429531363067,2.044939017831085,2.0504307549601055,2.0535828533239204,2.0569514259750594,2.060524105287494,2.0642977087697645,2.0682740565204862,2.078158617910341,2.093039109652988,2.1082049030817664,2.117353095442269,2.122705701442474,2.130464322344713,2.144181400688159,2.1581547127147234,2.172343114880167,2.1867137269540367,2.200032235221808,2.206574061616503,2.213264863284237,2.220101829245915,2.2270821437649224,2.2342030107824122,2.24282420912985,2.254027885454769,2.26526858412015,2.2795321015022405,2.29171595317454,2.299826474956968,2.3105802070363635,2.3219915641302253,2.329719588723848,2.335639752827451,2.3439769265412456,2.3543641064505922,2.3655104486781355,2.3773021475175464,2.3929843683383254,2.4091272834242274,2.4252291080718216,2.437859613841181,2.4496216753160005,2.4614160915358787,2.473243043011638,2.4851027000648482,2.4990574423436165,2.5134014029433787,2.5277954442343282,2.542229359465837,2.556695780349802,2.5710226178786524,2.5802916215650353,2.5896039548955048,2.598981956289453,2.6085246164318585,2.6188330378041433,2.6305545902842273,2.6427367718615873,2.6574007762652254,2.6732532823428774,2.689112628729694,2.7049778195931973,2.720847935105486,2.7367221253343743,2.752599604717527,2.7684796470541047,2.784361580956837,2.800244785714516,2.8161286875212457,2.8320127560339152,2.845607270177873,2.858507269519703,2.8714510344959683,2.8844379036615244,2.897467236452149,2.9105384124378335,2.923650830608439,2.936803908690048,2.9499970824904427,2.9632298052723116,2.976501547152685,2.9898117945274043,3.003160049519319,3.0165458294490404,3.0299686663271865,3.043428106367039,3.0569237095166315,3.0704550490093157,3.084021710931966,3.097623293809926,3.111259408207941,3.1249296763463112,3.138633731731555,3.1523712188009005,3.1661417925799764,3.1799451183530936,3.193780871345517,3.2076487364172293,3.2215484077676226,3.2354795886506524,3.2494419910999657,3.263435335663595,3.2774593511477557,3.29151377436936,3.3055983499168873,3.319712829919229,3.333856973822146,3.348030548172062,3.3622333264068205,3.3764650886531644,3.3907256215306063,3.405014717961459,3.4193321769867495,3.433677803587769,3.448051408513046,3.4624528081104966
1.9849116331745926,1.9864771945961637,1.9878114783128054,1.9886808748638893,1.9887860335958918,1.9886981770618886,1.9914958373222869,1.994000678827895,1.9959534169357864,1.9994699915162129,2.0043562002539175,2.0102900867069273,2.0132049481122065,2.009809571895944,2.008822436592183,2.0077924304453068,2.0067353041983242,2.011773085459976,2.0180049911713684,2.0242930409081104,2.0305913489157663,2.035217301397319,2.0418882909603786,2.042953728337144,2.0449592349679055,2.0475276643191385,2.053342365208643,2.0621071769455703,2.071195751193873,2.0805789192889983,2.090060870995151,2.095609644924699,2.1011069818409798,2.106559358142194,2.11197282350846,2.123640889066147,2.1393352785128976,2.1493723079781146,2.1592630331144558,2.169476483379407,2.179989947313272,2.1907821753666545,2.2012400610901413,2.2131253818134846,2.2246412174133128,2.236365396359587,2.245070554185332,2.2526489510631436,2.260297888006289,2.268022182744036,2.27582763307483,2.2837219030302527,2.294458188667459,2.3094167703599817,2.3179855827919673,2.323834711214063,2.3334352876126476,2.344911070361591,2.356418696045227,2.3679580272114635,2.3795289947055362,2.3911315882063255,2.4027658476755382,2.414431855506707,2.4261297291376884,2.441292935141533,2.4573217735889092,2.473318530194165,2.489285996760365,2.5052268416791854,2.5211436049736458,2.53429082553773,2.5434244186032227,2.552590735550821,2.5617898493817854,2.5711892598409234,2.5857056734004913,2.6002418248248707,2.6147951829599654,2.6293637028054966,2.6439457017540735,2.6585397724215722,2.6731447201683127,2.687759517560063,2.7023832706409188,2.717015193571518,2.73159727417247,2.744069755582689,2.756593036916734,2.7691662289146666,2.781788471697049,2.794458933635251,2.8071768102739902,2.8199413233032704,2.8327517195773124,2.8478965012241115,2.863779470494609,2.879661246034071,2.895541442386585,2.911419704215345,2.9272957042420362,2.943169141345526,2.959039738805254,2.974907242676225,2.99077142028392,3.0066320588286377,3.022488964089838,3.0383419592220244,3.0541908836345275,3.0694762948051935,3.0838773536114688,3.096331095835642,3.1088143215779143,3.1213266209586097,3.1338675882043425,3.146436821818945,3.159033924730415,3.1716585044162278,3.184310173009079,3.19698854738498,3.209693249235393,3.2224239051249826,3.2351801465363463,3.2479616099030233,3.2607679366319227,3.2735987731162153,3.2864537707396426,3.2993325858731,3.3122348798642838,3.325160319021124,3.338108574589655,3.3510793227269295,3.3640722444694933,3.377087025698027,3.3901233570985165,3.4031809341204946,3.4162594569327664,3.4293586303770645,3.4424781639201036,3.4556177716045657,3.46877717199967
1.995955245964375,1.9960408693927818,1.995953010476046,1.9958798596560234,1.9958173134684953,1.9947542630217256,1.9940229008444121,1.9975425700862544,2.0034987815619063,2.0088644369771536,2.0118158637165746,2.0128129786066977,2.015364339967474,2.01939056583856,2.0223263706454193,2.0244580460340478,2.0262656674724657,2.027978797325588,2.029707464183388,2.031500942230602,2.0333608294106114,2.0368652205118227,2.0426643825866724,2.0492442750931534,2.0553201211293124,2.0613109329120762,2.067215831890386,2.0730371620307437,2.0787795756025935,2.0844534712810487,2.0902335060659745,2.0982053395592106,2.105631942075851,2.113532308806068,2.121882327272415,2.1306563948874926,2.1398283675344256,2.1552787581658164,2.1714638572276095,2.1813279223876822,2.1874065310940103,2.1936421589085175,2.201833413512872,2.215900569860488,2.230107683263133,2.2375582761520567,2.2482836444715475,2.260382844242331,2.272650942382595,2.2850768608489016,2.294955992409448,2.300657400168636,2.30639645240858,2.3121726720684097,2.3244025378133917,2.3394106498099356,2.354436684568078,2.369476599400402,2.3845266963072143,2.3995835923497286,2.414644193878103,2.4297056737564504,2.444765450041248,2.459821146502698,2.4713229979525737,2.48020861554258,2.4891325140418115,2.498093613621906,2.5070908917759227,2.516123403160096,2.5251902938963853,2.537038696089867,2.5529143938398184,2.56877284800411,2.5846160821921047,2.598040382776668,2.6098856583428116,2.621793839691786,2.6337636216512585,2.6457937452512152,2.657882995791138,2.6700302010008006,2.6822342292900667,2.6944939880831056,2.7068084222328244,2.7191765125113396,2.731654589280126,2.746300834496725,2.7609533680246625,2.7756116814338636,2.7902753115868704,2.8049438345675526,2.819616860694663,2.834294030382712,2.8489750106708946,2.8636594922831895,2.8783471871142647,2.8930378260591327,2.907731157122135,2.9224269437541057,2.9371249633765983,2.9518250060599387,2.966526873327626,2.9812303770642767,2.995935338507702,3.010641587308364,3.025348960641405,3.04005730235781,3.054766462162196,3.070035591948312,3.084186659278496,3.098897418000285,3.113608435978132,3.1283195799352486,3.1430307173843106,3.15774171563086,3.17245244068528,3.187162756058505,3.2018725214116097,3.21658159102303,3.2312898120290305,3.243733494995663,3.25574455284991,3.2677751430120363,3.2798251353473975,3.2918944020084036,3.30398281737187,3.3160902579776286,3.3282166024684963,3.340361731531476,3.352525527840215,3.3647078759986355,3.3769086624857865,3.3891277756017866,3.4013651054149334,3.413620543709868,3.425893983936818,3.4381853211618987,3.45049445201838,3.4628212746590066,3.4751656887092346
1.995955245964375,1.9969080665373982,1.9973861902552528,1.9972712367351728,1.996949990369833,1.998297749114929,2.000966458479868,2.00438600414729,2.0074333047947794,2.0108348400229015,2.0149747066620893,2.017094694670209,2.0175094176655586,2.024432191846613,2.028989052536573,2.033626720003734,2.038567526318045,2.0431201650638333,2.042757526959263,2.0423408712568913,2.0419484980801164,2.041706059735986,2.043088883017595,2.0536015886604613,2.0606749887619564,2.0644675979783065,2.06877224130792,2.0736023116912135,2.078964931396042,2.0848560712931974,2.091274034180184,2.1001406075077957,2.1102844077011405,2.1206513549999544,2.131229580754209,2.1420084843772536,2.1529784342603517,2.164130550557128,2.1754087036556324,2.1869486132576337,2.198599332658141,2.208075679094348,2.2153720222413873,2.2227140278425876,2.230677542435755,2.2455562713875556,2.260524423412401,2.275571561666402,2.2836680035118397,2.289292703940614,2.2976504130311,2.3103622259322636,2.3232036686404514,2.3361667870451086,2.3492442445408863,2.362429268343523,2.3757156009848663,2.389097456535869,2.4025694811128266,2.4161267172430194,2.4289655250702036,2.439671978590881,2.4504681186517114,2.4613516362489603,2.472320312125381,2.4833720128792884,2.494504687222006,2.505716362385802,2.51700514068246,2.5283691962109716,2.539806771711828,2.5513161755642866,2.56289577892255,2.574544012986183,2.5862593663998785,2.600445997632117,2.6162643776222048,2.6320728924347088,2.647873104494967,2.663666473705963,2.6794543628110374,2.6952380427143865,2.7110186976983175,2.7267974304923275,2.742575267161943,2.758353161795524,2.774132000975375,2.7899126080259884,2.805695747036869,2.821482126661557,2.8372724036968653,2.853067186448792,2.8652354387341683,2.8770857117467745,2.8889731134645515,2.9008972403244435,2.912857680633744,2.9248540160897782,2.936885823138314,2.9489526741876366,2.961054138693225,2.973189784126572,2.9853591768400287,2.9975618828383768,3.00979746846665,3.0220655010227353,3.0343655493022963,3.046697184082909,3.059059978553404,3.0714535086939048,3.0858759530235633,3.1017118490524473,3.117543174711926,3.1333698363719833,3.1491917513550756,3.165008847242954,3.178458311359004,3.191638181164903,3.2048417599159036,3.2180685397100386,3.2313180202217495,3.2445897080372457,3.257883115986848,3.2711977624732667,3.2845331707949015,3.2978888684634002,3.3112643865150133,3.3246592588155854,3.338073021359465,3.3515052115631354,3.364955367555047,3.378423027463943,3.3919077287089827,3.4054090072961882,3.418926397127201,3.4324594293280892,3.4460076316079506,3.4595705276595288,3.473147636616716,3.486738472586981,3.5003425442802576
2.006674358748875,2.0052296517493393,2.003721533397425,2.002479836242982,2.002056315925899,2.0026308473938093,2.0041520950448337,2.0073168071956893,2.011686935253424,2.0129840056268837,2.016244679836889,2.01774189149443,2.02103775664661,2.025322990565081,2.0313685064875906,2.03800832165197,2.0433500316816304,2.043779013620985,2.0474359086697387,2.0486417304829705,2.050206923649921,2.0521671194612243,2.0545482467850373,2.0573759732635573,2.064771641126287,2.0761512141186085,2.0877207744509767,2.0994638410564086,2.1113664044724203,2.121602295520257,2.12880031396252,2.1360146138827045,2.14323191532059,2.148260279678588,2.1533611280850935,2.1586263709039892,2.164056484581105,2.1696509930608254,2.1754565530650023,2.1878844591198843,2.200818225379122,2.210401617706196,2.2223486658707388,2.234433926801164,2.2466510789397307,2.2589940129619652,2.271456820182887,2.2780823489193507,2.290688780398624,2.3058684229221713,2.3211038617563977,2.335375359558034,2.3468526174919426,2.3567462984008367,2.3667518770864855,2.376866172235581,2.387086127228946,2.3974088056491976,2.407831386740269,2.4183511608745505,2.4297645716949363,2.443478786410812,2.4536714849226438,2.462476958519602,2.474870782872377,2.489912180022991,2.5049437198197064,2.519963807729564,2.5349710253927804,2.549964107454032,2.5649419304931285,2.5799035033722744,2.594847958228536,2.6097745419476963,2.624682608056308,2.6395716089989194,2.654441088780999,2.6692906759669066,2.6829316088884068,2.696195434214803,2.709555341682085,2.7230111205420497,2.7365625035169185,2.750209167251856,2.763950733484927,2.777786770817152,2.791716796951724,2.8057402812595686,2.818213319434312,2.8299112684824568,2.841647842027841,2.8534226881602702,2.868867037892634,2.8832008302944985,2.8956676415311455,2.9081735138435243,2.9207175713165157,2.9332989625780126,2.945916859939863,2.9585704585490515,2.9712589755502585,2.9839816492606728,2.9967377383576834,3.009526521079791,3.0223472944409053,3.0351993734579654,3.0480820903916754,3.0609947939999724,3.0739368488036964,3.0869076343638335,3.099906544569561,3.1129329869362232,3.1259863819123157,3.139066162194398,3.1521717720488667,3.1653026666394264,3.1808210612273613,3.1958872730245655,3.207818852287795,3.219770508570518,3.231742101935085,3.2459970223822734,3.260703048459978,3.275407702235243,3.29011077790238,3.3048120478169283,3.3195112575717847,3.334208119978798,3.348902307656273,3.3635934438310366,3.378281090840928,3.392964735659138,3.407643771541352,3.422317474601754,3.436984973732445,3.451645211768294,3.466296895146995,3.4809384285259686,3.495567829964281,3.5101826215861647,3.524779690685974
2.0066743587488753,2.009313624582508,2.0113772183328242,2.012192049785608,2.0120495966341037,2.0115772277498625,2.011173238155184,2.011136033964819,2.0136617089010116,2.0173228447470963,2.017353155703952,2.0185806758713722,2.021625955069054,2.0257591922702307,2.033066210421417,2.041517515592083,2.045327467436663,2.0466397898029802,2.0492928538347517,2.0549841334924293,2.060908792419479,2.0670414390969944,2.0733682016104895,2.07987460269878,2.0865439646573605,2.0933570393022265,2.100292346475636,2.1073269914410053,2.1144377560591425,2.1234163615095913,2.1339160402915534,2.138542994672871,2.143322070256216,2.1504433434448416,2.1576445125344756,2.164835197759242,2.1720186653630793,2.179200794566949,2.1863891462108653,2.1935921114229933,2.2045354161848083,2.2214122403288963,2.2385108523751653,2.255827379042334,2.261563929070672,2.267029914225101,2.272536180728746,2.2840337845157226,2.296719376898111,2.309508251334498,2.322395241840704,2.3363893254874384,2.3484437888685807,2.361595879242868,2.374827117816635,2.388132955100305,2.4014907313193774,2.4103017342840705,2.4188834219289785,2.4275125674974984,2.4361879174375263,2.4449080274807566,2.4572654122127733,2.471120784986605,2.4850415040781995,2.4990244126662353,2.5130665799010736,2.527165284623254,2.5413180004962572,2.5555223824071027,2.569776254004941,2.5840775962628153,2.598424536960698,2.612815340999513,2.627248401465984,2.6417222313771345,2.6562354560410757,2.6697640202891906,2.684120077027413,2.6989290700352355,2.7137174987090433,2.7284852668074993,2.7432323328742387,2.757958705334074,2.7718140801326916,2.783354436753266,2.794934605021249,2.806554327898592,2.8198566475151035,2.833742622179631,2.8460439086035483,2.858388022637227,2.870773981459452,2.8846724786362126,2.9004839896953674,2.916302015091472,2.9321269642806245,2.9479592144242392,2.963799112510478,2.9796469773357224,2.9955031013549034,3.0078377058545387,3.019426649099163,3.0310383175023476,3.0426725196493294,3.054329068002504,3.0660077788043747,3.077708471982498,3.089430971056467,3.101175103046924,3.1129406983865096,3.1247275908327614,3.1365356173829273,3.148364618190593,3.160214436484177,3.1720849184871884,3.1839759133401984,3.196628339501429,3.2124306366888375,3.2282279153080906,3.244020145269446,3.2598073034022548,3.2755893730106527,3.2913663434557128,3.3071382097622894,3.322904972248965,3.3386666361795996,3.3544232114351056,3.370174712204183,3.385446714340584,3.398179687005029,3.4109378704765825,3.423721299753903,3.4365300217350354,3.449364095557118,3.4622235929292184,3.475108598447969,3.4880192098833254,3.500955538419074,3.513917708829542,3.5269058595706255
2.0170636490493776,2.0170317954761248,2.017612329222298,2.019325752266208,2.021459405155842,2.022626751311646,2.0217068180935827,2.020094030668526,2.01853960202603,2.0214193236584137,2.0200788241559944,2.0235734858565757,2.0311137806899717,2.0389533525245915,2.0429759620569476,2.0434018596822328,2.046131521403616,2.0531497697704904,2.061469851143814,2.0702528543904157,2.0794725728797143,2.0891008832690967,2.099107880074299,2.104314158451646,2.1084955896904565,2.1126009576209777,2.1167023209014864,2.1208522437311803,2.125088418572897,2.1294377309241255,2.1356063844455258,2.1479210066334864,2.160357915565471,2.1729091736918944,2.1855689111533123,2.198332023582032,2.2068944921143263,2.214455105481851,2.2221961837373594,2.230112831888899,2.238200093185972,2.245410595402889,2.2507540585410926,2.2561385559251375,2.2721575456181973,2.2810252805204057,2.2900352912953816,2.2991832824772933,2.308465100050556,2.317876735169601,2.32741432374701,2.3370741447392693,2.3517197610318252,2.3670907229726774,2.3824982837924202,2.393292390851153,2.401792040186873,2.4149566475184274,2.42846322974496,2.442029731703063,2.4556523617171155,2.4693277491605983,2.483052717088347,2.495505335285276,2.5073314936166073,2.5192527241837293,2.5312690620095197,2.5433805956960196,2.555587453280404,2.567889789055182,2.580287771312975,2.5927815710044513,2.6053713513189867,2.6180572582119086,2.630839411909664,2.6437178994257176,2.6566927681154717,2.6707868059777047,2.6853751103490158,2.699999290854085,2.714658356048531,2.729351396052468,2.7440775776145836,2.758836139503282,2.772664437938157,2.7849864396768145,2.797105995892485,2.8092726089459457,2.8214851751118,2.834065276630506,2.848365509194447,2.8627566475862642,2.877237957380765,2.8918086676646526,2.906467969729358,2.921215013336748,2.936048899288426,2.950968666195805,2.965973267806005,2.981061534262523,2.99623210460534,3.0113677524091758,3.0268129165222755,3.042217699942226,3.057692329600214,3.073226682874166,3.0887977101214172,3.1043390870063057,3.1196053496314207,3.133921003123794,3.1472516920036018,3.1602503366898693,3.1728611235580346,3.1851607245540996,3.197486500808073,3.209838321753124,3.2222160656909953,3.2346196197785924,3.247048880038273,3.2595037513922085,3.2719841477211915,3.284489991948246,3.2970212161473644,3.3095777616776,3.3221595793426397,3.334766629575798,3.347398882650169,3.3600563189133372,3.3727389290456493,3.385921156691825,3.401662566844511,3.417398968091054,3.4331303890981952,3.4471035665668692,3.4603602180291215,3.4736391186257913,3.486941353378562,3.5002683134495975,3.5136217810539634,3.527004038837341,3.5404180087724972
2.0170636490493776,2.018593942197752,2.020220842573309,2.0218247097834032,2.0231676278665702,2.023927564739261,2.0241615930550276,2.023850988479497,2.0233064192645682,2.0232198309415765,2.0323794921364216,2.037775322960767,2.0411182961574226,2.043354778197369,2.046082626769891,2.0459504254172693,2.050303646912549,2.0593428352988212,2.068579796106846,2.0779735721212353,2.087493507218325,2.0953195083455003,2.099961302235608,2.1094631788274043,2.120137155258331,2.1311018263029275,2.1418344282209127,2.147515789378483,2.153347354855974,2.159355584252116,2.1655544376848175,2.171950609464615,2.1785464036378945,2.1853413873003467,2.1923333836657544,2.1995190926206205,2.211194023517124,2.2241509433308093,2.22962644925914,2.2348470184112466,2.2401083258866956,2.246453096214642,2.2548668121939617,2.2634365352122083,2.2733579953507785,2.2910987779403733,2.3090456472727796,2.3196974948829814,2.3298832016746833,2.340189389134349,2.3506115336491664,2.3599215066692474,2.3681774244040326,2.3764925255586666,2.384864762237573,2.3979389603872225,2.4134096533861102,2.4265537834700335,2.4378051685835076,2.4491534831329003,2.4605980742644897,2.472138455387792,2.4837742829289553,2.4968242477959497,2.510639471257511,2.524495658463059,2.538390216162363,2.5523206820965303,2.566284720431217,2.580280117295664,2.5943047763970353,2.6083567147026665,2.622434058191408,2.6365350376770693,2.6506579847064176,2.6648013275325493,2.6782267150660224,2.6898675097620752,2.7015668373860455,2.7133232781843364,2.7251354496995055,2.7370020064106773,2.7488536600020836,2.760313759129248,2.77291507636954,2.787349625553516,2.802014400289225,2.8166589279479393,2.8312834047882802,2.8458880545801493,2.8604731259320264,2.875038889866942,2.88958563762187,2.9041136786442623,2.918623338759293,2.9331149584818377,2.947588891448818,2.96171315408219,2.973209201480139,2.984728780485707,2.9962716831952965,3.0114833050634484,3.0272411753388906,3.0431235934895695,3.0590152101179515,3.074916209704921,3.0908267591816023,3.105744999615859,3.120037221036809,3.134316952975948,3.1483410141934263,3.1605878372920455,3.173161656164027,3.1860512998242183,3.198941399451463,3.211841092999669,3.224754705541616,3.2376844760954766,3.2506316314651986,3.2635968657295678,3.2765805763306934,3.2895829899502402,3.302604234406385,3.3156443824588067,3.3287034803407556,3.341781567793693,3.3548786934234505,3.3679949276915275,3.381130375077475,3.3942851865615875,3.4074595734197364,3.4206538233178554,3.4338683198093256,3.448856861540005,3.4645784198803433,3.480295101167566,3.49600694484078,3.511713992547,3.5274162879685504,3.543113876660178,3.5588068058952773
2.027118012197416,2.0275153764260923,2.028133104812541,2.028188250542686,2.027201217858206,2.0263984530135417,2.02713932268385,2.028697333494568,2.0304761252866173,2.0324686958908673,2.034862619452077,2.0387006008091455,2.042106544819283,2.0465183199351857,2.0486146436636954,2.057398980445612,2.0653404945069616,2.0720746444087266,2.078598019574385,2.0846951568889334,2.0902633171363525,2.0971168758685876,2.106827190083873,2.116612857059482,2.1264660487512175,2.136254394776189,2.1423313632826826,2.153802314785485,2.1615969512693085,2.167611322207471,2.173914977220222,2.1805132723801797,2.1874080923947483,2.1945975083841702,2.202075749371995,2.2098335327345304,2.217858709038514,2.224446049240299,2.234653419072904,2.2433920438455557,2.25233772988998,2.261476062753026,2.270793759380337,2.2802788154064277,2.2899205416924766,2.299709526525467,2.3096375531982773,2.32719426916929,2.335531236127602,2.3435960647308343,2.3517269552475404,2.361145777219294,2.3717888425562537,2.3825379583503095,2.393390794001537,2.4043454028436333,2.415400172804835,2.428907596632351,2.4444303148016595,2.4599755875912925,2.4755414192591765,2.4911260125532624,2.5067277462706095,2.522345155838829,2.5379769164310626,2.5536218282184717,2.565377141598029,2.576346333869269,2.5873902847459966,2.5985072150056046,2.609695377228969,2.6209530573828737,2.632278576117495,2.643670289800275,2.655126591307534,2.6666459105947644,2.6789635871626056,2.6921596662524707,2.703417580065215,2.714715877717596,2.7260546521643416,2.7374339261169203,2.7489216392759364,2.7608930751900225,2.7736263881986916,2.7884476938619174,2.8032994865600918,2.818181252727914,2.8330925318480213,2.848032913334199,2.8630020336028603,2.877999573319385,2.893025254807224,2.908078839608453,2.923160126185591,2.9382689477551454,2.950240850624541,2.9620455029495423,2.976485168534534,2.9909082726864833,3.0053152075403884,3.019706371643462,3.0340821687487924,3.0484430066397943,3.0627892959852616,3.077121449227007,3.091439879503726,3.106747009074573,3.1226770945756925,3.1361208117471415,3.148584601498523,3.162840568706949,3.177085251987143,3.191319043322454,3.2055423286767297,3.21975548744693,3.2339588919846873,3.2481529071852737,3.262337890141608,3.2765141898602836,3.290682147036062,3.304842093880867,3.3189943540031086,3.333139242332984,3.3472770650893966,3.3614081197841905,3.375532695259503,3.389651071754269,3.4037635209960593,3.4178703063147564,3.431971682774813,3.4460678973230605,3.460159188949401,3.4742457888579166,3.488327920646179,3.502405800490882,3.5164796373379783,3.530549633095897,3.544615982830484,3.5586788749605267,3.5727384914529132
2.0271180121974166,2.028192482035335,2.029214178917581,2.030499141213216,2.032388721951339,2.0345648054571903,2.0370635338557,2.0386943368071777,2.0397005435081614,2.037721954842301,2.0373056278715307,2.0427921608780593,2.044641585097899,2.046765776457045,2.052387284601542,2.0586776398859827,2.066658881023919,2.0761229454502423,2.085627737282501,2.09496175469641,2.103814583849346,2.111817471812197,2.118795611309543,2.1249607283994454,2.130685292906131,2.1363817253295188,2.1463567846266822,2.155863551459637,2.165493629366331,2.1766212853277334,2.1868168301256965,2.1941103391509813,2.1990936106227155,2.2040995229632845,2.209134122773562,2.2142016040407686,2.2193048991906354,2.2261371049103533,2.2371992572582675,2.2503358161933216,2.26355779244954,2.276862632666554,2.288675752602252,2.2962888246422883,2.303984034650554,2.3117586485834662,2.319609881091353,2.3275349739301525,2.345540030899771,2.364078022784301,2.382803041963872,2.4017096123305626,2.4207073981846796,2.430432052441799,2.440257996153488,2.450183370765438,2.4602062889378296,2.470324841379563,2.4805371033323214,2.490841140683403,2.5012350156904386,2.51171679230572,2.5222845410928127,2.5329363437328487,2.543670297122513,2.554484517069892,2.569278803436794,2.581710467297203,2.5925926330606996,2.6035079820702407,2.6144579488429547,2.6254437690178185,2.6364664950910477,2.6475270121363597,2.6586260530879677,2.6697642133077535,2.680941964266941,2.6931433734771093,2.7073393814163986,2.7215503872291573,2.7357752447768866,2.7500128818888037,2.764262296761831,2.778522554401885,2.792792783104009,2.807072170971254,2.821359962474558,2.8356554550583684,2.849957995799456,2.8642669781289287,2.8785818386293918,2.8929020539213104,2.904593482913338,2.915968595476704,2.92736834749986,2.9387925079451898,2.9534051702442055,2.968568690361968,2.983759433778782,2.9989773534057456,3.014222427768474,3.029494659469033,3.044794073730504,3.0592004339271424,3.0718576802892885,3.0845611116887905,3.097332633014151,3.1102374463742217,3.1235199163000087,3.137854461395226,3.15327438413188,3.169125734460171,3.1851627872361368,3.2013189104586974,3.217571013420579,3.2339090230878846,3.2503277034053064,3.2660042681151378,3.2803566998613576,3.29470800388224,3.309058099063212,3.323005745993377,3.336772149713333,3.350564520149494,3.364382682164012,3.3782264663570496,3.39209570889657,3.405990251354333,3.4199099405477944,3.4338546283877216,3.4478241717311193,3.4618184322393564,3.4758372762411422,3.489880574600207,3.5039482025873943,3.5180400397570466,3.5321559698274196,3.546295880564968,3.560459663672321,3.574647214679783,3.5888584328401927
2.036832557447091,2.036334992885126,2.0354028742098347,2.034875390499073,2.0353165198568393,2.036451589417289,2.0376590725589385,2.039983248356524,2.0398863667364666,2.0407942988988594,2.0418751286194436,2.0434460849057365,2.0472520361790187,2.048635959975394,2.0547674198383925,2.062066107240567,2.0701899867802056,2.078949753052745,2.0882176175013623,2.0979028455922424,2.1079389688817853,2.118275782336403,2.1288741900932466,2.1355016123942363,2.1402343117228138,2.1451954917276144,2.150400589247592,2.156389364690123,2.1664779927610494,2.1773865542487343,2.1891407891579586,2.1970599241983297,2.207339892947509,2.217626502211613,2.2277920369851913,2.237067866715704,2.2446807599182477,2.251879203607003,2.259080504003658,2.2663509900868224,2.273705561092257,2.2811473421752244,2.290248017498722,2.303711827007202,2.317252110879362,2.3308670627539403,2.344554998051135,2.3583143348034383,2.372143577061323,2.38604130051206,2.3993950639466535,2.410112457938378,2.420792016792701,2.431514129526491,2.4422010345102794,2.452881535111773,2.463558446304654,2.4742349393562995,2.484914408668886,2.4956003515263734,2.5062962652341296,2.5170055636709465,2.5277315132707145,2.5384771870302676,2.549245434286403,2.5600388636237734,2.5708598362414943,2.584946855001302,2.6006250864503815,2.6163126830347725,2.6320089037993566,2.647713074528431,2.663424581445349,2.6791428655734673,2.6948674176789487,2.710597773727042,2.726151914201919,2.7370969267308647,2.748071039618355,2.7590739263376203,2.770105267424984,2.781164750318844,2.792252069202793,2.803366924852151,2.8145090244840367,2.825678081610339,2.8368738158936626,2.848095953005973,2.859344224489911,2.870618367622628,2.881918125282148,2.8932432458161874,2.907227137653429,2.921556637612748,2.935890132969382,2.9502272316703957,2.9645675679951506,2.97891080028226,2.993256608835382,3.007604694011909,3.0214376280012494,3.0339934915177866,3.0465804168087858,3.0601207170189832,3.075425269728367,3.087509681363617,3.0996216412503443,3.1117609446426973,3.1239273965909207,3.1386171365417472,3.154567242428708,3.1705275071650743,3.186498013968512,3.202478835109616,3.2184700326264637,3.234471658993255,3.2504837577461982,3.266506364069529,3.2818641763398366,3.2955515690109896,3.309265490042252,3.323406910634021,3.337754369925785,3.3521004141259922,3.366444986032019,3.380788033804052,3.395129510718313,3.4094693749216534,3.4238075891885256,3.4381441206812813,3.45247894071479,3.466812024526118,3.4811433510500605,3.4954729027011053,3.5098006651623725,3.5241266271819054,3.5384507803766434,3.552773119044282,3.5670936399831494,3.5814123423201556,3.595729227346804
2.0368325574470916,2.0380958740150583,2.03892570263639,2.0396021386763055,2.0407649736838724,2.0432027987624384,2.0455930919389336,2.043824186513371,2.044657069740334,2.0489136618036947,2.0495674938091306,2.048273384584386,2.0542288969398452,2.0655705098963897,2.0771434369406467,2.086367179372674,2.094036391718182,2.102027999917439,2.110317258876607,2.1184652181148627,2.12249204169385,2.126651203521928,2.1309803137844763,2.1397028608700697,2.1507360396693858,2.161952099899952,2.1688957292247966,2.1741201578309424,2.179178742090026,2.184171213517519,2.1894644661116334,2.2017126717840694,2.214118202587017,2.2250138356704023,2.231955478687927,2.2399585405451528,2.2497886490488495,2.260189234755426,2.270734528360696,2.281349444815012,2.292010124926977,2.3027043769480935,2.313423717643294,2.3241611763220176,2.33491059966548,2.3456664518495174,2.3564238048150865,2.367178404431784,2.377926759846637,2.388666226462524,2.4000061400054062,2.411085855990775,2.4208185004202463,2.4400443358226687,2.456510847265047,2.47079217540517,2.485133147640902,2.4995325767708625,2.513989275550062,2.528502054285146,2.543069717197287,2.5567902748282116,2.5682665414533643,2.5798046849492673,2.5914031979945467,2.603060637007742,2.614775618898807,2.6263397985027597,2.6376337482978003,2.648980150321011,2.6603778307229002,2.671825643241559,2.6826696548334756,2.6934948534928145,2.7043505326403556,2.7152363357868783,2.7263335107928524,2.7415045779674303,2.753273530589604,2.765084430293982,2.7769363740465907,2.788828484645407,2.800759910468791,2.8127298252553725,2.824737427932799,2.8367819425169607,2.848862618109627,2.860978729031324,2.8731295751392665,2.8853144823991594,2.897532803808086,2.9097839208084575,2.922067245399382,2.9343822232558487,2.9467283383347374,2.959105119725642,2.9715121519815773,2.983949091008408,2.9964156891433005,3.008911836036856,3.0219547744951645,3.036306585747359,3.0506598786373798,3.063368621103109,3.075474655738203,3.090855974992228,3.1062647774120267,3.121701182041958,3.136798467187192,3.1511562328517266,3.1655139259972644,3.179871397484318,3.1942285067744542,3.2085851216358225,3.2229411178721428,3.2372963790677782,3.251650796343042,3.266823928834144,3.282539505344308,3.2985832016625665,3.3146374663090516,3.3307023062127827,3.3467777223703834,3.3628637102430368,3.3789602601288724,3.395067357512289,3.4111849833918053,3.427313114587745,3.4434517240311076,3.4596007810348235,3.4757602515485018,3.4919300983977117,3.508110281508788,3.5243007581200763,3.5405014829804298,3.556712408535784,3.5729334851045387,3.589164661042403,3.6054058828974203,3.621657095555683,3.637918242378373
2.0462026043350328,2.046595744902044,2.047924540173032,2.049763390704555,2.051348431595238,2.0511706884345484,2.0509696945929994,2.054490224019008,2.0528010286648013,2.0511053711987466,2.053926963888108,2.0595017673791376,2.0655774278250263,2.072105754458945,2.0790470303896007,2.08886811048869,2.1005977028779035,2.1092692080787243,2.1138598494878518,2.118649402958218,2.1241788667522075,2.1308466530787538,2.1387846712106517,2.147593023898289,2.1562154144184746,2.1632086802720183,2.173332571893092,2.184861479802383,2.193401291156041,2.199431352306909,2.2055975536353465,2.211908336112915,2.2183719734610214,2.2266696161424675,2.2393568129058594,2.252170870552632,2.265103896888109,2.2781489005723143,2.2912996782538726,2.304249793159636,2.3125158785819475,2.3209011615347626,2.3294049126000007,2.338026256028125,2.346764182045009,2.3556175580283893,2.3645851388585206,2.373665576666033,2.382857430134695,2.3921591734649144,2.401569205063083,2.4140367787377053,2.428131938988576,2.4422903766506003,2.459460520994529,2.4790343684429024,2.498759669221513,2.511536554439366,2.5227488396964044,2.534029741147066,2.5453774595928857,2.557691058911208,2.5706998344175074,2.5817129587407033,2.5927848131405975,2.6039140885735392,2.6150995023335817,2.6265468180152634,2.6383729632697457,2.650252835436487,2.6611121649163976,2.6718753011631797,2.68332246945358,2.6948672182153177,2.7064588260845994,2.718096256883617,2.7297785015622344,2.7420742433754612,2.7578196200708502,2.771770703149059,2.78417365464306,2.7966189509054766,2.8091058604461474,2.8216336784905227,2.834201725826471,2.8468093477111003,2.8594559128337895,2.8721408123325136,2.884863458860049,2.897623285697389,2.909276330377442,2.920947423080899,2.9326501229997266,2.9443840546997206,2.956148857787025,2.967944186358621,2.9797697084831696,2.991625105711111,3.003510072613057,3.0154243163455376,3.0273675562432967,3.0393395234373504,3.0513399604981286,3.0650144182345995,3.079369982757444,3.0937263626636637,3.1080833598678326,3.122440787071003,3.1371653232824612,3.1526573498855033,3.1681774239995,3.1837257202606675,3.199302424927963,3.213832374718163,3.2273839895190717,3.2409632014498175,3.254569782483161,3.2682035119566324,3.283395611025938,3.300041220038395,3.3167595491918576,3.3335495904368253,3.350410464071305,3.3673413770095264,3.3843415968942265,3.4014104354177093,3.4185472372124712,3.435751372229134,3.452578820651024,3.4686747477770985,3.4848036378755203,3.5009657756102808,3.517161445954332,3.5333909338133003,3.5496545236603327,3.565952499181508,3.5822851429312905,3.598652735997563,3.615055557675846,3.6314938851523024,3.6479679931952207
2.0462026043350328,2.047882985747845,2.0498026975898944,2.0518780364779405,2.0541154944758016,2.055797026787584,2.0557670110748107,2.0559110430155396,2.0627725119208633,2.0693694422427766,2.0748558654183005,2.080068582189535,2.0853711901369234,2.090735043615348,2.095988793876042,2.100939110256081,2.1056181898940767,2.1107563203661006,2.1145801411280982,2.1188975146113833,2.1277024847173527,2.136749363103472,2.1460011269412345,2.155424272812873,2.163064895796106,2.1717539357086415,2.181506998022456,2.187479479545936,2.196524879312904,2.20831052677655,2.2202076347437103,2.232206684338323,2.244299272933078,2.2564778438776836,2.264720660360232,2.272386053830001,2.280171515372477,2.288077315807109,2.2961034745156246,2.304550716421022,2.317897106223318,2.3313344696147604,2.344858895277538,2.3584668829937967,2.3721552952691813,2.3831262239095636,2.3933388595912297,2.403649856104586,2.41405600802142,2.4245542699819307,2.435141746861713,2.4458156846830574,2.4565734621997177,2.4674125830927185,2.478330668721918,2.489325451384434,2.500394768036404,2.5165627431283384,2.5272617057526134,2.5380263147780275,2.5488551403759363,2.559746774990754,2.5723648610936314,2.5866774189780943,2.597210865720855,2.6077783866513125,2.61837954506182,2.6290139143270634,2.639681077543309,2.650380627205598,2.662185264605651,2.6741691277847752,2.686203346637878,2.6982868853531183,2.7104187486309126,2.7225979797845925,2.73482365894671,2.747094901374176,2.7594108558461654,2.7735693205648233,2.789323052911752,2.8050805510692407,2.8170959553070265,2.82849866237485,2.839936598504343,2.8514092441066112,2.862916100273219,2.8744566879368865,2.8860305470736543,2.8976372359448663,2.910419745911492,2.9232523115550237,2.9361204729055075,2.949023737741844,2.9619616306559786,2.9749336923978236,2.9879394792515725,3.0009785624416923,3.0140505275669467,3.0271549740609602,3.040291514677847,3.053459775001591,3.0666593929778934,3.0798900184672737,3.0931513128183337,3.1064429484601206,3.1197646085125355,3.1331159864139386,3.1464967855649815,3.159906718987874,3.1733455090002805,3.1868128869031054,3.200308592681464,3.2149077350588646,3.230541857723532,3.2462050092549166,3.261897414532638,3.2776193062984813,3.2933709245016174,3.309152515671627,3.3249643323176707,3.340806632352119,3.356679678537174,3.372583737953041,3.388519081486299,3.40448598333728,3.420484720545236,3.4365155725302743,3.4530222303656055,3.4703592175898157,3.487761753078141,3.5052292670603054,3.522761199166131,3.5403569971357784,3.5580161157981407,3.5757380162505994,3.593522165192448,3.6113680343774863,3.6292751001604264,3.6472428431181827,3.6652707477317836
2.055223679275155,2.05586516124159,2.056366558666673,2.056513169136931,2.056392986919602,2.0574938983350997,2.0602942658153633,2.06388351723209,2.0682541629880746,2.074261348547936,2.082409260633347,2.086876550244616,2.091168480884189,2.0953037739246327,2.0992904744921472,2.1031622125561285,2.10696685093142,2.113218842617868,2.125027407689284,2.133956090039079,2.139604066314372,2.1451718917940714,2.1507167271327674,2.1564456745885545,2.1649495182844904,2.1742264943215615,2.1820416586626337,2.193008079799202,2.204317476354053,2.2157914708700592,2.2261716342110742,2.2366464253725553,2.247204789715202,2.2571750704412143,2.2685440922040736,2.2793156839872775,2.290151164658598,2.3010486592976616,2.3120069864389974,2.323025498096902,2.333663276253783,2.3433296237345527,2.3531131674798083,2.363009721956554,2.373015325213717,2.3859213151868923,2.3997624096109798,2.413353875638578,2.4234712843790587,2.4335121358582557,2.4436322532560655,2.4538300793192374,2.4641040626623982,2.474452660187511,2.484874339350245,2.4953675802853414,2.505930877785341,2.518630186568288,2.534537345042017,2.544893485370903,2.5552860511355604,2.565714547794968,2.5761784936198384,2.587089889191006,2.601864889209667,2.616688584483025,2.6315596723736028,2.646476820860033,2.661438664962194,2.672346709459516,2.683232930433895,2.694163485063136,2.705137486535216,2.7161540841816314,2.7272124619466673,2.738311836918036,2.749451457918201,2.7606306041554016,2.7718485839331004,2.7831047334163777,2.7943984154537453,2.8057290184526575,2.82084157266226,2.8366058969533885,2.852373322998408,2.8681436679688703,2.8839167656252283,2.8996924649258777,2.9154706287590413,2.931251132785784,2.9470338643837195,2.96281872168178,2.9786056126778266,2.9943944544313092,3.010185172324121,3.0259776993834926,3.041771975661273,3.0575679476646043,3.0733655678333385,3.0891647940601428,3.103724937798842,3.1179682752308313,3.132245377963159,3.146555722405151,3.1608987941667266,3.175274087947967,3.189681107423608,3.2041193651231614,3.2185883823074164,3.2330876888419047,3.2476168230678955,3.2621753316714055,3.2767627695507393,3.2913786996828733,3.3060226929891483,3.3206943282005223,3.3353931917227255,3.350118877501581,3.364870986888704,3.3796491285078245,3.394452918121896,3.409281978501194,3.424135939292504,3.439014436889586,3.453917114304999,3.468843621043394,3.483793612976358,3.4987667522189136,3.513762707007706,3.5287811515809424,3.5438217660601605,3.5588842363337907,3.573968253942664,3.5890735159673444,3.6041997249174136,3.6193465886226885,3.634513820126359,3.6497011375800597,3.6649082641409017,3.680134927870398,3.6953808616353694
2.055223679275155,2.056320968372291,2.058346732574963,2.060757798805087,2.0623734102457267,2.0634785436951937,2.065775469282203,2.069348745617229,2.073536286575901,2.0779692678451607,2.0824545276934416,2.0915441142941273,2.0997144001970454,2.1041223562113345,2.108038966924523,2.112358667496539,2.1172663179120814,2.1218046641039354,2.1273547079960697,2.1340525858734685,2.1419253719744673,2.150888864003353,2.160789459714416,2.16630536729949,2.1715856987270867,2.177450864500948,2.1856288271540056,2.1954117649557134,2.20552433139258,2.2158500088359876,2.227551892691045,2.239394591443238,2.249747761551303,2.2578391557784254,2.2687364719058816,2.281068778671194,2.2934700494306646,2.3054129741861495,2.3147001296967358,2.3241185505002933,2.3341039484764914,2.3452423862605896,2.3564410670472324,2.367700383185377,2.379020808545494,2.3904028559040467,2.4018470446828024,2.4135112613256298,2.424923819418485,2.4365572869975503,2.4482546311620803,2.460016121735966,2.4718419261745948,2.483321349588855,2.493487428523848,2.503692632881115,2.5139363880797796,2.524218138338026,2.538639720015965,2.556402270510968,2.5687277059878304,2.58111147225222,2.5935527811230874,2.606051064033804,2.6186059301854683,2.629264254265334,2.639963492609439,2.6507110060571737,2.661505746687985,2.67644380295992,2.691490792363201,2.706578145594537,2.721043315036782,2.734090944846755,2.747190543822028,2.760341413003427,2.7735428401344002,2.7867941050042195,2.8000944835733224,2.813443251140147,2.8268396847690185,2.8402830651546864,2.8537726780595016,2.8673078154260683,2.880887776242655,2.894511867218795,2.908179403313947,2.9218897081510264,2.9356421143387683,2.949435963720879,2.96327060756573,2.9771454067072183,2.9910597316448597,3.005012962609686,3.0190044896011754,3.0330337123993374,3.047100040555487,3.061202893364545,3.0753416998213274,3.0895158985629054,3.104965589249477,3.120767920912109,3.136571760792024,3.152377084523032,3.168183871312431,3.183992103649521,3.199801767036812,3.2156128497420755,3.231425342569465,3.2472392386481816,3.2630545332371974,3.2788712235447757,3.2946893085616007,3.3105087889063594,3.3263296666828794,3.342151945347869,3.35797562958842,3.373800725208537,3.3896272390240076,3.405455178764953,3.4212845529855,3.437115370980039,3.452947642705544,3.468781378709558,3.484616590063417,3.500453288300277,3.5162914853576903,3.5317439935751573,3.547205906607346,3.562689329643728,3.5781939957539945,3.5937196446711064,3.6092660225774384,3.6248328819004962,3.6404199811176534,3.6560270845693745,3.6716539622804234,3.687300389788639,3.7016471777713242,3.7157551672534948,3.729860315550345
2.0638915123759847,2.06365184551624,2.0639429619084693,2.064894500083408,2.066937907567841,2.070090684991892,2.074040909426687,2.0786462825787915,2.0836153559963253,2.088524242186784,2.09309108294825,2.0973859418421736,2.102722699207343,2.107986369838539,2.1105871870578117,2.113602878304381,2.1172815684436626,2.1226539248342164,2.1282907263506656,2.1371056985867734,2.1492021137131236,2.156460363849113,2.161280004538869,2.1714537056442893,2.1827226378089466,2.194464364064997,2.2065720116603176,2.2143340467897357,2.2211952938260717,2.2281642707789664,2.235244314132527,2.2424381045745,2.2513612317363982,2.263441078020678,2.2756269237021898,2.28725381162201,2.2962623422137525,2.3059359335541565,2.3184626667701496,2.3310470021708305,2.3436861528616544,2.3555356418676165,2.364978070436165,2.3745106150443274,2.3841317493049052,2.393839934796486,2.4036336234550895,2.4136762969856504,2.427660919088257,2.441714416189021,2.4530639363846234,2.463108972287369,2.4731949913928135,2.483732081410263,2.49568645923313,2.5077047296577772,2.519786332501576,2.531930472746108,2.544136155889058,2.558782140567859,2.572261052023259,2.5846287833029806,2.597112711866772,2.608015019996399,2.618614383653967,2.631217092102224,2.643884289713301,2.6566072331771937,2.6693855703368277,2.6822188750899785,2.695106649526425,2.708048333217869,2.721704325347171,2.736867739587063,2.7520667361713684,2.7672995970634284,2.781456621023542,2.795163556728753,2.80892861761225,2.822749945410366,2.8366257977802136,2.85055453784733,2.864534624928044,2.878564606271116,2.8926431096870817,2.9067688369530753,2.920940557897808,2.935157105085032,2.949417369024797,2.9637202938519365,2.978064873418635,2.9924501477551515,3.0068751998581176,3.0213391527712607,3.035841166927189,3.0503804377229207,3.0649561933048917,3.079567692542011,3.0942142231677465,3.1088951000744443,3.1236096637448485,3.138357278807582,3.153137332704647,3.167949234460417,3.182792413542656,3.1976663188071086,3.2125704175181022,3.2275041944383713,3.2424671509820078,3.2574588044251174,3.2724786871691633,3.2875263460526485,3.3026013417070788,3.3177032479536184,3.3328316512371607,3.3479861500948234,3.363166354656232,3.3783718861731242,3.3936023765760273,3.4088574680560786,3.424136812670043,3.439440071966928,3.454766916634629,3.4701170261652106,3.485490088537531,3.5008857999160665,3.5163038643647835,3.5321311935243114,3.5479724253905145,3.5638151938026064,3.5796595118203696,3.5955053926777625,3.6113528497464973,3.6272018965023056,3.643052546493764,3.658904813313428,3.6734206031892844,3.6875358406959755,3.702966147980815,3.7186510229353162,3.7343548057710683
2.063891512375985,2.0656649094402604,2.067415591180353,2.069261888169301,2.0715611463464976,2.0746851133890347,2.0785602737104645,2.0829499665613938,2.0877337142315198,2.0928742402313536,2.098364299443087,2.104173245087495,2.106472655392336,2.1126459660409687,2.121064342270463,2.128542116730378,2.1349877073989045,2.138985274522605,2.1431084385034636,2.147384838048135,2.1518317372298754,2.161314819379107,2.173417492383573,2.185359520814852,2.1940365064980996,2.200917513358053,2.2075764370836213,2.218927061172082,2.2286820761989894,2.23653908286583,2.2445616834450277,2.2527643558579906,2.2611417958107918,2.2696870854634845,2.2783933009281,2.2879137184327933,2.3002977859362885,2.312776350861519,2.325347239161435,2.3369271660225306,2.346184841589971,2.3563777401858275,2.369119746676394,2.3819104733691345,2.393694620311663,2.4034783072928736,2.4133076053195373,2.4231816270779905,2.4330995393286647,2.4430605567780295,2.4558351051519773,2.4670380636276454,2.4781286259935604,2.4893801783864555,2.5007886209129655,2.5123493563412036,2.5240574636243664,2.5359078511421482,2.547895363780962,2.5600148293759863,2.576532102682235,2.586972615017672,2.597467351037206,2.609707497971206,2.6224078512083753,2.635208627124059,2.64810491430494,2.6610920942373717,2.674165870254395,2.687322271131288,2.7005576379633087,2.713868602096371,2.7272520596075895,2.74070514563221,2.7542252102301696,2.7678097964903876,2.7825645321331547,2.797859672544087,2.8131830637447366,2.828532658102617,2.8439063072470723,2.8593017542214287,2.874716625588675,2.890148423688375,2.9055945193074133,2.921052145103493,2.936518390208545,2.951990196536672,2.9674643574252215,2.982937519340561,2.998406187472697,3.0138667361101086,3.0293154247095178,3.044748420531837,3.060161828579972,3.0755517293231476,3.090914224307721,3.106245489232225,3.1215418334207503,3.136799763907008,3.1520160516147735,3.167187796486995,3.182312487987563,3.1973880572804334,3.2124129176519887,3.2273859904003532,3.2423067144170665,3.2571750389141387,3.271991400039994,3.2867566833061943,3.301472174662984,3.3161395036188446,3.330760581968369,3.3453375415083695,3.3598726736656954,3.3743683733360923,3.3888270885454945,3.403251276880547,3.4176433690544323,3.4320057395105446,3.446340683630056,3.460650400892109,3.4749369832198393,3.4892024077092914,3.5034485329592497,3.5176770982783356,3.5318897251251835,3.546087920225868,3.5602730799015583,3.5744464952231603,3.5886093576851383,3.602762765156619,3.616907727923758,3.6310451746838073,3.6451759583892107,3.6593008618703258,3.6747587105711665,3.690614251869535,3.706471450781054,3.722330320827269,3.7381908754594404
2.0722020344689986,2.072877306029618,2.073361887698607,2.0740852469051507,2.0760637103814217,2.079730155285374,2.083579196844866,2.0870473460359045,2.090962552170483,2.095305595729807,2.0998098025599505,2.104228200873011,2.1090768277473155,2.1146083471181623,2.122663788942058,2.1298140664123033,2.135464131963287,2.1414609954792425,2.1478200505936336,2.1545533556119536,2.1616697769236826,2.1691749708282173,2.1770715686251183,2.185496421436873,2.194351370203979,2.203098334575613,2.2125392948476343,2.2212023656926743,2.231704511213792,2.2430621645006714,2.2539392106770064,2.2651471378842247,2.2748532136206707,2.2834184443177863,2.292086857130189,2.3008570455680504,2.3097275962509065,2.3186970895373777,2.32776409462428,2.338008681482677,2.3507591805076324,2.3635974194944387,2.3742679341065456,2.3839574918125597,2.3940913066800658,2.4040076721060233,2.414090571474917,2.424341853057993,2.4347625609315675,2.4453528481844176,2.4561119268602853,2.4700214600808685,2.4842720951724044,2.498585749488986,2.512961273404978,2.5251920033450506,2.535340056428321,2.5455496454297624,2.555819186740542,2.56614715930751,2.579051420961634,2.599441658781625,2.6199470915210785,2.6405621024985932,2.659925171374907,2.6744005307510177,2.688193587399403,2.702031220413929,2.7159136716972503,2.729841168496965,2.743813934986442,2.757832192429291,2.7718961588239215,2.786006048551289,2.800162072089689,2.8143644358000377,2.8286133417738455,2.8429089877343006,2.8572515669813043,2.8716412683722523,2.886078276331435,2.9005627708819013,2.91509492769447,2.929674918149461,2.9443029094073467,2.9589790644850673,2.9737035423354046,2.9884764979271528,3.0032980823242417,3.018168442762311,3.033087722721521,3.048056061994627,3.063073596749538,3.078140459585817,3.0932567795846646,3.108422682352116,3.123638290055256,3.1389037214514035,3.15421909191021,3.1695845134287994,3.1850000946400208,3.200465940814036,3.215982153853402,3.2315488322819403,3.2471660712276464,3.2628339623999256,3.278552594061483,3.2943220509951794,3.3101424144662115,3.3260137621799224,3.3419361682356348,3.3579097030768184,3.3718846448723063,3.385583063866844,3.3992934424555266,3.413016253894985,3.426751890537549,3.4405006774767752,3.454262883704705,3.4680387312757155,3.4818284028660935,3.4956320480366543,3.5094497884420517,3.5232817221808723,3.537127927441709,3.550988465569963,3.5648633836560015,3.578752716726275,3.592656489603759,3.606574718492027,3.6205074123274588,3.6344545739363037,3.6484162010269356,3.6623922870424797,3.676382821894821,3.6903877925975066,3.7044071838122927,3.718440978321662,3.732489157437833,3.746551701357025,3.760628589466564
2.0722020344689986,2.0729454278520465,2.074130916400427,2.0758381145574667,2.07798920059365,2.0805995904129744,2.084827721909508,2.0906740238543042,2.0966717171619176,2.10140076235474,2.1030989647798344,2.1046982267001058,2.110393248696609,2.1169288589598088,2.12381270238836,2.1310482360488616,2.1369526815095834,2.1462238632458153,2.1549257755079188,2.162605293535238,2.1688565277140315,2.1751344945880926,2.1814685738143003,2.1878710707745554,2.1975451413332436,2.2065578118359186,2.2137449504274644,2.2223524359152638,2.232529745028121,2.244490990405563,2.257450947959614,2.266392685135247,2.27665882525928,2.288302367364897,2.2985008626627947,2.307848901117574,2.317188160840342,2.326571944393689,2.336007504624552,2.345495704255397,2.3550358978805908,2.3646270250273003,2.3747474481778195,2.384338934697894,2.3947485011976513,2.407632656211274,2.420561978359086,2.433535693582832,2.4465531889618775,2.4596139906560808,2.4727177443875474,2.4852491125303366,2.4951338723833087,2.505087163238411,2.515107134212948,2.527397616516112,2.541893816831736,2.556448991094773,2.571062326095698,2.5857330708640567,2.6004605296336876,2.615244055480471,2.630083044494932,2.6449769300411567,2.6606519104827244,2.67492733909127,2.6899828220293345,2.705091252035752,2.7202521777257576,2.7354651772914047,2.7507298436237266,2.766045781266329,2.781412604258931,2.7968299343076892,2.8122973991832794,2.827814631311909,2.8433812665393434,2.8589969430526634,2.874661300446884,2.8903739789247047,2.906134618618824,2.9219428590268173,2.9377983385494226,2.9537006941234676,2.969649560941304,2.985644572249016,3.0016853592160953,3.0177715508696825,3.03390277408684,3.0500786536386557,3.0662988122803716,3.082562870881996,3.09713324677322,3.1112722252115415,3.1253012771638784,3.1392366237479434,3.153094709216509,3.166890847187289,3.180638530540611,3.1943492269017657,3.2080324618424063,3.221696038717022,3.235346301039442,3.24898838749755,3.2626264576989437,3.2762638822283696,3.2899033981532604,3.3035472342033803,3.31719721065723,3.3308548187277123,3.3445212835996867,3.358197614545905,3.373934433437972,3.390010422288559,3.4061377287743433,3.422316408156502,3.438546511748804,3.454828086853253,3.4711611766944825,3.487545820353263,3.5039820526994063,3.5204699043244236,3.537009401474196,3.5536005659819843,3.570243415202062,3.5869379619442254,3.603684214409504,3.6204821761272443,3.6373318458939177,3.6539993658025787,3.6696272997723343,3.685297618519474,3.7010105234073247,3.716766209677422,3.7325648663702626,3.748406676246541,3.764291815709172,3.780220454726434,3.7961927567566622,3.8122088786746704,3.828268970700371
2.0801513743370115,2.0807193547158684,2.081559580509385,2.082855834153586,2.0847761122246276,2.087329098654915,2.0904197435114114,2.0939496289305826,2.097925062073884,2.101578971304141,2.1058079490468873,2.1101812862420664,2.114717564243601,2.1194717926743505,2.124492228376422,2.1310718179822676,2.1386398927469252,2.146596113905779,2.155853591048944,2.163637503229673,2.1727383968300527,2.18036511665351,2.186503156602174,2.1929250208086053,2.199614573667825,2.20956394084086,2.2215592235175907,2.233542291261835,2.241653122075899,2.249791146315874,2.258038138674517,2.270531183387899,2.280489759044319,2.2898341237331974,2.301003828418064,2.3117837995101076,2.320360734315378,2.3290696945640237,2.3379150878562664,2.346901285161341,2.3560326088063492,2.3653132975279343,2.3765221981949773,2.3895323874574688,2.4026268968755127,2.4158046517255665,2.429064576623657,2.44240558410251,2.4558265668206234,2.4656929437835338,2.4754348059104285,2.4858641987426933,2.499053188087042,2.5122846228147715,2.5255584747414592,2.5388747683888875,2.5522335720596963,2.565634990290297,2.5790791573463783,2.5925662316332745,2.606096390913079,2.6196698282435347,2.6332867486127243,2.6469473665741114,2.6612812158349772,2.682099077242182,2.7030104145174447,2.7240099659360797,2.7390817281476805,2.753874277906373,2.7687142827044773,2.783599558947648,2.7985277476444845,2.813496272322532,2.828502285864335,2.843542603274732,2.858613616642625,2.873711187751668,2.888830513073537,2.9039659555894306,2.919110838744676,2.9342572012156376,2.9493955194670662,2.964514422098085,2.9796004506150395,2.9946379691270915,3.009609385675854,3.0244958934469564,3.0392789084841723,3.053942189607899,3.068474259240938,3.082870372939789,3.0988704485941883,3.115221163044593,3.130443892380458,3.144835340767726,3.1593040450808156,3.173853061759019,3.1884853158125503,3.2032035383020263,3.2180102013808933,3.232629465885589,3.2471751233334825,3.261755290119129,3.276370319117051,3.29102055756351,3.30570634719121,3.3204280243267927,3.3351859199716762,3.3499803598686153,3.3648116645550568,3.3796801494040762,3.3945861246536495,3.4095298954249844,3.4245117617305687,3.4395320184726343,3.454590955432663,3.469688857252561,3.484826003408136,3.5000026681754344,3.5152191205905603,3.530475624403484,3.5457724380264475,3.5611098144774465,3.576488001319335,3.591907240595054,3.607367768759455,3.622869816608225,3.6384136092043495,3.654233217713806,3.671186280741832,3.6881910192287743,3.7052474124690002,3.7223554347510035,3.739515055310851,3.756726238288768,3.7739889426889937,3.7913031223430607,3.808668725876644,3.826085696680106,3.8435539728828356
2.0801513743370115,2.081292653284966,2.0830166841480056,2.0851078850656464,2.087329698920891,2.0897272041489203,2.092506368346192,2.0956974062606206,2.099098723362944,2.103502499624459,2.1091141066790997,2.1142933396670216,2.1189385867784583,2.123173272745762,2.127168580101848,2.1327555068596675,2.142736073006734,2.150550281049924,2.157144686702087,2.1674194774381177,2.174528871692391,2.182233239597062,2.192124090169659,2.2023375570822745,2.21016233219262,2.217896965768141,2.225707899329201,2.2336252816053435,2.2447592753052463,2.2535470205264008,2.2624306868501862,2.2714076560489027,2.283704912140777,2.295008110128264,2.3033344357633005,2.3133909863406843,2.326141209103319,2.3391890203003305,2.3525154940650848,2.366108565672288,2.379958123945212,2.390628190912788,2.3997104714669786,2.408883574740016,2.4181449952567884,2.4274922763455633,2.4369230174944607,2.4464348798520974,2.4560255902156305,2.4693263924599185,2.4829039006068085,2.4965579010790018,2.510287173280189,2.524090466251703,2.537966499153996,2.5519139619574664,2.5659315161561795,2.58001779534169,2.5941714054894134,2.6083909248177073,2.6226749030801475,2.6370218601447175,2.6514302836987174,2.6658986258945467,2.6804252987169157,2.695008667804594,2.709647044395988,2.7243386749831484,2.7450923528586917,2.7662518465012633,2.7874819154330113,2.8087742721743085,2.823976639289048,2.837708964579523,2.851461887272508,2.8652360666627863,2.8790321438369872,2.892850742326166,2.906692468776862,2.92055791362964,2.9344476517944,2.948362243306144,2.9623022338914855,2.976268154026458,2.9901052817448535,3.003889547866611,3.017722260866136,3.031605853763485,3.045542872514633,3.0595359811883944,3.0735879619548396,3.0877017095886563,3.1018802196728408,3.1161265696980207,3.1316146305599797,3.146059716883133,3.160406060067978,3.1747846694209394,3.1891959347384695,3.2036402391796006,3.2181179596067104,3.232907455210726,3.2478970661621593,3.262980368215243,3.2781582215109646,3.293430987500437,3.308798519804717,3.324260171861993,3.3398148206100804,3.3554609042907617,3.3711964715462726,3.387019238420364,3.402926649706275,3.418915941267624,3.434984200413867,3.451128422035585,3.46734555889211,3.483632565108295,3.4999864325173675,3.516404219950079,3.5328830759064376,3.5494202552634313,3.5660131307873333,3.5826592002551942,3.5993560899688695,3.616101555386513,3.6328934795167775,3.649729869632602,3.6666088527722778,3.6835286704119734,3.700487672617996,3.7174843119213583,3.7345171371010624,3.75158478701617,3.7686859845886223,3.7858195310085683,3.8029843002099333,3.818493828471606,3.833158278347814,3.8478338700403496,3.8625204965147657
2.0877358561323036,2.0877556426168167,2.0880127553846006,2.088966265326577,2.0909454160434677,2.0939002319670577,2.097514225402413,2.1011975983346987,2.1026569888982114,2.1050200152379204,2.1095135438057318,2.1155694306911608,2.1219820315893902,2.127228446865186,2.132781766748391,2.1385572046438615,2.1444889364904496,2.152587933125853,2.1623738384134907,2.1690140127915014,2.1789187742045737,2.1865947662806136,2.1944066059598435,2.202410241656903,2.210801954791877,2.219063995099185,2.2275036623480995,2.2360745825197803,2.2455277128992552,2.257531613273852,2.2695701830858406,2.2787057037207115,2.2868001574898655,2.296952199998019,2.3102573146180982,2.3236076385664397,2.3369930014058737,2.350405204044821,2.363837657981317,2.37274630316968,2.3816392777114577,2.3940548958879893,2.4083901030369153,2.42295533443556,2.437742493461965,2.4527437730908392,2.467951642878142,2.4833588408583362,2.498542643032552,2.512022014112905,2.5255025052915934,2.538984673246416,2.5524691802909003,2.565956771142112,2.5794482534067,2.5929444812463247,2.6064463417602544,2.6199547436872317,2.63347060808406,2.6469948606859943,2.6605284256949515,2.674072220777043,2.6876271530816265,2.701194116120703,2.714773987370399,2.7283676264763987,2.7419758739621742,2.7555995503539057,2.769239455648758,2.782896369064173,2.796571049015467,2.8102642332769583,2.827687485960707,2.841056807343153,2.854449172012466,2.867866801153475,2.881311847346919,2.8947864039027813,2.9082925185310864,2.9218322099146485,2.9354074859983816,2.9490203630790917,2.9626728850344217,2.976367143518099,2.9902605333511527,3.004279863958434,3.0183266491373217,3.0324013722372434,3.0465045066655763,3.06063651574284,3.0747978531123823,3.088988963170064,3.103210281475554,3.1174622351393726,3.131745243184558,3.1480504664099427,3.164528285068173,3.1810477004875977,3.1976083263859514,3.2142097765386692,3.2308516650761794,3.247533606783003,3.264255217396255,3.281016113901455,3.2978159148236865,3.314654240512474,3.3315307134188568,3.348444958363408,3.3653966027940925,3.382385277033042,3.3994106145115115,3.4164722519923765,3.4335698297797475,3.450702991915332,3.467871386361346,3.485074665169853,3.502312484638505,3.5195845054527872,3.5366970149160175,3.5532816089476835,3.569890165264113,3.5854735824042745,3.5999434121815477,3.6144264074274064,3.6289224215105715,3.643431310890659,3.6579529350202096,3.6724871562506527,3.6870338397419915,3.701592853376059,3.7161640676731564,3.730747355711941,3.7453425930524054,3.7599496576617946,3.774568429843356,3.7891987921677757,3.8038406294071803,3.820179233645459,3.837403335376232,3.8546556674802925,3.8719353457769885
2.087735856132304,2.0888992636709216,2.0899521761830298,2.091263667870954,2.093322546023906,2.0963135288765558,2.0998674830605415,2.1021031265012757,2.105555042778727,2.1091321079712473,2.1129069559955296,2.1171946687418783,2.1228304123205075,2.1309392713988067,2.1385431479313746,2.1445747997053344,2.1509010253416627,2.1575150816756756,2.163845775266555,2.1715678310623945,2.178971385653627,2.1881186036580687,2.195408025118864,2.202903471590012,2.2130884080675592,2.2241530422780134,2.2355967087762534,2.247351374266914,2.2550490687036677,2.262836101445164,2.270719562586296,2.281658578255904,2.2938102401532268,2.3060365767904702,2.3183469077963994,2.330748576776898,2.343247153777462,2.3552584878097957,2.3639518492149243,2.3772851023163404,2.3907433769105464,2.404209237695906,2.4176802045328447,2.4311544347475693,2.4446306172981327,2.4581078837596846,2.4715857331929354,2.485063968587483,2.49895836738464,2.5147434795702637,2.5290850268875538,2.5430976328784896,2.557199183838363,2.5713877107651975,2.5856612761307605,2.6000179827074983,2.6144559807441308,2.6284692899992246,2.6417168161073623,2.654970577126048,2.6682283910597095,2.681488759680304,2.694750886589154,2.7080146598346846,2.7212806012484014,2.734549788822925,2.747823761294568,2.7611044150968604,2.774393903104607,2.7876945425927118,2.80100873726415,2.8143389156789396,2.830116632249716,2.851486613094328,2.8728314193547684,2.8875630514832795,2.9004910862170155,2.913471658902741,2.926507963872151,2.939604069019833,2.952765121487586,2.9659975924430997,2.9793095539897396,2.99271096422253,3.006213905803621,3.0198326755714238,3.0335835624808745,3.047484105634785,3.061551655792214,3.0758012546579168,3.090243213255163,3.1048811415879642,3.119711220454746,3.134723032753441,3.149901566643393,3.1652295869820524,3.180689663614216,3.1962655243689024,3.211942744400831,3.2277089499608387,3.2435537344618055,3.2594684379248413,3.27544588390135,3.291480123773274,3.3075662103390746,3.3237000071048453,3.3398780321443287,3.3560973323018777,3.372355382705638,3.388650006798353,3.404979312733037,3.4213416427067393,3.4377355324812777,3.454159678916398,3.470612913811471,3.4870941827260054,3.5036025277427094,3.520137073364826,3.5368903928148616,3.5542298165592747,3.5710170679198305,3.5865220402578406,3.6031766313111424,3.619853372069252,3.6365517284296844,3.653271195122594,3.670011292781136,3.6867715654199342,3.7035515782548645,3.7203509158095787,3.737169180263872,3.754005990006881,3.770860978364459,3.7877337924751995,3.804624092293858,3.8215315497042854,3.838455847726932,3.855396679808216,3.872353749181061,3.8893267682875083,3.906315458255593
2.094951996974758,2.0946618463339672,2.0948679878209857,2.0957744396095666,2.0972637954851763,2.099169369276763,2.1015252650747103,2.104857453771847,2.1086346659837703,2.113539747735432,2.1180034274557844,2.12249678450372,2.127454598833503,2.132823342851483,2.1397982813420855,2.148821432518356,2.154628303304895,2.1590405363085075,2.1644088782695388,2.172175402465822,2.181000016392034,2.1910446398740397,2.2021471961599945,2.212414225917512,2.2228354625361524,2.2321897348797033,2.2397348141521465,2.2474104614168517,2.2595841971333672,2.2721069708416812,2.2849672656948194,2.298153217981381,2.311549738316537,2.3215453376651554,2.3298099168372777,2.338185114263201,2.3466687545052944,2.3558466738260515,2.368549877811282,2.3813584369722136,2.394273152275383,2.4072941260553353,2.4204209066978706,2.43365260882588,2.4469880120989727,2.460425641816299,2.473963834298831,2.487600789688602,2.501334614430731,2.515163355346749,2.5307076857264064,2.5468447395438454,2.5624411687188786,2.575605610282534,2.5887949600507483,2.6020047597628793,2.6152308143607548,2.6289734744456594,2.6435687259814515,2.6582400627659513,2.6729858813945304,2.6878046548279744,2.7026949409270156,2.7176553944948973,2.73268478504953,2.747782024140746,2.7629462089251944,2.7781766944114175,2.7934732186403526,2.8088361313914594,2.8236417136305336,2.8363344569837525,2.8490720343411717,2.8618552118317555,2.874685066004556,2.8939787582383816,2.9141822781119284,2.932022690410672,2.947930540257448,2.9626131153830673,2.977346030681447,2.9921274136019185,3.006955542392369,3.0218288331775964,3.0367458277330743,3.051705182090309,3.066705656034763,3.0817461035058487,3.0968254638749384,3.111942754056146,3.127097061392985,3.1422875372583867,3.1575133913043794,3.1727738862990975,3.188068333492071,3.20339608845276,3.2187565473319095,3.2341491434999434,3.2495733445211408,3.2650286494267187,3.2805145862538687,3.2960307098215114,3.3115765997168607,3.327151858469801,3.3416601935088615,3.3558802096385767,3.3701164754411126,3.3843687718074076,3.3986368852259163,3.412920607576407,3.4272197359331544,3.441534072377022,3.4558634238159853,3.4702076018136214,3.484566422425182,3.4989397060408454,3.5133272772357587,3.5277289646265766,3.542144600734109,3.556574021851813,3.5716024512557643,3.589007976299496,3.60644607598911,3.6239164395929535,3.641418761403947,3.6589527407835414,3.676518082195213,3.6941144952280096,3.7117416946106303,3.7293994002165265,3.7470873370605453,3.7648052352875894,3.782552830153803,3.800329862000765,3.8181360762231478,3.8359712232303376,3.853835058402437,3.8717273420411096,3.888762029783066,3.9052402076659627,3.921740943667908
2.094951996974758,2.0966969511638696,2.0984141773960285,2.1000416055092033,2.1015271370747888,2.1025825413066137,2.103104621793147,2.1055134991338305,2.1095495632273553,2.1137704686176564,2.119299916548978,2.125967995272744,2.1328505497204255,2.1385419698242485,2.1434331723198303,2.1493172371954947,2.1546485353980547,2.160840610540502,2.167329615670253,2.1740621190351774,2.1820458711283144,2.1920286503581936,2.203677245433352,2.215965061016398,2.2247046482458206,2.2334122545290778,2.2441432509280874,2.255025452807466,2.266054872454334,2.27722694810315,2.2885368057279702,2.299979424155531,2.311652798504688,2.323242702425667,2.335053326898244,2.346976697854081,2.3590079849378296,2.3711424411962385,2.3833753974758145,2.395702252983849,2.4081184631348234,2.4206195254869796,2.4332009644004526,2.445858314985351,2.458587106934391,2.4713828489410536,2.4842410145841938,2.4971570308076485,2.510126270426778,2.5231440504285008,2.5362056381516367,2.5493062676675153,2.5631486339366907,2.5796135945513092,2.596234072983577,2.6130047397645884,2.629920477179914,2.646976371985726,2.66416770808051,2.6814899591845656,2.69546331630364,2.708727246174316,2.722098471520795,2.735574642935083,2.7484114126311754,2.7608394639972555,2.7733118914465487,2.7858284253367103,2.7983889043351002,2.810993294742476,2.82426684033496,2.8397687566733523,2.855349527639555,2.8710271269667413,2.886850161508686,2.9029869442377354,2.918724735046626,2.933300342031373,2.9484762498332886,2.9646076599761204,2.980670886675427,2.99673331075528,3.012818639356281,3.028936895270803,3.0450927983165914,3.0612886870388296,3.0775257119471924,3.0938043833470794,3.110124846410132,3.1264870293602027,3.1428907279431013,3.1583900664355387,3.1723759064209833,3.1863814685937997,3.2004064368875507,3.2144505046692413,3.2285133743463983,3.2425947569941833,3.256694372001333,3.270811946733841,3.284947216215323,3.2990999228230953,3.3132698159990825,3.327456651974691,3.3427561098948044,3.3583889975824173,3.3740501835244823,3.389739346859045,3.4054561827225562,3.4212004011984045,3.4369717263520645,3.452769895344204,3.468594657614181,3.4844457741270496,3.5003230166781254,3.516226167249644,3.532155017414756,3.5481093677845967,3.564089027494517,3.580093813726111,3.596123551261958,3.6121780720702357,3.628257214916812,3.644360825002493,3.6604887536234765,3.676640857853083,3.692817000243221,3.7090170485440033,3.7252408754401864,3.7414883583032013,3.757759378957627,3.7740538234611263,3.790371581896859,3.8067125481775443,3.8230766198604145,3.839463697972305,3.855873686844267,3.872306493955065,3.8896478393156717,3.9075963202048536,3.9255725594346167
2.101796504720878,2.1015908786038815,2.1018472631706233,2.102449268708782,2.103352749343128,2.1042169243070328,2.105137535573914,2.106876816359656,2.110012845498307,2.1139909607298075,2.119537325491866,2.1262567765652776,2.1341253398613924,2.1398900192589245,2.1469124221765665,2.150636244059744,2.1593523142707283,2.1661700209081647,2.1727904501618394,2.180107691251711,2.1881429507637327,2.196892110068944,2.2063584074712206,2.2172658441170126,2.2267762448111377,2.237921221429183,2.249514836749252,2.2615278423706915,2.2739252302695148,2.2866745431784365,2.297432541678391,2.3053553545735164,2.3133932980326715,2.32545395301361,2.33954470348138,2.3539132094601776,2.3685477830362474,2.3834368382073814,2.3985687247186287,2.4139313127974287,2.4295109343791883,2.44528931591086,2.4612326020804867,2.4772394709770897,2.4929220387861353,2.5079241177021663,2.5212869999627467,2.533027359629756,2.5448738291941626,2.5568264371080804,2.5688854357843867,2.5810512830276444,2.593324610539979,2.605706177562465,2.61819680845262,2.630797314342634,2.6435084009887233,2.6563305673598787,2.6692640020529708,2.682308486681938,2.698938781572818,2.711397503896455,2.7236899614911305,2.7360280988285535,2.7491529153175445,2.7628300240748938,2.776602379437913,2.79046616875976,2.8044174574020424,2.818452280811411,2.8325667229595815,2.8467569788540565,2.8610194009159096,2.8753505304854583,2.889747116560568,2.904206124206723,2.920180046041643,2.939845163601395,2.961002629292385,2.98258449587467,3.0043337138414246,3.0196935693342586,3.0334624002886152,3.047254736589683,3.061070140761624,3.074908190130328,3.088768476140623,3.102650603711781,3.116554190628911,3.1304788669678847,3.144424274551589,3.159335655842427,3.1758214759283554,3.192347820237415,3.2089143030762655,3.225520529793692,3.24216610274714,3.258850625408096,3.275573705206642,3.292334955506144,3.309133996968216,3.3259704584844516,3.3428439777967505,3.359754201891619,3.3767007872291663,3.393683399850535,3.4107017153955814,3.427755419054213,3.4448442054688058,3.461967778600659,3.479125851570319,3.496318146479161,3.5135443942179108,3.5308043342663717,3.5480977144877177,3.565424290919829,3.5827838275656347,3.6001760961839393,3.6176008760818426,3.6350579539096257,3.6525471234587044,3.6700681854631436,3.687620947405037,3.7052052233239845,3.7228208336308217,3.7404676049256835,3.758145369820372,3.775853966765129,3.7935932398796495,3.8113630387883672,3.8291632184598687,3.846993639050367,3.864854165751128,3.8827446686397256,3.900665022535012,3.918615106855692,3.936594805482372,3.95460400662296,3.97264260268131,3.9907104901289583,4.008807569379894
2.1017965047208786,2.103454400098622,2.104678801162617,2.1050416103872225,2.104570387437056,2.1047556555244347,2.10656907412191,2.109014381654615,2.1125474239289224,2.117619299669905,2.1233703353734907,2.129289060880917,2.13425183115503,2.143039580627868,2.1470827816794134,2.154127151675778,2.1602269548361943,2.169743375260944,2.178207567382411,2.1870946384798047,2.195054426218643,2.20245994913896,2.209857127287709,2.217288593622656,2.2307139535540226,2.2447305469271797,2.2591098060554247,2.270540692715709,2.281932301173865,2.2896251382578092,2.299746875113996,2.3131167204813967,2.3267615895017757,2.3406616016339044,2.3547991129680224,2.369158388760515,2.3828324897952187,2.396209366223662,2.4097458554159754,2.4234391409428597,2.437288655604863,2.4512991144015217,2.4654914554551786,2.4799546884496517,2.495064952002063,2.509652953532376,2.522707589752862,2.5375212591652607,2.552421117327194,2.567421763383695,2.5793612652662103,2.5911148427593753,2.6029188908651277,2.6147737311822983,2.626679269429197,2.6386351741312604,2.650640971091677,2.6626960997300815,2.674799950109546,2.6869518892900417,2.6991512814016914,2.7165100068996826,2.734199635148263,2.7520038277304875,2.7699189007592198,2.7879413185090622,2.8060676870781145,2.824294748259645,2.84261937362948,2.8564840166686754,2.869930133776981,2.883406475530652,2.8969123550369615,2.910447112674881,2.9240101146519475,2.937600751654148,2.9512184375817503,2.9648626083646445,2.97853272085125,2.992228251765685,3.0059486967281726,3.0261799697184446,3.048096766189604,3.0700714246289857,3.092096696015808,3.114167831940379,3.1362813844877255,3.158434651928887,3.180625397560802,3.2028516958028432,3.225111842364444,3.2474042988036653,3.269727656571493,3.2920806126259228,3.314461952204717,3.3368705361954483,3.3574355120664103,3.3743208046341016,3.3912288007706195,3.4081590754338587,3.4251112179779226,3.442084831461625,3.4590795319979035,3.47609494814133,3.4931307203111714,3.5101865002475674,3.527261950498648,3.544356743936537,3.5614705633003454,3.5786031007644024,3.5957540575301,3.612923143439851,3.6301100766117393,3.6473145830935927,3.6645363965352464,3.681775257877885,3.699030915059424,3.7163031227349475,3.733591642011299,3.7508962401950052,3.768216690552693,3.7855527720833333,3.802904269301573,3.8202709720315338,3.837652675210499,3.8550491787018926,3.8724602871170632,3.8898858096453517,3.9073255598920107,3.9247793557235346,3.942247019119992,3.9597283760339947,3.9772232562559466,3.994731493285229,4.012252924207013,4.02978738957443,4.047334733295779,4.064894802526558,4.082467447566028,4.100052521758122,4.117649881396465
2.1082662758951396,2.1086252334759563,2.1083897306596144,2.1081203293467254,2.1084101351596876,2.1094356960603937,2.111270615419141,2.113878072704236,2.1171633260361946,2.1210519541048605,2.125512620013461,2.1305659900962826,2.136328355674326,2.1430690284861575,2.1499137980068683,2.1548258076317444,2.161718021186693,2.1697500674570955,2.1801502387471494,2.187621969419997,2.196380934626306,2.2060405605573727,2.2160479891929175,2.226379304367893,2.23701271558345,2.2479286778663026,2.259138922249423,2.2738922029123825,2.2822076912823883,2.2940986976650253,2.3062029470781997,2.3185108335863656,2.331013755202882,2.3437039853758317,2.3565745718108766,2.369619265698972,2.3837253172778055,2.398487154432653,2.4134322818760774,2.428549946042202,2.4438299017600156,2.4592617356700255,2.474833026243832,2.4867057608006755,2.4981256546403574,2.5111672148485797,2.5277888547424903,2.544379101491007,2.5559991426583215,2.567657027954813,2.5825271210594685,2.5977375560634908,2.613052025482934,2.6284688668905485,2.643986131622245,2.6596017407970916,2.6753135642066366,2.6911194625820576,2.7070173112263474,2.723005013618927,2.7369581007308863,2.7500959256343855,2.763271680123551,2.776484347010704,2.7897329551421732,2.8030165766520407,2.8163343244163808,2.829685349690574,2.843068839914104,2.861038558852335,2.8795494182081813,2.898149179337806,2.9168351782053823,2.935604854274503,2.954455745893262,2.973385485883083,2.9923917973255554,3.011472489540869,3.0306254542514646,3.049848661923948,3.0691401582824676,3.0884980609865846,3.1079205564668033,3.1274058969108456,3.1466352620326736,3.1643614136305422,3.1821364012101636,3.1999592019979666,3.217828820572882,3.2357442880833553,3.2537046614806693,3.271709022768899,3.289756478271939,3.3069203379190277,3.3237348142469,3.340573363241317,3.3593052915597137,3.380610504033448,3.3988990315774323,3.4172250206593926,3.435587747876941,3.4539865083400785,3.4724206151125676,3.4900668436762885,3.5076598303612485,3.52527338811475,3.5429071498763003,3.5605607595823496,3.5782338717192963,3.5959261508983698,3.6136372714512177,3.631366917044999,3.6491147803159576,3.666880562520417,3.68466397320224,3.7024647298759326,3.720282557724443,3.7381171893109495,3.755968364303876,3.7738358292143914,3.791719337145834,3.809618647554321,3.8275335260200616,3.845463744028757,3.8634090787626363,3.8813693129005635,3.899344234426826,3.917333636448119,3.9353373170183503,3.953355078970886,3.9713867297578074,3.9894320812959214,4.0074909498191555,4.0255631557370055,4.043648523498796,4.061746881463447,4.079858061774489,4.097981900240096,4.116118236217861,4.134266912504155,4.152427775227805
2.10826627589514,2.1091432397998537,2.1105711758847803,2.1124513945057974,2.1147544452330207,2.117480961202963,2.1193256150700237,2.1208853971049493,2.1226906637101384,2.124885598309993,2.127570039314714,2.130949846762125,2.1363386239403424,2.1430974951101778,2.1502505446819353,2.157625650775738,2.165115444041166,2.172640444100374,2.180273710210567,2.1908906108855817,2.201640945483737,2.2126049067683717,2.2238577763585603,2.235454601697327,2.2474290901368077,2.259501710710317,2.2668779513221833,2.274352620641316,2.28896182291874,2.3043187587508296,2.3186446477211295,2.330689391525842,2.342993878889648,2.355551785246207,2.3683570114612214,2.381403655881458,2.3946859911289393,2.408198444866801,2.4219355838973713,2.4358921010689425,2.4500628045598294,2.4641918487563235,2.4753941393108523,2.4905219154963687,2.5062418474336,2.5208314459867482,2.5327631404862094,2.5446707444640406,2.561746891014829,2.5789928295036733,2.596394449060346,2.6139393874682213,2.6316077063768337,2.6461519562008955,2.658991236656185,2.6718771388775338,2.684808224984145,2.697783129926238,2.7108005566402804,2.723859271600923,2.739080509371838,2.7552417788812757,2.771486845983473,2.787813779372654,2.8042206932332876,2.820705747363704,2.8372671469646895,2.85390314220406,2.8706120276294373,2.887392141477082,2.904241864908943,2.921159621199929,2.938143874890716,2.9551931309170345,2.972305933723307,2.9894808663665358,3.0067165496150396,3.0240116410454454,3.0413648341409623,3.0587748573932676,3.0762404734100186,3.0937604780298167,3.111333699446083,3.1289589973412957,3.1469523973940525,3.1665584331473107,3.1862224369561147,3.2059428966846326,3.2232268848884806,3.239913253580485,3.2566263435765066,3.2733655837326783,3.2901304247294303,3.307846157917833,3.3259772145406097,3.3441488231997742,3.3623601805174914,3.3817652038512493,3.4024241545574325,3.419908360760501,3.4374151556411077,3.4549441095849964,3.4724948065880157,3.490889398672144,3.509392206381717,3.5279284019843686,3.54649736510817,3.5650984907890457,3.583731189008308,3.602394884244963,3.621089015042434,3.6398130335892867,3.6585664053136218,3.6773486084906706,3.6961591338633433,3.7149974842751767,3.733863174315439,3.7527557299759655,3.7716746883193206,3.790619597157987,3.8095900147441704,3.8285855094698773,3.847605659576954,3.866650052876694,3.8857182864787436,3.9048099665289357,3.9239247079557824,3.943062134225296,3.962221877103843,3.9814035764287867,4.000606879886594,4.019831442798167,4.039076927911132,4.0569541896773496,4.074237716798514,4.091525613406932,4.10881780009745,4.126114199591579,4.14341473666479,4.160719338076807,4.1780279325047465
2.1143583937756727,2.114242071530095,2.113886823635319,2.114236869242913,2.115726663174999,2.1177009035724863,2.1206267826587193,2.124000264568069,2.1274269388902596,2.130797471074211,2.1341890628101425,2.137729451602092,2.1413889847138083,2.144000191653582,2.150951130946616,2.159751051644538,2.169257804295709,2.179374537875403,2.190048196008489,2.1994982225631374,2.2089575960139367,2.218846922754386,2.229149941195612,2.239851236130739,2.250935711628909,2.25979673894263,2.2725587113054346,2.284136251945932,2.29536102394819,2.30686623104784,2.319941499433212,2.335810028818987,2.349006358048215,2.361849227308292,2.37488564557829,2.388111857156866,2.4015207365442097,2.415104229336814,2.4288541964641195,2.442120301521194,2.453100115211461,2.4644426091804035,2.479026529389679,2.4938096737672377,2.508787240716443,2.5231441868169626,2.5388193316694343,2.5548397458096344,2.570548686546382,2.5864293023167217,2.6024772873304625,2.618688416254343,2.6333608135088076,2.6492972343930705,2.6659497894545354,2.681724212442548,2.6974886288674873,2.7133089459883264,2.7291931291941443,2.745141781131124,2.7611537609426025,2.7772274022902788,2.7933608808186294,2.809552348465782,2.8257999884151266,2.8421020387401517,2.85845680233083,2.874862650341114,2.891318022419051,2.9078214252966443,2.9243714305460244,2.9409666719325296,2.9576058426021787,2.9742876922371178,2.9910110242548154,3.0077746930935203,3.024577601606927,3.041418698579317,3.0579768757754833,3.074358812757811,3.090774702464701,3.107223670985046,3.1237048833902037,3.1402175414213875,3.156760881338576,3.1733341719185932,3.1899367125909115,3.2065678317005597,3.2257183529187192,3.245547396722186,3.263420257209841,3.280706437297175,3.298019213567274,3.315358022524945,3.332722320215191,3.3501115813326305,3.367525298378907,3.3849629808652573,3.4042493112123546,3.4267566994432888,3.4492864978708773,3.4718378758270343,3.4944100396034123,3.517002229785543,3.5396137188952936,3.5622438092881086,3.5848918312641196,3.607557141361215,3.626572781339183,3.643713090148808,3.6608607416002905,3.678015566550173,3.6951774014248016,3.712346087989025,3.7295214731263915,3.746703408630145,3.7638917510044223,3.7810863612750754,3.798287104809559,3.815493851145422,3.8327064738268843,3.8499248502490735,3.867148861509521,3.8843783922664947,3.9016133306038387,3.9188535679019365,3.93609899871451,3.953349520650926,3.970605034263735,3.9878654429411657,4.0051306528043344,4.0224005726089205,4.03967511365107,4.058343005198853,4.077629351665896,4.096935651159773,4.116261594188635,4.135606877744849,4.154971205134111,4.174354285809957,4.1937558352134925
2.1143583937756727,2.115772415270715,2.1173898310300023,2.1180449335342764,2.1187225940835037,2.1201622599930166,2.1228285019965694,2.12648873856674,2.131030047668763,2.1342459995867924,2.1375716698357725,2.1392624419456308,2.141509921626412,2.1456276687494764,2.1526857906626917,2.1627019591977747,2.173351573035687,2.181946406234438,2.1904902228736893,2.2012485858489117,2.212936990603009,2.223146226904175,2.232506629561673,2.2422030138582687,2.2522062456326455,2.2623868301268275,2.273199495945469,2.2857056116557706,2.298729096065039,2.3112997455014805,2.3238286304214095,2.3363492697363006,2.3519064870248485,2.3663735005777875,2.3806497280991405,2.3951948352240904,2.4098669104885206,2.420502288455103,2.4312538649818745,2.442762734865293,2.456822302012411,2.4710257595228713,2.485366381487392,2.4987611855330085,2.5102995051287476,2.5239545152036715,2.539306866362167,2.554979031264697,2.5712995656986863,2.5877431739501726,2.6042973198666077,2.6196963514956244,2.6350585443950787,2.650796232516199,2.667695719454072,2.6850826936540795,2.7020489963498697,2.719154796522452,2.736396440579669,2.7537703577023778,2.770220341917387,2.785777469612755,2.801395004077106,2.817070682219431,2.8328023710146697,2.84858805871128,2.8644258466243158,2.8803139414902077,2.8962506483557346,2.912234363971732,2.9282635706611213,2.9443368306308515,2.960452780697919,2.9766101274005368,2.992807642466795,3.009044158614694,3.025318565658584,3.041629806899227,3.058296976365342,3.0752114686542655,3.092161248355972,3.1091454256044475,3.126163145873605,3.1432135881999663,3.1602959635064307,3.177409513021564,3.194553506788792,3.2117272422602237,3.2289300429700107,3.24616125728238,3.2654286675007262,3.2853608509682126,3.3053426772102656,3.32537291884021,3.345450389242803,3.3655739409012715,3.3857424638034397,3.4059548839229574,3.4262101617717766,3.446507291020268,3.466845297181525,3.4872232363566047,3.5076401940375708,3.5280952839654254,3.548587647040155,3.5691164502802186,3.589680885829005,3.6094399901281196,3.6302391208048155,3.6515802650019564,3.6722796213795585,3.6930109158821143,3.713773472885066,3.734566636065122,3.7553897677069568,3.7762422480396274,3.7971234746011735,3.8180328616301216,3.8374777890288723,3.8545306539146567,3.871599999774028,3.888685671317172,3.9057875149907524,3.9229053789460853,3.940039113008905,3.9571885686506656,3.974353598961223,3.99153405862282,4.008729803885265,4.025940692542225,4.043166583908558,4.060407338798595,4.077662819505315,4.094932889780326,4.112217414814634,4.12951626122009,4.146829297011501,4.164156391589354,4.181497415723079,4.198852241534865,4.216220742483901
2.120070126626837,2.119429930094524,2.1192490052980215,2.1211228063006597,2.1239059707204566,2.126544211006608,2.1279151172645414,2.1292983373617798,2.131397473908837,2.135733009306519,2.137851023189124,2.1422006413001102,2.147267506724429,2.153013200379457,2.159394430815055,2.16636855405106,2.1738969678402458,2.184719634840698,2.19689893221128,2.205485150362996,2.2141343627774077,2.2250881745304554,2.23591876014027,2.244961528222805,2.252224114567201,2.2625606903303885,2.2741908798011305,2.2863195206907814,2.299220937631679,2.312700540523468,2.3254257218350953,2.338709953415112,2.3523835361783743,2.3682148347352125,2.384720600952849,2.3993476552332678,2.4099959476932256,2.425042192126096,2.440323788593751,2.4535124963199983,2.464762415456024,2.4760446950818937,2.4873709266295343,2.4998378475443603,2.5144342306244365,2.5291499855034094,2.5439799440012174,2.558919326075036,2.5739637873434655,2.5891095588154456,2.6043538610197525,2.6206194084690253,2.635146262315538,2.651583608006515,2.66825962466351,2.6856777784206884,2.7038666934190245,2.7221894110916733,2.7392970665178407,2.7547260235441238,2.771273059867216,2.788901141745629,2.8066512804734765,2.824520235288899,2.842504847039036,2.8606020375584906,2.8788088089244352,2.897122242594658,2.9155394984360723,2.9340578136519824,2.9526745016169618,2.97078494179069,2.988939077957556,3.0071442865030713,3.025399320188399,3.0436705022866044,3.061132979300365,3.0786812784548983,3.0963140594506013,3.114029969108829,3.131827643604777,3.149705710714069,3.167662792051539,3.1856975052829903,3.203808466292388,3.22199429128979,3.2402535988466914,3.2585850118478743,3.2769871593508286,3.295458678345383,3.3139982154082777,3.332604428248628,3.3512759871419893,3.3700115762518785,3.3874897663896166,3.4045057283487976,3.4215321497167874,3.438568750620798,3.4556152617065536,3.4726714236429794,3.4897369866546453,3.5068117100802034,3.523895361955133,3.5409877186172385,3.558088564333498,3.5751976909468874,3.5923148975419767,3.610280170005887,3.630913542399614,3.6529371740940313,3.67565072770759,3.698379228915803,3.7211221446870506,3.7438789606790333,3.7666491803064117,3.7864196598770365,3.8034221322231256,3.820441562176554,3.838969839482504,3.8599338540732653,3.8809243663407944,3.9019408517335625,3.921039342157039,3.938878250272662,3.956723327402976,3.9745744702282355,3.992431571949045,4.010294524297445,4.0281632188484595,4.046037547886606,4.063917404981933,4.0818026853724065,4.09969328621475,4.117589106744518,4.135490048372807,4.153396014738217,4.17130691172702,4.189222647470649,4.207143132326981,4.225068278850079,4.242998001751801
2.120070126626837,2.1220948824959844,2.1243388110568726,2.1260609010122784,2.12691782975879,2.1272576447263365,2.128551381301608,2.1307336764086857,2.1338090991257013,2.137949726545836,2.143087381309889,2.1491093890724824,2.1559923624104456,2.1622952593075166,2.1683322728913916,2.1748733943590306,2.181885839916976,2.1893411082985286,2.197214611953452,2.208890778840381,2.2174466243668576,2.226464724787851,2.2376647920767265,2.2457841498985247,2.256037040798586,2.2666562397718923,2.277624412287895,2.288932405399217,2.3005943831407616,2.3130840472059013,2.3272725098300633,2.341763795610644,2.356536342538758,2.371570021360829,2.386844159201624,2.401410678991318,2.4180743519886954,2.431065572873396,2.4422841873578123,2.4558316709684025,2.4715573075409343,2.4874926065937295,2.503629861337886,2.5180325023754566,2.532038051445379,2.5453173638335786,2.557721167245094,2.5701864705754183,2.582711013649049,2.5952926689065974,2.607929431184805,2.6209550011883733,2.6377111218697045,2.654561468915668,2.6715023386077283,2.688530372002819,2.7056424708959006,2.722835749136363,2.740107501254247,2.7574551803847966,2.774876381615777,2.792368828740169,2.8099303632937818,2.8275589352179726,2.8452525947372718,2.8630094851839605,2.8808278365859556,2.8987059598872538,2.9166422417035633,2.9346351395389187,2.952683177404281,2.9713869506285446,2.990192622585005,3.0090082983720436,3.0262951726383243,3.043702980991217,3.0620541173672513,3.08045162170078,3.098894427927348,3.1173815093134642,3.1359118763795233,3.154484574953325,3.1730986843424334,3.1917533156143807,3.21044760997405,3.2291807372279506,3.2479518943245576,3.26676030395996,3.2856052132363427,3.3025774484835035,3.3195365085575315,3.336507604721862,3.3534903959636226,3.37048455475562,3.3888098948388503,3.4076696583582016,3.4265895994483384,3.445568468812522,3.4646050359974216,3.483698090072377,3.5028464402136508,3.5220489161983686,3.541304368812961,3.560611670181112,3.579969714016322,3.5993774158041383,3.6188337129191526,3.6383375646816942,3.657887952359124,3.6774838791163957,3.6971243699204615,3.7168084714028082,3.735515624062973,3.7524662402963553,3.769434307729467,3.789432323877624,3.8122279277945528,3.8319400894200077,3.8497471026490655,3.8675605321962254,3.885380408093251,3.9032066997528565,3.9229827997177598,3.944049713304984,3.965141108599016,3.986256514360811,4.00739547159085,4.028557533128051,4.0497422632644895,4.070949237375211,4.092178041562427,4.113428272313481,4.134699536171937,4.155991449421236,4.177303637780315,4.198635736110743,4.219987388134771,4.241255071983452,4.261827612612551,4.282424634635297,4.302935193076898
2.1253989260717545,2.1254113415104703,2.1258442457905926,2.1269156552550483,2.1275508910106464,2.1288092636260436,2.131655965142312,2.135318223780544,2.136294820691417,2.138146479557141,2.144775475237743,2.1518851466869306,2.1567993886475514,2.1637800008026944,2.1725415122695737,2.1798008100580484,2.1862552112786133,2.193270064518653,2.2008233599081075,2.2098850980563345,2.222761912032581,2.2303646192956084,2.2377241380155604,2.2506726843337024,2.264055407130505,2.2778007273766416,2.291886859600567,2.306293398156109,2.321001287569344,2.3359927851296947,2.3485457359902537,2.3584760546927086,2.368517697986861,2.3786769626023414,2.3889587193722224,2.402358294849479,2.418273156240796,2.433992726869077,2.450100743945956,2.4634299182220167,2.4768546674937135,2.4904343394325177,2.504162455558854,2.519961714436138,2.532977464450576,2.546172839806898,2.560430822511191,2.5748062053393235,2.5892934633330413,2.6038873491577608,2.6185828942086844,2.633375404593435,2.648260453566684,2.6632338715853168,2.6782917348509403,2.693430352981073,2.7086462562805536,2.723936182955871,2.7406312158504904,2.759185113986621,2.7778461848904823,2.7966103382533136,2.8154739251699272,2.8344335848798905,2.853486172806081,2.8726287214735944,2.890582309186246,2.9072152098701167,2.923945087256629,2.9407708022626204,2.9576911878435808,2.974705049865721,2.991811168252276,3.009089051598465,3.0280738425524336,3.0471446696125066,3.066299274698691,3.0855354659272862,3.10485111602984,3.1242441607561866,3.143712597267983,3.163254482528794,3.1828679316960016,3.2010968304102745,3.217975662159443,3.234868902337944,3.2517761124237112,3.2686968723847984,3.2856307797072284,3.3044858923593865,3.3234016333574146,3.3423517488005072,3.361335570490491,3.3803524480808216,3.399401747567323,3.4184828495604718,3.4375951472000845,3.4567380434878654,3.4759109476618453,3.495113269958017,3.5143444135673514,3.5336037615049163,3.5528906537456884,3.5722043444659444,3.5915439150868442,3.61090807799605,3.6302946681653347,3.6496990441915655,3.667891072492095,3.684770177968157,3.701667421269933,3.718582627531234,3.7365352516843524,3.756303800166517,3.7761132272923006,3.7959626642807356,3.8141393511227175,3.8350355438095387,3.8557426520484306,3.875743845683565,3.895781006156726,3.915853382663137,3.935960242818548,3.956100872280878,3.976274574367316,3.99648066966835,4.016718495660152,4.036987406316541,4.0572867717216745,4.077615977684431,4.097974425355432,4.118361530847391,4.1387767248596,4.159219452307055,4.179689171954802,4.200185356057931,4.220707490007607,4.241358246163898,4.262747970837461,4.2828468611482595,4.303045672578237
2.1253989260717545,2.126949237552507,2.1280152954857456,2.1278876038282193,2.129254704878103,2.132071898913014,2.135103010862714,2.135890142032278,2.1394417998350663,2.143966842191903,2.1475944492742665,2.1534346314308968,2.1605204894883347,2.167030733827585,2.1739256248509697,2.181581235629085,2.1895579855510885,2.1978856821571044,2.206378536600398,2.214755936010001,2.2235859316926936,2.237875206905382,2.2526220748733596,2.2661263397076663,2.2780597269050116,2.290152748530695,2.3022860562271146,2.3143589638280155,2.3263312062342005,2.3382339899952993,2.3501361312914226,2.3621051939298616,2.3741907871462553,2.385987993186321,2.3973210732763386,2.4086003896608794,2.419842875835003,2.4352971725241432,2.4501663576562858,2.4663883042587753,2.4828465347322273,2.496367664383403,2.5084997906479005,2.520704029700144,2.5364811328658647,2.5531813885316064,2.570056042234351,2.587098929700474,2.604304148945551,2.6216660485583834,2.6384721470281067,2.6534189021773757,2.6684778401709726,2.683648059788533,2.698928675909881,2.714318812917244,2.729817598640834,2.745424158849482,2.761137612285727,2.7769570662418297,2.7928816126712066,2.8089103248265173,2.82504225441349,2.8412764292464305,2.857611851388873,2.8740474957601854,2.8918584164662002,2.9111725799953962,2.9305686586797717,2.9500442138468514,2.9695969134608453,2.9892245251707585,3.008924910177417,3.0286960177303364,3.0485358801299443,3.0666444962803836,3.0833896770456035,3.100153580992878,3.116935577591745,3.1337350654427882,3.150551470604833,3.1673842450360907,3.184232865140394,3.2025511165195786,3.2223022637520327,3.2421196535735293,3.2620016180355993,3.281946539526531,3.301952849261067,3.32201902579668,3.3421435935783483,3.3623251215134244,3.3825622215779774,3.4028535474555044,3.4231977932089963,3.442478174721243,3.4600742655342938,3.477682884194472,3.495303720027393,3.512936490574371,3.5305809483278128,3.5482368926278585,3.5659041913608536,3.583582822616225,3.600559605867147,3.6173643656346064,3.6341879857341937,3.6510302819455127,3.669107302948468,3.6884484910659907,3.707210231594679,3.72516829174551,3.742979247368524,3.7607681708322875,3.7785547933229644,3.796344528298582,3.815851262838068,3.835778194848655,3.8578547383347948,3.880685091799911,3.903526198053511,3.9242097166696777,3.943974100025697,3.9637588466452427,3.9835636230365754,4.003388112721512,4.0232320127428665,4.043095031319302,4.062976886214001,4.082877303561983,4.102796017000764,4.1227327670068865,4.142687300375643,4.162659369802538,4.1826487335386515,4.202655155100703,4.222678403022355,4.242718250637278,4.2627744758869595,4.284156230870833,4.305582702812813
2.130342425598392,2.130589777408332,2.1318595720808284,2.134452765117104,2.1361740107264975,2.1364379255590755,2.136659566170122,2.1388062735883544,2.1410341451736996,2.1440036263571027,2.1490231722086928,2.1545224888635883,2.1632027049843683,2.1686443306819494,2.1740562689834624,2.1823237512656015,2.193112848730649,2.202852714998743,2.2120882393035544,2.22191052604594,2.232283396074754,2.2431549278128338,2.2544611662603447,2.26631351254826,2.2781163809785925,2.290327805254175,2.3028898500048527,2.315759982366676,2.3282838392535066,2.3387120138219806,2.3512514075027275,2.36310898553947,2.374586788563846,2.3864241982732817,2.3988230488424462,2.4113958182400372,2.4241451051017395,2.437069777401066,2.4524727913947966,2.469790900646291,2.484310771389353,2.499467525826852,2.5162441726524825,2.5331700513347166,2.5502393176168536,2.56545472715263,2.57982595724832,2.594314385937019,2.6089189139974427,2.6236384991804966,2.6391792166639103,2.656838470423066,2.6746388459853923,2.6925755888443073,2.7106441445648612,2.728840149865573,2.7471594240424673,2.7655979607270234,2.784151919971467,2.801929563326283,2.8182567222291257,2.83461866324228,2.8510139156286742,2.8674410924168865,2.8838988845031173,2.900386055245367,2.916901435502407,2.9334439190753017,2.9500124585137493,2.9666060612535654,2.983223786055135,2.9998647397157674,3.0165280740316933,3.033212982987784,3.0499187001553842,3.0684426081492218,3.088414386812944,3.1084494714881195,3.1285461842496316,3.1487029104921755,3.168918095764704,3.189190242807271,3.209517908773128,3.229899702620943,3.249859171945515,3.267290614842591,3.2847394639983474,3.3022051603576705,3.319687170780825,3.337184986762187,3.354698123291535,3.372226117867377,3.389768529680297,3.4073249389967644,3.424894946793251,3.443593691986803,3.4640400147627655,3.483470403237427,3.5001377593775556,3.51682534111087,3.533532944593573,3.550260369099662,3.567007416904217,3.5837738931743237,3.601272960601058,3.6189751709326416,3.6366909180874676,3.654424163476044,3.6721881499529565,3.6900531895426156,3.7085310360205543,3.72784531645742,3.7473388660599807,3.7668860396450192,3.786466548725336,3.806074437470434,3.8257072025158774,3.8453635020773924,3.86504247587254,3.8847434945451753,3.9044660524882246,3.9263776638055834,3.9492391081072964,3.972110161865431,3.994990467388849,4.017879677964551,4.040777457461199,4.063683479958045,4.086597429397458,4.1095189992593255,4.1324478922557235,4.155383820044444,4.178326502959987,4.201275669760719,4.224231057391082,4.2471924107577035,4.270159482518386,4.293132032882993,4.316109829425352,4.3390926469053115,4.362080267100126
2.130342425598392,2.1315952820841737,2.1331216481836863,2.13540091375423,2.136658965110358,2.13661859857549,2.137331777541096,2.1396974404834808,2.1439326082772796,2.148650395651644,2.1537986937968956,2.1593749357052188,2.163966771085111,2.171710099191522,2.178701653475468,2.1861795017803387,2.194219295851049,2.204828007319899,2.217322872676059,2.225556488377555,2.234439121977134,2.244316484033993,2.255003716122813,2.26767484498972,2.2820557312435916,2.293466771979974,2.305004832288026,2.316625343058517,2.328905087464663,2.3399388262675727,2.351555452923221,2.366761865416596,2.3825099910212,2.3979437578130325,2.412293234427694,2.425280845919394,2.436906208268866,2.448626170966314,2.4604363027838,2.472332454946598,2.4872431161657875,2.504821702796971,2.5225195040314374,2.5370686027297658,2.5512018614812195,2.567446622715712,2.5847870433083395,2.6022560232259426,2.6198493248535826,2.637562988563687,2.655393298789659,2.6727743006528333,2.6887577635375397,2.704791709534158,2.720873705166325,2.737001473714332,2.7531728827598996,2.7693859328957644,2.7856387474801423,2.8028176206553734,2.821591533207588,2.84047027263703,2.8594505918654853,2.878529375354843,2.897703633020778,2.9169704944243033,2.936327203232306,2.955771111937822,2.9739080354678946,2.9909564357140535,3.008036378544253,3.025146577206077,3.04228581712596,3.059452950821161,3.076646893250331,3.093866617557738,3.1111111511719667,3.1283795722245453,3.145671006258266,3.16298462319843,3.180319634563546,3.1976752908947423,3.215050879385778,3.232445721697835,3.2503342826639883,3.270820354264383,3.291356667661827,3.3119420159272375,3.3325752330324776,3.350885273418486,3.3673830665916773,3.383902845408355,3.4004443757387497,3.417007427863488,3.4335917762694956,3.4501971994599354,3.4668234797771076,3.484535569110778,3.5050791980138705,3.5256697787077367,3.5463062215584644,3.5669874689742107,3.5877124943504013,3.608480301047973,3.6292899214041294,3.650140415775,3.671030871609571,3.691960402554183,3.712928147586888,3.7339332701809376,3.7549749574966453,3.7760524196008127,3.7971648887130343,3.8183116184779786,3.839491883262984,3.8607049774801268,3.881950214931993,3.9032269281804415,3.9245344679375527,3.945872202478051,3.967239517072497,3.9886358134405047,4.010060509223319,4.0315130374750625,4.052992846172003,4.074499397739208,4.09603216859393,4.117590648705176,4.1391743411688235,4.160782761797719,4.182415438726281,4.204071912028954,4.2257517333521175,4.247454465558867,4.269179682386264,4.290926968114498,4.312695917247631,4.334486134205395,4.356297233025641,4.37812883707715,4.399980578782246
2.134898439193278,2.134571533338387,2.135419772722536,2.1365476798613012,2.137942622439891,2.142366817284694,2.145741769759116,2.1479675075596836,2.150837515223425,2.1535744370698895,2.1564355792753163,2.159897511241665,2.1654234046998426,2.1739021982314095,2.1838527447466594,2.1917614628626203,2.200218525161767,2.2091744565730016,2.2176719539440737,2.228323899538383,2.238508244950384,2.249003621219496,2.2597844820976363,2.27081470970852,2.2827526391657473,2.296995213046543,2.3088803671932294,2.319118476581182,2.3289380953342946,2.342298233531097,2.3559168315273227,2.369741519698204,2.3837554430526358,2.3984826612876895,2.413755282618482,2.4267924608522295,2.441430240355071,2.454862703200316,2.468246598180909,2.4817597602983166,2.495400263498652,2.509166322064342,2.5230562804735084,2.5403298800290215,2.558246651452397,2.576264033123527,2.5937120839612615,2.6094002383737678,2.6251537945127006,2.6409694256991942,2.6568439248528293,2.673336755582968,2.6913900506980393,2.709550047417175,2.727813763467887,2.746178356500055,2.7646411116855147,2.78319943108035,2.801850824454005,2.8205929013415347,2.838839581060095,2.8555785260714326,2.872362710611307,2.88919001336564,2.906058449932183,2.9229661614905096,2.9399114046486523,2.9568925423150243,2.975299676830567,2.9949104532082367,3.014601090818864,3.0343693295246785,3.054212995177965,3.0741299956995074,3.094118317350464,3.114176021188659,3.1343012397006165,3.154492173600796,3.1709327266588905,3.187171707132086,3.203435616106509,3.219724152104421,3.236037021634004,3.252373938729961,3.26873462452776,3.2851188068688426,3.301526219934467,3.3179566039057917,3.3344097046482757,3.3532551920283393,3.373980803323325,3.3947510130567253,3.415564801559675,3.4364211818985364,3.457319198495429,3.4782579258209765,3.499236467154745,3.520253953409321,3.541309542013979,3.5624024158545105,3.583531782265709,3.604696872073494,3.6258969386837343,3.6471312572150203,3.66839912367293,3.6896998541633694,3.7110327841427777,3.732397267703198,3.75379267689018,3.775218401051823,3.796673846217158,3.8181584345023847,3.839671603543357,3.8612128059530737,3.8827815088027053,3.904377193125044,3.9259993534391744,3.9476474972952635,3.96932114483849,3.9910198283911047,4.012743092051766,4.034490491311241,4.054500373706459,4.07376722821893,4.0930348014768985,4.112303457887929,4.131573551510156,4.150845425613248,4.170119412336293,4.189395832433679,4.208674995100284,4.227957197867831,4.247242726564681,4.266531855331841,4.285824846688455,4.305121951640528,4.324423409827164,4.343729449699014,4.363040288724147,4.382356133616939,4.401677180586074
2.1348984391932784,2.136716228979478,2.137168805166457,2.137968604337798,2.1421522370547366,2.1442770049124364,2.147884820629949,2.149599429918199,2.151301953558911,2.1544420369657,2.158821113103519,2.163983068477624,2.1699066176168245,2.176548302631208,2.184732250767611,2.1956728600720594,2.2039776512407445,2.2105628729148075,2.2186134316083765,2.230647463551557,2.244456104419598,2.2587899318308997,2.27130334385441,2.282456651938239,2.2937672600198677,2.304759369767135,2.3160720197082814,2.328090141074589,2.340618588917617,2.352727337483208,2.3649892613222208,2.3774013150153137,2.389960449321843,2.402334196223086,2.414667742813259,2.4284911738470645,2.4416101509028256,2.456197374918477,2.4710851480275453,2.486085673497392,2.501191762191725,2.51639684066782,2.53169488371845,2.54708035686546,2.562548168142186,2.578093642815409,2.5943769927208797,2.6125797135106352,2.630868033137894,2.6492373442082977,2.6676834094717647,2.686202220967088,2.7047899740667423,2.723147299909995,2.7394955474034197,2.7559090195086338,2.7723841712046036,2.788917727727811,2.8055066571361387,2.8221481464904956,2.839423364118046,2.8583400019294603,2.877340685342443,2.896423361599973,2.9155860503884723,2.934826840038322,2.9541438840929257,2.9735353981921993,2.9929996572255004,3.01253499271641,3.03213979040791,3.0518124880217417,3.07155157316984,3.0901229285083356,3.1062324277559745,3.1223685015096847,3.1385308000721244,3.154718984646494,3.174747088789938,3.195064313464599,3.2154422353703187,3.235879299191134,3.2563740040685514,3.27692490124325,3.2975305918132425,3.3181897246024183,3.338900994133718,3.3596631387015052,3.380474938537877,3.401335214068044,3.422242824250069,3.4431966649945416,3.4641956676599572,3.4852387976199113,3.506325052898223,3.527453462868516,3.5486230870148523,3.5698330137502507,3.5910823592900285,3.6106543509793303,3.630011330403789,3.649360935256356,3.668703306403616,3.688038626475724,3.7073671161018606,3.7266890301699176,3.7460046541424195,3.76531430045754,3.7846183050406466,3.8039170239482893,3.823210830162841,3.842500110552486,3.8617852630077385,3.8810666937624196,3.9003448149039737,3.919620042075239,3.9388927923673176,3.9581634824010554,3.9774325265927675,3.9967003355983524,4.015967314928632,4.035233863727848,4.05626159268372,4.078055973352932,4.099873220832417,4.121712932639199,4.143574715980285,4.165458187451351,4.187362972747055,4.209288706382458,4.231235031425001,4.2532015992366015,4.275188069225371,4.297194108606573,4.31921939217233,4.341263602069797,4.363326427587339,4.385407564948414,4.4075067171128,4.429623593584893,4.451757910228733
2.1390649600974063,2.139685201770291,2.140672353855277,2.1416550801495347,2.142954264080913,2.145049313966802,2.148340609056436,2.152658742451042,2.157911932432331,2.164018230665526,2.169987022691845,2.175201483777737,2.1805495863433704,2.1860744788245943,2.191800121100188,2.1977526739752524,2.2065335833847377,2.217283259238066,2.227971085901359,2.238666663846287,2.249428970412257,2.2602991954744427,2.273570620899058,2.2839548689043974,2.294082376729173,2.3052387826328222,2.316871997627961,2.3286659379553867,2.3408250606522274,2.3542182233063387,2.368174781839402,2.379829666575182,2.3910236044741096,2.402663686510244,2.415508166550752,2.4310539320554145,2.4476308323415075,2.4643887559605,2.481318717919342,2.4984123691616373,2.5156619430201808,2.533060206425449,2.549037705126943,2.5643099702045453,2.579719350103623,2.5952551619615463,2.610907968154494,2.626669384386667,2.642531921262542,2.6584888539875378,2.6745341151510558,2.6906622062191605,2.706868124109548,2.723443047878237,2.7421579882693217,2.7609314928604416,2.7797603976552243,2.798641665162722,2.8175723738417964,2.8365497087521567,2.8555709533060343,2.874633482029186,2.89373475425122,2.912872308654659,2.932043758619608,2.9512467883073694,2.970479149430958,2.9897386586644634,3.0090231956456908,3.0259580948971165,3.0419575541272055,3.0579851112872762,3.0740403650984343,3.0913555813993074,3.1112230943554406,3.13115273804955,3.1511431812205544,3.171193133780864,3.1913013453385304,3.211466603788876,3.231687733969665,3.2519635963748357,3.2722930859223047,3.292675130772202,3.31310869119206,3.333592758466079,3.3541263538458863,3.374708527540476,3.3953383577432126,3.4160149496940053,3.4361117941879713,3.4555328077648073,3.474947644268533,3.4943559135390885,3.5137572960414176,3.533151540549389,3.5525384615280027,3.571917936243407,3.5912899016340596,3.612370266577212,3.6336959042572134,3.6550584656993177,3.6764571680625355,3.6978912514035462,3.7193599778246034,3.7408626306593695,3.7623985136947438,3.7839669504268962,3.8055672833497654,3.8271988732744373,3.8488610986778418,3.8705533550793225,3.892275054443734,3.9140256246097334,3.935804508742079,3.9576111648067474,3.9780271035607604,3.9980005344305494,4.01800612064722,4.038043362930448,4.058111770015553,4.078210858580941,4.098340153172333,4.118499186123932,4.138687497476843,4.158904634894953,4.179150153578524,4.199423616175723,4.219724592692298,4.240052660399627,4.260407403741317,4.280788414238576,4.301195290394504,4.321627637597513,4.342085068024002,4.362567200540503,4.3830736606053655,4.403604080170191,4.424158097581121,4.444735357480063,4.465335510706075
2.1390649600974063,2.140263329035252,2.141521477234339,2.1426157612271437,2.1437376187829633,2.1478048573212285,2.1484768926838127,2.1537403766659393,2.1594553271617176,2.1648060808777103,2.170920271425615,2.178596661091257,2.187068760531898,2.196401700595248,2.206689142024271,2.2171915959423503,2.2243633473379862,2.2318399161588185,2.2396364817593373,2.2477649757351914,2.2562393414058177,2.265077463152889,2.274304037009176,2.285151227770123,2.294609091700416,2.305381867244727,2.3189508096710605,2.334571873604547,2.347018343801185,2.357819332645147,2.368759122370742,2.382602262430021,2.3974271358889254,2.4125951051196814,2.428066405878839,2.4438112643015297,2.459806631051738,2.4752261908332915,2.489590983690566,2.50417421305711,2.518954897654466,2.533914713057953,2.550600415431636,2.5682762747442607,2.586081900933522,2.6040117890193937,2.622060782124795,2.6402240439096945,2.6584970335191325,2.676875482799792,2.695355375561752,2.7139329286831924,2.732604574875983,2.7513669469485533,2.770216863419582,2.7891513153512273,2.8081674542846344,2.8272625811727172,2.846434136216287,2.865679689519431,2.8833020915841554,2.899027686020566,2.9147858295015645,2.930575935423032,2.9463974438891958,2.9622498201557232,2.9781325529156253,2.9940451526543637,3.009987150117708,3.028330701528377,3.0476591780411364,3.067006687010509,3.086371350305025,3.1057513501562837,3.125144929811798,3.1445503944727418,3.1639661124682483,3.1833905166162526,3.2028221057196262,3.2222594461452556,3.2417011734334484,3.261145993884898,3.280592686073635,3.300040102235873,3.319487169487344,3.33893289082513,3.3583763458743894,3.3778166913454384,3.3972531611726136,3.416685066312742,3.436737434774981,3.4575049696380766,3.4783167353630358,3.499171936644573,3.5200698010073435,3.541009578047616,3.5619905387004946,3.583011974531677,3.6040731970527364,3.6251735370589735,3.6463123439889906,3.6674889853050665,3.6887028458935465,3.709953327484449,3.7312398480895554,3.7525618414582453,3.7739187565503776,3.795310057025567,3.8167352207482246,3.8381937393077346,3.858890766843349,3.878660323681573,3.8984652034576652,3.918304857491856,3.9381787454712835,3.9580863354027787,3.9794450650677957,4.001305695604868,4.02319255585049,4.045105158146067,4.067043027315802,4.089005700257671,4.110992725550668,4.133003663077528,4.1550380836623075,4.177095568722008,4.199175709931769,4.221278108902858,4.243402376873015,4.265548134408486,4.287715011117351,4.309902645373516,4.332110684051013,4.354338782268103,4.376586603140764,4.398853817545159,4.421140103888716,4.443445147889461,4.4657686423632,4.48811028701831,4.5104697882577005
2.1428401596793565,2.1431218456885976,2.1434982083236447,2.1435857622412366,2.145848080794731,2.1487886429756875,2.1554369336032346,2.1618356167081925,2.169046367004644,2.1769390684823886,2.1840878702459268,2.1911196373377866,2.1974312424571254,2.2037474654574765,2.2103304766681777,2.218018092027975,2.227291589256,2.2349740079599707,2.242834589337735,2.250878116866373,2.259110675965816,2.267543561037607,2.276202661685481,2.2887478233448553,2.304274197302338,2.315540502677444,2.325868828171641,2.3363649613996116,2.350988363055748,2.3678035100924433,2.382970740663288,2.395083982827878,2.4075857339833293,2.4204627534211163,2.4336931433648687,2.4472497829428255,2.4611036309992964,2.4760340336014828,2.4924781948223385,2.5091261393331887,2.5259666046276252,2.542989643526857,2.5601863485630347,2.5775486556298493,2.5950692003104403,2.612741210015588,2.6305584210241473,2.6485150132301234,2.6666055577549925,2.6848249741037327,2.7031684945417784,2.721631634037111,2.7402101645623893,2.758900092854172,2.7776976409018777,2.7965992283839274,2.815601454855987,2.8347010480101638,2.851951004034009,2.8676096594211815,2.8849969324887774,2.90438366990899,2.923837812633816,2.943357370838003,2.962940447780997,2.9825852340380217,3.0022900021585275,3.0220531017158816,3.0418729547155023,3.0617480513318327,3.0816769459471725,3.101658253467984,3.1216906458963973,3.141772849136703,3.1619036400183784,3.182081843518825,3.202306330170442,3.2225760136380344,3.2428898484536144,3.263246827896972,3.283645982011076,3.3037093292050725,3.3221779979022705,3.3407015292004445,3.359279139318305,3.377910051591111,3.396593496557066,3.415328712049677,3.434114943294114,3.4529514430056465,3.4718374714886275,3.49077229673458,3.5097551945181915,3.5287854484900993,3.5478623502656377,3.5669851995086943,3.586153304010085,3.605365979759885,3.6246225510133194,3.6439223503498592,3.663264718725286,3.6826490055165495,3.702074568559338,3.721540774178284,3.7410469972098603,3.7605926210179748,3.7801770375024306,3.7997996471003033,3.8194598587805064,3.8391570900316307,3.859685117553208,3.881208873142226,3.9027645361030516,3.92435164840981,3.9459697635701354,3.9676184462248183,3.9892972717590127,4.0110058259246015,4.03274370447329,4.054510512800069,4.076305865596679,4.098129386514768,4.1199807078383675,4.141859470165441,4.163765322098215,4.185697919942002,4.207656927412295,4.229642015349925,4.251652861444025,4.27368914996264,4.295750571490789,4.317836822675832,4.3399476059799875,4.3620826294398185,4.3842416064326395,4.406424255449683,4.428630299875929,4.450859467776518,4.473111491689655,4.495386108425944,4.517683058874086
2.1428401596793565,2.1436477780807,2.1448240240132153,2.1471960861704376,2.1475790457128183,2.150048689224967,2.1554558533956865,2.162506953831527,2.169524989936907,2.176970492491817,2.184926169555039,2.19132424200822,2.1981427966983054,2.205230659933422,2.2124334429819106,2.2197813360622187,2.2303743190910925,2.240542978196383,2.2490371699477487,2.2578131018187704,2.266856616264665,2.276151948758318,2.2856830890287307,2.295434508638566,2.305391532181024,2.320118373518637,2.3362514098379363,2.348929216861285,2.359907199991367,2.371248197819717,2.384891042445881,2.402195937604938,2.4196873148017106,2.4373445867262404,2.455152421379282,2.473098572647557,2.49117281188741,2.5093663409856566,2.5276714396303217,2.5460812371329515,2.564589555719379,2.5831907976090056,2.601879860492131,2.620652072353771,2.6367505025288316,2.651841053429278,2.666980025440479,2.6821658643976924,2.6973971256644504,2.712672464066743,2.727990624895798,2.7433504358532916,2.758750799834744,2.7741906884750636,2.789669136438176,2.8051852366567305,2.820738138263988,2.8363270805379006,2.8538952365368435,2.8731806268365667,2.8925547058205288,2.9120147826072498,2.931558317007104,2.95118288424934,2.970886165808478,2.990665942615476,3.010520089094285,3.0304465677312225,3.0504434240753233,3.0705087821137296,3.090640839982124,3.110837865978006,3.1310981948493635,3.151420224334609,3.1718024119327066,3.1922432718842897,3.212216846410276,3.2303992010829683,3.248640441718658,3.266939749863616,3.2852963139285656,3.3040863757425214,3.3245671071979155,3.3450873060078137,3.365646131790589,3.3862427727091413,3.4068764441139594,3.4275463872665157,3.4482518681374756,3.4689921762746585,3.489766623735945,3.5105745440828997,3.531415291430932,3.552288239552399,3.5731927810291086,3.594128326451067,3.61509430365846,3.636090157024156,3.6571153467741166,3.678169348343375,3.699251651765344,3.7203617610923785,3.7414991938456694,3.7626634804926757,3.7838541639503647,3.8050707991127144,3.8263129524009383,3.8475802013350107,3.8688721341251306,3.8901883492817637,3.9115284552429843,3.932892070017717,3.954278820843517,3.9756883438572896,3.997120283777152,4.01857429359315,4.040050034263781,4.061547174414002,4.0830653900280724,4.104604364126539,4.126163786409101,4.14774335283035,4.169342765045322,4.190961729595963,4.212599956554318,4.234257156933408,4.255933036981938,4.277627283304717,4.299339514186062,4.321069050245923,4.34281244386696,4.3634496867616654,4.38237466499294,4.401306038333009,4.420250331389313,4.439208103228887,4.45817947196014,4.477164460209536,4.496163060309125,4.515175252871653,4.534201013482804
2.146222386421105,2.146680033023165,2.1477980971666817,2.148424383180673,2.1509401075429717,2.1542136775840492,2.1581527582998334,2.163121854721102,2.16974645027582,2.1773052129207437,2.1858254693935613,2.194213471568647,2.2019640103490428,2.209364164701494,2.216793758367685,2.2244305698597886,2.232340519212619,2.2436879600556527,2.257813974940487,2.2714030419069857,2.280261642126291,2.28933382999223,2.2986273737947513,2.30815328356766,2.317926195976972,2.3279646236040987,2.3382910373817785,2.352650666840327,2.3692937424425926,2.386163817924554,2.403245205815777,2.4205240988991776,2.4379881990642707,2.4556264768652287,2.4734289848264077,2.4913867076737555,2.5094914400332473,2.527735685187079,2.5461125703008767,2.5620876739489624,2.5769080994004585,2.5917868079804594,2.606721497456229,2.621710047715903,2.6395031400492055,2.658429108015321,2.6774263246835024,2.696491414891102,2.715621257055043,2.734812964175748,2.7540638679424725,2.7733715053477317,2.792733607312398,2.812148088888506,2.8288575483194682,2.8455207488939784,2.8622631707667527,2.8790837308957498,2.895981371636482,2.9129550582342616,2.9300037765940363,2.9471265313014077,2.964322343871075,2.981590251201115,2.998929304213611,3.0163385666637335,3.0338171141012666,3.051364032969621,3.0689784198290044,3.0866593806912928,3.1044060304553853,3.122217492432629,3.1400928979528975,3.1580313860425853,3.1760321031665204,3.1940942030265953,3.2127413723469362,3.2332953327491807,3.253903821309358,3.2745655527068247,3.2952792858940625,3.316043822039349,3.3368580025904815,3.3577207074508992,3.378630853260359,3.399587391772858,3.4205893083250523,3.441635620389335,3.4627253762055483,3.4838576534864942,3.50503155819223,3.526246223368833,3.5475008080475137,3.5687944962002494,3.590126495748528,3.6114960376218597,3.6329023748630633,3.6543447817775654,3.675822553124024,3.6973350033439214,3.718881465827822,3.740461292216199,3.7620738517328762,3.783718530549211,3.8053947311773637,3.82710187189099,3.84883938617188,3.87060672218117,3.8915373134693407,3.912478312434893,3.9334544481184484,3.954465069552327,3.9755095404203438,3.99658723870487,4.017697556341544,4.038839898881557,4.06001368516139,4.081218346980026,4.102453328783414,4.123718087356264,4.14501209152091,4.166334821843274,4.187685770345738,4.209064440226859,4.230470345587814,4.250259419268877,4.26909181701698,4.2879384053832466,4.306799261084615,4.3256747651414935,4.344568073251754,4.364598908032176,4.386373103813532,4.408171727104143,4.429987985292957,4.451821056860317,4.473670566637272,4.495536240175637,4.51741783841262,4.539315138953048,4.561227929239418
2.146222386421105,2.147906084530327,2.1504548232235474,2.153899194501654,2.157333101917896,2.161267958031782,2.1656080170715097,2.1702818423822903,2.1752590975978046,2.1805707906103726,2.1867166307146566,2.195311319943639,2.2050009932806236,2.215238557743659,2.2259268388588707,2.2370119326332514,2.2460719257487143,2.254309445818868,2.262753110237367,2.2726075511004957,2.287945856838091,2.3037318523689527,2.3198895201360092,2.3359488712140255,2.3492450364593256,2.3626922574299867,2.3762788989214845,2.3899946189953063,2.40383020784364,2.417777447101344,2.4318289872818113,2.4459782411519693,2.460219291043769,2.47454680830199,2.4889559832727444,2.503442464431454,2.518002305426616,2.532631918973867,2.5473280366738353,2.5646157747466245,2.583239468986228,2.6019782620780783,2.620827156302013,2.6397815077174505,2.6588369917087076,2.6779895727535177,2.697235477791016,2.7145311195392257,2.730606627687458,2.746769933713378,2.7630196761731143,2.7793545472872694,2.795773287447984,2.8122746802973886,2.831613040654704,2.8511267209572715,2.8706875486827794,2.8902940962819024,2.9092917414446133,2.9271961646023423,2.9451967696540073,2.963291579734074,2.9814786579553614,2.999756106702335,3.018122066960407,3.036574717674267,3.055112275129915,3.0737329923553345,3.0924351585361047,3.111217098442477,3.1300771718654237,3.149013773059351,3.1680253301898644,3.18711030478523,3.206267191190432,3.2254945160231823,3.2447908376313572,3.264154745551489,3.283584859968225,3.3030798311746383,3.3226383390336394,3.3422590924404707,3.3619408287866768,3.38168231342574,3.4014823391408187,3.4213397256148372,3.441253318903404,3.461221990910883,3.4812446388700167,3.5013201848255213,3.521447575122018,3.541625779896574,3.5618537925763762,3.5821306293816986,3.6024553288345795,3.622826951273452,3.643244578373997,3.663707312676477,3.6842142771197577,3.7047646145822375,3.725357487429826,3.745992077071156,3.766667583520161,3.78738322496611,3.808138237351208,3.828931873955844,3.849763404991515,3.8706321172015152,3.892403342253737,3.914228722414622,3.9360823519162933,3.9579637327956214,3.979872379449637,4.001807818229028,4.0237695870485135,4.045757235013269,4.067770322060539,4.089808418615765,4.111871105262454,4.133957972425155,4.15606862006492,4.175072025263797,4.193847473094994,4.212637216129444,4.2314412105883354,4.251903011165436,4.273361972071744,4.294846773539853,4.316356970676118,4.337892128218426,4.359451820300477,4.3810356302219695,4.402643150224533,4.424273981273304,4.445927732844028,4.467604022715557,4.489302476767617,4.511022728783717,4.532764420259139,4.55452720021381,4.5763107250099875
2.149210165012442,2.14962432593913,2.1512381888682643,2.154200769041121,2.158795560940708,2.1638576256943423,2.16924302426125,2.1751063626473632,2.1816281491728704,2.1884880832171265,2.195026909333698,2.202987158446205,2.2126775028558825,2.222627104506211,2.230225515725436,2.238042570087911,2.2484517637256904,2.2602105394167236,2.272257030753466,2.2845637644074954,2.2971065034095863,2.309863844145449,2.3228168741416257,2.3363579494841784,2.3530865906587497,2.3700319119792113,2.387155179956451,2.4044210728302313,2.420774473531137,2.435825527615119,2.451077865768923,2.4665245462927334,2.4821590218056104,2.497975108286825,2.513966957297165,2.529075697767701,2.5439608844105748,2.558957549429543,2.5740629256057876,2.5892744464510438,2.604589724757017,2.6200065335748497,2.635522789321156,2.6511365367494335,2.6668459355616063,2.6826492484651006,2.698544830507011,2.716571172675212,2.73599334128679,2.7528271683606325,2.76976997402257,2.7868286996522835,2.8040009656600957,2.821284442266558,2.8386768479063638,2.856175947807554,2.873779552720615,2.8914855177751426,2.9099450827998044,2.9296393667090532,2.9493759383867046,2.9691539121272874,2.988972517636653,3.0088310910048457,3.028729065207285,3.0486659602286603,3.0686413729406037,3.0886549668905383,3.1087064621732297,3.1287956255589418,3.148922261043318,3.1690862009659515,3.189287297819218,3.2095254168394223,3.2298004294404947,3.2501122075197713,3.270460618636463,3.2908455220386403,3.3112667654944543,3.3317241828677715,3.3522175923681377,3.3727467953988137,3.393311575924486,3.413911700281253,3.4345469173547127,3.4552169590572746,3.4759215410419317,3.4966603635965545,3.5174331126698144,3.5382394609869094,3.559079069219462,3.5799515871804157,3.600856655019992,3.6217939044036975,3.6427629596575932,3.6637634388696396,3.6847949549390844,3.7058571165682936,3.7269495291935817,3.748071795853336,3.769223517992994,3.790404296207569,3.811613730923149,3.8328514230194775,3.854116974396104,3.875409988484837,3.895194267145166,3.9137481717114495,3.932317339619354,3.95090169016162,3.969501145183605,3.988115628997683,4.00674506830295,4.025389392110714,4.0440485316765855,4.062722420440518,4.081410993976925,4.100114189958434,4.118831948139081,4.137564210366929,4.156310920643709,4.178202657386632,4.20035970255764,4.2225393824372,4.244741332316186,4.266965195666626,4.289210623900583,4.311477276138,4.333764818983061,4.356072926308718,4.378401279049024,4.400749564998913,4.423117478621097,4.445504720859813,4.467910998961087,4.490336026299255,4.512779522209462,4.535241211825923,4.557720825925666,4.580218100777561,4.6027327779964
2.149210165012442,2.150555640011238,2.1518370537525184,2.156229789794702,2.163031345645354,2.1684825436186923,2.1730004188127414,2.1777098372920847,2.1828180452141903,2.1889469935980883,2.197110384721654,2.2060576407510704,2.2152560312684737,2.223689719146679,2.2355599602857055,2.247649515552359,2.2591548701928654,2.2710252860495856,2.2832371010358274,2.2957707089164807,2.3086092853501023,2.321738010902217,2.3351435829517486,2.3488138981444573,2.3627378376750987,2.376905116065636,2.3913061701746394,2.405932074411066,2.4217969311390126,2.439252527325402,2.4564361837047786,2.4707135553305983,2.4851202229850933,2.4996519807338426,2.514304981683871,2.529271779740719,2.5443076674071747,2.559499653577419,2.5748443012295312,2.590338287766942,2.605978395939298,2.621761505776004,2.6376845874261052,2.6537446948112353,2.6699389600084027,2.686264588287222,2.70271885373252,2.7192990953886413,2.7360027138666965,2.7554988669453717,2.7750848158208865,2.7947484220881824,2.8144870746071757,2.8342983049418438,2.8541797765577877,2.8741292750599596,2.8941446993508015,2.914224053604789,2.9343654399688384,2.9545670519095024,2.9748271681378298,2.995144147051148,3.0155164216384485,3.0355802692748615,3.055076582223008,3.0746465152819726,3.094287707915201,3.11399783429618,3.1337746082564024,3.153615788328714,3.173519182690812,3.193482653834809,3.2135041228169006,3.2335815729731157,3.2537130530209533,3.273896679499783,3.294130638532898,3.314413186920789,3.3347426525966175,3.3551174344914307,3.3755360018682263,3.395996893190956,3.4164987145976005,3.4370401380463416,3.4576198992010827,3.4782367951181983,3.498889681790742,3.519577471599878,3.5402991307169516,3.5610536764930227,3.5818401748664774,3.60265773781375,3.62350552086291,3.644206105740377,3.6642690347787537,3.68435122444443,3.704452221555148,3.724571589370615,3.7447089068392674,3.764863767885668,3.7841962350212364,3.8026567097037014,3.8211329909942835,3.8396249807949694,3.858132584178138,3.8766557092709886,3.896730070711549,3.9180768289103045,3.9394498736929235,3.9608488187769844,3.9822732812752704,4.003722881949421,4.02519724543063,4.0466960004098445,4.068218779799988,4.089444943149715,4.109847641649309,4.130262511438663,4.150689335113449,4.171127901664314,4.191578006232492,4.21203944987651,4.2325120393495475,4.252995586886778,4.273489910002243,4.293994831294727,4.314510178262211,4.3350357831244235,4.355571482653126,4.376117118009709,4.396672534589747,4.417237581874185,4.437812113286792,4.4583959860576154,4.4789890610921175,4.4995912028457505,4.520202279203647,4.540822161365285,4.561450723733769,4.582087843809619,4.602733402088798
2.151802195550326,2.15295081338748,2.1563575689629113,2.160000267124754,2.1646022066044845,2.170751959956677,2.176729564560524,2.182349594127811,2.1883318400147593,2.1946405564630576,2.2012459507205113,2.208124129771134,2.2156767895376057,2.2258631340934523,2.236539070778889,2.2480447700957216,2.261022214013534,2.274422636566587,2.2882005627866144,2.3023230742108756,2.316764467925359,2.331503522966196,2.346521956879329,2.360568133720127,2.37378099849788,2.387167471021955,2.400719101688205,2.4144282996716395,2.428288229154969,2.442292718941283,2.4565635251927764,2.4707625686260637,2.485137017991005,2.499682682700822,2.5143955522400647,2.530129030839725,2.546456078449345,2.5629431161868528,2.5795854072742124,2.596378444149079,2.613317931748632,2.630399771856971,2.647620048370539,2.6649750133540815,2.6824610737765613,2.700074778833697,2.7178128077815393,2.7356719582245965,2.7536491348223895,2.7717413384000977,2.789945655471874,2.8082592482085014,2.826679344903915,2.845203231016102,2.8638282408754736,2.8825517501668454,2.901371169297312,2.9202839377608356,2.9392875195997616,2.958379400043795,2.9775570833783207,2.996818092058141,3.0161599670415584,3.035942494803658,3.0564209350588083,3.0769503725660905,3.0975294954746504,3.1181570465412833,3.138831820000502,3.1595526586633307,3.180318451224235,3.2011281297578527,3.220771163001475,3.2403570356796036,3.2600091486178213,3.279726640794518,3.299508644518902,3.319354287311594,3.339262693585137,3.3592329861493884,3.3792642875629415,3.399355721348513,3.4195064130875243,3.4397154914070587,3.4599820888703556,3.480305342780463,3.500684395905659,3.521118397133625,3.5416065020611045,3.562147873524415,3.5827416820759526,3.603387106411045,3.6240833337491334,3.644382720685411,3.6652885727772793,3.686222349237622,3.707183356649595,3.7281709340665072,3.7473231144561643,3.765751668336271,3.7850357807360933,3.8052245672799727,3.825429762465002,3.8456510137239244,3.8658879804310797,3.8861403333869573,3.9064077543291202,3.926689935467932,3.9469865790456793,3.967297396917731,3.98762211015446,4.007960448662759,4.028312150826067,4.04867696316182,4.069054639995414,4.089765220872444,4.111334965369907,4.132927659597593,4.154542954494576,4.176180505686957,4.197839973524339,4.219521023101001,4.241223324263037,4.262946551602514,4.284690384439687,4.306454506794156,4.3282386073456465,4.350042379385128,4.371865520756784,4.393707733791213,4.415568725230241,4.437448206143472,4.459345891836738,4.481261501752319,4.503194759360867,4.525145392044666,4.547113130971796,4.569097710960627,4.591098870333754,4.613116350760496,4.6351498970866105
2.151802195550326,2.1534601381182834,2.1565416335006,2.1610481558693757,2.1661880152196242,2.17150988870202,2.178337797022815,2.185669753397864,2.1935387778649678,2.2020002110817187,2.2109990744668853,2.2204866027705634,2.23041944092436,2.2407589906389336,2.251470896500584,2.262524612449001,2.273893012549687,2.2855520309612243,2.2974803271414244,2.309658976663485,2.3220711888357624,2.334702051717249,2.3475383041668825,2.3618034674918866,2.3753152878612283,2.3883611961426374,2.4016126253451517,2.4150638419193147,2.428709432081487,2.442544276845464,2.45676027190823,2.47429576299746,2.4918385385303807,2.5093728325566333,2.5268881084301857,2.544379179149501,2.5618458331152643,2.5792920233666585,2.596724788819816,2.614153114603167,2.631586905395421,2.649036173646457,2.6665104716081793,2.6840185449861305,2.701568161326519,2.7191660617056077,2.7368179909112365,2.754528771956599,2.7723024012664577,2.790142149434776,2.808050658699381,2.8260300324964946,2.8440819151273877,2.8622075611550173,2.8804078950194234,2.898683561784388,2.917034970084175,2.935462328345164,2.9539656752850934,2.972544905585744,2.9911997915179214,3.0099300011839136,3.028735113939012,3.0476146334620373,3.0665679988664243,3.085594594176636,3.1046937564389903,3.1238647826894783,3.143106935962565,3.162419450493374,3.181801536239295,3.2012523828255577,3.2219806673891553,3.2428750761223166,3.2638104048150463,3.2847857372864993,3.3058001905479393,3.326266625458803,3.3459426132279413,3.3656481714304474,3.3853824350313673,3.405144575966437,3.424933801194208,3.444749350866769,3.4645904966110628,3.484456539913392,3.5043468106002504,3.524260665409046,3.544197486642747,3.5641566809030034,3.584137677896575,3.604139929310288,3.6241629077501423,3.644829560172786,3.6656249909278555,3.686468840687603,3.707360333783481,3.7282987044050278,3.7491844511039214,3.7702233061370243,3.7912869246013763,3.812374757394307,3.8334862793733717,3.8546209879480773,3.875778401760501,3.8969580594504363,3.918159518500578,3.9393823541571757,3.9606261584217997,3.981890539109838,4.0031751189716065,4.024479534872059,4.045803437025315,4.067146488280379,4.088508363454713,4.109888748712443,4.131287340984248,4.1527038474261575,4.1741379849146645,4.195589479575795,4.217058066345947,4.238543488562375,4.260045497581617,4.281563852423997,4.303098319442782,4.324648672016528,4.346214690263355,4.36779616077609,4.389392876377181,4.411004635892668,4.432631243944371,4.454272510759712,4.475928251998833,4.4975982885985,4.519282446632774,4.540980557190352,4.562692456268695,4.584417984685339,4.606156988006808,4.627114849889164,4.648052569264971
2.153997352839945,2.1546924104228413,2.1576489628119475,2.1616546678146396,2.1662236455409944,2.171957570245755,2.1784547308658544,2.187029341197956,2.1965652200370616,2.2056913090143335,2.214721008398823,2.224155379209284,2.23398137850662,2.244188978809945,2.2547699028490618,2.2657167747473483,2.2770225210468773,2.288679886746742,2.3006807088113,2.313010251509547,2.325303926273705,2.3374722705180524,2.3498645693750495,2.3624809650865775,2.3773330709776768,2.393096577794902,2.408085579723287,2.422784098150361,2.4377306161907626,2.4529144702444285,2.468325161955881,2.4839524182159782,2.4997862410123934,2.5158169470061322,2.5320351973897264,2.5484320189336724,2.5649988172918574,2.5817273836839223,2.598609896045661,2.6156389156658397,2.6328073802295746,2.6501085940784552,2.6675362163859426,2.6850842478390153,2.702747016317834,2.7205191619760103,2.7383956220458274,2.756371615625353,2.774442628647183,2.792604399180669,2.810852903179982,2.8291843407579793,2.8475951230397856,2.866081859629147,2.8846413467042047,2.903270555746526,2.921966622897512,2.9407268389289243,2.959548639808986,2.978429597841618,2.9973674133540325,3.0163599069062044,3.03540501199513,3.0545007682264127,3.073645314926237,3.0928368851672157,3.11207380018242,3.1313544641430706,3.150677359276337,3.170041041300932,3.189444135159326,3.208885331026802,3.228363380578499,3.2478770934970114,3.2674253342040784,3.2870070188010443,3.306621112203796,3.326852913146442,3.347943083612928,3.3690699090063174,3.3902326235467504,3.411430487331123,3.432662785125022,3.4539288252254723,3.4752279383894717,3.4965594768237995,3.5179228132317863,3.5393173399131466,3.5607424679135034,3.5821976262200224,3.6004849601195104,3.6187811816044073,3.6370943946823826,3.655424461870648,3.673771250356526,3.692134631814416,3.7105144822310607,3.7289106817387596,3.749283196771069,3.7703130652743435,3.7913875746014143,3.8125059998296766,3.8336676265031153,3.8548717506883188,3.8761176790122587,3.8974047286831244,3.91873222749551,3.9400995138211465,3.961505936586267,3.9829508552367208,4.004433639691744,4.025953670287364,4.047510337710313,4.069103042923254,4.090731197082099,4.112394221446149,4.1340915472817334,4.155822615760001,4.177586877849431,4.19938379420368,4.2212128350452405,4.243073480045424,4.2649652182011675,4.28688754770901,4.308839975836727,4.330822018792956,4.352833201595153,4.374873057936247,4.396941130050229,4.418115051416077,4.438981995532121,4.459856689336678,4.4807389720339215,4.501628687379199,4.522525683519211,4.54342981283884,4.564340931814279,4.585258900872185,4.6061835842545715,4.627909316495936,4.649674825078534
2.153997352839945,2.15587898893209,2.1582932461847975,2.1622269426376812,2.166705258997275,2.1739660026993692,2.181259441344526,2.188926526174397,2.1970843299337326,2.206774429203765,2.2175430420359064,2.228045351768705,2.2376224064412438,2.247544067256612,2.257791825359547,2.2683494385218075,2.279202529178196,2.2903383620442406,2.3017460738858038,2.3134219956136244,2.3257127056286113,2.33868991179372,2.3519867562865118,2.3655856811271367,2.37947560632433,2.3936458210851437,2.409080100353551,2.4252694993146435,2.4416496648348454,2.4582035100925332,2.474910577478715,2.491745396124092,2.508676605435329,2.525669672527212,2.5426964932784073,2.559748132012966,2.5768375548005866,2.5939885594274967,2.6112234301278305,2.6285577802120033,2.646000696903043,2.663556490343269,2.681226335842671,2.6990094413224925,2.7169038058974846,2.734906699616257,2.753014966410556,2.7712252171156617,2.7895339539351185,2.807937651594596,2.8264328106591248,2.84501599262542,2.8636838428632054,2.8824331053172445,2.901260631538545,2.920163385763451,2.9391384472122675,2.958183010419714,2.9772943841696216,2.996469989443113,3.0157073566765433,3.035004122546168,3.0543580264397976,3.0737669067347135,3.0932286969709484,3.112741421986644,3.1323031940655217,3.1519122091335117,3.1715667430321246,3.191265147888477,3.2110058485961255,3.230787339416392,3.2506081807063887,3.2704669957771295,3.290362467883129,3.3102933373431793,3.3302583987907344,3.350256498551397,3.370286532144175,3.390347441902481,3.4096877777629806,3.4287885122338086,3.4479593454392097,3.467200357282308,3.4865115789746306,3.505892990755135,3.5253445199558797,3.5448660394415565,3.56394406636786,3.5822058725721257,3.603682261000413,3.6236475175422522,3.6435151168064293,3.6634507636775444,3.683453940493333,3.7035240774073928,3.723660554418193,3.7438627037077765,3.7641298122538833,3.784461124676651,3.80485584627924,3.8253131462409042,3.845832160921291,3.866411997235519,3.887051736061458,3.9077504356428445,3.9285071349547738,3.9493208570013656,3.970190612018859,3.9911154005611236,4.012094216448244,4.0331260495625205,4.054209888479789,4.07534472292726,4.096529546062255,4.117763356568967,4.139045160572939,4.160373973375157,4.18174882100952,4.203168741629046,4.2246327867274704,4.246140022203859,4.267689529278699,4.289280405270356,4.3109117642411965,4.332582737522815,4.35429247412974,4.376040141071,4.397256022502299,4.419036968577034,4.441160132426897,4.463310188644458,4.485319556460218,4.507278337875792,4.529269731279356,4.5512930494187,4.573347622615514,4.595432798489248,4.6175479416556895,4.6396924334045435,4.661865671359917
2.1557946857946226,2.1568774785604243,2.159016007938822,2.162592544260352,2.1677843264733396,2.1741565489348504,2.183641616303278,2.1928966536681105,2.2016150473633034,2.210014184983163,2.218834262928772,2.228791430716785,2.2399708435150725,2.250611949169993,2.261652706320235,2.273076181585201,2.2848661436137703,2.297007327597565,2.3094854993668292,2.3222874373872675,2.335400884000146,2.3488144920594176,2.362517783495484,2.3765011336221713,2.390755796539469,2.405273992602427,2.420049089898065,2.435075930183099,2.4503513770692775,2.4658751925986864,2.481651330813989,2.4976895020229537,2.514005987618831,2.5306208735451534,2.547548409649239,2.5647842376090177,2.58230263065648,2.600067540665245,2.6180449234451193,2.636207878287072,2.654536486824268,2.6730160487802417,2.6916354251911856,2.710385856906056,2.72926019225538,2.7482523937635035,2.767357221792713,2.7865700282297468,2.8058866188380036,2.825303159043764,2.8448161077053755,2.8644221692832392,2.8841182583683964,2.9039014726898733,2.9237690720626337,2.943718461584493,2.963747177934286,2.983852877978627,3.004033329130705,3.0242755759616227,3.0419744765581855,3.059736391625526,3.077561652860499,3.0954506119972813,3.113403638225102,3.1314211154983904,3.149503439729695,3.167651015858981,3.1858642547957783,3.204143570234267,3.222489375344915,3.2409020793501613,3.2593820839956344,3.2779297799324785,3.296545543030434,3.3152297306454077,3.333982677869046,3.3528046937913887,3.371696057810818,3.3906570160280696,3.4104382147098016,3.430557879842114,3.4507055068943537,3.4708802036219066,3.491072487207551,3.509263889838017,3.5274729141323506,3.5456996941781056,3.5644573664447092,3.584118261812752,3.6038484296763675,3.62519583488238,3.6467378262708996,3.668307728701079,3.689905050224274,3.711529312825474,3.733180051870029,3.7548568155780013,3.776241076581384,3.79675279027664,3.8172808221008823,3.8378247322534054,3.858384096658298,3.8789585062833956,3.8995475664929864,3.920150896432464,3.9407681284431706,3.9613989075058313,3.982042890711041,4.002699746755346,4.023369155461562,4.044050807322032,4.064744403063611,4.08544965323324,4.106166277802986,4.126894005793593,4.147632574915503,4.168381731226502,4.189141228805077,4.209910829438724,4.230690302326393,4.251479423794389,4.272277977024996,4.293085751797252,4.313902544239168,4.3347281565909235,4.355562396978392,4.3764050791965605,4.3978249235685425,4.419646025191355,4.441502667913628,4.463394092104975,4.485486712272886,4.507689286218096,4.529917501113375,4.552170955184533,4.574449254115705,4.596752010916027,4.61907884578722,4.641429385992284,4.663803265725354
2.1557946857946226,2.157243658227258,2.1607318562692024,2.165673195946903,2.171666227646088,2.1785390017825943,2.1861845024536235,2.1936733001456794,2.2016425598001543,2.2105953269476863,2.2199527041340077,2.2297462473934857,2.24046182126668,2.252511163616352,2.2649067450551033,2.2776233261568866,2.290641183430656,2.3039447234596544,2.3175214735153076,2.331361329107008,2.345455982171034,2.359798479645708,2.3743828784919296,2.3892039737482094,2.4041877848609836,2.419269265164056,2.4346189952277415,2.450241695147358,2.4661434807898766,2.4823312840103,2.498812052418899,2.515591753075637,2.532538915738786,2.5494948899283467,2.5666411133740765,2.5839729873777153,2.6014858240424497,2.61917486366274,2.6370352942407855,2.6550622720990513,2.6732509427325133,2.6915964612102297,2.7100940115901087,2.7287388249504723,2.747526195765492,2.76645149645742,2.7855101900472756,2.80469784089673,2.824010123590432,2.843442830048894,2.8629918749921406,2.882653299892757,2.90212513972569,2.9193900377537236,2.936716390429156,2.9541043227833006,2.9715539962602873,2.9890656064195653,3.006639380663032,3.0242864010636055,3.0446100584899938,3.0650023547957965,3.085461426369089,3.105985487503674,3.126572825784609,3.14722179788313,3.1669359688119494,3.184766623446003,3.2026196670161258,3.2204947593212543,3.2383915740169456,3.2563097979165354,3.2742491303365298,3.2922092824829625,3.3101899768755176,3.328190946806593,3.3462119358326863,3.364252697295749,3.382312993872521,3.400392597150129,3.4184912872271753,3.436608852342266,3.4547450885466833,3.4728997995842956,3.49108142346247,3.511307424824137,3.531558337573288,3.5518331019925466,3.5721309921552082,3.5924513110907124,3.6127933892280106,3.6331565830920147,3.6535402740887117,3.6739438673573774,3.694366790683228,3.7148084934662218,3.735268445742764,3.755746137257349,3.776559164524437,3.798286671164096,3.8200389193791895,3.8418155040487876,3.8636160306387026,3.8854401148106477,3.9072873820496397,3.9291574673085936,3.9510500146691987,3.972964677018178,3.994901115738105,4.016859000411997,4.0388380085409645,4.060837825274232,4.082858143150881,4.104898661852702,4.126959087967616,4.149039134763107,4.171138521969153,4.193256975570219,4.215394227605812,4.2375500159792265,4.2597240842740565,4.281916181578075,4.304126062314186,4.3263534860780615,4.348598217482156,4.370860026005825,4.393138685851218,4.415433975804741,4.437745679103755,4.460073583308335,4.4824174801778405,4.5047771655520545,4.527152439236739,4.54954310489335,4.571948969932787,4.59436984541296,4.616805545940009,4.639255889573059,4.661720697732298,4.684199795110299,4.7066930095863855
2.1571934169321465,2.1577121306643914,2.160808631876454,2.166083057554953,2.173127894433513,2.1793628692630644,2.1862519684098753,2.194591706633554,2.203671089752086,2.213376838340108,2.2235945592708384,2.2342302436786134,2.245275666230994,2.256724880622877,2.2685583850826916,2.280753854923067,2.2932903271715355,2.3061493137958626,2.3193150174223054,2.3327742933398055,2.3465165502410086,2.360533650432865,2.374819826585532,2.389371613841182,2.4042570831624555,2.4195378766090068,2.435042241664021,2.4507661788710258,2.4667057217048023,2.4828568772534068,2.4992155843348076,2.515777686251582,2.532674276052031,2.550060407094294,2.5677470767711124,2.5857270623332655,2.6039892145536574,2.622519144731441,2.641300198414459,2.660314505088333,2.6795439271584205,2.6989708042127294,2.7185784619706754,2.7383515067820587,2.758275951495522,2.778339223260844,2.7985300973602194,2.816720946162466,2.8336790020231057,2.8506985193468832,2.8677794037290143,2.8849216100760287,2.902423275567568,2.9222981035605393,2.9422742164678533,2.9623481773503393,2.9825166783701698,3.002776538778418,3.0231247023689023,3.042780134808241,3.060443205948927,3.0781315055064025,3.0958445720338004,3.1135819644679716,3.131343260982119,3.1491280579213052,3.167930825705157,3.1886983928400396,3.2095230412898776,3.2304033684240165,3.251338024153895,3.272325708296407,3.2933651681100886,3.314455195988264,3.335594627295368,3.3567823383346167,3.3780172444364904,3.399298298158698,3.4206244875893423,3.441994834745754,3.463408394062354,3.484864250961353,3.5063615205007816,3.527899346094741,3.549476898301273,3.571093373673497,3.5927479936701587,3.6144400036219007,3.636168671749884,3.6579332882336817,3.679733164325497,3.7015676315080195,3.7234360406934393,3.745337761461238,3.767272181332574,3.7892387050792338,3.811236754065211,3.833265765619157,3.855325192435978,3.8774145020060438,3.8995331760705088,3.9216807101013633,3.9438566128049057,3.966060405647422,3.9882916224019014,4.010549808714721,4.032834521691255,4.055145329499467,4.07748181099056,4.09984355533584,4.122230161678975,4.144641238802894,4.167076404810603,4.189535286819236,4.2120175206666985,4.234522750630317,4.257050629156859,4.27960081660347,4.3021729809889315,4.3247667977547986,4.34738194953595,4.370018125940088,4.392675023335821,4.415352344648891,4.438049799166197,4.460767102347267,4.48350397564282,4.5062601463201295,4.529035347294865,4.551829316969132,4.574641799075445,4.5974725425263685,4.620321301269576,4.6431878341481045,4.666071904765587,4.688973281356214,4.711891736659282,4.734827047798085,4.757778996163,4.780747367298585,4.803731950794502
2.1571934169321465,2.1587448965640577,2.1622330100809433,2.1676435351851064,2.1733141632215314,2.180142828397802,2.187565426940554,2.1956636288524463,2.2045126583439476,2.2140600463950078,2.2243113722579797,2.235261242917437,2.246828738332021,2.2589408126590187,2.2715474640795534,2.284610106939509,2.298096450742847,2.3119785055258415,2.32623158265993,2.340833661676705,2.3557649299699035,2.3710074257513436,2.386544753119505,2.4023618518029517,2.418444809950224,2.4347807113594966,2.4513575104374374,2.4681639295312836,2.485189374317965,2.502423863759955,2.519857971803611,2.537482778536257,2.5552898289577515,2.5732710978798004,2.5914189597570627,2.6097261624901202,2.6281858044321837,2.646791313986232,2.6655364313048766,2.683299474221578,2.6997553431434174,2.716275649366164,2.732859761527075,2.7495071335675076,2.766217298341776,2.782989861934759,2.7998244985899206,2.818838590633383,2.839255837657453,2.8597739643604445,2.8803859675635324,2.9010856047811435,2.9198886969936706,2.937360248648936,2.9548609477528003,2.972390149040751,2.98994723883532,3.0075316330151662,3.0251427751534887,3.043558234502528,3.0640743187940584,3.08467025354297,3.1053434479787354,3.126091418381526,3.1469117841302463,3.1678022637215277,3.1887606707962797,3.209784910203898,3.2308729741284474,3.2520229382965224,3.2732329582819246,3.294501265918983,3.3158261658329535,3.3372060320934964,3.3586393049951955,3.380124487966817,3.4016601446099344,3.423244895866183,3.444877417311343,3.4665564365739345,3.4882807308748984,3.510049124685154,3.531860487496925,3.553713731704719,3.5756078105918108,3.597541716417699,3.6195144786022233,3.6415251620020253,3.6635728652749417,3.6856567193281218,3.7077758858459022,3.7299295558932113,3.7521169485907544,3.774337309858389,3.7965899112229047,3.8188740486869426,3.841189041655772,3.8635342319187944,3.885908982682851,3.9083126776545187,3.9307447201687222,3.9532045323611493,3.9756915543820845,3.9982052436493833,4.020745074138465,4.043310535707284,4.065901133454411,4.088516387108367,4.111155830446546,4.133819010742119,4.15650548823741,4.179214835642277,4.20194663765622,4.224700490512886,4.247476001545801,4.27027278877422,4.293090480507971,4.315928714970389,4.338787139938275,4.3616654123980805,4.384563198217454,4.40748017183133,4.430416015941843,4.45337042123134,4.4763430860878435,4.499333716342327,4.522342025017192,4.545367732085436,4.568410564239934,4.591470254672329,4.614546542861127,4.637639174368461,4.660747900645174,4.683872478843761,4.707012671638863,4.730168247054881,4.7533389783004285,4.776524643609273,4.799725026087477,4.822939913566435,4.8461690984615675
2.158192941965448,2.1596408413215937,2.163013801288145,2.167709758766522,2.1735338103300337,2.1802944771405115,2.187937130591381,2.1978384879699284,2.209568259598848,2.2222118808321656,2.235007783889894,2.247393543269596,2.260277822179647,2.2736321948639713,2.2874304202186484,2.3016482103950144,2.316263023278974,2.331253876734073,2.3466011853508704,2.3622866191682124,2.378292982526605,2.394604110557653,2.4112047806779593,2.4280806366165897,2.44500482279035,2.4603259379199534,2.475739863457556,2.491242805158893,2.506831402819718,2.522502673734454,2.5382539652337703,2.554082914621462,2.5699874151831086,2.5859655872089,2.60201575318168,2.618136416443817,2.634326242784557,2.6505840444903295,2.66690876648127,2.6844151917060364,2.703421910498726,2.722551168978179,2.7417978014011832,2.7611568827938062,2.7806237174757786,2.7984659322734617,2.8157122055098234,2.832993244292025,2.850308106162165,2.8676559013002585,2.88503578855433,2.9024469718586015,2.921867295981105,2.942726037456933,2.9636573271229367,2.984657100144667,3.005721673681658,3.026847699532248,3.0480321235576953,3.06927215088334,3.0905652160033146,3.111908957039066,3.133301193514666,3.1547399071112063,3.176223224947986,3.1977494050110473,3.2193168234106797,3.2409239632009657,3.2625694045371127,3.284251815981997,3.305969946802977,3.327722620124703,3.3495087268242916,3.371327220072166,3.393177110436496,3.4150574614808797,3.436967385795146,3.4589060414076007,3.4808726285341143,3.502866386625617,3.5248865916805436,3.546932553793284,3.5690036149132975,3.59109914679274,3.6130999579723246,3.634716000031992,3.6563551161232244,3.678016614906343,3.6996998315594563,3.7214041265791744,3.7431288846418083,3.764873513521815,3.786637443064417,3.8084201242094866,3.8302210280639875,3.8520396450203407,3.873875483918283,3.895728071247904,3.917596950391656,3.9394816809032793,3.961381837821684,3.983297011017942,4.0052268045736374,4.027170836188933,4.049128736618805,4.071100149135955,4.093084729019006,4.115082143064719,4.137092069122911,4.159114195652968,4.181148221300829,4.203193854495364,4.225250813063196,4.247318823861012,4.269397622424499,4.291486952633015,4.31358656638929,4.3356962233133345,4.357815690449881,4.3799447419886945,4.402083158997114,4.424230729164195,4.446387246555952,4.468552511381096,4.490726329766801,4.512908513544006,4.535098880041783,4.55729725189037,4.579503456832426,4.601717327542131,4.623938701451781,4.646167420585498,4.66840333139975,4.690646284630346,4.7128961351456145,4.735152741805505,4.757415967326302,4.779685678150712,4.8019617443231315,4.824244039369753,4.846532440183411
2.158192941965448,2.1597158656663717,2.163077158365115,2.1683253426071416,2.1739176715658806,2.181790711566578,2.1911213222742,2.2011663336705114,2.2118583154254967,2.2231514354170074,2.2354318366122885,2.249089367813467,2.263103876255997,2.277419579739344,2.291994525892529,2.3067956870757858,2.3217962582184843,2.3369739957508435,2.3523101906367043,2.3677890716821812,2.3833974352138303,2.3991242970097186,2.4146587914989563,2.4297808141168606,2.445218122797472,2.4626044272251395,2.4792559806558474,2.4955387449993762,2.511895510700194,2.5283222831334267,2.5448154352932937,2.5613716673017417,2.5779879700374577,2.594661592697486,2.6113900140992947,2.6281709174506354,2.6450021682557225,2.6618817950049234,2.678807972303058,2.6957790061163687,2.7127933208513153,2.7298494480132893,2.7469460162271466,2.764081742432016,2.781255424090217,2.8001938282116314,2.819862945918164,2.8396269998735777,2.859482108385094,2.879424569881132,2.8994508544008473,2.9195575954588318,2.939741582266747,2.959999752296116,2.9803291841687245,3.0007270908622825,3.0211908132200445,3.0417178137537304,3.0623056707294896,3.0829520725269846,3.103654812261893,3.1244117826620594,3.1452209711880776,3.166080455388679,3.186988398481712,3.2079430451516235,3.2289427175543275,3.2499858115206273,3.2710707929494975,3.2921961943827416,3.3133606117526937,3.3345627012949883,3.355801176618523,3.3770748059250684,3.398382409371269,3.4197228565659485,3.441095064196028,3.462497993774455,3.483930649504072,3.5053920762513293,3.526881357624303,3.548397614149441,3.5699400015419394,3.591507709064885,3.613218549103317,3.6353612477051453,3.657526693052875,3.6797143587254455,3.7019237400679823,3.7241543529353494,3.746405732527978,3.768677432311723,3.7909690230145308,3.813280091692848,3.835610240862321,3.857959087687083,3.8803262632229534,3.902711411710167,3.925114189911662,3.947534266493419,3.9699713214435564,3.9924250455272667,4.014895139774924,4.03738131500089,4.059883291350822,4.082400797875408,4.104780026454219,4.126842335427403,4.148930415979528,4.1710438819583455,4.193182355230026,4.215345465474682,4.237532849988048,4.259744153488912,4.2819790279322945,4.304237132327997,4.326518132564424,4.348821701237487,4.371147517484392,4.393495266822175,4.415864640990786,4.438255337800648,4.460667060984448,4.483099520053122,4.505552430155801,4.528025511943704,4.550518491437749,4.573031099899842,4.595563073707682,4.618114154233028,4.6406840877232405,4.663272625186091,4.68587952227769,4.708504539193423,4.731147440561859,4.753807995341507,4.776485976720324,4.799181162017949,4.821893332590516,4.844622273738006,4.867367774614099
2.1587928294859675,2.1606500942686613,2.164017984765006,2.168478726824062,2.176339423605832,2.185834581513389,2.1962716008047884,2.206752762741363,2.217958357381198,2.229788493070733,2.242165597255713,2.255027987135065,2.2683256829048237,2.282017525512668,2.296069148741456,2.310451540734281,2.325140005253146,2.3401133601493194,2.3553148170338853,2.369964437460822,2.384743758831422,2.399644317411452,2.414960475440662,2.4308981589835446,2.4469305505258916,2.463051625095861,2.480227431335269,2.498075665549728,2.5161382695135295,2.534404956189321,2.5528659791483275,2.571512102529767,2.5897130747901316,2.6076072536715613,2.6256234483950838,2.643757412244986,2.6620051626889443,2.6803629577866,2.6988272752518125,2.7173947937729546,2.7360623762805036,2.754827054911714,2.77368601746621,2.7926365951796193,2.8116762516678695,2.8308025729151414,2.8500132581948683,2.869306111826881,2.88867903568511,2.908130022380213,2.927657149049724,2.94725857169572,2.9669325200164267,2.986677292683689,3.0064912530233587,3.0263728250599087,3.0463204898906313,3.06633278235814,3.086408287993145,3.1065456402021527,3.1267435176773377,3.1470006420079506,3.167315775474794,3.1876877190109565,3.2081153103137607,3.2285974220942157,3.2491329604516452,3.2697208633624175,3.2903600992726125,3.3110496657855535,3.3317885884359817,3.3525759195434004,3.373410737137808,3.3942921439517684,3.415219266473274,3.436191254054322,3.457207278070779,3.478266531129307,3.499368226317676,3.520511596495082,3.5416958936193486,3.562920388108254,3.5841843682324614,3.605487139537689,3.6268280242940887,3.6482063609708595,3.669621503734433,3.6910728219685374,3.712559699814814,3.7340815357325554,3.7556377420764457,3.77722774469113,3.7988509825216386,3.8205069072387268,3.842194982878274,3.8639146854939854,3.885665502822602,3.907446933961062,3.929258489054895,3.9510996889973553,3.9729700651387527,3.9948691590054475,4.016796522028116,4.038751715278869,4.0607343092167545,4.082743883441373,4.104933572128712,4.127481359789358,4.150043914303026,4.172620996544805,4.195212374500067,4.217817822962644,4.240437123249166,4.263070062928557,4.285716435565653,4.308376040478143,4.331048682505926,4.353734171792156,4.3764323235752745,4.3991429579913355,4.421865899886049,4.444600978635938,4.467348027978106,4.49010688584809,4.512877394225376,4.5356593989861,4.558452749762571,4.581257299809216,4.604072905874604,4.6268994280792235,4.649736729798681,4.672584677552072,4.695443140895205,4.718311992318472,4.741191107149079,4.764080363457447,4.7869796419675605,4.809888825971058,4.832807801244875,4.855736455972292,4.878674680667172
2.1587928294859675,2.1612170887554147,2.1652053451301057,2.170819179436942,2.1780706709803557,2.186648120937418,2.1963337150535494,2.2075842009424242,2.2194234262437935,2.2317393392263654,2.2444511299107655,2.257498464432298,2.2708350383933706,2.284424508764037,2.298237816608688,2.312251362407547,2.326445725041211,2.3408047393284153,2.3553532353829074,2.3708434058761263,2.3865692120740976,2.402517179322943,2.41867486621595,2.4350308471728117,2.4515747075901917,2.468296993895188,2.4851891234629258,2.5022432799145817,2.5194523132324114,2.5368096531112614,2.5543092367715885,2.5719454494122456,2.59033457324866,2.6093250951189284,2.6284758046285144,2.6477792481587814,2.667228360484596,2.6868164444261016,2.7065371515502243,2.7263844638407724,2.746352676271893,2.766436380231637,2.786630447751254,2.8069300165023616,2.8273304755287945,2.8478274516831785,2.8684167967405787,2.889094575163078,2.9098570524901457,2.9307006843303265,2.9516221059302477,2.9726181222972654,2.9936856988524077,3.0148219525904585,3.0360241437244917,3.057289667792393,3.078616048203435,3.1000009292033566,3.1214420692370237,3.142937334688327,3.1644846939774958,3.1860822119968915,3.2077280448668324,3.2294204349938798,3.2511577064146753,3.2729382604092003,3.2947605713680432,3.3166231828990336,3.3385247041593114,3.360463806399596,3.382439219708156,3.4044497299426224,3.4264941758384606,3.4485714462835086,3.4706804777486697,3.492820251865306,3.514989793140531,3.5371881668020975,3.5594144767650233,3.581667863712663,3.603947503285235,3.6262526043694567,3.648582407483072,3.6709361832486094,3.6933132309511385,3.7157128771747736,3.7381344745134184,3.76057740035122,3.7830410557086784,3.8055248641504336,3.8280282707512026,3.850550741116327,3.873091760453885,3.895650832695227,3.9182274796612147,3.9408212402714846,3.96343166979427,3.9860583391344755,4.008700834157802,4.031358755048897,4.054031715701613,4.0767193431395485,4.099421276965221,4.122137168836239,4.144866681967017,4.167609490654619,4.190365279827398,4.213133744615215,4.235914589940061,4.258707530125984,4.281512288527299,4.304328597174093,4.327156196434136,4.3499948346903095,4.372844268032764,4.395704259965031,4.418574581123369,4.441455009008669,4.464345327730269,4.487245327761097,4.510154805703537,4.533073564065516,4.556001411046269,4.578938160331337,4.601883630896311,4.624837646818931,4.647800037099077,4.670770635486344,4.69374928031477,4.716735814344424,4.739730084609479,4.762731942272526,4.785741242484776,4.808757844251909,4.831781610305305,4.854812406978402,4.877850104087935,4.900894574819871,4.923945695619777,4.947003346087461,4.9700674088756855
2.1589928207384106,2.1623004663877006,2.168518665142635,2.1765074560133684,2.1860199793854718,2.1968581154000866,2.2088210154079353,2.22172577257889,2.235419584332194,2.2497796079079864,2.2647081294859785,2.2801272485566213,2.295974376374221,2.312198720047952,2.32875861100089,2.3456194903353085,2.3627523882632224,2.380132770897271,2.3977396596594067,2.415554953530289,2.433562902985387,2.451749698094057,2.470103143161867,2.4886123974825685,2.5072677669901817,2.52606053541405,2.5449828263359575,2.564027489611335,2.583188007148303,2.6024584141830487,2.6218332330512117,2.641307417107709,2.660876302944934,2.680535569441596,2.7002812024699288,2.7201094643187993,2.74001686707042,2.7600001493101534,2.7800562556614445,2.8001823187276136,2.820375643094225,2.8406336911038537,2.860954070162142,2.8813345213724677,2.9017729093280473,2.922267212916232,2.9428155170112524,2.963416004949467,2.984066951696167,3.00476671762544,3.0255137428452046,3.0463065420083852,3.0671436995588244,3.0880238653669707,3.108945750715876,3.1299081246028466,3.150909810326121,3.171949682329495,3.1930266632808775,3.2141397213634346,3.2352878677602677,3.2564701543156596,3.2776856713575766,3.2989335456678908,3.320212938587918,3.3415230442482664,3.362863087912991,3.384232324429007,3.4056300367726124,3.4270555346856284,3.4485081533944686,3.469987252405951,3.491492214374262,3.513022444033943,3.5345773671942204,3.5561564297904185,3.5777590969884674,3.5993848523389453,3.6210331969773106,3.64270364886729,3.6643957420845745,3.686109026138239,3.7078430653275185,3.7295974381316563,3.751371736630819,3.7731655659561714,3.794978543767318,3.8168102997554905,3.8386604751709656,3.8605287223732634,3.8824147044028567,3.9043180945731257,3.926238576081357,3.9481758416379047,3.970129593112267,3.9920995411953277,4.014085405076803,4.0360869121371,4.058103797652815,4.080135804515157,4.102182682960614,4.124244190313229,4.146320090737905,4.1684101550041515,4.190514160259777,4.212631889814017,4.234763132929618,4.256907684623469,4.27906534547534,4.301235921444344,4.323419223692761,4.345615068416855,4.367823276684392,4.390043674278497,4.4122760915476045,4.434520363261179,4.456776328471,4.479043830377681,4.5013227162022655,4.52361283706262,4.545914047854448,4.568226207136688,4.590549177021138,4.612882823066096,4.63522701417386,4.657581622491927,4.679946523317706,4.702321595006637,4.724706718883544,4.747101779157093,4.769506662837239,4.791921259655526,4.814345461988134,4.836779164781543,4.859222265480745,4.881674663959858,4.904136262455078,4.9266069654998645,4.949086679862277,4.971575314484367,4.994072780423564


==> anc/fig4_top_band_t=0.25.csv <==
1.150000000000001,1.1484119140583873,1.1434339790931827,1.1356944605055639,1.125348462206016,1.113010745260314,1.099253040415221,1.0844744177739045,1.0689459622127573,1.0528562231991763,1.0363403459314338,1.0194980510032996,1.0024049205010477,0.9851196673006966,0.9676889437489407,0.9501506053922917,0.932535980080492,0.9148714810795489,0.8971797775934887,0.8794806603240195,0.861791692804402,0.844128709572241,0.8265062030681647,0.8089376285001166,0.791435647412809,0.7740123248859523,0.7566792912375031,0.7394478762460017,0.7223292218492867,0.705334377776162,0.6884743834542233,0.6717603386969992,0.6552034650277885,0.6388151589904072,0.622607038389424,0.6065909820662174,0.5907791635319479,0.5751840785299227,0.5598185663775737,0.5446958247352387,0.5298294172615181,0.5152332734409866,0.5009216797108538,0.4869092608713399,0.47321095064615015,0.4598419501721551,0.44681767315200105,0.43415367641281133,0.421865574693463,0.4099689386487467,0.39532072534435475,0.3789772030220755,0.3626791822019966,0.34642888546682427,0.33022854290417136,0.31408039610052185,0.2979867021471154,0.28194973775188936,0.2659718035755114,0.25005522894549426,0.23420237715623093,0.21841565164396615,0.2026975034492957,0.1870504405712885,0.17147704011948095,0.1559799646585529,0.14056198495106997,0.12522601269055622,0.10997514927321239,0.09481276118250159,0.07974260129233546,0.0912052055480328,0.11225086063877043,0.13328398303384903,0.15430225407178888,0.14846381859517832,0.14452832945015937,0.13987644318554127,0.15616186925892883,0.1579842998453196,0.14396906171762502,0.13006394568854107,0.11627736190196737,0.12533966255512619,0.1250708102804956,0.1115664409886441,0.09812808712421273,0.08475798102402843,0.0852776788570484,0.09830584547081678,0.10770919606107521,0.10616202414275527,0.10141068388679575,0.09590158429772888,0.11071844427307709,0.11488361568080574,0.09869875149938956,0.08249606025429301,0.07678942118167598,0.0943331072653697,0.09631322224619066,0.08208941672196612,0.0678486414535664,0.060784878035388346,0.0688040306612665,0.0767952915966843,0.08476744054333629,0.08310163190759953,0.07594521515632542,0.06647796633818537,0.05714171729907935,0.04795148090131511,0.05454143059873573,0.06319002019827913,0.07104330466042992,0.059080329920013774,0.047118285911778024,0.035157291034157545,0.023197463264018836,0.01123892364847959,0.006212717392702238,0.007372232841917459,0.014616854139016588,0.02184292443672753,0.029035332059168972,0.03618183445937436,0.033685347090567,0.03445589971914694,0.03952035978803234,0.029539806488418918,0.01975413347798934,0.020233530976566643,0.02874320883282583,0.031683011544456255,0.030903650692243205,0.03531493962470462,0.029640260353343783,0.034170723752925625,0.04194017240391723,0.049638133866808154,0.05078924363096249
1.1504289979257896,1.1494958003793043,1.1450973332358472,1.1380243731159692,1.1288701731878752,1.118149589436182,1.1062591736156606,1.0934812724442788,1.0800152529823723,1.0660044994549063,1.0515546652965897,1.0367454580077227,1.0216383075467745,1.0062814668251407,0.9907134871140095,0.9749656410487164,0.9590636476637422,0.9430289240455587,0.9268795092786513,0.9106307572548737,0.8942958636542242,0.8778862720771836,0.8614119908322486,0.8448818427873324,0.8283036644542796,0.811684466129909,0.7950305618467475,0.7783476756890182,0.7616410294367775,0.7449154153334727,0.7281752569068876,0.7114246601254917,0.6946674566824798,0.6779072408261371,0.6611474008677662,0.6443911462754714,0.6276415310879635,0.6109014742453827,0.5941737773256159,0.577461140087943,0.5607661741564378,0.5440914151195941,0.5274393332773046,0.5108123432294569,0.4942128124703964,0.4776430691288964,0.4611054089732338,0.44460210178472837,0.4281353971898083,0.4117075300303976,0.39847917532775207,0.38741139077216236,0.3767802348997793,0.36659972949644315,0.35688308093253696,0.3476424801338669,0.33888889334048544,0.3306318482335415,0.3228792210342668,0.31563703109900754,0.308909250257579,0.30269763457189836,0.29700158623741935,0.29181805293680574,0.28714147103233634,0.2829637575183903,0.2792743535876543,0.2760603197051128,0.2720404107891764,0.2561516669670434,0.24024702985941815,0.22432727706104538,0.2083931757233798,0.18886264900348051,0.16865668739895767,0.1605123204290697,0.1571410429618787,0.1775928024760609,0.1721025936655347,0.17218603256749532,0.17970287465964097,0.1659572919436716,0.15226853362515236,0.1386389361451843,0.13555604392746012,0.14254939327494753,0.14507462647260683,0.14296088387494432,0.13735575399573063,0.12963380708780647,0.12073963705503088,0.11122039947194691,0.1021123330328797,0.10329729441225854,0.1143173816886594,0.1251736715427906,0.13586654330833614,0.13856719022213593,0.12457663401859698,0.11048379866846147,0.11189010673194488,0.1294576042832274,0.1350922558900578,0.12497870433997971,0.11496250879834413,0.10504701542031203,0.09523592347371103,0.08553354531810847,0.07643901909523232,0.09007861756549307,0.10369009911684819,0.09728718344625543,0.09017721631296283,0.0822240369480051,0.07167515182400089,0.06364785511150561,0.05316415668526808,0.04205447672735385,0.030452967461098268,0.018474943035684532,0.020584519730057593,0.031254824226987665,0.04232685141819147,0.04279466671635923,0.03992404010702977,0.03750385982843004,0.03580851087743647,0.035723157692751334,0.04237131844883156,0.04815049849903463,0.046919418011898806,0.03780582144275435,0.031270272448591256,0.03585272211685157,0.038776065990068595,0.03904891280825731,0.04709800421655926,0.05504978504785513,0.058890555896843735,0.05483463016826917,0.05726266632636001
1.15042899792579,1.1503678388316916,1.1481067181858131,1.1442674301014468,1.1391595152205996,1.1330015346945252,1.1259700140261728,1.1182096513128803,1.1098374851546835,1.100947853469944,1.0916174476511844,1.081909563049519,1.071877335881772,1.0615661066310706,1.0510151282138978,1.0402588097080319,1.0293276372308995,1.018248870420119,1.0070470811789836,0.9957445794915625,0.9843617565457428,0.9729173658183985,0.961428756480826,0.9499120693198432,0.9377925007311758,0.9240464049734467,0.9101769643316397,0.8961929209605861,0.8821020742130208,0.8679114082437565,0.8536272000968017,0.8392551115441087,0.8248002673625687,0.8102673222603682,0.7956605182758616,0.7809837341553885,0.7662405279577991,0.7514341739220041,0.7365676944603852,0.7216438879987805,0.7066653532666645,0.6916345105445756,0.6765536202960938,0.6614247995454328,0.6462500363067583,0.6310312023254743,0.6157700643534025,0.6004682941476585,0.5851274773560138,0.5697491214288295,0.5543346626783512,0.5388854725898589,0.5234028634753778,0.5078880935487251,0.4923423714906603,0.4767668605642279,0.4611626823329291,0.445530920027954,0.429872621605226,0.41418880252812684,0.3984804483078057,0.38274851682922995,0.36699394048816636,0.35121762816159663,0.3354204670317724,0.31960332428221516,0.3037670486823618,0.287912472076191,0.27330647673890035,0.26960532561653777,0.24944653167127573,0.22926587073083926,0.2090689052106789,0.19244548374957765,0.17648495098659556,0.1753041104941957,0.19628574853415692,0.18631777796434124,0.1980460983332044,0.19350291969602518,0.1878489342943448,0.20299300440382195,0.2173603920071039,0.21911227635859287,0.20607904669959476,0.1930536505440923,0.180036320077543,0.16702726830694647,0.15402668928522578,0.14103475834718626,0.12805163236881745,0.11507745008651342,0.11198648129219047,0.12050078287055843,0.12833559949973083,0.1263600814329132,0.14177076006214748,0.14639677628692305,0.1520290253428085,0.15594617257623877,0.15559881046440893,0.14529999584295794,0.14666913605468143,0.14076469471864744,0.12636238391468257,0.11195072583084542,0.09753028585371216,0.09272880002951212,0.10068717680341877,0.10864989761765907,0.10374816802646311,0.10114941590704873,0.09481116502498088,0.08300708942404204,0.07336952021842971,0.07723339010796149,0.07189574988322445,0.06683863700782311,0.062071562310072714,0.05760178086373635,0.05343430342314459,0.04957279961941641,0.04602218588539504,0.05360107877559634,0.04697793383913407,0.04031901688355404,0.0432721891441572,0.05029758702073739,0.044124137448992205,0.05379988865485663,0.053314030524944656,0.04740169246000647,0.04158009117301109,0.04239159863400672,0.04097564945482891,0.04552334905068545,0.0519240091767755,0.05797831058827729,0.06290343090767793,0.06905409019532306,0.07408109480767038
1.1517146101111406,1.152311430722297,1.15070974994988,1.1466187727271886,1.1413536490388307,1.1355034428077118,1.1285566469651631,1.1208723616172878,1.112701704898391,1.104143211511339,1.095269623523201,1.0861359694638861,1.0767848341406445,1.0672498490663593,1.0575580552459116,1.0477315404175935,1.0377885997909946,1.027744576754842,1.0170256826131934,1.0042791912262112,0.9913262900303779,0.9781857776918139,0.9648740400130805,0.9514054155465583,0.938382402582624,0.9268539532531835,0.9153401379438306,0.9038536966374777,0.8924067818195627,0.8810110350098914,0.8696776522916059,0.8584174401012232,0.8472408622661365,0.8361580790366901,0.8251789786462864,0.8128891286282652,0.7995731282502216,0.7861673485980938,0.7726764478981667,0.7591049854828494,0.7454574271203762,0.730792449268319,0.7154951180223892,0.7001665826836931,0.6848114740616746,0.6694342039353129,0.6540389868245713,0.6386298596853615,0.623210699790469,0.6077852410235551,0.5923570887873577,0.5769297337054669,0.5615065642787855,0.5460908786424827,0.5306858955566756,0.5152947647539596,0.4999205767592887,0.4845663722921918,0.4692351513584363,0.45392988213783303,0.43865350977789896,0.4234089652105908,0.40819917412389095,0.389853313917277,0.3699172995632738,0.3499330496848292,0.3299054768228862,0.3098389441973346,0.289737543509371,0.2709955711043256,0.26910833553960645,0.2676210106272161,0.2586662374613953,0.24404347823865358,0.22949180114827206,0.21501723871767142,0.20062433689949888,0.2172447700798843,0.20735503924390342,0.2184995531057372,0.2389514639706838,0.24520121022979513,0.23215308793691225,0.23050446719922188,0.2254161107362571,0.2174398106860549,0.20106988634097656,0.1848414230471036,0.16894302420855611,0.1539387988890608,0.14215435240302776,0.1408291407403004,0.14934738161961603,0.14718591414932103,0.1310490900468225,0.13543892505880795,0.1424702627773857,0.14730474272720182,0.1567655239872474,0.16449956175074104,0.1584225157396567,0.15255425022698965,0.14724416945634827,0.141364902851706,0.13600618899379047,0.1307549554852896,0.12556284865463319,0.12036365912308167,0.11506837420675797,0.10955979946381145,0.10770630777471582,0.1069365859826501,0.09497155976156248,0.08870382124919285,0.0828402402872932,0.07999732335683861,0.08815686005288104,0.0944235873042143,0.08754382429936935,0.08070103740160306,0.07389340412401246,0.06711909264234617,0.06037627418423952,0.053663140585160723,0.06498943822993386,0.07644626984150223,0.06810738443062192,0.05522895416321294,0.05725027526718662,0.056082868512080074,0.059169198629211044,0.05783399362636832,0.052239473131301395,0.04661854018155832,0.05358830487427646,0.06485223540136165,0.06703162489233794,0.06295637428110647,0.06368756847812727,0.0706582640333106,0.07831369263810183
1.1517146101111406,1.1525359722996837,1.1508269852084754,1.147024940342375,1.1418636275382474,1.1356179047759047,1.1291086226474125,1.1221798370307854,1.1147455839889513,1.1068443367818304,1.0985164989461627,1.0898001699416335,1.0807294532568972,1.0713341112121268,1.0616398402041263,1.0516687783140715,1.0414400561063084,1.0295441141147976,1.0176124837726968,1.0074034690399887,0.9971271727507187,0.9867920029172259,0.9754636524112097,0.9638045919713298,0.9519800896324084,0.9399976576834788,0.9278643588469402,0.9155868755362384,0.9031715661849176,0.8906245111445008,0.8779515501441897,0.8651583129073099,0.8522502442056767,0.839232624385066,0.8261105861985829,0.8143132017344592,0.8035701587756915,0.7914032712122395,0.7764470993798236,0.7612737338199516,0.746053702561638,0.7317381496558043,0.7179514444003257,0.7041015209244463,0.6901925095363204,0.6762284638864653,0.6622133632053533,0.6481511143564651,0.6340455537493788,0.619900449152679,0.605719501438081,0.591506346279925,0.5772645558281875,0.5629976403680486,0.5487090499749576,0.5344021761706168,0.5200803535826943,0.5057468616086809,0.4885190371272652,0.4689668896211976,0.44930447582784705,0.4295556527195785,0.4097352385632523,0.3930270662478301,0.3778955851691683,0.36280769900835885,0.34776641258871077,0.3327747825894338,0.3178359402346831,0.3029531403577499,0.2881299598665392,0.27337307331117655,0.26653168658441073,0.26578746230201933,0.2632355798424164,0.2491995750902336,0.2352058205092904,0.22125681954118948,0.23817770457507503,0.25908058395099953,0.25825635218336584,0.25221587788715416,0.2417665461391394,0.23258163981719931,0.23381981199076973,0.22150361820160658,0.22207828200754554,0.22730791243153892,0.22764733253737335,0.2116028230916518,0.19553639305810888,0.17944970842384755,0.1633510809484071,0.16029132700645832,0.17108103230105876,0.1660684803027408,0.1524229433426978,0.15899453361244031,0.17079599508653054,0.16598554648531802,0.1590720688579835,0.1614340055115271,0.15515710338845246,0.15891784441481693,0.1510844290372697,0.1434137065943082,0.13591066944052166,0.12858110896670905,0.12143177286435503,0.11447049956265687,0.11662376380066122,0.11742550104494676,0.12943907437170485,0.12234802183888949,0.11530262510464517,0.10830122840147549,0.10134212988236868,0.09615428387922194,0.10399011997112151,0.11166494266032956,0.1159289152483425,0.10988566109479823,0.10336650805515675,0.09689027997036419,0.09046472896550405,0.08100420880571044,0.0777922520057821,0.07155694146796765,0.06529519262917355,0.05931338519325809,0.06339730105248456,0.07104215783769624,0.08283597002407829,0.07931259301504046,0.07520964457928248,0.07111605662569875,0.07617610868845226,0.08755335982445178,0.09897799024642584,0.11044441215186485,0.12194726791890886
1.153852707581795,1.1539950484894896,1.1535935693043593,1.151501880814442,1.1482060041175322,1.1441242391776913,1.139398570408579,1.1338092595844016,1.1260546086891403,1.1174081321020815,1.108070506827973,1.0981363595754787,1.0876821005422084,1.0767718580189967,1.065459969672855,1.0537926774609643,1.0418094579900858,1.0309703081385753,1.0202741160945457,1.0093643792942404,0.998252618678667,0.9869492237750218,0.9764053515980364,0.9659737663257735,0.9555030874030956,0.9449985588784133,0.934464919001512,0.9239064745204395,0.913327162137314,0.9027305996735812,0.8911741747993273,0.8768783659186994,0.8625718166930179,0.8482701034628594,0.8339881722929557,0.8197404493006898,0.8055409333094711,0.7915680221812218,0.7773408154212542,0.7633666613813165,0.7494936610264281,0.7357344046921348,0.722101158254036,0.7086057319270265,0.6952592375440738,0.6820716517974583,0.6690510191343515,0.6562019368795813,0.6435224935766155,0.630997558385817,0.6185825301269392,0.6061594376106307,0.5934107562713651,0.5795510827010513,0.5635936157592791,0.5458002841525817,0.5270781996155276,0.5079182331917872,0.4914049260825509,0.47705772094154675,0.4627083698892607,0.44835994805038526,0.43401548361193765,0.4196779594453073,0.40535031470328375,0.3910354463859993,0.37673621086981646,0.36245542539311026,0.34819586949327297,0.3339602863895803,0.3197513843080366,0.30557183774940677,0.29142428873103965,0.27731134837415494,0.26538211008468077,0.265290311389641,0.2654886592811936,0.26595425730840105,0.2666648933398448,0.26759922409519205,0.26348276957456784,0.25939931532504046,0.2668913748831203,0.25042497144947706,0.24189887512066166,0.2500953368584504,0.25410740675426213,0.24366883150856822,0.2360319006559739,0.23817318328372514,0.22954378242289405,0.21806495749009325,0.2057774456559769,0.19295746681137516,0.17987868309034027,0.1816342052005515,0.184078424608753,0.17732019670764743,0.17588120702042997,0.16697427527510045,0.17702475728705913,0.1695390618265149,0.16306825757869015,0.16401746840959017,0.16432815053018146,0.16404850192021225,0.16322664791577737,0.15479927736828003,0.14283356385507595,0.13086774620070063,0.11890203095357675,0.124615064249463,0.13107751349834046,0.14067259023098785,0.14217496698745313,0.1369844473359242,0.13261523441550266,0.1291529901773773,0.12531661986554785,0.12068950267805496,0.11643877189458889,0.11104811708490332,0.10605917519636018,0.10097309115612828,0.09391808843380132,0.08409668543997692,0.08386195792435602,0.07455533296124385,0.06539577976933597,0.06412330208153333,0.06347925630035241,0.07315900014360005,0.08327140369624335,0.09069937503044898,0.09708819321581874,0.1033656320289209,0.1095275499727757,0.11557007243308792,0.12148958562821921,0.12728273401417844,0.132946420075287
1.1538527075817953,1.1554441221074672,1.1548060898900139,1.1531911025508481,1.150745151612282,1.1466394172055654,1.1408991411624179,1.1343261813082843,1.128537548309457,1.1224609777180508,1.1160490614088645,1.1093306538590646,1.1023310662259103,1.094169078175182,1.0849489687101892,1.075372323867699,1.065475626880149,1.0552883167146347,1.0448336983576012,1.034131078738628,1.0231989668501154,1.0120575909675094,1.00072889442688,0.9892345767750581,0.9757345775142277,0.9618847159142834,0.9479085870556503,0.9338290818050456,0.9196673190205082,0.9054429075397491,0.8921201289245976,0.8808162816689062,0.8661553465167565,0.8513978520611728,0.8365525463115331,0.8216275359817278,0.8066303545091555,0.7929590404625393,0.7824888207857499,0.7721682523304678,0.7620058530460305,0.7520098834469469,0.742188312831336,0.7325487726483408,0.7230984945712047,0.7138442300993549,0.7026960655949471,0.6897513184477719,0.6767872321113995,0.6638053346171892,0.6472758134609616,0.6287250495809142,0.6106891234633687,0.5939722490461099,0.5795794844045714,0.5672665255617599,0.5561431591841846,0.5457345781246765,0.5358572394970631,0.5264388910982336,0.5174496568189493,0.5070948486879294,0.49399050564318303,0.48088338263479224,0.46777423237372995,0.45466377602204666,0.441552704496071,0.42844167964525814,0.4153313353186423,0.4022222783296483,0.38911508932884864,0.376010323593452,0.3629085117412982,0.34981016037663376,0.3367157526741071,0.3236257489070077,0.3105405869252944,0.29746068258847963,0.28438643015820336,0.2713182026549733,0.26873694993562136,0.2700589554352786,0.2715474123979007,0.27318584619668407,0.27495916836165746,0.27442221386750176,0.25966666284591655,0.2532450957021757,0.24687663423563985,0.2397388658285552,0.22971225525805322,0.22149523523738335,0.21352302286029223,0.20579595644707638,0.1983137183362409,0.19107521517680048,0.19074568000422332,0.18700949432400904,0.17645692866970153,0.19179773501369396,0.1833529401735119,0.17505581362969824,0.16690959703707017,0.1646300929903813,0.18222204740851478,0.1787288874260538,0.16676458613158876,0.16190933219121878,0.15829106656836187,0.15100192732203155,0.14376450880974723,0.13657738720166446,0.13262957922529656,0.14456145331583328,0.14239765452476505,0.13824354398999364,0.13411056787843836,0.12979567180205773,0.12646267368503308,0.12301516210745503,0.11917937269907365,0.12197570746969216,0.11979371229286395,0.10684814261002717,0.09579991362289365,0.09054883781533796,0.08522829130273497,0.07984601963736537,0.07440914015842814,0.06892421546196187,0.07091034167223587,0.07760557321083318,0.0834253037742485,0.0925070699030653,0.10216925364567597,0.11181952569185771,0.12145494239232058,0.13107261283003702,0.14066969835515675,0.15024340954649132,0.1457593450044552
1.156836460944694,1.156788146459488,1.1569193707042251,1.1555765755197795,1.1524242741380386,1.148573001054459,1.1441984869673518,1.1390574690359627,1.13313737671445,1.1264993162652597,1.1192157175400281,1.1113571922281424,1.1029888624173887,1.0950709413766024,1.0875671212543427,1.0787437604877754,1.0684991755083972,1.058049280407142,1.0474283851963675,1.0366680528065049,1.0257948425212469,1.014828603503253,1.0029532368540646,0.9894332095142369,0.9775942334222677,0.9658246093747553,0.9523108567422445,0.9382924045000127,0.9241209390428109,0.9098098027290069,0.8953711911404396,0.8814988517543666,0.8708696606550168,0.8602352647455858,0.849598211991033,0.8389609082714826,0.8283256338128603,0.817694557396255,0.8053409952613668,0.7926185903206924,0.779860599567685,0.7670695589954319,0.7542478297175448,0.7413976158613087,0.7285209800882209,0.7156198571226752,0.7047921475658716,0.6959477011929263,0.6847736561926001,0.6660045886533433,0.6508070727919145,0.6377938186525496,0.6247668751029654,0.6117274810189963,0.5986768157958888,0.5856160034217424,0.5725461161319196,0.5594681776920343,0.5463831663509033,0.5332920174996012,0.5201956260681967,0.5088771385186578,0.5007164997934557,0.4929660520084666,0.4799623633184096,0.4654021520364169,0.45093437778301837,0.43656522582647606,0.4223011660676179,0.40814908162375696,0.3941164395872008,0.3802115234783323,0.36644375744113505,0.352824169559208,0.33936607096522176,0.32608607839671755,0.31300569941548934,0.30015386964151164,0.2875711589234611,0.27531701669913033,0.27994874109334233,0.2833689443810523,0.2798381057804846,0.293956217308355,0.28407414431286027,0.2756393046028887,0.26500349657095645,0.25582079926412893,0.24808439849209538,0.24699445901798178,0.2590156120730457,0.2517940961208067,0.2408467867029187,0.22995181892814287,0.2191153761430895,0.20834296642132522,0.19763952276212304,0.19857415399304035,0.20038696604728656,0.1930791694771116,0.1839100509731251,0.1869185601778165,0.19665419909478743,0.1955574917587244,0.18799086893463246,0.1804820106506796,0.17302986016921373,0.16563328252945894,0.16014102222933324,0.15796336327082638,0.15541490446605355,0.15253102435161559,0.1493439932436571,0.1458831229924508,0.14607219151025375,0.1418470752983272,0.13815295837986893,0.1350198230787677,0.1296014540721852,0.1244281698241555,0.12295651170736777,0.12653411721334215,0.12143073741497842,0.11203845738243601,0.10260818182105158,0.09321396378717792,0.08793956489223984,0.09934252623961815,0.09994469914503235,0.09582243983475625,0.09168148501950757,0.0875482469280513,0.08420359676918317,0.09568114467055504,0.10819684572634714,0.1207817208304407,0.13341530210856423,0.14608501120016987,0.15340428341117973,0.1515991903977303,0.15979099733886237
1.156836460944694,1.1584546000575335,1.1579795307114653,1.157022237368157,1.1546007388239647,1.1509942559248836,1.146671438417565,1.1417497041219469,1.1362738122947524,1.130275126024799,1.1237842559176436,1.116826042188684,1.1078739716079389,1.098470881988084,1.0887470205670589,1.079833489215095,1.0718816349064844,1.0637213695181473,1.0545916327877705,1.0421231892204919,1.0293335316918877,1.0162644838946515,1.0037831733726401,0.9926689304521852,0.979828720063359,0.9661616602904101,0.953939711328988,0.9419512547015607,0.9298691375690709,0.9177018346274561,0.9054566981396244,0.893140182000562,0.8807580087061129,0.8683152954176565,0.8558166508815086,0.8432662513870968,0.8306679014001372,0.8180250827719959,0.8070697486882773,0.7964531889747084,0.7858467805311995,0.7752523548254779,0.7646716797134019,0.7541064657649601,0.7435583718345491,0.7330290099721011,0.7222026676909674,0.7035182497921686,0.6873154652111025,0.6788989238567353,0.6707002047782096,0.6627197359527472,0.6549557401426314,0.6445147297791379,0.629337024635988,0.614182848109432,0.5990595748865806,0.5839740597474514,0.568932883656537,0.5539424040300376,0.5390087948894502,0.5241380859967522,0.5093362032060056,0.4946090116165431,0.4856250855258235,0.47869271718632156,0.4721672479128207,0.46604580641507276,0.46032417409164283,0.4543034873826622,0.4416214914815124,0.4291095617817584,0.4167726729459167,0.4046157268949262,0.3926435477363337,0.3808608756770176,0.3654197778751624,0.3490775609495027,0.33269555444018994,0.3162793062286178,0.2998347804329651,0.3007765838286951,0.3040651251811175,0.3002517389341506,0.2915862239076863,0.2768536795480719,0.2788570476917944,0.28095826638454025,0.28314759835319475,0.2738169898615741,0.26278678185771803,0.2642900043859129,0.2547792328889229,0.2453899783142779,0.23612580666021366,0.22699014486837932,0.21798631028587678,0.20911753083412776,0.20488282104030553,0.1982694677033372,0.21054096596226007,0.21086785737343927,0.2031828559939699,0.20259830221556413,0.19069000118912868,0.19982016652758933,0.19587428855215805,0.18830489340265633,0.18107871963713862,0.17421475716463508,0.16773303492801883,0.16165472857375773,0.15600229671497418,0.14896079448963456,0.1487488938157222,0.14911530610989665,0.14271576519139498,0.1361790932604871,0.13247838979619825,0.1305591818129317,0.12929119515897192,0.12870021670775902,0.12147120079634337,0.12126039698146669,0.11695371159163685,0.11269154817482718,0.1084726985149791,0.10440379345390038,0.11118281473104208,0.12272411063260069,0.12917399077944314,0.13139887517789806,0.13386743609227114,0.13657210094838135,0.13950584738205318,0.14266208066034647,0.14603453780006692,0.14961721083880936,0.15741266627844952,0.15739007581705078,0.16156899424017057
1.1606564172095566,1.1606198316168146,1.1605614919615945,1.1599502733234475,1.1589355539528876,1.156558510794541,1.1534144683732634,1.148183213811103,1.1412458062530124,1.1336645123555982,1.125528602626292,1.1169187669906437,1.1094558270540165,1.1016820588414427,1.0935446526255501,1.0850732187578425,1.0762944858734382,1.066681412840378,1.0553611292142395,1.044716312913493,1.0322752118945224,1.019540439789342,1.0065387696704349,0.9932942922155809,0.9814951606615707,0.9702712360902912,0.9590068720247906,0.9477119954196942,0.936396541027221,0.9250702890337879,0.9137427631178312,0.9024231777556966,0.8911204191556825,0.8798430471262693,0.8685993090562714,0.8573971602883441,0.8462442873211189,0.8351481316811427,0.8241159131958451,0.8131546519525297,0.8022711885684242,0.7914722026026078,0.7807642290629166,0.7701536730311083,0.759305461306743,0.7408040150700868,0.7225199497564275,0.7120327221200937,0.7015688227243215,0.69112971493389,0.6807168324344697,0.67033158152852,0.6597098107389688,0.6474048967795955,0.6393553109307262,0.6290941665451064,0.6188673358936096,0.6086760945494722,0.5985216998588654,0.5884053914605428,0.5752411224001455,0.5612631726363038,0.5474075835303935,0.5336799223885595,0.5200856837810313,0.5066302937713614,0.49331911302774945,0.4801574388514207,0.46715050615059983,0.4549967397160014,0.45005655748335993,0.4454954937653332,0.4302796667782003,0.41415265968594683,0.3979629818459096,0.3817167632522763,0.36927235989890284,0.3578825503659169,0.3466958885169227,0.3357166967832099,0.3249491668474995,0.31439734653373863,0.32155726766752024,0.3075063545390604,0.32048962523863844,0.31812085347916685,0.30703917876078934,0.29595358332569965,0.2848758833132094,0.2836606947834263,0.273918527870483,0.2717166680009564,0.2828235957338987,0.27457511889406483,0.26639065121430877,0.2555810595883018,0.24127317261614056,0.22695157965513868,0.21261682985186336,0.20954614580559472,0.21253374032341016,0.2139086609708604,0.21380923270766689,0.2063272319157899,0.2099371355739171,0.20376887843276142,0.20244095836566336,0.19774302973130659,0.19258142494824546,0.1861413945208963,0.1754536529735775,0.16558514815535333,0.15670906203459148,0.15079963119785358,0.15412309392096368,0.15686281842331912,0.15253409342585567,0.14788043344711888,0.14329090017931723,0.13875712369614046,0.1342611997960681,0.1296252315025581,0.12564646686053693,0.12127934483833233,0.12148880984350106,0.12203338436253652,0.12289243513219272,0.12404909692507005,0.12548929989582724,0.12720106506890896,0.13431515480963263,0.14592438924532392,0.157545289750316,0.16917489615188455,0.18040516763561848,0.17469508832868463,0.16896021820684304,0.1631996050982778,0.1587824025286881,0.1715013021481271,0.18423678801955834
1.1606564172095566,1.1618487236350297,1.1617692499528134,1.160928306730503,1.1597570822969407,1.1586140622005108,1.1543671707250196,1.149674045563088,1.1453952007361576,1.1406149338162384,1.1353643155602116,1.1283329102079325,1.1197175634067569,1.110335295112785,1.1002694643610345,1.089596654708106,1.078387837054914,1.0672592420234772,1.0568339502567605,1.0468082977680053,1.0380694697552195,1.028674917033724,1.0185426664850987,1.0082473303300918,0.9978028705903118,0.9872221001058343,0.9765168045669173,0.9656978553723028,0.9547753115016171,0.9437585103929007,0.9326561484758495,0.9214763522550853,0.9102267409001099,0.8989144812742551,0.8875463362672202,0.8761287072047494,0.8646676709987151,0.8531690125499325,0.8416382526261024,0.830080670544652,0.8185013165955222,0.8069049693440746,0.7952924059746718,0.777693043310935,0.75964682246792,0.7492498592783412,0.7389688687243883,0.728809847272907,0.718778708962211,0.7053100457883641,0.6901155231406242,0.6749124964896303,0.6599753431406061,0.6496494745583015,0.64005761507915,0.6329033371931929,0.6259246511945782,0.617852249837874,0.6035414374528294,0.5893357873907583,0.5783283916403961,0.5682919055274267,0.558297121136329,0.5483452092608645,0.5384373232209008,0.528574598463714,0.5187581520046991,0.5089890806061329,0.4940203701404231,0.4782159238352559,0.4623187627277723,0.4463374148641296,0.44130445323365386,0.4374736770803316,0.4339931063608774,0.42666012070552756,0.4160260533426627,0.40240419292408625,0.3866678492062041,0.37089788415914215,0.35509556790697605,0.3392621112913168,0.32339867110304726,0.3402227078030808,0.32918619014091854,0.3235299009752559,0.3135033884814704,0.3034644346581823,0.2935116510842328,0.28541650848162053,0.28775759016456925,0.2901644880290475,0.28476012011553997,0.284153484188324,0.26987468481721016,0.2582700282108649,0.25021300769929855,0.24221926828439422,0.23428840808651596,0.22641994372598617,0.21861330958606295,0.2265989109261546,0.21464275861188906,0.21241915826302193,0.2119715518596416,0.20655419248061854,0.20386641399816666,0.19826279501434563,0.19277661040577634,0.1870556909143742,0.18124841420700577,0.17523173271675763,0.16908303839642314,0.16298235663118688,0.1607147945637048,0.15725836696376402,0.16501824354742745,0.16967607742586666,0.1599854507385281,0.1503394212695035,0.14075164716373134,0.13139593913793332,0.12880692635743224,0.1296250107803747,0.1311595734485378,0.13340611737898822,0.13635029219040362,0.13996845546149306,0.14422894492803362,0.14909384153260508,0.1545209536344334,0.16046577072819002,0.16688319910151606,0.17372897259643613,0.18081139490131493,0.1885386046969061,0.19620560489405817,0.19638496435757968,0.19679591782542527,0.19743089050541762,0.19828198880636094
1.1653006043689424,1.1657920061891727,1.1661308857037793,1.1660175267570243,1.1639386912282212,1.159681488626416,1.1565290112550966,1.1532037938654454,1.1486325521087755,1.1428926174884497,1.1360907392493809,1.1292715298784348,1.1205966651053254,1.1112663835314782,1.1013466318048903,1.0908948538549725,1.0799623121934738,1.0685949416764602,1.0579341952798755,1.0483878600040628,1.0386288472975482,1.029150669047571,1.0200575313450688,1.010795456641908,1.00136973470643,0.9917856454545206,0.9820485354490684,0.972163871704141,0.9621372742884304,0.9519745297305708,0.9416815877689326,0.9312645444324028,0.9207296147010204,0.9100830980377719,0.8993313399101397,0.8884806920698121,0.8775374738876689,0.8665079365114834,0.8553982310817885,0.8442143817514163,0.8320536882854598,0.8140796766059699,0.7959600381782995,0.7836816651618888,0.772062184467579,0.7604438690581445,0.748830673207102,0.7356359328612042,0.7204867922000119,0.7088812903660264,0.6991233542267733,0.6895105918228104,0.6794723008665409,0.667999176243322,0.6565595313375181,0.6451563410858026,0.6322622999882415,0.6190977178053237,0.611192820481125,0.599961823729878,0.5887794284523964,0.5776473280972816,0.5665668749729869,0.5555390200677346,0.5445642399321895,0.5336424484041351,0.5227728909921752,0.5097227200846342,0.49926846666354313,0.4895973625196803,0.47977101293524077,0.46911819363265206,0.4584909698229697,0.44787982573259577,0.43727367178837573,0.43029421066959894,0.4181055748882828,0.40535848877774905,0.3946457405672898,0.38387867708151835,0.37305183095338107,0.36216407181426735,0.3512186622723061,0.34228216754557983,0.3343349232630781,0.34146657294040983,0.3336585416542204,0.32502666763180343,0.3164582665472788,0.30795359805859945,0.29951285686058027,0.2911361702409507,0.29263181918674075,0.28917147771356166,0.28169616022306165,0.27438594285331597,0.26723705663994135,0.2602459571336935,0.25340924307032164,0.24672358670892888,0.2385592917021531,0.22822460832927463,0.22753961848006835,0.2204660857928321,0.2154431765504066,0.20959182312710048,0.2174213352522008,0.20931237872914732,0.19747680509707521,0.1874033195070336,0.18213820057177216,0.17697635823125313,0.17191273387666586,0.16694211754275962,0.16205915835791218,0.1729529742120075,0.1794072774061517,0.17321862055879308,0.17172110810925734,0.15871838635733582,0.14572929552875458,0.1327542585640004,0.13372986591230607,0.14076742428472144,0.14764763370905953,0.15437138983343424,0.16093964404151428,0.16735340268889853,0.17361372647056506,0.1797217296085556,0.18567857883893168,0.19148549220659916,0.19175659786698596,0.18609177620030248,0.18096070508538523,0.19245351278076703,0.1964259008130371,0.20458904729202043,0.21299776542153026,0.2216249836606501,0.22811843815022428
1.1653006043689424,1.1668883242217551,1.1673884741115983,1.1667449383758761,1.165023887087596,1.1630116780857898,1.1599385411124814,1.155787010680365,1.1505723030909576,1.1443526910363193,1.1372206746432734,1.1296748636786536,1.1235705585159022,1.1170838068523148,1.110240928293332,1.1030681485615785,1.0955903843724153,1.0878310896108299,1.079812192856123,1.0715540890957884,1.0630756666474435,1.0543943554437725,1.0455261866031589,1.0364858562094743,1.0272867885074644,1.0179411953787252,1.0084601301227472,0.9988535343473761,0.9891302772693957,0.9792981869928803,0.9693640732950923,0.9593337400324687,0.9491687545588607,0.9368992957217176,0.924282342177555,0.9107198885634542,0.896934412191563,0.8829450737547361,0.8675042224740984,0.8498660945453813,0.832962263835547,0.8216475870853011,0.8102758838316179,0.795737195143046,0.7808098711286404,0.7658089464490869,0.7507470223684395,0.7372265429632622,0.7256353200534882,0.7140607319260233,0.7025063900358182,0.6909757884124679,0.6800486241200995,0.6707430016607994,0.6613558251710168,0.6467655508136145,0.633792425588806,0.6224704334118223,0.6123903936112787,0.6057601342665615,0.5991509156369081,0.5894637436549263,0.5778581244463554,0.5662769820170164,0.5547232901968211,0.5407779975360391,0.5253125521623626,0.5119540201949481,0.5011833512688966,0.49045730052567627,0.47997680537009885,0.47040780724005216,0.4608913555485901,0.451428411170908,0.44134894439161565,0.43085280591697134,0.41930341621031497,0.40837989762679755,0.3975271153866006,0.38674872877808997,0.37604877062517056,0.3654321265024116,0.3549061952701857,0.3444894767776023,0.3511113602341607,0.3423535665126239,0.34653179724877825,0.33775516255878824,0.3291847589132195,0.320812501475749,0.31263112472294674,0.3046341829662449,0.2968159821780492,0.2951550959401358,0.29773064587482434,0.2972641933984732,0.28639362952613534,0.27443714908305583,0.2624790565748049,0.25051963520392234,0.2401856749169104,0.2337921598972139,0.2292371300636781,0.22142451903929167,0.21571637726446893,0.22501363606621894,0.2215327925614467,0.23502779059857737,0.25205582812429583,0.24852122981947478,0.23855366721446813,0.22861246095945198,0.21870264460414113,0.208825920696885,0.19898360759581468,0.18917695778740828,0.1865402960253144,0.18473704997505092,0.1814669946630989,0.1897660275334978,0.19811802023985692,0.20652493616511425,0.21498842365827997,0.21735332140770502,0.21410885179295214,0.2111346006064334,0.20843257415641414,0.20600392459587624,0.20384892508091834,0.20196695775899354,0.20035651506219815,0.1974016720564502,0.19714373768191068,0.19712630914064633,0.19656986949133337,0.1962650106813603,0.20410028951002435,0.21575096826023188,0.2274049339978206,0.23270497107110266,0.2304467228118935
1.1707546609441726,1.1704918423499207,1.1694330694668138,1.167722057113841,1.166702185492189,1.165530778707231,1.1637901933042671,1.1614387887610422,1.1584511431643731,1.1548127407557571,1.1500042273704907,1.144857357484728,1.1393781180353253,1.1335282417774992,1.127275777746001,1.1205968204123924,1.1134759179291829,1.1059060387881376,1.0978881272629948,1.0894302466516856,1.080546413475774,1.0712552934360795,1.06157891966663,1.0515415474399978,1.0411687066197146,1.0304864672495686,1.0195209027251697,1.0082977194726113,0.9968420178761236,0.9851781515622545,0.9733296573799962,0.9613192342681207,0.9492119575809891,0.9376024883437146,0.9245311841929325,0.9120840448134467,0.8995768538019064,0.884954779103542,0.8687706914405391,0.8544295444071874,0.8399392281050777,0.825316557083412,0.8105775080028498,0.7988525015803152,0.7873825995424828,0.7758711485427154,0.7643229337469104,0.7527425596794206,0.741134457045177,0.7295028909278041,0.7178519699937584,0.705585168875258,0.6907721899206188,0.6760268733978569,0.6615992223095255,0.6526226398278689,0.6438186336998615,0.635192437152812,0.6243973492538651,0.612736400229914,0.601090844005984,0.5924832988015255,0.5853031651053784,0.5712608131826564,0.5561040942188784,0.543200008500953,0.5317100893020426,0.5202564847012328,0.5088421531236538,0.49747006567562124,0.4861432123208864,0.47486460796869556,0.4636372986304406,0.45246436791936606,0.4420199042683711,0.4326666418741921,0.423369874441649,0.4141299941683898,0.4049479931007234,0.3958246310080953,0.3867606350996535,0.3777566916187012,0.3688134426765153,0.3599314835818239,0.3582858391268675,0.3531104099398437,0.35208380238943837,0.3558440388517701,0.35530456056510706,0.3411087587551087,0.3268951276843226,0.31266429812124397,0.29841688421872037,0.29796559811043993,0.30779423174580584,0.298348254983011,0.2869171731665913,0.276762284191377,0.26680929573295936,0.2570686787707359,0.24755164765664617,0.2382701966303733,0.24609399865299597,0.25970527470862953,0.24678588398095602,0.23404491128582627,0.23417201935284115,0.243190228716756,0.2526342000058784,0.2608195612678639,0.2693794577489106,0.2630875981419454,0.2500008727228433,0.2369249164500653,0.22386014611053007,0.21080697350745403,0.19776580644696917,0.20023962857190636,0.21396939604506393,0.22770951872613487,0.22867601019927797,0.2246408511051765,0.2208651857476278,0.22350983822284398,0.23209026407951916,0.23101146512564785,0.2254247883059719,0.21983677038277438,0.2142438035831873,0.20864242488126017,0.20302938005342908,0.19901521431400432,0.1979398251905939,0.20265463161425679,0.20801953703780018,0.21323986184453592,0.2183170568394397,0.22325261369211802,0.22804806279920617,0.23801116678489423,0.23722493965644453
1.1707546609441728,1.1724909675993866,1.173301536234171,1.1728763418606476,1.1714217959298878,1.1693026824299833,1.16662752732647,1.163362545656898,1.1593852585721938,1.1548540455475553,1.1505434718059468,1.1456928530168988,1.140324228320136,1.1345019470242792,1.128182951501213,1.1213947510427194,1.1142302782696767,1.106697343624364,1.0988008025142173,1.0905430318709513,1.0819245103358213,1.072944457638767,1.063601506031206,1.0538943794260847,1.0438225489333823,1.0333868277871143,1.0225898677306249,1.0114365237750895,0.9999340648468293,0.988092222719807,0.9759230881775788,0.963440879497101,0.9506616463875455,0.9390028544983716,0.9287087106263332,0.9183316341958958,0.9022036411063911,0.887027990340209,0.874455287656895,0.8618760817279894,0.8493072576528862,0.8367652936354797,0.8242663026486081,0.8118260718939281,0.7994601001554256,0.7871836331070394,0.7750116965891705,0.7629591278240279,0.7503608506722949,0.7353866433873248,0.7204589954833994,0.7061856563905573,0.6945077760815666,0.6828220294090581,0.6711320017202933,0.6594411739285748,0.6477529329122609,0.6360705816803078,0.6267492134931586,0.6184940349494346,0.6104318760294691,0.6012769765892845,0.5868375394246488,0.5788767284645844,0.5715618798826552,0.5638646050172036,0.5556842602203811,0.5469595901547906,0.5376643566074604,0.5269070541267218,0.5114957479576541,0.4960364779810953,0.4805324924259047,0.46498570640581116,0.44939788555361915,0.4337707807156645,0.42804343115103016,0.4255567517088559,0.4230052398793779,0.41080541494879286,0.39881243672552813,0.3871992868693197,0.37623480815113375,0.36635718152330643,0.36293983993120305,0.3555234494259953,0.3617547308456506,0.3694818837702645,0.36381618431274765,0.36290980292511676,0.3515823755092016,0.3404001101751035,0.3293698943213399,0.31849878239885254,0.31030079587862425,0.30035554020414407,0.30302751850745313,0.30574491881684907,0.30850660956063614,0.31131192425239174,0.2992075390424489,0.2859406095282857,0.2727661247288351,0.2641184812503073,0.28227191104853055,0.288714740908806,0.27863004832870875,0.2685726063924214,0.25855499868692355,0.27024113911894965,0.2761846717569698,0.27569367250947363,0.2696005867738229,0.2637075479183286,0.25802215400311734,0.2525519091111965,0.2473041630172359,0.24228604605713766,0.23750439998401252,0.23296570584942966,0.24145176298128135,0.25341582063402707,0.24779958121236945,0.24219539024271253,0.2366004661897892,0.24073053497313968,0.24943125411546063,0.2581928131680016,0.26701541017012875,0.2758990663037926,0.2848436413500961,0.29384884761572444,0.29084327495908724,0.28633164565733615,0.2819519913413471,0.2775914403885053,0.2676979364750727,0.25780250241663616,0.24790642412756725,0.23906167487795033,0.2507207561777429
1.1770019871447701,1.1767533546149613,1.176988202448405,1.1775980107483432,1.1761102656334903,1.1727585451295104,1.168769134726335,1.1645496535688247,1.1603432772495084,1.1560169762185617,1.1513100114881571,1.146163830358979,1.140583022087112,1.1345838117709814,1.1282850243866045,1.1217249323251755,1.1148655205643399,1.1077437833588768,1.1003908740737725,1.0928330892674607,1.085092729020056,1.0771888139887182,1.0691376698661075,1.0609533992510443,1.0526482616553272,1.0442329799629158,1.0357169884789212,1.0271086346728806,1.0184153440811303,1.0096437550100794,1.0005322859078614,0.9848533446984282,0.9688631002923009,0.9525835178736721,0.9360348082496768,0.9192357141467373,0.9078723104777668,0.897330381753203,0.886704366617693,0.8759916095701508,0.8651882294658737,0.8542890687492728,0.8407402092235071,0.8256560452123756,0.8105682296648009,0.7954861012414445,0.780418556517112,0.7653740934295752,0.7510406045004535,0.739270671626175,0.7276637660190324,0.7162342382871718,0.7049963721297847,0.6939644007734107,0.6831525203425062,0.6725748999466483,0.662245688249691,0.6521790162686032,0.6423889961324815,0.6303887112011144,0.6159232314865521,0.6025676062509243,0.5949059822249492,0.5874516391502893,0.5802090817876362,0.5731826749906679,0.5663766338757665,0.5546778161216948,0.5422715495915735,0.5278091859660815,0.5174250176784536,0.5056172488162936,0.4936258136236603,0.4817706977248054,0.4700679526468579,0.45853483335935535,0.4471892332544891,0.4352926283623223,0.42338619625822604,0.41444574904823683,0.40400649345081874,0.3938173332927968,0.38387905663757316,0.3741884613588571,0.3647393129926483,0.383512926401659,0.38364005863801287,0.3821028122732872,0.37437412369584555,0.37002415598207516,0.3580855241368641,0.3461436271148246,0.3341987138002218,0.3222510252607826,0.3112237427393227,0.32446430042929375,0.33763980889048817,0.3394166379288155,0.3259569710506218,0.31255057727793845,0.3141605990865033,0.3170527136730783,0.3191113709212386,0.3089571411647878,0.298824356301048,0.30053137685225906,0.3088937440591213,0.3019141539365373,0.295096935769541,0.2884494467715572,0.28197916807762535,0.27771228190880937,0.28557442734411786,0.2916615642601723,0.29150554537654205,0.28697292513944106,0.2815765357489015,0.2759841617723131,0.27034025772976644,0.26468894512834407,0.2590457798506387,0.2551915087041762,0.26892555168448773,0.28265133950174004,0.2963666553266995,0.31006946947265845,0.3206275814736113,0.3153465136329725,0.3101903816872875,0.3051607034139714,0.3002588368819685,0.2954859977740092,0.3029142619909843,0.29736813613553625,0.2874818599729423,0.27770511605931136,0.27359176920675665,0.2696126760111843,0.26576858101600287,0.2620603137521895,0.2584888934390257
1.1770019871447701,1.1792205269055094,1.1809827440897929,1.1820376089378941,1.182825759599264,1.1829116464898024,1.1823160507186972,1.1814094845203553,1.1803001202923737,1.1790243066661326,1.1758761934043929,1.1712790542270402,1.1663241102547692,1.1610597160628249,1.1555181169754598,1.149721583288506,1.1436859275644533,1.1374225868195547,1.1309397357837665,1.1242426441535596,1.1173332360991628,1.110208347654725,1.1028545964725662,1.0952251576033851,1.08633125537625,1.073335025610426,1.0596283982447674,1.0454552452725316,1.03086046546882,1.0158767264749193,1.0007999948428836,0.9918889923527576,0.9829160723608381,0.9738855457620169,0.959972734209737,0.9453252980151339,0.9305766958412938,0.9157419969480203,0.900835281665163,0.8858697338430574,0.8708577253330154,0.8558108930576508,0.8432876490213657,0.8321761413539934,0.8209453630069103,0.80958481573568,0.798082784158038,0.7864265146706972,0.7746024946816905,0.7625968466199411,0.7503958396643182,0.7379865038823747,0.7253573082589986,0.7124988408000985,0.6994044130619108,0.6860705111244223,0.6724970355767672,0.6586873159859974,0.64464795558595,0.632889715516034,0.6236952274485765,0.6148195351910957,0.6062765718729644,0.5980801745895521,0.5902440526858493,0.5797168426302458,0.5671622226850059,0.5575857973321081,0.5422730674587638,0.5299523745018635,0.5177304378981791,0.5065722654772651,0.49531493464173193,0.4837209558058175,0.47185718243479,0.4597883234634333,0.4475781477816827,0.43604880048090017,0.42512978156960446,0.42152743612887944,0.41997897573736775,0.41874277854990494,0.41782490199155475,0.4172362105403469,0.411896168793652,0.39777839269541193,0.3977207990743472,0.3860392432068748,0.3819592650701291,0.37474461488259614,0.3874547644733597,0.4008378295075241,0.40727822716090545,0.39364750477352306,0.380041855218491,0.36646503528305807,0.35292150664833155,0.3507167318655595,0.3599039244789831,0.34968378475913564,0.3394767533045373,0.32928522956721196,0.31998863517251636,0.32296896609091874,0.3233113876623772,0.3160284997913685,0.3188753819246237,0.31553365434336733,0.30240813753037976,0.289291662574228,0.28784756076272444,0.3054525362965004,0.3079796130253234,0.3042960015309717,0.3068449059003857,0.3137644707890175,0.3215468504239656,0.32952948559197814,0.33757334295439545,0.34563987099488014,0.34579024528337854,0.34154519467713396,0.3375158277404813,0.3337045213492647,0.33011331174289116,0.3260318871986759,0.32359745841413307,0.32067494992188195,0.3179767755942571,0.3155029361606445,0.31325299641200477,0.3112260895754897,0.3072492758153514,0.30783581662557064,0.3064686779724184,0.3053170724119676,0.30437822846158546,0.30364907295891275,0.30312626340710125,0.30280622129965895,0.3026851658382208
1.1840239138827027,1.1842400188885385,1.1836988709811898,1.1827921708588789,1.1830665177296777,1.1845486592294119,1.1861196272819072,1.1866539693718086,1.1836895196406623,1.1800527257926765,1.1775787276330492,1.1759026118568874,1.173928129855957,1.1714818992762024,1.1673928681514811,1.1611375758285276,1.1543708194495208,1.147194916723905,1.139693465879299,1.1319343801392168,1.1239731694651174,1.1158557041129287,1.107620339817446,1.099299499561629,1.0877282390331942,1.079163767772175,1.0701533456638712,1.0581476357887516,1.0447369695829996,1.0310822727973514,1.0172089086471825,1.0031403358454871,0.9888982720404691,0.9745028452583012,0.9648014813566457,0.955667617169468,0.9464874002962964,0.9372640218252737,0.9275237238842079,0.9148156149511353,0.9020566851088252,0.8892527339450695,0.8764091358908632,0.8635309209396338,0.8506228348041138,0.8376893856103238,0.8247348815274296,0.8117634621682721,0.7987791256633097,0.7857857527431062,0.7727871288144703,0.7597869648005875,0.7467889173885989,0.7337966092615549,0.7208136498698963,0.7078436573118534,0.6948902819385467,0.6819572323768335,0.6690483047721889,0.6561674161969537,0.6433186433480564,0.6305062678728612,0.617734829907532,0.6050091916746156,0.5923346132322548,0.5827817499932636,0.5728451195170083,0.5597950137177573,0.5534416996640443,0.5473203963640896,0.5414346176152094,0.5357876761288547,0.53038267352383,0.5252224906541252,0.5203097783784747,0.5156469488759856,0.511236167598665,0.5070793458074031,0.49561761965717344,0.48214894853023044,0.4681462520132729,0.4541185344808045,0.4400670360588075,0.42599264207858223,0.41699338978777023,0.4095721720213925,0.4039548347777421,0.3938905843716656,0.40257305010831823,0.4217838271772042,0.42423945967361104,0.4209308148956466,0.41025771220092183,0.40852515297281095,0.40085563425915577,0.3906141065380432,0.38037237144484326,0.3701344745471076,0.36367041975181263,0.36171560855385465,0.3537905078470862,0.3459814408962689,0.33829439098968983,0.3307355645426284,0.3259944959716824,0.32906615716953524,0.32866776373386575,0.33535208093726665,0.33166796983889757,0.3254231690847078,0.3193189920338453,0.31342326778174545,0.3230552059432288,0.34065476671388506,0.35825046559341417,0.3625595371316823,0.3648696809990677,0.3597913115389755,0.3549163829519797,0.35024829540019714,0.3537191809286244,0.3488395112050924,0.34296394636976224,0.33720235667894033,0.3315575268521398,0.32674386612647505,0.323757862543933,0.3374299823450988,0.3467036765991783,0.3368524596566953,0.32699236438859103,0.31712432817958636,0.30942092755626466,0.31203933542157747,0.3212233987346398,0.3304656622956168,0.3397652045465467,0.3491209377796691,0.3585315215004261,0.3679951366311842,0.3775088140008176
1.1840239138827027,1.1861893626328122,1.1880998681432609,1.1894539748730186,1.1901166033708446,1.1899362436196208,1.1887805234484212,1.1871430018310565,1.1873616312777115,1.185700662541574,1.1831225174920972,1.1801757909912542,1.176887805338526,1.1730149822984202,1.1681245528915511,1.163819507894104,1.1589439026574233,1.1536209177538717,1.147881308305264,1.1417348560624658,1.1339995066073005,1.123095905030075,1.111558783638844,1.0994449060694627,1.090920843875293,1.0825081364553995,1.0712868245735625,1.0602219978575929,1.0494154803783693,1.0380388030769994,1.026321999213807,1.0143826766402495,1.0022804113426642,0.9900487258848107,0.9777089032673891,0.9652759629111776,0.9527614222989462,0.9401746739598412,0.9280004471018072,0.9186994420277657,0.9093635960146313,0.8999953420993605,0.8905969746582563,0.8811706650727604,0.8717184756472096,0.8622423720295118,0.852744234346483,0.8432258672331945,0.8336890089089058,0.8205585250846839,0.8067895466869652,0.7929002822028597,0.7788941966493037,0.7647747637515301,0.750545646030738,0.7362108091101307,0.7217745524539776,0.707241461438024,0.6926163039044555,0.6779039021235129,0.663109008257905,0.6482362022049011,0.6332898201645727,0.6182739139399112,0.6031922360845905,0.5880482443145687,0.5757066008510472,0.5690316798343082,0.5627697452299305,0.5569331764513321,0.5515339057600546,0.5465833448554736,0.5420923070630677,0.538070925810898,0.5345285684172687,0.531473712589132,0.5210683231819105,0.5083005057260629,0.4961292455030829,0.4830278945519452,0.47052833241965275,0.4581263142596993,0.44582545370662974,0.43362984683821626,0.4215438431811731,0.41712168288315754,0.40581783671519267,0.41833743967650516,0.41986893151777105,0.42297305965955406,0.4264491208632715,0.42117576058980355,0.41998363399088434,0.41109227132845805,0.40288771599835377,0.3944644699004231,0.3861306274143699,0.3778910961998925,0.36975098367318715,0.3764821306241144,0.38551072770590217,0.378407046660608,0.37141327340451546,0.3645272007429274,0.35495992440777085,0.3418100087564211,0.3321849848300576,0.33728055687484976,0.3385685835107033,0.34183563777298964,0.3451543739117824,0.34852588671699536,0.35195121935384677,0.35543135021259875,0.35896718262492994,0.3701479260318097,0.36620914593382436,0.36991664766606835,0.3671141863358649,0.3609189656537559,0.3548258080504654,0.36181190914634076,0.36992319921691763,0.37806025185038905,0.38599964840991347,0.3761941508734745,0.36637556531513304,0.3565450490129578,0.35108401802018424,0.3647181835742641,0.3783307067917505,0.39191982141005166,0.4054837613430502,0.4190207562478614,0.4325290280070915,0.44600678785988396,0.44617616032052787,0.4436306955179292,0.44120681180958243,0.4385492227446699,0.42771818466981504
1.1917998856392344,1.1925033479880531,1.1933999276312872,1.1936444876246024,1.1932257675895692,1.192392216367146,1.1912319568143896,1.1897447464898352,1.1879061924451206,1.1865954322732863,1.184748576648709,1.1818171031975477,1.1778681707341028,1.1733833357575694,1.1700579886912872,1.1669102248620502,1.1635313210017646,1.1597692829386965,1.1537941639185567,1.1442407553948857,1.1351837204645672,1.1282241349872215,1.1204960118439282,1.108765830040792,1.0966294820031985,1.084124863046802,1.0740819788639593,1.0656601329229187,1.0572581765404165,1.0488896746392244,1.0405665035672835,1.0322990804817904,1.0240350670800014,1.015127399564276,1.0050164805617763,0.9940324014119697,0.9832202114337699,0.9725939288730767,0.962166893578687,0.9505452669499557,0.9382785982515719,0.925826528568054,0.9131991744535646,0.9004055269211144,0.8874537571830272,0.8743513073670783,0.8611049042520693,0.8477205538546833,0.8342035505659421,0.8241353394299387,0.8145664882312618,0.804984041053276,0.7953895463370935,0.7857845211609645,0.7761704567811991,0.7649905630020056,0.7531304010775649,0.7413921819802707,0.7298177226124207,0.718456134548533,0.707362861154841,0.6965933930678925,0.6861775653787416,0.6760241606891956,0.6657805276835936,0.6547115817613882,0.6429601461595705,0.6311949825830208,0.6194168002231724,0.6076262729616144,0.595824041570616,0.5840107157521521,0.5721868760293125,0.5598514262636739,0.5468472021101551,0.5339183611843425,0.5240030728727183,0.5100794505047307,0.5010522935351757,0.48916900119452444,0.4772789742267136,0.46538259798367276,0.4534802403870115,0.4415722540382614,0.4296589771046455,0.4177407341160883,0.41767724805446393,0.4245969267690164,0.4396810763073673,0.43277352145524794,0.4346024878309364,0.42729456793982473,0.42125744886052374,0.41139563670738566,0.4053659170978236,0.4030004221314414,0.4018448049813479,0.4021437537806296,0.40005755271909604,0.3927267096898097,0.3891372084118188,0.39445091483337613,0.3812808647458903,0.36811703722933914,0.357746878708311,0.35107077239700235,0.3444980795210135,0.3380293722380485,0.3557134345513697,0.37410091329778083,0.3921549049372839,0.39318450177995157,0.38714451272296024,0.38128916554841386,0.37562235135985933,0.37584159424073427,0.3797829383610978,0.3734051842963392,0.3736825998468163,0.3775074410787944,0.3813915391104352,0.38533516233728093,0.3893384912037545,0.39340162092154274,0.38623115366746963,0.3944442173905989,0.4027075460750732,0.41025128590888627,0.4146121416227064,0.4190318069607084,0.4235098979101952,0.42804597987561976,0.4326395717745699,0.4372901495383683,0.44199714797855627,0.44675995639916083,0.45157787470124283,0.4564490779685638,0.44940429270818294,0.4389041526305045,0.434781235215499
1.1917998856392347,1.19345695489864,1.194904070350382,1.1966262958018379,1.198248181678641,1.1995427844367175,1.2005107123847614,1.201133779525552,1.2013081747244192,1.200043788137875,1.1977881175828773,1.1947915258163941,1.1910530259999084,1.1865920686036413,1.1814501147439267,1.1751932632238586,1.168598620991256,1.1617130928768133,1.154484109225837,1.1470662211513107,1.1393864926788315,1.1312036577402442,1.1208453505125435,1.11002785396363,1.0991712751381824,1.0884215177207985,1.0780378816750074,1.068300853794237,1.0591660763913413,1.0503392802153464,1.0416026377042775,1.0328506809475382,1.024096559297752,1.0158930318173922,1.0053830746383212,0.9948202307546691,0.9841670411627151,0.9734351744060888,0.9626143384010224,0.9517577750912194,0.9408215329285091,0.9298257450244555,0.9187741052510912,0.9076700224718778,0.8965016813328146,0.8847496838184277,0.8729243120497834,0.8610341467886466,0.8490885635934903,0.8370979184719454,0.8250737930549608,0.8130293135315223,0.8009795608189845,0.7889420897733064,0.7769375713155835,0.7665488238332827,0.756921077242355,0.7472886608866994,0.7356515426355392,0.7238022074303432,0.712159535854718,0.7007369963759201,0.6895858394848954,0.678170241268353,0.6664485425098982,0.6552622658708107,0.6446607239454304,0.6340997513612178,0.6236207304460358,0.612554561636905,0.5992825695537409,0.5860724753345364,0.5729276409339583,0.5603530755027064,0.5485098414837754,0.5366576770175309,0.5247970623169568,0.5129284562706253,0.503178138281472,0.49953392231341853,0.4961478188330535,0.49302066752917983,0.4881233494786659,0.4794480197181157,0.47097105297933917,0.46271826309095143,0.45472214024877067,0.4470244519938529,0.4446592266148728,0.44617266166887487,0.43738084578041964,0.4286471588719978,0.42131859658554915,0.43375089965681085,0.43058822266810015,0.4227678834511712,0.41507502283389286,0.4075060003053448,0.4040777010068452,0.40775643110239024,0.40762668451331674,0.4016239361064837,0.41393279639083946,0.42605598567346004,0.43798708984411494,0.43308561585016125,0.4260185029697521,0.41911321926857603,0.41237341520348725,0.40580282062873696,0.39940523281746554,0.40674446080902094,0.4052565851133334,0.39918301621759156,0.3927254696211975,0.3862327608243499,0.3934274844691039,0.4110075041997767,0.42858105369962995,0.4347813036641268,0.42506333833840504,0.4153242992743138,0.4055661983032097,0.3957907955387558,0.39752456515645207,0.4017072601133327,0.4059495688767831,0.41102869643435297,0.41941437781753754,0.4278701424075386,0.43640001315360877,0.44500594481473854,0.45368684876278476,0.4545453105083821,0.45163318599198377,0.44884355550867,0.4594522340123257,0.46018391714369355,0.4518189617646567,0.4433015360675229,0.43525002593102785
1.2003076531004657,1.1998838195067683,1.199609537557,1.1999546508324943,1.200832084697481,1.2017979967086387,1.2024125292521286,1.2023794065965328,1.2016067582259213,1.2008491240030654,1.199272627775349,1.19650745829778,1.1928800179349426,1.1874046504669085,1.1814696470375765,1.175682725460731,1.1693479286218873,1.1624193896932216,1.1552999054599888,1.1476265277974467,1.1396094321747,1.1314848535042157,1.120847262574654,1.1130333996967956,1.1047929355863346,1.0955467968679926,1.0860921829699564,1.0764690165657476,1.0666913820814745,1.0567718602663405,1.0467217405463565,1.0365512748222008,1.0262702253682585,1.0159669864988377,1.0061612077969762,0.9970585078566343,0.986070229639849,0.9744682267631529,0.9626304545306517,0.9519518735036631,0.94196114943859,0.931241051855096,0.9197544412339723,0.9081723833300754,0.8965166503121945,0.8853169120482631,0.8740735220859559,0.8627890048033979,0.8514657112387958,0.8401058339613077,0.8287114203814834,0.8172843847061362,0.8058265187063371,0.7943395014403783,0.7828249080525179,0.7712842177513992,0.7597188210581665,0.7477051184582102,0.7365190661360986,0.7248871020208661,0.713235230249746,0.7015644860421287,0.6898758478582317,0.6788893790349997,0.6690989727627747,0.6604960440630507,0.6527079668129894,0.639270694879539,0.6258850734070791,0.6132371287077807,0.602953375014934,0.5927709169057246,0.5794025644438856,0.5655994822910357,0.5517644396106893,0.5378987197370607,0.5289143914030769,0.5268564274350322,0.5244475179173823,0.5151507659442598,0.5059899770963554,0.49697627733195976,0.4901530333279938,0.48754520407859747,0.4851971906187136,0.4820278695958287,0.4729877997115355,0.4640044828433867,0.45510288865846027,0.4482907954743644,0.4417145232550859,0.43152837201845434,0.4310029090157381,0.43541526930437036,0.440578017497689,0.44653021474153753,0.4533010937646287,0.44718303166119355,0.43399329877455717,0.42080765762931627,0.4132024688734175,0.42034828977203276,0.42905296301719087,0.4391313256164491,0.4403109963200724,0.44972086409949963,0.4489116306899614,0.44189802811239787,0.43495097885254275,0.42814797976875774,0.42178113967623165,0.4189850593672375,0.432376043399227,0.45046535157174095,0.4690539895904928,0.47338932910977327,0.4637834218367338,0.45414431540284994,0.44447586941442907,0.4461475619075088,0.46370648255562674,0.48125728952599633,0.48970736863723563,0.4903913747736431,0.4862826702916698,0.48226595923038396,0.4783710260419687,0.47459857535765604,0.4709489123278532,0.46742219679095687,0.4640185020549126,0.4607378341121704,0.45758013969534256,0.46243633845704935,0.47123588072475275,0.4767226581499229,0.46847033556098727,0.46028051930844516,0.45188110085172123,0.443568036155801,0.43672219002948504
1.2003076531004662,1.202818361038338,1.2048825499276254,1.2066847257084812,1.2082828065510367,1.2087095163275117,1.208095776965012,1.207292605190696,1.206281184366948,1.2047704770837648,1.202521351110529,1.1981462829821448,1.1929767182958615,1.1887336568391678,1.1842422629960183,1.1782161508317552,1.1708458384751466,1.1628093520337248,1.1556543385717108,1.151041164645165,1.1421895537639506,1.1317034808314717,1.1227384215765106,1.1138859233125817,1.1048171114505143,1.0961713615410593,1.087237289381824,1.0780448330633259,1.0686275559891294,1.059005914148479,1.049193273141333,1.0388465136480034,1.0274399847878337,1.016157626188796,1.007917472679229,0.9973194878589222,0.9871027110136359,0.9761311968322058,0.9650719017230138,0.9539041111884053,0.9426260304683141,0.93220658296752,0.9226996707967321,0.9134515875644831,0.9044732186118862,0.8957751838104184,0.8873678532915787,0.8782995858347816,0.8646265159155782,0.8510346281832009,0.8375483182223555,0.8241907730535729,0.8109831591682468,0.7979437999423736,0.7850874761101168,0.7724249931527528,0.759963139098165,0.748130026402643,0.7376530120532373,0.7280155657200822,0.7183777586978652,0.7087410336587383,0.6991068430796155,0.689476653124165,0.6797232550960481,0.6661933606888699,0.6529732558776317,0.646466278436073,0.6342681365726852,0.6206066633831795,0.6069075661293888,0.5931723829057656,0.5826904277542572,0.5727127258111362,0.5628392114429248,0.5530721124628175,0.5434146561689426,0.5338712237290761,0.5253058417440795,0.524266923303212,0.523742831746828,0.5186740096302906,0.5094457728454458,0.5002600907118655,0.49111978019599567,0.4831087281025741,0.48127927854693797,0.47205167803453413,0.4619843017552449,0.45186924235441134,0.44336756577923553,0.4548582244339112,0.44662837455682114,0.43854015612609,0.4489241951101306,0.46463244869012765,0.4603761109744111,0.4609080100332479,0.4693552559949623,0.47863390841344566,0.4707274190581998,0.46290259700627434,0.45522279903120566,0.4476911788373199,0.4503839855459768,0.45595359628351595,0.46125309760784194,0.47258047829399974,0.48370056577597254,0.49461171613320276,0.4964085728304831,0.4947624351060229,0.49331801353628263,0.4920744783121894,0.4829573475053879,0.48779561725417414,0.48953855176139205,0.4890871434889235,0.48883012661183967,0.48876571677987435,0.48889194646259754,0.4892066397952251,0.49354195005487705,0.49041786182258856,0.49125542787972193,0.4922955535173863,0.4935064760502752,0.4948803680748173,0.49640366521145945,0.49804735147315016,0.49972797964854576,0.5010634160170424,0.49948859232102655,0.4928266024782149,0.4848961503417206,0.4773435296732487,0.4688422792963163,0.46033591661074974,0.46137835734328103,0.46635772132218634,0.4713899457238844
1.2095234715471612,1.2104758012342487,1.211308847435352,1.2114385633928098,1.211146606684966,1.2114431440811426,1.212021555003494,1.2118167001399194,1.210672827133925,1.2071505126820605,1.202890951523143,1.1994225776309717,1.1954272452125445,1.1905437059760813,1.184795612062095,1.1794995026794455,1.1745505303237613,1.1694174907181538,1.16247074877859,1.1525530906815986,1.142569348170471,1.131778840267543,1.1233916721971782,1.115138832986205,1.1067390616511796,1.0981621148237557,1.0893564534728082,1.0802850100011605,1.070931265814857,1.0612918118530317,1.0503585313321424,1.039198851444257,1.029028414394241,1.0186820292648897,1.0081417662646348,0.9980711267347078,0.9878609801981472,0.9785622428386181,0.9691622030802058,0.9596618429864052,0.950062656528261,0.9403665027803969,0.930575580463918,0.9206924600803772,0.9107201475149238,0.900662161854263,0.8905226122398713,0.8792613557529578,0.8700185476711555,0.8596656009897687,0.849254172588283,0.8387915555281795,0.8282854584345785,0.8177438597451552,0.8071748544622364,0.7965865067832176,0.7859867190977591,0.7753366361748728,0.7616133500584261,0.7479026128666737,0.7342103182418191,0.7205416769656927,0.7069014159351061,0.6932939070358216,0.6798519474865218,0.6702342312182229,0.6606250345588481,0.6478903520570162,0.64096116863825,0.6318643236972963,0.6223051475341546,0.6127626567524351,0.6032386157779861,0.5937348427390323,0.5842532140125574,0.5747956689561309,0.5653642148583495,0.5559609321540138,0.5465879799745954,0.5372476021531445,0.5279421339046542,0.5237354781089949,0.5215453766781661,0.5117525120528681,0.5019131721836145,0.4920185569421367,0.4820645436531584,0.47570869024377027,0.46199353652712727,0.4647453518309872,0.4632357304350383,0.4637513306016521,0.47567843988581293,0.4756250094404475,0.47581658451037967,0.47356758104968877,0.47692975966946777,0.4778416491340778,0.4789876141182319,0.47869421804414725,0.48196756693469567,0.4837944041596517,0.4769732729791132,0.47001123917843746,0.4629955949095983,0.46261978082269994,0.4756684096933439,0.48938505811970145,0.500308527241188,0.4982570990360279,0.49821827256691714,0.49674961828920416,0.4954839035328295,0.4924816930628188,0.49103084332020613,0.49018596689802696,0.49241602051797095,0.492138106485435,0.4920515083346762,0.49215381850236467,0.49244234533124365,0.49291336840291394,0.4947227002129787,0.49441844271554053,0.495423199719006,0.4966045904630395,0.4979561290676469,0.4994732697241856,0.5011505912593027,0.5029798303407166,0.5049439341652857,0.5069874308008048,0.5028036120186047,0.49432470765877307,0.4858378610453369,0.48002495009313345,0.47117277313450184,0.47286354961729504,0.48623890105254847,0.4893575672804298,0.4875274588517886
1.2095234715471614,1.2110025759796756,1.212922055746651,1.215267340040031,1.216953955678009,1.2172728709875162,1.216169309763835,1.213941658274534,1.210911604322616,1.2090838030337259,1.2074200873710756,1.2056646949233916,1.203058943886281,1.1990453705535398,1.1936712123023758,1.187171991650172,1.1797290873445316,1.1714653767201637,1.1626652295666815,1.1528182392827346,1.146031293166827,1.1406281607336624,1.134857922746209,1.1287512782738542,1.119999231872556,1.1085918413038733,1.0969815102204183,1.0853009154030184,1.0736124026350962,1.0619551802739504,1.0513703217859054,1.0411745904415441,1.030715816417669,1.020010821629643,1.0090943245143114,0.9999542004859406,0.9920825621534166,0.9843070974033408,0.9766313905904145,0.9690577916764291,0.9615868268908581,0.9542159718832606,0.9469369776380252,0.9333081866497506,0.9195574024567099,0.905789698462069,0.8920289361971935,0.8803062592413927,0.8714655798688231,0.8639901691142753,0.8568445095530994,0.850037704658253,0.8435782922980977,0.8301850515475859,0.8165036565877032,0.8027916501554309,0.7890655676752337,0.7753831238675833,0.7647830008821054,0.7541932190539966,0.7419850055510658,0.7286933646783544,0.7153475396283211,0.7019501116941949,0.6885034945831592,0.6750099445931954,0.6614715719295629,0.651025916789942,0.6414384701311805,0.636439025483091,0.6328629412407647,0.6297863864843226,0.619741548731823,0.6097518625306031,0.5998156363844735,0.5899299724229752,0.5800905308840036,0.5702912687493407,0.5605241853221585,0.5507791412652163,0.5410438628476202,0.5313042841278501,0.5242454813180621,0.5252721398073167,0.5169098555324428,0.5031686898909626,0.48943435498383403,0.479708034556109,0.47839392413671944,0.47176749644975313,0.4765315280128539,0.47597982828380214,0.48412126801111866,0.49997463451644913,0.4867743779753759,0.4762595559301292,0.4805845285890706,0.4950420849513498,0.4868000524770979,0.480364097208952,0.48872267739599423,0.48385266773966656,0.4858408949648725,0.48810323896697483,0.4905775611599834,0.4932599246496743,0.4961463434758615,0.49923279520182945,0.5017702393082963,0.49989136051503624,0.5053130555328836,0.5107347753312312,0.5019551102058166,0.4944195019133766,0.49355465940166166,0.4928874983933536,0.5042797734117086,0.5035889321352416,0.5030979690382322,0.502806478601566,0.5027138893687539,0.4990800651168744,0.49879947019314513,0.503621349149836,0.5043153784220626,0.5052030203091995,0.5062827530197094,0.5075529108313184,0.5090116900052086,0.51065715525543,0.5124872467087423,0.5112741178865767,0.5075500421493689,0.50347435657883,0.49292758152081895,0.48206880032792654,0.4884566352554245,0.492697351683403,0.49128131281385995,0.49957643645015537,0.5128742844477969
1.2194223011869338,1.220568233084239,1.2215537753968437,1.2222940088576852,1.2227332622049736,1.222753619271736,1.2223699156583807,1.2216634620762694,1.2206531766469348,1.2192640153341596,1.217478360341133,1.2154948845136688,1.2124637256777087,1.2076650864085325,1.199587730048632,1.1909820730794887,1.1819260212835443,1.172471874160832,1.1641063917411654,1.1586039607543221,1.1528656632178405,1.1467570441775141,1.1397920948382345,1.1307905327302301,1.1223395999062238,1.1156528015932596,1.1087182491207908,1.101560374371776,1.0942007138698528,1.0866581651122273,1.078949328201877,1.071088857748948,1.063089787753214,1.054963813586653,1.0467215203668878,1.0366658421971884,1.0257665775507876,1.0142084362437411,1.0010218438927183,0.9876893642177227,0.9742309279555301,0.9606670593782405,0.9470188891268778,0.9397295109673625,0.9325440176897186,0.9252474271950228,0.9159324546877934,0.9050142073992442,0.8941242225778459,0.8831966995928153,0.8704937513160532,0.8573034399214644,0.8438070705404738,0.8332660524268303,0.8204336120325258,0.8075287670597886,0.7945521936937463,0.78150642436038,0.768394539652688,0.7552197066407907,0.7436201996273873,0.7330698964209756,0.7225477883133653,0.7120588793163045,0.7016077020047069,0.6911983205696415,0.6808343301875608,0.6705188496675514,0.6602545044008323,0.6500433964731669,0.639887058414315,0.6301814541584922,0.6283359779067661,0.6272673392516926,0.6176197619819126,0.6072120827644834,0.5968474626530282,0.5865349493267336,0.5762854506612607,0.5661119139633572,0.556029319587334,0.5460543362198442,0.5362044882439427,0.5264967899983981,0.5169460317707788,0.5075631683098019,0.49835435510540416,0.4893209529976552,0.48046039597102863,0.477335616443777,0.4845227941821837,0.5039795106669764,0.5131768387627775,0.5044743501822032,0.5205584971339015,0.511923897899722,0.5034175793815185,0.4966792617736544,0.5036905789034387,0.49724093154211957,0.490618829899122,0.49958951384107575,0.5111935019825955,0.513615911715013,0.5105479061829105,0.5076829513767037,0.5050213421805066,0.5025632108760556,0.5025152331093411,0.5059895979008546,0.5096518288412495,0.5113683099369998,0.5090442364543595,0.5075531350341915,0.5062618829056191,0.5051707323289376,0.5066144422893765,0.5178184904959595,0.5129531565057635,0.5082075723601287,0.5035826239148422,0.5028194648257874,0.5031223050529937,0.5163325135226273,0.5338558832879237,0.5391307620299646,0.5342510265578326,0.5295706803220908,0.52509390404051,0.5208247354137283,0.5167672139812898,0.5120571848085342,0.5086711483329106,0.5059157964110937,0.502774510066148,0.49993981961232414,0.497753454954343,0.5000410102939554,0.5082573095589762,0.5172392012198754,0.5263679219985692
1.2194223011869338,1.2206901636639662,1.2221968038737903,1.2236993665041538,1.2247920867443418,1.2253080964949765,1.2252670763466436,1.224646168240275,1.2233635153925622,1.2214079811074725,1.2188639260153096,1.2158483160762006,1.213667271700623,1.2088235785970871,1.2049327992652463,1.2008940271803348,1.1967432994245377,1.1925161755921423,1.1872217677232069,1.1777761654266548,1.1673578311109507,1.156648462644558,1.146330286732677,1.1376658182573482,1.130449556613494,1.1235315351474355,1.1165141649671124,1.1092773307958335,1.1017714372288356,1.093972161565171,1.085868149515032,1.0774563442296319,1.0687393644495153,1.0582988472052568,1.0475136503723705,1.038372390516064,1.0272297492829325,1.0148263303207903,1.0038549387715943,0.9928616284547398,0.9818550132480897,0.9708430751767798,0.959833124463751,0.9488317428221476,0.9378447152523779,0.9268769582393378,0.9174172825081873,0.9075487242206114,0.8955645134661462,0.8832635322552869,0.8715850698959572,0.8587645247455004,0.8460328055282769,0.8374760871513461,0.8293788073080163,0.8186736309296965,0.8079870991777551,0.7973169190892557,0.7866609798902124,0.7760174209284427,0.7653846773986754,0.7547615082683241,0.7441470112274464,0.7335406293472251,0.7229421537067804,0.7123517257492185,0.7017698426988357,0.6911973691011464,0.6806355574829404,0.6700860812914109,0.6595510836562744,0.6490332460914909,0.6385358819165132,0.6280630597047266,0.6269199795608671,0.6272439691551237,0.6267925731512628,0.6130957652182585,0.5993773013431003,0.585644305400955,0.5719020311689658,0.5581545033113495,0.5444049254223993,0.5306559487174223,0.5268134155976205,0.5288659306063783,0.5314249751145153,0.5344845282781572,0.5380372905165909,0.542074727545228,0.5395831925455687,0.52637992281959,0.52297053683303,0.5293189241229067,0.524806951689992,0.5218510875201625,0.5159970455323668,0.5099459444722392,0.5128637483360619,0.5279068824785936,0.5240328545567862,0.5203590847613413,0.5168865108060343,0.5142888406407004,0.5113657571352926,0.5086530412870702,0.506150085423094,0.5038561244739018,0.5036500572478799,0.5147117394626778,0.5126241833786431,0.5134978742896024,0.5175237015848468,0.5217253062603788,0.5260987205737289,0.5279053631699554,0.5228028133740104,0.5254833431614898,0.5443894980469618,0.5504075695638271,0.5557314833292883,0.5605525186044692,0.5549213198389067,0.5494706320956055,0.5442055010010103,0.5513689405199358,0.5525655303355403,0.5442541347247933,0.5359693370942142,0.5277377385005059,0.5196398708841763,0.5129257077726488,0.5093056884241816,0.5082936853278752,0.5104667665651714,0.51304122974519,0.515850211495501,0.5188462611379328,0.5220097947049787,0.525330361394135,0.5268548317611589
1.2299780059285454,1.2300935912719242,1.2304124128454264,1.2309471128176066,1.2318318645797541,1.233059716323688,1.2341022568432352,1.2340668545108433,1.232531722341302,1.2299865829709076,1.2269098704668755,1.2218579480440885,1.215162281260517,1.2118858093970215,1.2091872385872606,1.205253953657106,1.2004703433989232,1.1947199078724164,1.1882375590974885,1.1839204235958047,1.1795662797518527,1.1751673378725462,1.168559665805491,1.1595322610427994,1.1502286349033999,1.1406807859501744,1.1309167921400376,1.1209613984675832,1.1108365710792563,1.1005619759481022,1.0901553744929977,1.0796329430687561,1.0690095279066996,1.0597235849496034,1.0504176523664916,1.0400681757271968,1.0299266511647707,1.0208600506086285,1.0104965578996477,0.999896131453327,0.989070506727693,0.9780319285249339,0.9667931766040034,0.9553677083210008,0.9437705077142144,0.932022666533955,0.9201884395071146,0.9088098369753168,0.8972178495917986,0.8845557636280492,0.8724322597618701,0.86162972630301,0.8508545907286691,0.8401050101671357,0.8317375031460322,0.8263711772416542,0.8213844034904452,0.8167840870178003,0.8125766444663953,0.8087679544754129,0.805363306274328,0.8013336336925203,0.791722821608956,0.7821983971036857,0.7727642862948919,0.7634244213981508,0.7541827334375049,0.7437445427786682,0.7321960976031587,0.7200569886619568,0.7073972234603998,0.6943595236246272,0.681072938630173,0.6676265256002414,0.6540764402966186,0.6404576915023967,0.6281955075104847,0.6297365693110826,0.6318341672889165,0.6281707479107639,0.6196373480561626,0.6113628742900512,0.6033612682721632,0.5956449502955756,0.5882238525045449,0.5811041543726008,0.5742866869753933,0.5677650143670281,0.5615232871045115,0.552785992586081,0.546587125281428,0.5441375684321177,0.5382028119501769,0.5331006647881286,0.5275360524716657,0.5451137233641113,0.5406576743058602,0.5362511812517916,0.5319800741961473,0.5280913531941447,0.5243239573610013,0.5207677379004833,0.5174227392485944,0.5234860358361528,0.5280863333690409,0.525023905629773,0.522153878508715,0.5194776713970883,0.5169965736166873,0.5183661231113881,0.5207090760894681,0.5158044546106255,0.5260865084884188,0.5361605193511908,0.5331253427040146,0.5306400213493944,0.5353453371478034,0.5402108547944939,0.5452328253375942,0.5633256012369312,0.5663589936081381,0.5612010432438749,0.5668128139511799,0.5725634602193709,0.569228884856129,0.5608922992809586,0.5534879655518004,0.5450651684084787,0.5366319937159072,0.5281888884677522,0.5197367328255457,0.5144997872856604,0.5162326929974435,0.5128929496747294,0.5150775575454658,0.5177459941445245,0.5206209917227432,0.5236590724904147,0.5268455875020304,0.5301730579585293,0.5288012160966968
1.2299780059285454,1.232132612157101,1.2340289384231742,1.2356264799956398,1.2365950302895774,1.2366043955833916,1.2359512297474338,1.2350176647517614,1.2337833752005376,1.2315536061568668,1.2274950757229424,1.223556592283481,1.220119143821722,1.2169717552053827,1.2148337389909867,1.2136269086326443,1.211331563795899,1.2026096885524584,1.194594294316126,1.1878547387270757,1.1815640515157977,1.1752416324735844,1.1687383013410457,1.1620049559631445,1.155022379689437,1.1477802034573807,1.1402695447143087,1.1324806609961267,1.1234059372004475,1.1123016817833609,1.1009083368397818,1.0892383109693062,1.0773047335929395,1.0651216330602833,1.0527040371146212,1.0408314237317702,1.0309753221448308,1.0213908162553587,1.0127737488559563,1.004082806844687,0.9953250977207744,0.9865074510868315,0.9776364546342184,0.9672733263473898,0.9544928733807856,0.9417660242712134,0.9295102728810316,0.918736964754169,0.9102320550461398,0.903153132058998,0.8967178895209611,0.8906429398368401,0.8848255840665917,0.8782505025554301,0.8691960009912117,0.8601608629661988,0.8505464796949317,0.8405626619351102,0.8306453500959526,0.8207987899703848,0.8110269218996096,0.8023673055675795,0.7967000934288911,0.7863317014015336,0.7759385374495213,0.7654557462926722,0.7547762499278188,0.7450431453928065,0.7350158730762512,0.7245604159252718,0.7142183379180572,0.7040001268977405,0.6939168463786869,0.6839801688765257,0.6742023991116239,0.6645964817364463,0.6551759862172943,0.645955058852214,0.6369483284645643,0.6344595130299173,0.6372598995923864,0.6299460615889318,0.6227891981838383,0.6157925336035283,0.608959214736503,0.6022923063849244,0.5923849438071964,0.5791875443983949,0.5659876660294176,0.5555341148990816,0.5497569303730435,0.5472078751818078,0.5386099684126525,0.5412806241204544,0.550082889455316,0.5452664278914482,0.5407188039371951,0.5362586689467531,0.5320697154308085,0.5291046523481784,0.542227391578005,0.5384119809063952,0.5347820929561307,0.5313396172918141,0.5364072241839875,0.5498314582922399,0.5565824410055926,0.5480733647187117,0.5390980605324316,0.5299606585116976,0.5334548056400381,0.5488530007917357,0.5439141590697805,0.5384619072970042,0.5460284795815813,0.5556930540218081,0.5651575603543373,0.5744259469259587,0.5784760383942162,0.572335345765306,0.5822868765868563,0.5942723023581937,0.5859204139679721,0.5775722086493559,0.5703006133750986,0.5618999362188182,0.5688706324416648,0.5708193978475515,0.559694793243759,0.5486056485196764,0.5375663938947124,0.5266298867803867,0.5166924904304349,0.5190629681162147,0.5216087390515192,0.5243272370155383,0.527215819252012,0.5302717748551702,0.5334923330852567,0.5328290072486083,0.5336364935995946
1.2411635474921363,1.2409784238215025,1.2407973682983633,1.2406682498872112,1.2407759973958083,1.2410030907684781,1.2407488371528588,1.240385956512751,1.2404200318031875,1.2393473264990837,1.2383558334831326,1.2381384420226111,1.235513154745732,1.230995972381274,1.2260394241085926,1.2204664890135088,1.2129855932930351,1.208140343042855,1.2011142387022322,1.19359776896663,1.185635482130587,1.1772744212497823,1.1707097614970439,1.1661770516023182,1.161552519222082,1.1548638571203582,1.1446994524987049,1.134209150181835,1.1244032405195081,1.1160282766195522,1.1073504648503074,1.0983699177250528,1.0890922555662508,1.0795267904920163,1.0696831581129853,1.0595670402786714,1.0491756876714158,1.0384943172753331,1.0274956710201328,1.016146603279334,1.0044241380997012,0.9923349916657211,0.9799248125020725,0.9687184872239867,0.9597597459650373,0.9507662679127415,0.9417439473553308,0.932698549571767,0.9236357218025875,0.9145610020395578,0.9054798261227393,0.8963975335353176,0.8873193722051846,0.8791776810569174,0.8706753616513363,0.8605909516947247,0.8511500057359626,0.8421682708771617,0.8332204266287383,0.8243111700936624,0.8154451293261746,0.8066268653191468,0.7978608738985745,0.7886617338240604,0.7777795632580494,0.766965417850192,0.756227610064312,0.7455747575426804,0.7360095662061648,0.7270858855869682,0.7182759694673355,0.709583655947323,0.7010127515822484,0.6925670278859877,0.6842502179463742,0.6760660130692867,0.668018059386013,0.6601099543738301,0.6523452432527281,0.6447274152322978,0.6375872204439158,0.63104277572262,0.6236499561958795,0.6164448611773947,0.6094290812162753,0.6026043869096301,0.5939759417067111,0.5843967614928047,0.5749283863880028,0.5655727653544291,0.5563319051805231,0.5515636603707911,0.5569924666490219,0.5551072193914534,0.5502372615365781,0.5453814024019595,0.559302879078551,0.5547663117723038,0.5504067007748397,0.5462263300731749,0.5453787205195283,0.561668619531388,0.5779607617865086,0.5819585223590051,0.5740924918104131,0.5658928551830389,0.5646100072186719,0.5728750511132654,0.5668599979695408,0.5609551809628748,0.5551618442586674,0.5494811432119959,0.5645098881666542,0.5803843920643592,0.5964431413745741,0.5978272959275444,0.5912277731395603,0.5847754244185612,0.5835027676197841,0.5923931536623703,0.6011027828474131,0.5954298236209596,0.5870660941561802,0.5786895059932243,0.5784497735208056,0.5844687489458522,0.5819738414305418,0.586357229574805,0.6003531005769412,0.5941496976657925,0.5879468140826383,0.5817487988554078,0.5755598891917773,0.5693842204619326,0.5632258349954595,0.5570886897669842,0.5509766630275497,0.5448935599309621,0.5388431172174264,0.5368746715565189,0.5404159242456776
1.2411635474921363,1.2433499991139039,1.2447798640600631,1.2454491133399164,1.2455498358244625,1.2454256224826739,1.2450307145959079,1.2436638235060098,1.241434211238559,1.2404581330750517,1.240077036037055,1.2390532810083952,1.2371573277753205,1.2338510611948208,1.2282125011124014,1.2206030590065393,1.2146415129124248,1.2115544966770746,1.209884738425644,1.2075821009866554,1.2003465633557995,1.1920147298858397,1.183284089156171,1.1741721108418233,1.164695214983247,1.1568261573441063,1.1519788804649433,1.147008340139588,1.1419090613014071,1.1366794542939904,1.1313205751126862,1.124298039901129,1.114731632301574,1.1049680159790514,1.0936709609388235,1.0812370751094802,1.068786324768968,1.0563813887508524,1.0440917949550208,1.0319886148685682,1.0201295364528433,1.0085410426148709,0.9972123042040564,0.9861066919737063,0.9751799184619152,0.9643924772707528,0.9537140570474745,0.9431232833848386,0.9326059200866714,0.9221530347450111,0.9117596294220269,0.9014240078281013,0.8911494737870969,0.8809855568377671,0.873940497310588,0.8687363455083634,0.8596492573982588,0.849032378450568,0.83846800678629,0.8279566003987525,0.8174962106128283,0.8070812068374502,0.799591592105186,0.7891515875267652,0.780503377012064,0.7719205531205469,0.7634073680837679,0.7549680169961522,0.7466066390954872,0.7360193672772184,0.72560893378341,0.7157115698400989,0.7062032111420997,0.6969996751079877,0.6880495732313024,0.679322559695537,0.6708009020132839,0.6624743828015618,0.654337334864908,0.6463869075336645,0.6386220302963874,0.6411946133583969,0.6333635014229477,0.623359594123805,0.6134591830428311,0.6036640312628289,0.5957947863896262,0.5894695406516409,0.5832955903726584,0.577254005377428,0.5714127602043768,0.5657735267990153,0.5603378669720561,0.5552845717337244,0.5585618544497715,0.5640140306251276,0.5653880378396776,0.5856130071028485,0.5982915412959862,0.6030112985399299,0.600420220916039,0.5955487685967329,0.5892201047867633,0.5942440378010612,0.5915670371586819,0.5852302510942593,0.5789989797666042,0.5788639538545572,0.5938705425170685,0.6093219195492896,0.6251590259528621,0.625580628197766,0.618450647878241,0.6114445626782228,0.604568170384133,0.6126588578313408,0.6290090932872818,0.6277033043204535,0.6193429493372912,0.6109840844375624,0.6026270550735444,0.6012698142729862,0.6180048420964829,0.6155944443884902,0.6043625999533937,0.5931554142042854,0.59061789519762,0.5968974968026632,0.603104375713316,0.6097861688286894,0.6164255757821868,0.6231760436769811,0.630037612278529,0.637008269745249,0.6440857062398502,0.6512675738095854,0.6585515505566234,0.6605285414148325,0.6593088898400419,0.6571868270118728,0.6482378221468164
1.2529511721979718,1.2536322489819276,1.2539246257581,1.2538070831748185,1.2533872080456185,1.252923202637894,1.252902208002298,1.2531722799801974,1.2514226572599427,1.24795723413324,1.2440775614705823,1.2401213678130103,1.2387570430170545,1.2391079833050447,1.2377277899310828,1.233556990964611,1.229196731900685,1.2227500431710743,1.2157366504984388,1.2082607094248907,1.2044699545245785,1.200433634345624,1.1954574903644446,1.1896208498328358,1.1830485940160451,1.1758643401713536,1.1681703794057547,1.160046138094723,1.151552891806413,1.1427388515558505,1.1336430541408642,1.1258356673589796,1.1182467478359177,1.1060300294883734,1.095029635647122,1.0849346541802827,1.0747015011833017,1.0643463244520235,1.0538840998549142,1.0433287292026177,1.032693166978154,1.0219895264320273,1.0112291675751148,1.000422770779414,0.9895803987848653,0.9787115490542675,0.9678251977515555,0.9569298360882472,0.9460334993216084,0.9351437882335016,0.9242678824052173,0.9134125439504768,0.9025841094640072,0.8917884666253064,0.8810310100435044,0.8703165749672819,0.8637503370115883,0.8549597998668979,0.8438268972333183,0.8327179513985437,0.8216398996386602,0.8105998680981862,0.7997974441115344,0.7976177800710738,0.795869251980089,0.7841489496996652,0.7712699168906694,0.7588570981739717,0.7470804923566184,0.7383273189206498,0.7301340873411952,0.7220309224544335,0.7140217503465731,0.706110445715431,0.6983008323531381,0.6905966834881041,0.6830017219861215,0.67551962041107,0.6681540009459317,0.6609084351750428,0.6536749260968171,0.6434691774403719,0.63992700845911,0.6319551569930021,0.6187694809175359,0.605579162829526,0.5959726435393594,0.5895357494213325,0.5833193580768821,0.5773469254734617,0.5715548224338086,0.5659455162358078,0.5605213567998185,0.5628607342391909,0.5688973100258358,0.5742461979047487,0.58296197804847,0.5904444258181121,0.6022155722570134,0.6064869623457126,0.615014093399498,0.611175066603316,0.6045459256734773,0.5980069087624184,0.6105090211284532,0.626747443449081,0.6429518348604022,0.6552253431707863,0.6476566941803208,0.640189313644723,0.6328287491473876,0.6413418866589504,0.6578370884517284,0.6611544189467561,0.6527906584850799,0.6444273935629332,0.6360648668275577,0.6287434090547638,0.620437642275355,0.6121162748666568,0.6037800990412148,0.6096378520175785,0.6202716673121789,0.6262112576294032,0.6250803383138726,0.6189210107998981,0.6127434401174936,0.6065525506975069,0.6040285604294635,0.6213337346679948,0.6387868911223533,0.6562315110932149,0.6687828224696237,0.6668423979178515,0.6650472550126532,0.6633969693945607,0.661890965241249,0.665935360331932,0.6661496603213344,0.6582311092562322,0.6572942159998059
1.2529511721979723,1.2546252923384762,1.2566259715746264,1.258665903400975,1.2603028126451667,1.260743205044438,1.2592957903594284,1.257165113408648,1.2565568780905259,1.2566783944972133,1.2561424832451111,1.2539087401026225,1.2491079620764032,1.242928622578596,1.2394695462945995,1.2353816873706753,1.229711172672357,1.2253933748244636,1.2208044685123691,1.2158264029063948,1.2104511916752787,1.20468584530574,1.198543090745184,1.1920381466990397,1.1851872938947916,1.178007148518105,1.1705142592948106,1.1627248846246492,1.1546548930075917,1.1463197517502386,1.1377345609442142,1.1289140822932529,1.1198727457923192,1.1106245645751458,1.1011831254628763,1.0915614988972204,1.081772220298526,1.0718272830800948,1.0617381507881274,1.0515157802946686,1.0411706503641915,1.030712792143246,1.0201518198203066,1.009496960734713,0.9987570847437581,0.9879407328878722,0.9770561454721443,0.9661112896947577,0.9551138869429407,0.9440714398643317,0.9329912593132277,0.9218804912686496,0.9107461438237725,0.8995951143534846,0.8884342169775752,0.8772702104531911,0.8661098266562313,0.8589633982668334,0.8543726808292722,0.8499775156489502,0.8457777282646481,0.8377832831449441,0.8242074083282649,0.8107094890871891,0.7973330834492112,0.7945412226355342,0.793634577823644,0.7931494069229788,0.783357789802281,0.77207741358075,0.7608777776783429,0.7497605061669108,0.7387272076342333,0.7277794792733832,0.7169189108633782,0.7061470886681387,0.695465599278581,0.6848760334207573,0.6743799897513636,0.6639790786600699,0.6537864437283641,0.6467914957882973,0.6451354280642311,0.6331963459982825,0.6266028189083879,0.6201496828869235,0.6138401376306653,0.6076773254896191,0.6016643299648172,0.5958041740427653,0.5900998183584654,0.5845541591780492,0.5791700261914268,0.5739501801051512,0.5691547963914418,0.57586023324508,0.5874546304818189,0.597063796180767,0.605734414203,0.6147906306722577,0.6178564244397322,0.6228720582533567,0.6284016364788352,0.6348304680408852,0.6420836620035004,0.6500837284409524,0.6587498570180481,0.6591152705968615,0.6752311894189872,0.6877829111259476,0.6862272405592194,0.6778813310900654,0.6695183179169277,0.6617887562260797,0.6535570081926798,0.645304327312467,0.6370326661750374,0.6454752433670414,0.6613509830550507,0.6554166821892009,0.6494297674301123,0.6381296337939721,0.6268502871953681,0.631216313198936,0.6342642487102088,0.642171726220627,0.6499418238472199,0.6575829259486756,0.6651036229977514,0.6725126648325799,0.6731001816943536,0.6708687609355684,0.6736645703128973,0.6910851802198037,0.7021370073716797,0.6931199960909034,0.6841163581395708,0.6751262083643423,0.6734167788713066,0.6809936349340378,0.6886638093386068
1.2653125882532397,1.2651068876279232,1.2647499786353023,1.2642772962804478,1.2636698388797667,1.2631865905909576,1.2631481926478243,1.2627478095435944,1.2616385719355314,1.259794324191869,1.2572590703914484,1.2546597470893497,1.250389738157816,1.2458897657954047,1.2408990124521375,1.2397041898001935,1.2397291930609613,1.2387404841826055,1.2348053493266082,1.230687893422455,1.2255461148203615,1.2181293643792195,1.2102039232510022,1.202123606940631,1.1939621762114005,1.185763131618018,1.177554225884247,1.1693295815613842,1.1609750718627585,1.1520202921105906,1.1416810665957695,1.1302157762484417,1.1202297703316584,1.114509375301354,1.1086821292480913,1.1027565833654207,1.096741981938559,1.0906480866390442,1.0844850313818473,1.0782632032926158,1.0719931458297176,1.0656854806018101,1.0593508448778848,1.0529998421923352,1.0466430038028434,1.0402907590689097,1.033953413089201,1.0276411301716641,1.0153838575638034,1.001789915541302,0.9881720467002624,0.9745333197422283,0.9608767540823613,0.9472053927383222,0.9335223874289684,0.9198311076965595,0.9061352900327821,0.8924392515528288,0.8787482083689562,0.8650687670107233,0.8514097089766577,0.8417731083454482,0.8379631468998783,0.8343468783335921,0.8292534327278374,0.8176667974040153,0.8061541639612688,0.7947172625597347,0.793084926223206,0.7934394357521497,0.7942102317804398,0.789516748256077,0.7764541914876295,0.7633759048591107,0.7502830122074782,0.7371765926361493,0.7240576834998418,0.7109272831502165,0.6977863534647941,0.6846358221792248,0.6714765850411561,0.6583095078022887,0.645261153510544,0.6497679833762016,0.6546975693872725,0.6600334288256784,0.6608529523070259,0.6530078177312442,0.6455637316527087,0.6385914647435316,0.6321744266183535,0.6264080457328554,0.6213968904942919,0.617248878747521,0.6140667084157556,0.611937913151607,0.6109260386998665,0.6110654317096467,0.6123607730185343,0.6232826810152874,0.6183131579702423,0.6238561812552458,0.6329963517507803,0.6424175824613263,0.6521024914211546,0.662032629481601,0.6628898016537335,0.667994804452162,0.6777171599145836,0.6912932622983914,0.6863107709472386,0.6781732009339906,0.6699963520900457,0.6746153532391892,0.6844153414939118,0.6787664999232126,0.6730336456151367,0.667225776598257,0.6620417766095413,0.660757318402946,0.6494320886967188,0.6433967081029577,0.6373236193042331,0.6392888943273949,0.6583157762187577,0.6773039150118141,0.683429295342064,0.6806567054782748,0.6779968236601377,0.6754766358439666,0.6798189139212969,0.6870312992129648,0.6941587710113266,0.7012102571117538,0.7081946205044032,0.715120618840408,0.7219968658409872,0.7288317947892455,0.7342740186318549,0.7307706941921062,0.7273077774527756
1.2653125882532397,1.2676296564647374,1.2694933141042357,1.2702033109551987,1.2697102455762046,1.2687328951956078,1.2679883969629804,1.2678828366972432,1.2685703441284806,1.2671518600637715,1.2621340437868005,1.256694390852245,1.253793370658106,1.2515224820475566,1.2488848963813393,1.2458504922475915,1.2424494184415322,1.239490220897593,1.2389432661987239,1.2342401805111523,1.2277918118738635,1.22361379230661,1.2199644573846768,1.2163239711619005,1.2092669976639625,1.200618026802535,1.1903569874555315,1.1793203410361541,1.1682793296310132,1.157781113711489,1.1486661471255393,1.1407177426793087,1.1333434934556008,1.1263093300357179,1.1195275940956764,1.112952593184052,1.1065533670746182,1.1003062105572101,1.0941923304985797,1.08819689852777,1.082308478290392,1.0765185541707663,1.0708211007468136,1.0652121874355345,1.059689622234702,1.0542526364210627,1.0424869926052227,1.0289506827719297,1.0213639219161432,1.010581878458976,0.998135504233582,0.9857284198050777,0.9733638022403768,0.9610446441055887,0.9487737724973955,0.9365538659111907,0.9243874692510476,0.9122770072384823,0.9002247964379149,0.8882330560842098,0.8763039178709247,0.8644394348354978,0.8526415894589787,0.8409123010823021,0.8309227538381119,0.8276885429508147,0.8246412462796293,0.8217770172381313,0.8190910907669462,0.8155899334101683,0.8025624033448491,0.795392889421183,0.7927856881943672,0.7825552139396579,0.7724053209513873,0.7623450431518486,0.752381854622171,0.7425240815753651,0.7327812586497924,0.7231644458352444,0.7136866070289143,0.7043630836504442,0.6952121920352683,0.6862559755777484,0.6775211438922102,0.6690402266933182,0.6657599244794441,0.6718621131424216,0.6783256363193249,0.685136643653399,0.6908316340566051,0.683150545924101,0.6755549528308067,0.6680470286625262,0.6606291735726071,0.6533043488872856,0.646077089560321,0.6389576053187271,0.6319911899779003,0.6276307900584994,0.6462459127028213,0.6660490056269186,0.6855611762290534,0.6864049160665084,0.6784847962765683,0.6706447064938672,0.6721858979808495,0.6825235610586002,0.6928346776612377,0.6941471728772466,0.6979786594855817,0.7007436393602271,0.6954178216873785,0.6899698747139107,0.691650684327878,0.7062804676013248,0.6948668469545316,0.6834749553412856,0.6721050295384243,0.6786956303059153,0.6954257348763537,0.6996202849279838,0.6961419906033175,0.6927872089966867,0.6895688387693033,0.6865394646727383,0.6965257445107573,0.7155644722551431,0.734645829108044,0.7474184972450919,0.7383364183896175,0.7292671037001179,0.7202106812424711,0.7111672753540299,0.7084928311870469,0.7258871293373792,0.7414025447319039,0.7378179062802985,0.7356336242087373,0.742410325799721,0.749169594670032
1.278219131837718,1.2779240051842358,1.2779975948417548,1.2786605644618378,1.279345964335,1.27912668472085,1.277746515685505,1.2753019085883337,1.2719821662366526,1.2708859337150247,1.2734098843443724,1.2764863795837722,1.2793820828170384,1.2746178051790755,1.2687258540354396,1.2624174077804704,1.2557554987761788,1.2487907167733758,1.241578345219704,1.2380543518376426,1.2367984878019218,1.2350211657501469,1.2265300820904628,1.2179235298132647,1.2109588773855475,1.2011406617688862,1.1920265178551384,1.1835350960093431,1.175179546941925,1.1669892719539323,1.1589878174057953,1.1511934856424313,1.1436200327200616,1.1362774213532885,1.1291725745485772,1.1223100770455656,1.115692790640154,1.1093223705717468,1.103199684458506,1.0973251414009395,1.0916989356920244,1.086321156701005,1.0811851480098726,1.073449601501876,1.0657280099164712,1.0559890437935988,1.0481217277423034,1.0355787332158704,1.023064159355256,1.0151316388685112,1.0089539648612953,1.0028404132913487,0.9968003247022517,0.9908428651407819,0.9849770248442373,0.9753015878974985,0.9642749332516449,0.9532693936605492,0.9422879096559282,0.9313334073834456,0.9204088131687738,0.9095170687069376,0.8986611472157593,0.887844070942998,0.8770689304959537,0.866338906589687,0.8545506834268302,0.8415854439207591,0.8285980597184519,0.8165777183513195,0.813486884585494,0.8031043184125557,0.7969926543928278,0.7989851600436935,0.8013774545066656,0.8041597226304071,0.8030859156697091,0.797497062598368,0.7889086939588541,0.7803686315358065,0.7718866710317416,0.7634661195080539,0.7551095655365438,0.7468193895554309,0.7385978723160229,0.7304472294944322,0.7223696266487694,0.7143671879650553,0.7064420033443919,0.6985961361790265,0.6922817414723494,0.6997479604174348,0.7075227374009336,0.7081176772250029,0.7021149910686164,0.6976544529709958,0.6956115877434357,0.6971056762752124,0.702990020064366,0.7131575277438866,0.710595577644666,0.7024651803113038,0.6944000212049168,0.7041901657729417,0.7195310024914185,0.7253540024262811,0.719019551350385,0.7109960849728805,0.702972774425646,0.6946196412851621,0.7059259254635274,0.7078822719260423,0.7165127758909984,0.721917963717635,0.7177155885535396,0.7089198955400253,0.717880786083354,0.7143200490534198,0.7106092847292844,0.7068829654510917,0.7032078203709062,0.7122226373314735,0.7290782012186288,0.7459853657390063,0.762937950747693,0.7799304973941212,0.7747399247870601,0.765620405068514,0.7565132069782674,0.7537431795505594,0.7637801845123997,0.7599455567791553,0.7561533680271646,0.7524032794000295,0.7486949725821486,0.7450281516119857,0.7432677289372693,0.7598272987464672,0.7579931276446219,0.7562628455390374,0.7546354466313471
1.2782191318377183,1.2807144968690933,1.2828587937478633,1.2847865587133809,1.2869024850274249,1.2894644617881612,1.2922181830223824,1.294621275863598,1.2947798537843809,1.292517238868788,1.2891534608170545,1.2849739904663657,1.2804125904971995,1.281955656175075,1.2789654882836556,1.2752475711342435,1.2717578893405304,1.2662409425929202,1.2590254482940635,1.2513543463377057,1.2433231565428784,1.2351594974380025,1.23292922153054,1.2230846607559798,1.2146614936235298,1.2103052020128193,1.2064842633600343,1.202500367828606,1.1982451286436202,1.1936777960057343,1.188781258516547,1.1823747695056996,1.1723869799881492,1.1625125599482389,1.152772893956215,1.1431861552218519,1.1337677483569095,1.1245307432416798,1.1154862864328186,1.1066439786433322,1.0980122159414574,1.0895985498177454,1.0814166932713312,1.0763146996674164,1.0694524712412943,1.0582482312307684,1.0489016086238945,1.0436378242890447,1.0373121286297236,1.030850716493414,1.0246556076746856,1.0187311298005026,1.0084783208178743,0.9974063226868584,0.9863463884181941,0.9792116168912925,0.9735552755144652,0.968016453829446,0.9572813501337651,0.9445534052694526,0.9317890518929581,0.918990439741854,0.9061595957411068,0.8932984341767951,0.8804087658501689,0.8674923063327844,0.8556572950395934,0.8450275363278693,0.8344532525269486,0.8239383002129173,0.8142301091245644,0.8120403764386963,0.8099994866734743,0.808097196284304,0.8063219109583502,0.8046600185207268,0.8061931487380624,0.8016572475032138,0.8002467025733253,0.7988995989294572,0.7975911973764909,0.796302553148331,0.7950149297632816,0.7916897673161961,0.7827583030142464,0.7738633992276309,0.7650210669968387,0.7562525597400116,0.7475868010391022,0.739064229190955,0.7307430660977903,0.7227098473021325,0.7150975922793239,0.7155939081681293,0.7239497075631558,0.7325787752511372,0.7414701651645315,0.7353318128146897,0.7270334130298943,0.7187865149660926,0.7266320663894019,0.7422989817934118,0.7477083461017323,0.7430420858483227,0.7350586327923638,0.7270483707969333,0.7197163191934544,0.7113537662395281,0.7031958789004825,0.7045319602806295,0.7072952979109721,0.7232311762989514,0.7375415103197699,0.7291719862501278,0.7228919484706854,0.7209884238006232,0.7264022672529871,0.7440792603432653,0.7619342664932311,0.7799523870161078,0.7981202365002478,0.8002654037049037,0.7960310567888979,0.7918428334460303,0.7877002889002744,0.7836029830088724,0.7795504821474891,0.7755423610135175,0.771578204382668,0.7676576088416533,0.7728524643842029,0.773062054091171,0.7705870617095814,0.768220654285372,0.7659621949559838,0.7638109919752631,0.7617662962563205,0.7606343091318123,0.7779865640521475,0.7953241975635965,0.8126469192072019
1.2916419207546943,1.2922194125549091,1.293052676504516,1.2941095936118396,1.2952486011156101,1.2962489086388127,1.2968562224694982,1.2968947689418464,1.2975025257169077,1.2979107888250943,1.2962585674905105,1.2920749714712902,1.2878327340868077,1.2846517888668272,1.2841788611116256,1.2789106477611776,1.2729018496705473,1.2685483349302809,1.2655995156919329,1.2606936780110016,1.251859162392111,1.2425775627808924,1.2331299257645814,1.2307105886863536,1.22790958278727,1.224740821594278,1.2212223253628904,1.2173745344463516,1.2127471193455854,1.2025862240473582,1.1924508919479682,1.1835516661085759,1.1779938814323647,1.1721186462634958,1.1659404975440162,1.1594761113469674,1.152742844835056,1.1457569628043491,1.1385292008687413,1.131036203910281,1.1223135143491882,1.109517281778353,1.096236503196532,1.0828715502029762,1.0716857039977292,1.060688979902002,1.0510156550032204,1.0440353353840617,1.0384632653457906,1.033380424504849,1.0283921380330596,1.0195592386455008,1.013081416329309,1.0077103908509288,1.0026217504829522,0.9952231466038053,0.9826187319828927,0.9699706026016096,0.962603420786309,0.9573242571917259,0.9497371329433356,0.9406140216220753,0.9314934590137298,0.9223796950788761,0.9132767960144434,0.9041886587868855,0.8951190245253979,0.8860714909576521,0.8770495241333993,0.8680564698311053,0.8590955654164327,0.8501699539272853,0.8412827052273792,0.8324368602067058,0.8236355664308306,0.814882756084057,0.8073236113721366,0.8108600133551165,0.8147589536630342,0.8190095751122644,0.8185924463115004,0.8096156158330792,0.800645447486219,0.7937094991106348,0.7923674669421037,0.7909702912964569,0.7894999339454327,0.7879391246912499,0.7862716268578969,0.7844824951137319,0.7825583189337544,0.7804874481115567,0.7774488164808769,0.768955514287657,0.7604932574740362,0.7520658888898977,0.7436773765890675,0.7506133573452454,0.7599982711665763,0.7580183374468881,0.7545529419711414,0.7510573658823203,0.7509940715873168,0.7448086382822441,0.736444678110086,0.728080459246259,0.7237903163402253,0.7201076338991506,0.7157016701815477,0.7109316522620572,0.7152093312851839,0.7262824850369874,0.7390948051390989,0.7489504554105472,0.7589117957987638,0.769019450868332,0.7807329348996594,0.7932734525301887,0.8063126749392339,0.8088742581761506,0.8045463215907656,0.8038876929204379,0.800302644230652,0.7968296121326367,0.7930072529987255,0.7838714781629798,0.7870845752229867,0.7840588281935723,0.7811441366315766,0.7783400809117893,0.7756462157566689,0.7919720872044103,0.8111010887153753,0.8302387575539543,0.8483725910177315,0.8510905903117578,0.853990257279678,0.857067741246512,0.8603190733972843,0.8637401822660555,0.8673269100768519
1.2916419207546945,1.2933882804693204,1.2950925340302262,1.29673150586404,1.2982272235568086,1.2994385599409959,1.3001326963458528,1.3002181057344404,1.3001056118082666,1.2998508447037118,1.296907760462262,1.2949964087471255,1.2922448572399805,1.2886370637443068,1.2867510785094647,1.288951785596774,1.2834183082211066,1.276632786277354,1.2689938283321198,1.262868627761265,1.260305377825572,1.2578604502750408,1.2554896615006168,1.2531553681723127,1.2508263237983257,1.24296881937887,1.232985589544962,1.2228949492057142,1.2132188576165084,1.2087765636021217,1.2040680291138033,1.199112295247116,1.1939268593869454,1.1885276291330538,1.1829289772222307,1.177143852206739,1.1711839140563545,1.1614687778816708,1.1489078929120093,1.1363040323867066,1.1237178357730844,1.111104878068479,1.0984894701315768,1.0858779230746394,1.0732759988694203,1.0673084846624503,1.0631843556711398,1.0593148591213772,1.052821877761176,1.0417347401379784,1.030645841216491,1.0235014404285827,1.0187114031276108,1.013266659153545,1.004263861308038,0.9952271867835426,0.9861627062512912,0.9770761604164626,0.9679729866355591,0.9588583434228608,0.9521868506905756,0.947198889630926,0.9423678557688655,0.9377010157999233,0.9332054117322359,0.9288878501434739,0.9247548903893152,0.9208128318555384,0.917067700367963,0.9135252338733146,0.9076809574591622,0.8988780224805848,0.890044390186195,0.8811824206325238,0.8722945995616103,0.863383578216911,0.8544522232186633,0.8455036798928952,0.8365414537178983,0.827569516450938,0.8236001357253908,0.8285180032641377,0.8337496396323019,0.8392805661929073,0.8450952880995825,0.8374752082880041,0.8288614375208607,0.8202554115229832,0.8116600655741695,0.8030784677677785,0.7945138181113021,0.7859694474795855,0.7782602016890019,0.7758690696747532,0.7733089302555838,0.770577328883852,0.7676749113827688,0.7646062001838336,0.7613811290372898,0.7696152791565449,0.7667894213176903,0.7589109717668551,0.7531721733758766,0.7450660849724657,0.7455328967665311,0.7553412362564922,0.7723644263235352,0.7705991344355736,0.7652306584519124,0.7602046230606785,0.7556829160224741,0.752040013889327,0.7406494401722118,0.7521139072399139,0.7604909200804577,0.772148965678711,0.783912448976955,0.7957702132986306,0.807711769512414,0.8113949942505015,0.8075850983585906,0.8164257688332547,0.8113400609709087,0.8021727525854683,0.793478680151468,0.7902218697595753,0.7969581364535836,0.8140164781202746,0.8311015183150026,0.8376322403038774,0.8393893131473051,0.8413450190812108,0.8434963171899543,0.8458399768358742,0.8493845085542971,0.8685378340103753,0.8830691467387621,0.8802722517307116,0.8775913785443059,0.8750408313095654,0.8726368817606472
1.3055519948474303,1.3063627805992069,1.307006042901947,1.3070123802949116,1.3066567675036642,1.306147447118604,1.305621739738152,1.304860531391712,1.3031679203923119,1.3010804639418176,1.302011584945777,1.3028175706793619,1.3007011682006648,1.2975423406362885,1.2938243041229405,1.2899794837213494,1.2926631794673669,1.295039910371051,1.2919657469847774,1.2888455054156664,1.2858084761700082,1.2805680862913056,1.2716648959696872,1.262377324371466,1.252787610352923,1.2484767936120056,1.2460853911677363,1.2436338504138278,1.2411057660742277,1.2384850725618493,1.235752530389731,1.2328356456573568,1.2234848597900192,1.211242215783649,1.1988953356006358,1.1864741981782496,1.1739944918797711,1.1624578880189316,1.1493882265837378,1.1363213997574153,1.1241928552529978,1.1159202146562546,1.1079173766840271,1.0998028794874886,1.091564305736704,1.0832083174146452,1.0747445303172802,1.063907034550963,1.0557047614388135,1.0488044585459801,1.0400055188347177,1.0311445177449485,1.0222291509282133,1.0140250204139942,1.007781077880865,0.9978189495063303,0.9933051840742357,0.9890833785324871,0.9851561736929351,0.9815259172440447,0.9781946563659454,0.9751641325309071,0.972435778408531,0.9682575939581719,0.9597305858562653,0.9511577702449139,0.9425412790605767,0.9338832297853412,0.9251857375854753,0.9164509290294885,0.9101908679617233,0.9070697195567159,0.9041665731467914,0.9014858642722756,0.8990316648575876,0.8968076685796178,0.8948171769918627,0.8930630866015172,0.8915478771260954,0.8891729356379549,0.8805668554802821,0.8719537117058187,0.8633356409258006,0.8547149109042529,0.8460939220433806,0.8511770834483556,0.8575068204206686,0.8634222165178573,0.856653482590628,0.8496417355140471,0.8425120884830952,0.8352772202931629,0.8279474974803871,0.8205319758893674,0.8130386432439298,0.8054745635466727,0.797845995082854,0.790158495137371,0.7824170152427422,0.7746259896954382,0.7698975224686795,0.7615351667702089,0.7593254747251681,0.7771768577043918,0.7881349616976046,0.7820849602129636,0.7762313737281352,0.7913399001177384,0.7867654326647928,0.775205948134869,0.7636666404814543,0.752147731227197,0.7502130176232233,0.7548800950435437,0.7705809516018354,0.7861912826665307,0.8017050198156159,0.8171161530690166,0.8132496589316298,0.819693177092798,0.8297100357476791,0.8205192783537617,0.8311046253018882,0.8314044829395222,0.831918003135323,0.8326437733300471,0.8335801238127578,0.8347251338438229,0.8360766390906265,0.8482095575063457,0.8653371287268588,0.8824809319354401,0.8951866939175643,0.8920374559806152,0.8889621745555782,0.8859694810706538,0.8876982801771903,0.9068654340993119,0.926038915250512,0.9452183696577867,0.9644034654132616
1.3055519948474306,1.3066223986144192,1.3072805315086926,1.3082230898771878,1.3093919631258752,1.3106832676659237,1.311895277309467,1.3126592547484603,1.3112284109354817,1.3087823196607546,1.3062149655253545,1.3035432492030972,1.3030903907265132,1.3028189159649823,1.3020936887200407,1.301036026962041,1.2990135455098768,1.2956744124626123,1.2968539076001369,1.2953405023169664,1.2889942330057151,1.2828029031724872,1.279804417130444,1.2768062903556947,1.2738126356922623,1.2708338536177948,1.2678830726071548,1.2649723747282926,1.2621041444015932,1.2569039745448831,1.2468742644326793,1.2357841115006123,1.2264175923178238,1.213980154721987,1.2012369182538392,1.188395069765061,1.1754651805506946,1.1650596773216304,1.1587806428691254,1.1519112162032306,1.141018637835594,1.1300847695972287,1.1191152667489122,1.1081153990801056,1.0970900984211647,1.0860440031578131,1.0749815134260379,1.0661829154023943,1.0575331549869664,1.0523515586538281,1.049261328781911,1.0451452384311675,1.0327454214877174,1.020289562373593,1.0094450573141571,1.004973914465535,1.0006134813999679,0.9963649795453637,0.9922287909403606,0.9882042689707848,0.9842895277139383,0.9804812070898907,0.9767366371866736,0.9700107167525969,0.9678897611192645,0.9660734182508545,0.9627803754829205,0.959422045237742,0.9560813963155654,0.9527332755281095,0.9493492320684869,0.9458979845718738,0.9423462607172812,0.9386600478214967,0.9320314503929868,0.9234883382114432,0.9149293457028707,0.906356000899557,0.8977699445856171,0.8902736011494374,0.8892418753837417,0.8884538737268337,0.8879103222816864,0.8876114964791724,0.8832876933296969,0.8768771462471436,0.8702947095592699,0.8642002078182653,0.8701698265592007,0.8618205119047992,0.8534697557886646,0.8451176685113584,0.8367642949840195,0.828409683326548,0.8200538852524586,0.8116969560306826,0.8033389544201421,0.7949799426411228,0.7866199864236457,0.7782591551890998,0.7794552208191874,0.7895094159722182,0.7997696771954722,0.7943656119875735,0.7955185204291002,0.8141326407192908,0.8099440333096943,0.7983448700889992,0.8108772752986066,0.8306226209360323,0.8443256860611577,0.8420472903917656,0.8399791164315079,0.8358534665820695,0.8312344980439367,0.8266649859534241,0.8221446019645057,0.8176729636760802,0.8153174504508468,0.8197271349722843,0.8311502350654845,0.8310195808762373,0.8348581234031338,0.8534074896393813,0.8720649877744373,0.8908225641370106,0.9051241100636936,0.9118029298761315,0.9083827607875437,0.9050059726918525,0.9016773488873477,0.8984022495177895,0.8996377721668283,0.9168044990337334,0.933977945103619,0.9511548604259472,0.9683318399302117,0.9821909671009498,0.9806296068426752,0.9791690802962405,0.9778088754346914
1.3199204427724494,1.320908598223396,1.3213939589042056,1.321129313664998,1.3201458770382963,1.3185324354063654,1.3164419886540821,1.3142448902876582,1.313788051287754,1.3139731682223932,1.3139741280850354,1.3138505780021603,1.3136613271873,1.3133881391906936,1.3081830358141042,1.3032770409871972,1.2997561956894594,1.2983406505080297,1.2979916744088988,1.2968439060601087,1.2938474967508897,1.2923782303414217,1.2909406129511187,1.2894200620664733,1.2862784636955746,1.2818069206407476,1.2770684112206228,1.2721608982919688,1.2667792979567782,1.259183238522541,1.2477509931017094,1.236707167907069,1.2266119700570648,1.2160187147786392,1.2055222673866464,1.1949387643541027,1.1842776850638792,1.1735476232836404,1.1627564100978067,1.1523554291292912,1.145791879756799,1.1390971629706979,1.132277856444467,1.1253400204766404,1.1182892607704553,1.1111307822289032,1.1038694350776563,1.0941058262314352,1.0819701158470836,1.0697617261361545,1.0574853319353887,1.0464363934037364,1.0438798235693185,1.0415948770647203,1.0395849252647216,1.0345558850810184,1.0264771623701683,1.0183338576065122,1.0101285715450818,1.0018638137654179,0.9935420122513485,0.9851655226235292,0.9767742122373041,0.9731614277250031,0.9696334108748528,0.9661780742109808,0.9645618919528003,0.9633550882911942,0.9624526219429299,0.9618538235379739,0.9615577478427209,0.9575517768424676,0.949064446691648,0.940557260682392,0.9348062196835424,0.9307543995324701,0.9264788140335938,0.9219598380524254,0.9171849607346161,0.9121490204195131,0.9068537191100798,0.9013065760432508,0.8955195649792662,0.8895076876467665,0.8875572204147328,0.8877468684759293,0.8868644284510283,0.8785178873952333,0.8708585452127268,0.8778203426891604,0.8849452119253082,0.8810168300551906,0.8730307963941404,0.8651751329902062,0.8574528001247161,0.8498660381024052,0.8424170812893284,0.8351082700749517,0.8279421206356075,0.8209214065364234,0.8140492727417614,0.8073294044590265,0.8007662861165552,0.8102283210193866,0.8208781774803997,0.8215626915176424,0.8328638556169645,0.8515627858018647,0.8495054758546727,0.8468124381028668,0.8500075108161993,0.8452403928672969,0.8405221108280401,0.8366177346526074,0.8321328299682949,0.8277602488046473,0.8235001085294104,0.8193524927828293,0.8320608445700005,0.8314972061028945,0.831806728584577,0.843941285793167,0.856121771593173,0.8683392834135857,0.8805849301475579,0.8928496735144084,0.9096728992285356,0.9173981595164086,0.9296606024400509,0.9418983690668217,0.9540954041069973,0.9662307838332866,0.9782754657495687,0.989454969565512,0.9874851704774938,0.9856182394073167,0.98385367415327,0.9855052391844749,0.9909999088100445,0.9881952418679267,0.9853669022645901
1.3199204427724496,1.3211040373253804,1.322545086766588,1.324136936501115,1.325208330350042,1.3247264279885433,1.323149505936097,1.3218365967702623,1.3217188777698317,1.323000652075728,1.3252132166355035,1.3241888303515472,1.318947102911907,1.3135132669464378,1.3129366829495854,1.3121804426615413,1.310986378223471,1.3089978875739496,1.303922619824644,1.3003737533651427,1.3021343202325493,1.2987296687800698,1.2949913054587014,1.2910823760536105,1.2885837022404867,1.2872387306736561,1.285985371514644,1.2764806740811299,1.2671247721024064,1.2596317359301719,1.251378260312155,1.2391108545192413,1.2299860648839032,1.226813300430997,1.223469026598071,1.219904761888945,1.21606481896435,1.2099503931028779,1.1990114481057734,1.1878419442669306,1.1765230513696334,1.165071228046048,1.1534978737881887,1.1418125213696992,1.1300235311437663,1.1181383690133133,1.1061637655373617,1.0965097544888454,1.089055994727421,1.081512158695718,1.073882023619014,1.0661691634982997,1.0583769688566949,1.0505086642219803,1.0425673237180304,1.0378534043182033,1.0364037697295818,1.035239451381143,1.0343638083728872,1.033780083504073,1.0262506629154484,1.0186982495322972,1.011498656558838,1.0046629792049075,0.9982018739478926,0.9921254925519452,0.98644340715882,0.9811645269226195,0.9762970074106336,0.9718481552166961,0.9660181008326566,0.9615631826439013,0.961071920621283,0.9583504833306268,0.9560681752584381,0.9542251840171692,0.9528201426827261,0.9518500259425466,0.9513100140192791,0.9452481362618195,0.9369122234626701,0.9285747480060587,0.920235727524493,0.9118951717546677,0.9035530924616624,0.8952095049089861,0.8881793692999892,0.888853212057672,0.8897664550090361,0.890916736210162,0.8891440023641499,0.8922268824484966,0.8957601619384887,0.8978270397502879,0.9001133104852297,0.9020408953245552,0.896927458811291,0.8919798311517013,0.8872017360569897,0.8825968319057589,0.8781687030719986,0.8682274971593245,0.8565332606268017,0.8448575477454598,0.8332006096287676,0.8317125976318493,0.8427254585253499,0.8524025342178337,0.8596315958547491,0.8548193053138073,0.8504526792625051,0.8459238812099734,0.8412148125776244,0.8381228138037262,0.8364798066556886,0.8350512846448082,0.8338381947927855,0.8328412343207265,0.832418777842266,0.8389121253261411,0.8333273847757159,0.8471599708843017,0.8611523184303368,0.875275391256813,0.88950614653454,0.9038255774480914,0.9152622024017175,0.9286093270447269,0.947165151029267,0.9616976407193498,0.9762559145791734,0.9908312082921916,0.9915281322530589,0.9901864485452724,1.0018950906647532,0.9992306032149223,0.9965224810153366,0.9937771411086729,1.0026710704376187,1.0198248534538141,1.0267049417894514
1.3347185150616667,1.3340769503910177,1.3331445771109136,1.3319751985112587,1.331037389323516,1.3313496899078552,1.3326609434063952,1.3340388956780118,1.334998971412485,1.3339836168548616,1.3294628572004128,1.3282549861783266,1.3311918824493068,1.3290734270393814,1.3256782631587538,1.3215454180889599,1.3166756549859682,1.3113489719331295,1.3078512962253015,1.30516007478932,1.3025816987750796,1.3046077962225682,1.306442137862208,1.3080611655291112,1.3042928170226014,1.2952666789840572,1.286011358989604,1.2828435795260331,1.2713418676433235,1.2619900157984183,1.2567818580672712,1.2515223202047165,1.2462309227146866,1.2409251237189207,1.2356206362568196,1.2303316751982243,1.2209692947379969,1.212120070640189,1.2075874237820843,1.2027565548045112,1.1975369226826729,1.1919207109205132,1.185924965829638,1.1795844688946566,1.1729436244466496,1.1660487710308267,1.1589428874699463,1.1509268488540265,1.1399353478162149,1.1291250455275472,1.1185112620504696,1.1081087563560121,1.097931835506175,1.0879944341485448,1.0783101718606098,1.0688923929182979,1.0597541914025501,1.050908423563759,1.0423677087357937,1.0341444196763794,1.03349135732824,1.0335005016863588,1.0328711672941455,1.0246089013152484,1.0163176855936316,1.0079985662504556,0.9996525264008254,0.9912805146256862,0.98288346918355,0.9744623388216347,0.9678243313994878,0.9642308570009476,0.9618686582029664,0.9624724571613059,0.9633726247862926,0.9645669794570533,0.9660531232967066,0.9619154041434999,0.9535826469720683,0.9511937963427077,0.9514925750102217,0.9521960300095356,0.9532897518386987,0.9494188111180124,0.9404517546337687,0.9315982494717003,0.9228624899281299,0.9142466467294366,0.9057527517708945,0.897383023281745,0.8923012861482424,0.8939169418940732,0.8996095999252464,0.9070749384118306,0.9073163596748959,0.9026143309312857,0.9053249341735965,0.90823827981795,0.9034187380552137,0.8916705041247113,0.8799399998200328,0.8739208506488847,0.8698566826165317,0.8659795035104825,0.8622925036560583,0.8587987480428101,0.8555011649218747,0.8539111650668545,0.8607207318818695,0.8556771021185174,0.8507447262757923,0.8703130402360646,0.8901749420578753,0.894351611285976,0.8850857517759465,0.8758299582233544,0.8665844792798261,0.857349542111403,0.8481253577785504,0.8476071528277469,0.8626757670426892,0.8776194137208835,0.8924332681057434,0.9071129655806409,0.9216546759783142,0.9187567451281451,0.9182175667176529,0.9326681713923732,0.9476257642464458,0.9667166479326428,0.9858768808805172,0.9937051466379455,1.0054155817817665,1.004508139016779,1.0018959019107299,1.013290598119955,1.0241746657474584,1.0342172374253833,1.0357643940389032,1.0312361645679644,1.0369611917998833
1.334718515061667,1.337405449827287,1.3400048227687091,1.3424203736806735,1.3444122710134248,1.345232543183061,1.344162893726622,1.3416528145185094,1.3382188278582485,1.3354392176517742,1.3349404808872842,1.3337152714035287,1.3317516814003467,1.3342028493219011,1.3370802700155293,1.3396860597398228,1.3418882555380303,1.3435472228747192,1.3445114484201208,1.3438834442291216,1.3369311113610935,1.3294108639674236,1.3214176253071934,1.3130254507687198,1.3093994718221262,1.3050469943992264,1.2940953147925094,1.284824266496017,1.2760247655200199,1.2640803684383677,1.2569460579323333,1.2542224489467049,1.2516962638401683,1.2492830833384734,1.242062482898108,1.2316093246354605,1.225071156486547,1.2198508613462766,1.2146815736119514,1.2095731959263367,1.2045348490510808,1.199574957499654,1.1947013239528546,1.1899211943586838,1.184823205142667,1.1733883808719563,1.1620835153887084,1.1516630083930577,1.1442396234292365,1.1366971629865859,1.1290549148972402,1.1213280048872232,1.113528277037036,1.1056650231220653,1.0977455621497634,1.089775691067473,1.0817600318045453,1.0737022977226243,1.0656054985324857,1.0574720986378692,1.049304140340959,1.041103340528681,1.0338101326890126,1.0344225629890418,1.0353397532298168,1.0365632624552998,1.038094197201585,1.0399331588784526,1.036836101229575,1.0285192508567946,1.0202000887426728,1.0118788775616028,1.0035557974100664,0.9952309696519497,0.9869044741622091,0.9785763619615477,0.970246664791996,0.9678284528646448,0.9698901698283056,0.9722352915386661,0.9748606614375686,0.9677074852552532,0.9585137157449406,0.954776219780368,0.9566128472018636,0.9587987997768092,0.9548855988236729,0.9484548136076629,0.9421544746407675,0.9359886181125834,0.9299612610858179,0.9240763993806107,0.9183380046839384,0.9127500208895247,0.9145874218953569,0.9221084961710071,0.922395639482278,0.915184421459895,0.9111342420514338,0.9059882024239831,0.9006359863423448,0.8953360562615404,0.890090118474911,0.8848985025420674,0.8797614975778291,0.8746799644139408,0.8696575145130354,0.8647256404771928,0.8652646479993273,0.8767813570610583,0.8884572480975397,0.900288762533191,0.9036272587576653,0.9100206522105303,0.9298375732854707,0.9491147880792179,0.9513246818702239,0.9476333036507958,0.9439559007309972,0.940294010345661,0.9366493280851111,0.9330237238998027,0.9294192610756253,0.9258382184234994,0.9222831160428095,0.9360551693102401,0.9503118673433137,0.9644228738080391,0.9783869718260592,0.9922035653232086,0.9959864927586759,1.0051017817889094,1.0070601624216402,1.0200018101791057,1.0345832954120677,1.0491539932721716,1.044811403323978,1.0402895135823496,1.0429499679877399,1.0499933009069158,1.0524660214463941
1.3499177236924775,1.3504143350984545,1.3505303662770136,1.3504589879478264,1.3504101059712061,1.350919704425162,1.3524729885445794,1.354475603261947,1.3563676896280041,1.3579693347643476,1.3592803166922138,1.3603151844257328,1.361083648063071,1.3616201457150696,1.3619911338607529,1.3622750468861937,1.360034408955376,1.3555781590659133,1.3501471200772857,1.3446231166736746,1.3437361237795669,1.3417360583355578,1.3354111508539528,1.3257922846488737,1.315638194451307,1.3100738674858678,1.2996315144439907,1.2879197014184862,1.2836528606252289,1.282479768111065,1.2812311514383405,1.271917962961533,1.2622525129218705,1.252287684927308,1.2469729804753875,1.2447631311269478,1.2426523255834772,1.2406400965194266,1.2387265779692482,1.236912480576494,1.231393662505221,1.2196887924377977,1.207999350859541,1.1963678928361166,1.1852413151965198,1.1806679840653,1.1762070945120606,1.1718641758323818,1.167644428434326,1.1635527552513887,1.1595937896101183,1.1557719198974423,1.1520913113268452,1.148555925067642,1.14516953497434,1.1419357421319316,1.1358278562542938,1.1277576116148138,1.1196117592792185,1.1114144440996583,1.103181966206201,1.0949251593541152,1.086651240304212,1.0783650628302577,1.070069929602771,1.0617681126733465,1.053461189253909,1.045150261265062,1.0420801888984386,1.0445347108044536,1.047295468365287,1.050360458223028,1.0486832722821422,1.0445988385277258,1.0350739237198496,1.0251434089453295,1.015311852519723,1.0055812220905254,0.9959534771809393,0.9864305795947028,0.9770145240999368,0.9777629592278774,0.9809387107395384,0.9749200057137619,0.9681222748396521,0.9614427763081483,0.9613134378249462,0.964137120879994,0.9672497168810468,0.9625784841724387,0.9566728999405085,0.9508221358781004,0.9450263461586537,0.9392856561426948,0.9336001784497086,0.9279700572934741,0.9269672654214726,0.9168786511878173,0.9116338382712089,0.9110581969585652,0.9050311260051004,0.8991113109057207,0.893299348646371,0.8875957920088562,0.8820011530846716,0.8765159060615848,0.8711404893996388,0.8658753074911171,0.870378230621861,0.8887617708560658,0.9068769210191538,0.9129123746673571,0.9122727970724522,0.9244066606759054,0.9366880144983476,0.9496155077400348,0.9616850605677048,0.9743968867517054,0.987248028460721,1.0002355079746463,1.0133547903464863,1.0212886305374824,1.0180480540467798,1.014915767293977,1.0118913587589127,1.0089744110375776,1.0061645002486612,1.003461195478046,1.0008640582809747,0.9983726422626589,1.0058725048657209,1.009539266119682,1.0243870532694448,1.0437287199051686,1.053844996906899,1.0493299400145057,1.0627633536298295,1.0609137100745452,1.0581070500436,1.0552893688215497,1.0554256898993626
1.3499177236924778,1.3514330721665122,1.353106122978917,1.354774905475887,1.3562756742834514,1.3577111570633313,1.3593751241879806,1.3615119271299747,1.3642263506986292,1.3671078196642237,1.3679800136362108,1.3682358283504992,1.3680739154096964,1.3673340703291568,1.365847463095141,1.363465331372258,1.3625937736751388,1.3629624497839536,1.36344364670601,1.3599722255616022,1.3526940298375516,1.3444565706311216,1.3386649975022684,1.333348309414948,1.322444512111109,1.3113756414125264,1.309791658965978,1.3055521301923014,1.2983866226257286,1.290109481057696,1.281289953830757,1.280069968025158,1.2788076002855657,1.2774915663324855,1.2722932270366807,1.2653344180372437,1.2585703254929932,1.252043138205916,1.245795498529609,1.2398643262586195,1.234273155255606,1.2290258981976079,1.2241053039688752,1.2194770909427923,1.215097524661982,1.210920958252334,1.2069050734102185,1.2012573980304126,1.1945526678082286,1.1877606786700419,1.180861632905263,1.1738271002715868,1.1666221271392048,1.1592156769759923,1.1515978051921603,1.1437885815271436,1.138857987415844,1.1359395622510422,1.1311908481695303,1.1244422576421886,1.117777361907525,1.1111966326622897,1.1047057881502989,1.0983147956975796,1.0920373391940004,1.0858905907183254,1.0798951611545284,1.0740751311795722,1.0684580749435728,1.063074988100992,1.0579600265569047,1.0531499615864912,1.0537268549641237,1.045101416531864,1.040733966568217,1.0330602053676077,1.0254666387352405,1.0179576630290978,1.0105376159798567,1.0032107851771772,0.9959814154441036,0.9888537151750758,0.9818318616985983,0.98438429742564,0.9880959654228536,0.986744578088306,0.9806220442180851,0.9745533099291235,0.968538698002007,0.9706309103358359,0.9699999567578879,0.963045056520845,0.95618881599288,0.9494326332556158,0.942777749288898,0.9362252750022739,0.9295954660306789,0.9234314700750597,0.9171918781881816,0.9146802036135696,0.9181761033732165,0.921857091477877,0.9257153613518865,0.9297444424603185,0.9339380219100057,0.9382897977013718,0.9427934599671923,0.9474426999326258,0.9408201852926252,0.9315093928305114,0.9222065781195763,0.9245352894223622,0.9415471496478691,0.9576691970887184,0.9587439311320596,0.955028643368217,0.9693452118545078,0.989017515502165,1.0064421134603279,1.012370378764035,1.0183700260328206,1.0231097530266786,1.0237444876824187,1.023591887266777,1.0228507159878673,1.0216659828005703,1.020142878778218,1.0183580789727298,1.0163680488099986,1.0142149067780855,1.011930504583325,1.0193936104271062,1.0327651416109909,1.0459768814387482,1.0564913538099299,1.0593601560703423,1.06368881846058,1.0670306681095534,1.0726292230476409,1.0799372906662548,1.0888750817166555
1.3654899286179947,1.3655247781501945,1.3654896098936171,1.3658034381330408,1.3663543935127764,1.3665939526183237,1.3666680788693606,1.3668594312359459,1.367253975815239,1.3681044623649996,1.3711801375190251,1.3745807771845866,1.377523307823529,1.3773702762295605,1.3750036488858814,1.3724990989185248,1.3699749047071865,1.3675131086487142,1.3643595875894112,1.3600839580501933,1.355465127834856,1.350840623136128,1.3441239275026862,1.3345981679863481,1.3294464230873668,1.3237910975346234,1.3185929749114171,1.3162843422984745,1.315536843178496,1.3088541979206314,1.3013920078047574,1.293983224056257,1.2866477612522118,1.2794086010639345,1.2761111056419985,1.2746554566607669,1.2698891172991988,1.2632293902878993,1.2542195815898216,1.2430240482604766,1.2351990561041741,1.2335880294866142,1.2320815024723095,1.2273997441736362,1.2209542056431766,1.2144515191002647,1.2078876634211662,1.2030134417781702,1.199216113131008,1.195489120413315,1.19027986218525,1.1822549788539831,1.174395315273642,1.1667362643538164,1.159292616515771,1.1520497072242097,1.1449737376473945,1.1380295284804915,1.1331836177426766,1.1305931723397817,1.1281711181831962,1.1259202262775934,1.1238431506100968,1.121942431283236,1.1202204963072497,1.1126371451423265,1.1044551349602632,1.096309001468399,1.0882043003275532,1.0801463778617966,1.072140397281554,1.0641913617370278,1.0552238875915418,1.0484834576613464,1.0409342778916089,1.0377240547001274,1.0349976207292322,1.0327778575123774,1.0310704585832873,1.0245848918558624,1.0181493143406266,1.0117644585027015,1.0054309881556804,0.9991495023862953,0.9929205390747611,0.9920698341097376,0.996301904094549,0.9914394518767562,0.9841991352148125,0.9770519262163502,0.9742607263461964,0.9781201828678654,0.9742641228915159,0.9624157256043189,0.9505832314531899,0.9387669715868593,0.9297762122067703,0.9370012975127633,0.9442749418191028,0.9513624009281747,0.9582087761153488,0.9647613883958455,0.9709737222878188,0.976809501580016,0.9781120611318294,0.9687880228915322,0.9594615227242995,0.9501380441186152,0.9522312264941215,0.9571527848832186,0.9622011755317246,0.9673702723875093,0.9662040949699433,0.9624694162322012,0.9725915973827597,0.9859473256046462,0.9948191855714853,1.000590047400232,1.0086226915494119,1.018346289378382,1.021421976342581,1.0244364412022235,1.0305651905836861,1.034911158602043,1.036634258721933,1.038363262188426,1.0401089286654397,1.041882265811882,1.043695048577911,1.0455605803213368,1.047494871757185,1.0495185622313326,1.0516602036774252,1.0539621301417716,1.0589429983393084,1.0662036870101117,1.063708352431465,1.0782412627046982,1.0927480112464147,1.1072242444216494,1.109935561496366
1.365489928617995,1.3670348852024246,1.3679458591997622,1.3685450348101242,1.369586424214029,1.3719235685853581,1.3753792495837422,1.3794898864967493,1.3835371880920273,1.3834803470830441,1.3826224849979751,1.3812808584697496,1.3795139479870162,1.3795235647734414,1.380024748354007,1.3771851971835807,1.3729793832212256,1.3687246344067951,1.365222454166979,1.362906814250313,1.360765033952998,1.3543943085063728,1.346099848116759,1.3412478937474597,1.3362914757804831,1.331237052502745,1.3260902554510876,1.320855671772958,1.31609036718025,1.3101363280556726,1.30465574302903,1.2990957061437838,1.2934555468345028,1.2877324428881178,1.2819189193912832,1.2759945264380685,1.2731131748011524,1.2683837294029752,1.2595594524838472,1.2528259744233083,1.2464638227698854,1.2401408510926029,1.2337926469670035,1.2306818419051067,1.2293915408063056,1.228213094672281,1.2233668165597786,1.214993800453482,1.20667671513633,1.1984310912160836,1.1918135542314199,1.1881745720656234,1.1845605046473051,1.1809621091597657,1.177371966128295,1.1737839965380452,1.1701930704581573,1.1665946788747013,1.1629846418476721,1.1593588260798833,1.1538720711693295,1.1456037062410391,1.1373390788537345,1.1290853422204494,1.1208492370774727,1.1186796336122569,1.1124098992015732,1.1054153759818932,1.0966227993175972,1.0861408626897124,1.075745667897751,1.0654393190128737,1.0563041346463522,1.0573909274963884,1.0574953000998275,1.0508186424693595,1.044188259440638,1.0376052089872858,1.0310800990306075,1.029911882720993,1.0292734212503332,1.0291586379928561,1.0289274451515718,1.0212726494972086,1.0136911284360823,1.0061888178181304,0.9987703558311832,1.0007880645610499,1.0055240998963009,1.0099012270872032,0.9980072382575043,0.9861280795519063,0.9821920571119578,0.9864617523291992,0.9909182347242442,0.995554980357376,1.0003708262265532,1.005370557674878,1.0105649939376153,1.0149005221413492,1.0108786313351583,1.005337421967594,0.9966524124693708,0.9874190784248782,0.9822458933857794,0.9872749288715035,0.9887685776006697,0.9849904304623527,0.9812195185048562,0.9774552618323469,0.9736976704570983,0.9699470916964059,0.9726540403437465,0.9780465516207162,0.9835420010499201,0.9891347208080858,0.9973649104859208,1.0065725594078163,1.0135078302502292,1.0278522888294863,1.0246379030142418,1.0265980953346607,1.033183073538965,1.0367520729157091,1.042993083939689,1.0492844351126944,1.0556225533510526,1.0620040819608576,1.0684258807922893,1.0748850255943911,1.0718677620523307,1.0673679662126423,1.0628641460669925,1.0583564436312363,1.063123123136531,1.0725942665582675,1.085134377326268,1.0978000333396425,1.1102583623027893,1.1124292919889995,1.1216659351890224
1.381407411890824,1.3812522197083976,1.3814928529371973,1.3819565280025587,1.3825263378452655,1.3831167215539248,1.3836318983846847,1.3839654905078809,1.3844003061085441,1.3886128408942477,1.392920996211889,1.392444709371813,1.38899187397762,1.385251567029718,1.3812962621526153,1.3788233397529035,1.376028206235527,1.3718642913256198,1.3665091926365476,1.3641367825006754,1.3642132191681287,1.3586513798617927,1.3565450254925753,1.3540229709232976,1.3464976721081068,1.3389635720067323,1.331424354562817,1.323887943338396,1.3164448270123044,1.3165072901153092,1.3168045256245393,1.3169305071283528,1.3168077324805498,1.3134910157084774,1.3022516465899363,1.290856758132827,1.2794279851800345,1.2714712330102036,1.2697138068865534,1.267820601214312,1.265764539733138,1.2635086773459128,1.2572563737547855,1.248734181216471,1.2402427837793426,1.2317854417477054,1.2271488546037037,1.2262008598694543,1.2253706958149784,1.2246592921121806,1.2240667151374012,1.2180332416814776,1.2113223666905202,1.2044692544482194,1.1975146682585165,1.190488641798809,1.1834135552129579,1.176306375622711,1.1691802230993524,1.1620454510028349,1.1549103920319945,1.1477818776887143,1.1406656043349808,1.1335663947814087,1.1264883884555266,1.119435210517431,1.1173221688484907,1.1071893358651024,1.098454077411347,1.0915282385295044,1.0846398744070775,1.0777908106197063,1.070982706874564,1.0642170761028953,1.0613479381334117,1.0655920281379712,1.070116073528304,1.0678970296647168,1.0600735241773442,1.052238543921454,1.0444229621506418,1.0366477222770878,1.029556524078021,1.0304525694639421,1.0318300753673522,1.0336712351559392,1.0359579448131133,1.0337321276932654,1.0218096584132996,1.0105056955181115,1.0157284428115507,1.0211878430732302,1.0268793103482037,1.032798173026874,1.0339657879318387,1.0301739835746089,1.026378315021824,1.022575480219242,1.0187576665404015,1.0159702817998482,1.016188652937898,1.0085666721540636,1.0040971134836036,1.0001851024492963,0.9963566388087468,0.9925557421279958,0.991902783182742,0.9961472862615617,1.0000345204053662,1.0035953959427202,1.0068628018220593,1.0098695575389858,1.0126471243060449,1.0152249087558802,1.0176299729386278,1.0198869958696726,1.0220183765165345,1.0240444076635402,1.0259834792126536,1.0280962730646164,1.029666049957909,1.0314386946616614,1.0399503498206482,1.0533773715767003,1.0667799190657457,1.07970579566609,1.088482212559896,1.085341520474978,1.0808546918571085,1.0763633874194682,1.0807003775468758,1.0779291493222622,1.075144552206873,1.0723693193386783,1.0696973086728025,1.0825668756080233,1.1020568391807242,1.1177743434070468,1.115290539704284,1.1230349738634606,1.1353896508003656
1.3814074118908242,1.3842048069091695,1.3872679391935683,1.3902738561920374,1.3930035541905434,1.3953407912450548,1.397235967033652,1.3986343793938634,1.3992605510008784,1.398139708281372,1.3956638350461419,1.3968097735537666,1.3993844832389275,1.400577301509,1.401405466591443,1.4000253546477597,1.3957519905489328,1.3895511583148883,1.3819935432601635,1.3734661236068,1.3648874477745352,1.3657756494086442,1.361539364859175,1.3544138248730182,1.3522302226214071,1.3499730309739957,1.3476276164777148,1.345185486118437,1.3426436157397164,1.3400036831614806,1.3372712867904757,1.3344551913023335,1.324495540658165,1.3163725587449706,1.3155608156849112,1.3143051405903021,1.308923797083152,1.300257731384551,1.291611133135686,1.2829859943023254,1.2743840624394487,1.2658069670131915,1.261002482997156,1.2581785830822394,1.2549531752590979,1.251236060072964,1.2469549466935628,1.2420862261993566,1.2366690640715912,1.230789032428234,1.2245465814169434,1.2235919140308507,1.2190962802914722,1.211132524369936,1.2030896431336306,1.1949817616841347,1.1868215530064374,1.1786204729773035,1.1703889509623595,1.162136545334331,1.1557128419592317,1.15204168158606,1.1483392445981586,1.1445976673413951,1.1393744282961453,1.1285674156396044,1.1178382866860488,1.1161500745471344,1.115165398845261,1.114370028839136,1.1137657455270238,1.1101258959677,1.1042357072405276,1.0977309311155605,1.0907022317588027,1.0832991548655655,1.0756624971008897,1.074911507365972,1.0799680928511037,1.0852736283705062,1.0873855031868818,1.0834789801682976,1.0796060301520676,1.0757574393042972,1.0695794357062343,1.0576174693754696,1.0456682121566172,1.038672356300574,1.0417972151646757,1.0453160327990032,1.0491211734568666,1.0453323315808873,1.0415440099931828,1.0377554382404162,1.0389396740470629,1.0452989695184778,1.0518711255512359,1.0440276981261958,1.034659659419277,1.0253380129854284,1.0216061276457955,1.0274928617582413,1.0336475748161646,1.0400800178228344,1.0467892774963987,1.0537621543991218,1.0609736224341724,1.0683890222883772,1.07345047551025,1.0687663834250793,1.064195623931603,1.0597378224599199,1.05539260211017,1.0511595839727672,1.0470383873220506,1.043028629686889,1.0391299268030387,1.0353418924539532,1.0316641382083436,1.0281499181440423,1.0475867429040697,1.066918484100408,1.086127510914145,1.1018196384062942,1.0987735329045523,1.0943011076408373,1.0898237138029387,1.0883425233485866,1.0860607140583902,1.0834320511288267,1.0813788066050047,1.087904726418003,1.0944604971718928,1.1010440371043604,1.1076534665176414,1.1142871031996187,1.1204170102119018,1.1215901015793188,1.1343192872348835,1.1410366935943932,1.1477726657020542
1.3976429401469541,1.3983720805309632,1.3991502075361455,1.399982261895532,1.400793445582803,1.4014697985165374,1.4018950176219886,1.4018903335414632,1.4013268257507283,1.401069557493826,1.4011576512356814,1.4012685349714398,1.401755917732349,1.4026950203795168,1.4028469048793506,1.4032738009990409,1.4024396687434573,1.3977637524236917,1.391160522513942,1.3839501248884107,1.3765327728956205,1.3690465593536112,1.366752120565366,1.367772152528019,1.3687790964344755,1.3696953586562461,1.370405498035805,1.3707280054855024,1.3646113286825714,1.3553341416541222,1.345498111784941,1.3351906787688423,1.3315666262798036,1.3286186448184965,1.3256255638751433,1.3176069872600467,1.312538270074122,1.3102007024265432,1.3072505549995137,1.3036718184503528,1.2994771366422597,1.2947038606558365,1.2894056138531567,1.283643123793781,1.2774770644861113,1.2709637531474236,1.264153250455387,1.257089009311568,1.249808330928437,1.2423431435027013,1.234720838569546,1.2269650426042573,1.223232411083508,1.2229839155601772,1.2228398350204874,1.2227906526140577,1.2228231350108287,1.216994391975751,1.2057136356247313,1.1944921011160687,1.1833328421686926,1.1722387508796657,1.1612125801808384,1.1502569629422772,1.1408063220679816,1.1369502641047808,1.1330077651870836,1.128946381024058,1.1247168956021651,1.1202451196301726,1.115424985348076,1.1133542220945445,1.1131370231768338,1.1131156041555728,1.112977098874455,1.10819719787581,1.1037306242131244,1.0994741770121803,1.095358615945452,1.0913388672461637,1.0908135571186577,1.0965704419590092,1.0935395246841457,1.081553624588306,1.0719266708102855,1.0681089960088563,1.064300934160317,1.0604998825531533,1.0567038659648165,1.05291136185806,1.0492131411771306,1.0534736697787404,1.0580834749184969,1.0630290429210207,1.0682973814346777,1.0628204013241929,1.0534173441013586,1.058651113025105,1.0656337999780234,1.0728139412162392,1.0801861646445428,1.0877449536633614,1.0954846247299006,1.098583804134606,1.0933275508237283,1.0881864477243788,1.083160141261133,1.0782482719780146,1.075967157887802,1.0836634278290749,1.0914324150231343,1.0992297237209074,1.1054033272507793,1.1065147173025656,1.108824080267949,1.1126880886946404,1.1184687443035901,1.1188820102242447,1.1159874669615677,1.113102423358212,1.1102314257149173,1.1073817764860803,1.1045672971511935,1.103240815468136,1.0992332113312375,1.0972506892948468,1.0995238332246604,1.1107614535645718,1.1239488541919123,1.1350768614050413,1.136196445493698,1.133926671371217,1.1312777253277,1.128553083804741,1.1258202966291844,1.1231038845188914,1.120943457345465,1.127621226024271,1.1411639556496782,1.1607758807394468,1.1804235257533202
1.3976429401469543,1.3990761342081965,1.4005716789671943,1.4021337936680405,1.4037662421407466,1.4053598458242584,1.4065280949055208,1.4068499849385936,1.4069553012984395,1.407659268618045,1.40900078219157,1.4107894890180444,1.4128327345333958,1.4149095275566823,1.4139541548953427,1.4116214377922751,1.4097029810340929,1.407414595953938,1.4048271728530062,1.4023359306064642,1.4000316559660488,1.3979937281922643,1.3962516789771886,1.3947660853959634,1.3934430223618555,1.388246200387042,1.3811444235997885,1.3732422533759912,1.3703858080750595,1.369035476339684,1.3611596484717068,1.352446260819848,1.3437286049681818,1.3350130516083598,1.3263045142205494,1.322602476980269,1.3195648481728037,1.3165281808724676,1.3135077562241602,1.310518433127546,1.3075745012142936,1.3028227560632275,1.296562478427378,1.2905075475974712,1.2847526027500167,1.279397592484135,1.2745236838513034,1.2701626413058102,1.2662828453925008,1.2628057440672258,1.2596374458185324,1.256692568288872,1.2539035373499083,1.2512204996576441,1.248607830777288,1.2397203830101313,1.2283311282937128,1.222919338345692,1.223055399024346,1.2232001522061164,1.2233137463859212,1.2165171638202597,1.2071512629020598,1.1978828878658478,1.1887241157174282,1.1796914301041066,1.1708081647836286,1.1621084172149136,1.1536430887516413,1.145488073277138,1.137751151492517,1.1305646321705,1.1240423625703855,1.118209517826171,1.1132913104322815,1.1136653766895717,1.114238926157956,1.115012969901827,1.1159884061323915,1.1171660195494026,1.117544276868519,1.1055365978429879,1.102523248707362,1.108646355633824,1.114908170942638,1.121269191490943,1.1276792787652423,1.1339215122309387,1.1288391750599183,1.1193935901581078,1.1099516366968127,1.1005139189899582,1.0910810887240197,1.0816538896927934,1.07223324056437,1.0738759077715079,1.0797523392867845,1.0859145881447034,1.092350661037762,1.099048563267643,1.1059962058466892,1.109443139542105,1.103955554249115,1.1033992986827181,1.1114828631337224,1.1134973392437928,1.1114573774968202,1.1095953547229032,1.1079596882073037,1.106615648248943,1.1056522755647586,1.1051920182399382,1.1070131166185968,1.1147431242722678,1.1223833137539914,1.1246869177787293,1.121782749699641,1.1264287179750376,1.1254936196933896,1.1210548505537368,1.1166099866417962,1.1121592298063323,1.1077027760018956,1.1051923410826685,1.1240864835046755,1.1427769383882609,1.1498298244396823,1.1470102779264835,1.1445522624984017,1.1446685366526825,1.1550629192484045,1.1690518004239685,1.1835995498297631,1.1983894703979114,1.2133456027038987,1.22843745418822,1.2313477676632472,1.2333838535089896,1.2352260840800948,1.236885291620169,1.238372030485892
1.4141698163066185,1.4144152686068083,1.4144279010320662,1.4141512281345106,1.4135849834338678,1.4128661150495754,1.4124461683151872,1.4129711175659083,1.4142631468766087,1.4156737241512176,1.416788561028048,1.4173303243913369,1.4170851855383626,1.415943734717418,1.4167751323621867,1.417448982161711,1.4135243446917651,1.41393369031443,1.4152734673421918,1.4135168583682867,1.4111177948331746,1.4080963618202478,1.40438066127631,1.3998675259907727,1.394494931916472,1.3921649723829082,1.3908191014232467,1.3871644107346468,1.378534202323102,1.369859910634802,1.3664443614092474,1.362678490726779,1.3580148544391584,1.352732820965938,1.3470320297435414,1.341042893591823,1.334852744192613,1.3285248932204232,1.3221104409340372,1.315655881869295,1.3092087698510795,1.3046895778339438,1.3018765404712869,1.2991474867442543,1.2965137150428991,1.2939857198248115,1.2915731964771688,1.289285051419368,1.2871294137050957,1.2851136447511058,1.2832443429331781,1.2815273395929903,1.2741644979281967,1.2626412687843516,1.2511584371346878,1.2460403548630739,1.2435002900710121,1.2409750269499664,1.238455579243301,1.2355066843787315,1.2259713963347383,1.2233466601768224,1.2232398954837649,1.2229275166391789,1.2223427479837958,1.2206195454483608,1.2180202483647287,1.215406254194348,1.2127776104885264,1.210134509616406,1.207477259606941,1.2048062619821955,1.202121994769379,1.1994249994935373,1.1897769792348853,1.1777195446532898,1.165668546833846,1.153624788302586,1.141589023559197,1.1295619630682014,1.118546480707923,1.1201303454013627,1.1219180540475886,1.1239099310613883,1.1261061841935258,1.1285069038145128,1.131112062119639,1.13407388474731,1.136934987171306,1.1401520986859,1.1435723358860792,1.1471950636910104,1.146827235979357,1.1440680239246914,1.1413223407636153,1.1385933151305903,1.1358845721721822,1.1325582322395453,1.126604137386583,1.1207671197528617,1.1150468888058471,1.1131813137888773,1.1203616675022285,1.1179740990259939,1.1156788338215087,1.1197289185825863,1.128130676056383,1.1366805186621356,1.1448187670158445,1.1420208624327524,1.139160855704982,1.1362832308468667,1.1333932516590224,1.1304950029817142,1.1275919017909681,1.129900367636901,1.1343520356810464,1.1299260861338154,1.1366212893750083,1.1488612781503162,1.162804195557441,1.1650100628117102,1.1619037727611605,1.15882371097669,1.1557759908433374,1.1527709269144397,1.1612222528047331,1.1793700253458566,1.197153783201962,1.2107489091769505,1.2144449106369732,1.2178735466353157,1.221043888545875,1.2239658270457454,1.2266498431058004,1.2291068012764907,1.2436481649555375,1.2589661464705006,1.2743822045726203,1.2780137522506667,1.275718212906808
1.4141698163066188,1.4159517971148583,1.41776567405813,1.4195584818081302,1.4212318784501679,1.422690219480311,1.4239046080211435,1.4249252366708145,1.4258127590500402,1.4265837315783916,1.4272027756201577,1.4275764397634874,1.4274837795523738,1.4262435217411713,1.4232791706491248,1.4180413830472995,1.4179182698008654,1.4168196149855923,1.4158350939398023,1.4138199309321122,1.4121095880812309,1.4105334777397918,1.4090043683543838,1.4074943839070948,1.405978634559569,1.4041964011384913,1.3957273174291704,1.3893143583482532,1.3875884315293256,1.3856086403100951,1.3833700678137553,1.3808927893552845,1.3782189951744588,1.3754101097586324,1.3725434500100473,1.369707496256574,1.3669947255547328,1.3644916700050627,1.3622676594828498,1.3603657089205403,1.3587992298829006,1.3575556970836073,1.3566049526944206,1.355908338654289,1.3554258772478485,1.3551206317107023,1.3438406290581288,1.3321981355575714,1.3205569631403935,1.3089258563885817,1.2973124150723874,1.2857233186287864,1.27996768241441,1.2785696009580008,1.277336447315045,1.2743503049409908,1.2645431700484306,1.2547973775190506,1.2451170458558516,1.2359355185472838,1.2334102417521833,1.2308764637795533,1.2283318626333406,1.225774828065461,1.2232042814767055,1.2214278730843784,1.2201458802030911,1.2184893883348507,1.2164824920954374,1.2141747660537063,1.2116308652396732,1.2089203628812004,1.2061106332204492,1.2018399955848031,1.196715871373944,1.193995252198205,1.1912638254839165,1.188522313617003,1.1857714767185092,1.1830121130542612,1.1802450608672617,1.17747120157861,1.1746914643673776,1.1719068322038024,1.1666461874282519,1.1571919044362549,1.1477389126653077,1.1382878084666428,1.140369006955795,1.146454996131391,1.1521904464672952,1.1495972530379899,1.1510195210424872,1.1550448188635922,1.1511256276795079,1.1448187318825527,1.1386296784792804,1.1332003504334367,1.130545652088145,1.1279264378898377,1.1253498827499753,1.1228247144309318,1.120591333415057,1.1282133362221902,1.1360339166003488,1.144039080380205,1.1504382898568093,1.1476708806787022,1.1454169634584723,1.1542022368002396,1.1607580435941398,1.1563760696272416,1.1519861506969713,1.1475885429076742,1.1431834948159576,1.1387712476801664,1.1372640760409232,1.1444473019440453,1.151425948734956,1.1581789385332826,1.1646881977589778,1.17093864039097,1.1769181374298272,1.1826174618974026,1.188030201260025,1.1931526326646837,1.197983560187799,1.2025241168889096,1.2067775374366274,1.2144892666496283,1.231270438908612,1.2473661290405706,1.262619234994811,1.2768517331610694,1.2894958138768604,1.2871991231227042,1.2849024785375631,1.2826059741777653,1.2803097020630143,1.285703613597569,1.2833260162498632
1.4309619214020406,1.4298534325636592,1.428957639581999,1.4283919335636472,1.428258958454772,1.4286058167184414,1.429366057483708,1.4303751990474485,1.431475232161755,1.4325804755475589,1.4335803332249961,1.4323804664742517,1.4298262684988194,1.4278266710084533,1.4240456155648107,1.4217909459826263,1.4197411323558526,1.4177962263894281,1.4165553208793924,1.4196125088651728,1.421014572205666,1.4187968275751381,1.41599159830003,1.4127897668437783,1.40927953868306,1.4044352785569634,1.4017677558798218,1.3981049805654915,1.3948702876327777,1.392428801320925,1.3910345781640667,1.3906425194239325,1.3909960209391827,1.3897472610845145,1.3875693387082038,1.3853195650865922,1.3830010692940027,1.3806171235896882,1.378171051564192,1.375666171469978,1.3731057640250892,1.3704930565459028,1.3678312176312049,1.365123358563097,1.3623725390302217,1.3554742557158361,1.3549606821385418,1.3513031739684098,1.3443940312224574,1.3342666559926206,1.324172343599495,1.314115841745556,1.3041014579205465,1.2941332023243364,1.2842149027062528,1.2762706016103986,1.2753733272683294,1.2746445529772492,1.2740825456213254,1.2736834179016032,1.2726142016028663,1.2677448703723981,1.263219103388959,1.2590508772012599,1.255254111786683,1.2518426200860584,1.2488300483125165,1.2462298073795757,1.2440549961098393,1.2423183172458008,1.238053092405225,1.225979061719896,1.2139076814817082,1.2032631856209461,1.2004325452283153,1.1976665677532303,1.1950073624199802,1.1924923475410925,1.1901552114154348,1.18802669537695,1.1861351860539697,1.1845071335144426,1.1831673215151441,1.1761011463508397,1.1691183494753565,1.16632713141591,1.1635343756284047,1.160741376087314,1.1579495401253665,1.1551604090586132,1.1523756832967877,1.1573999962547266,1.1618840509661783,1.1575505782702948,1.1592699377367648,1.1636937252564161,1.1683148930030822,1.1695282010651846,1.1685361407255277,1.167060379053332,1.1652248857667855,1.1631224804877842,1.1608210827476206,1.158370160316359,1.1558059403031464,1.1531552521470783,1.1522141208168026,1.1605434781236275,1.1690105780152518,1.165131808812875,1.1631512027637716,1.1722156228712857,1.181383944899908,1.1902999428057692,1.1871887751605579,1.1839965885317252,1.1808062962397416,1.1776220852368962,1.174447324689245,1.171285078052156,1.1681383059654051,1.1780634572991007,1.1942907273434766,1.2112044269473916,1.2285867844733591,1.2462696381646134,1.2641192004345028,1.2820230395442351,1.2998795021270682,1.3009765155643613,1.298681081727997,1.2963851903857373,1.2940889470144903,1.2917924546294541,1.2898794608482398,1.295184457508979,1.2928189381014432,1.2904502031531937,1.288078385089929,1.2898883509618781,1.2865284250685705
1.430961921402041,1.4341833474412768,1.4372137886711664,1.4398300650946763,1.4417442568681218,1.4426836535427388,1.4425806021265684,1.4415877643142507,1.4399186166974522,1.437767954641032,1.4353922718048469,1.4349404209671204,1.4342346780713546,1.4294723263808748,1.426827340039212,1.425631371680097,1.425027863044385,1.4248335641075642,1.4243154227924215,1.4231835364631495,1.423153972414695,1.4261468820502698,1.4287396333241906,1.4207376661772586,1.4125435020885495,1.4055602882399403,1.4028467708599974,1.4011991692451624,1.3994831867583266,1.3976926444409141,1.395824193427401,1.3938766606790045,1.39185048845252,1.3918356452091323,1.3929814452328104,1.3943228388742628,1.395792993487662,1.3973505241247732,1.3943847782780017,1.3898962201265213,1.3853094794601857,1.3806354352198396,1.3758842776160756,1.3710656985683531,1.366189067587775,1.3595817770154968,1.3562985050485585,1.3538923522153967,1.3462873257472077,1.3412612087442473,1.33623581480441,1.3296013796993071,1.3222652704410076,1.31514810162086,1.3082636277597817,1.301625579591592,1.295247699229765,1.2891437647820343,1.2833276051036493,1.2778131050765804,1.273440381116636,1.273342600428434,1.2733734286925973,1.273507685474765,1.2737075553060957,1.273916813276685,1.2740541096763902,1.2740093456625792,1.262204543896158,1.2501286540134378,1.2410319876085265,1.2402076439793945,1.2398562464210983,1.239987980863687,1.240612162910331,1.2417371449674834,1.242247137622371,1.232807156554522,1.2233626642078583,1.213914522371501,1.2044635462338347,1.1950105083176639,1.1855561422363399,1.182139016981747,1.181444023733707,1.1811026627950572,1.1811336992867747,1.1815542340286376,1.1823795764299798,1.183623113764361,1.1775354889864746,1.1707553647230453,1.1640937708179677,1.1654504651402249,1.167967827016546,1.1694137785550591,1.1698798556230814,1.1731320130237364,1.1781435135166207,1.1833476725785355,1.188742603175383,1.1943261229137514,1.195494073223756,1.1911861427839048,1.18686767703708,1.1825392138636923,1.1782010899146504,1.1738536167094162,1.169497093275559,1.1775976438353934,1.186285475649111,1.1950531880279234,1.1935704882633127,1.19073163198956,1.1999932913014613,1.2093993614465566,1.2188541023869588,1.2283373696662334,1.2378263282588895,1.2472944693106305,1.25671088575597,1.2660395905546107,1.275238958368969,1.284261476596467,1.2930540957448073,1.3015595584633413,1.3078589782745191,1.3055655759166154,1.303271383859182,1.3093022150110556,1.3069589577795853,1.304611618275203,1.3022603504692212,1.2999053043049944,1.2975466258596482,1.3015387083259808,1.3003523763022722,1.2970424391686644,1.2936191484765176,1.2901081100535934,1.3054772156990602
1.4479937474637268,1.448834703573031,1.4497865177581595,1.450726318041566,1.4516275406475014,1.4524159970963748,1.452771472720173,1.4522378152250155,1.4506343181650474,1.4481596043349905,1.44510613831313,1.4413531485716753,1.4380871075409773,1.4365268801443374,1.4347406927487403,1.4337055341293135,1.4332084175071493,1.4331727994944439,1.4336065768263326,1.4343872883345523,1.4353008157781417,1.4361795903016195,1.4291497744968873,1.4320120317038394,1.4347053842613993,1.4365909228726634,1.4349112622750009,1.4329055090380267,1.4305832611101974,1.4279605565067515,1.425057819887599,1.4218978067422778,1.4185038637147054,1.414898672725236,1.4111034873343966,1.4071377723084528,1.4030191263387755,1.3987633787451461,1.3989687523530572,1.4006296027769873,1.4023200151221564,1.4016380483130664,1.390188736740876,1.3786643586919576,1.367086980748742,1.361263597440426,1.3567540577038644,1.354549089997231,1.3509996329381997,1.344874987688003,1.3371426042147148,1.3312231366861709,1.3262364825456499,1.3212908681727198,1.3164035129578688,1.3115944710713645,1.3068874330835993,1.3023107304844155,1.2978985560437848,1.2936923569369982,1.2897422318916587,1.2861079258603456,1.2828586475405501,1.2800705395659207,1.277820588135279,1.2761767279577794,1.2751861967429063,1.2742794660218284,1.2736532266312548,1.2728710293700285,1.2716097239018262,1.269897482392603,1.2678162624626834,1.2654596182544515,1.261109860354415,1.2516816948387306,1.243370228932384,1.2455175867251485,1.2481841908976785,1.2488673381530662,1.2459919493692704,1.2431360139656604,1.236046777798316,1.2283183561247037,1.2207080571990905,1.2132161001036676,1.2058426497019652,1.1985878197614577,1.1914516760608174,1.1844342394695513,1.185296190264895,1.1874080074792115,1.189965554924313,1.1929735773258843,1.1964345817516273,1.2003488849505972,1.2047146984079262,1.2095282462105619,1.2126177779182141,1.208354164018922,1.2040788934140698,1.1997924881579145,1.2000972735931201,1.2060515487032735,1.212187769556257,1.2149410857243819,1.2120876046729823,1.2091331457187593,1.2061039391014816,1.203019630583313,1.1998951817844006,1.196742244079226,1.203877895947059,1.212734334921274,1.2215943967257958,1.2304265550065772,1.2391951446361231,1.2478594432579575,1.256372481391442,1.2646794782392892,1.2727157691105448,1.280404080710695,1.2876510968251669,1.2943436337482677,1.3003458260267893,1.3055010770107625,1.3096458751017388,1.3126428138681274,1.3116412318087007,1.31504695643595,1.3146423528447428,1.3134076686306502,1.3115344718885957,1.309183932771382,1.3064800644388388,1.3035141785176656,1.3117201992139025,1.3203974752488827,1.3276346589303785,1.3335689379918572,1.3383779174729238
1.4479937474637268,1.4494916508052338,1.4512670296455172,1.4531409653217615,1.4547784254337046,1.4557824314156516,1.4558484572434787,1.454887281736501,1.452910739916745,1.449945886155656,1.4461513498684506,1.4422643262565717,1.4391045509219844,1.4383118309956806,1.438914022204406,1.4392904348293802,1.4395684838851155,1.4398392107639681,1.4400844122946164,1.4402361159846517,1.4401796318241349,1.436454040725114,1.4369276116141299,1.4374957453595163,1.437860747765446,1.4372182373885773,1.4379528467690124,1.4376826317501237,1.4372091962127818,1.4365408067477263,1.435686753974886,1.434656890182529,1.4334612877245911,1.4321099835549274,1.4306127858373703,1.428979129992212,1.4272179772039602,1.4253377507443816,1.4233463068909087,1.4212509405026676,1.4129836569924272,1.4040295933284492,1.4031038808217295,1.3944601012649134,1.3851103102884188,1.3749158102339343,1.3647255489924215,1.3549195616111518,1.3527843656010572,1.3480788975791569,1.3451331984672668,1.3421656806157891,1.3391796316906972,1.3361785484979496,1.3331662266975228,1.3301468836665213,1.327125329445805,1.3241072086274768,1.3210993487203049,1.3181102710054455,1.3151509530267025,1.3122359848037353,1.3093853417893069,1.306627106558381,1.3040015630168886,1.2984207269296422,1.2863520313462162,1.2748666058602023,1.2752040716830937,1.2761592100318508,1.2776774813979186,1.2796993144589988,1.279942838888208,1.2705306061797779,1.262907784584835,1.2602217009876422,1.2574457762829025,1.2546125069449565,1.2517464782400691,1.2513737573769208,1.251856823196227,1.2438930457906325,1.2403154239775986,1.2375475431512841,1.234852600054675,1.232255370867196,1.2297873401248673,1.2274895176075136,1.2254159729631167,1.2236377083486634,1.2222452527231433,1.221345621028508,1.2210450599566545,1.2214074424118113,1.2223905541049334,1.2237939549705223,1.2211084619271066,1.2168693410363858,1.214783908928996,1.220474385403274,1.2258949592393114,1.2244106864765687,1.222470748145688,1.2201900864996302,1.2176580833360573,1.2185030056518071,1.224994324529563,1.2316586053695513,1.2384925146221146,1.2454924899736985,1.2526547241556818,1.2599751470645675,1.2674494056118393,1.2750728409131682,1.2828404624764538,1.2907469190737269,1.2987864660174875,1.3069529286259245,1.315239661769942,1.3236395055680585,1.3215960772105237,1.3193099653247131,1.3170223182836382,1.3147332686670286,1.3124429455402256,1.3101514745933873,1.3097190931129457,1.3139758456578063,1.3144282574397859,1.3175888623369312,1.3350453781180505,1.3437726465831918,1.3481406567577143,1.3501895006216353,1.3522992808563394,1.3544695773817068,1.3566999578051426,1.3589899715654887,1.3613391468239593,1.3637469893396528,1.3662129825395137
1.4652404223932172,1.4656633155365681,1.4659662060734888,1.4661443721368586,1.4662659386098085,1.4664281937498393,1.4666222317829476,1.4666100270245126,1.466117517059804,1.4650737529023763,1.4635972067650274,1.462000187588227,1.4608345195026131,1.4608389369408807,1.4626157723581943,1.4662132480564471,1.470162662689636,1.4644623651906987,1.4581363499228073,1.4513457308019935,1.4442192567553844,1.4402301996297024,1.4397115630816457,1.4389760164300398,1.4379430720201323,1.438013593297391,1.4395465324319872,1.441689340878644,1.4436488079663117,1.445428041766725,1.4470304292045335,1.4484584247345138,1.4497114175803212,1.4507804682781267,1.4476976550330551,1.4430770117713476,1.4385533385631977,1.4341302809090606,1.4298085812921792,1.4241724456688167,1.4190584362458178,1.4118035934923308,1.4054565615277903,1.3952964300391217,1.3858947148227565,1.377427393205281,1.3690757822027715,1.3608562663977093,1.3549758871816624,1.3551126672494354,1.3553165469977357,1.3555771141470974,1.3558863075022365,1.356237933458889,1.3566272794881828,1.3570508087628461,1.3575059201805133,1.3579907600281471,1.3585040739751908,1.3590450902686266,1.3586440139444937,1.346622090372899,1.3345866099155357,1.322539858913029,1.310483925043422,1.3015669516443735,1.299406148675848,1.2976302285230088,1.2963688083153793,1.2957361139075894,1.295783583288299,1.2893453938218813,1.2821671550107656,1.2850290439107268,1.2882396225790123,1.291759674926136,1.2848779961896675,1.2764488698130028,1.2681352374429524,1.2599377095022475,1.2550887021130859,1.2593301130220476,1.2640977381576066,1.2693899905488593,1.2708502586766097,1.2667950241959067,1.262721741549297,1.2586309527042001,1.254523184858121,1.2503989507926985,1.246258749218765,1.2421030651146587,1.237932370060236,1.2337471225702155,1.229547768432945,1.225334741067226,1.2252723314114018,1.2264350126316108,1.2269826728680817,1.2267912252576965,1.226590863536586,1.2331231908080067,1.2400600349899582,1.2473890251667559,1.2550968621360354,1.2631693849484273,1.271591575587565,1.2803474746477344,1.2894199636103023,1.2987903365066051,1.3084375197075344,1.3183366686171039,1.3202986779401673,1.321093711193555,1.3219510559533987,1.3228709455882877,1.3238535771900848,1.3248991130290697,1.3260076811066472,1.3238805177013047,1.3284142520971967,1.3278813744750386,1.3255768565200272,1.323266859436953,1.3209515755309456,1.318631191679093,1.3163058895234485,1.3174766738205073,1.3247845859825382,1.3316093538548657,1.3379365057679513,1.3461531649540386,1.3491441013933654,1.354092626061139,1.3586696127967937,1.3629303755632494,1.3669296011499492,1.3707183585718719,1.374342542621811,1.3778423954691172,1.3812527367489298
1.4652404223932172,1.4668467155635427,1.4684130278325185,1.4697740939788613,1.4707806829994738,1.4714213254910589,1.4719137416601837,1.472622391096725,1.4737393626535762,1.475127115672803,1.4765331096877534,1.477752360357893,1.478650408216232,1.4791516258900272,1.4792286663649383,1.475375274468361,1.4712968506768012,1.4770495247925335,1.4759261469991327,1.4745041466978637,1.4729751564928684,1.4713934614658384,1.4698029677300495,1.468237229212765,1.4667204230364783,1.465268844279767,1.4638925424381068,1.4625968204041113,1.4613834378780033,1.4602514673430225,1.4591978189377488,1.458217477782416,1.4572053361628061,1.4524097249438799,1.4516308065470642,1.4521174746955041,1.4513213891497425,1.445938315968777,1.4352245349836816,1.4256261973306066,1.4205293895533797,1.4155644547050594,1.4057487963779447,1.4074630950622062,1.406131237207402,1.4025496047902302,1.3990687537133764,1.3956866412049127,1.392401078251957,1.3892097712513287,1.3861103600754983,1.383100451784757,1.3801776498601241,1.3773395790890497,1.374583906354086,1.3719083576306064,1.3693107315211361,1.366788909652502,1.3643408642428958,1.3619646631115618,1.3596134420784047,1.3574205568393416,1.3541854922682144,1.3507004773429203,1.347180658919619,1.3436270707561913,1.3361663936147679,1.3268326745107433,1.3174821387201625,1.308116416759734,1.298737028729684,1.296479896424001,1.2977375949790488,1.2994538415690013,1.3015326503582247,1.293421929479681,1.2955550260886364,1.2986827484132675,1.2947703476327659,1.2908356585674752,1.2868793377866892,1.2829020241319076,1.2789043392158899,1.27488688788881,1.2752039696166304,1.2815354985668241,1.2883791766703685,1.2957198653067596,1.292640448660507,1.2896770434850202,1.2868816861142727,1.284320306621792,1.2820816250544564,1.2802879107961278,1.2791059621273808,1.2787513155708314,1.2794703505912528,1.2814842998020612,1.2849081725077305,1.289702839587437,1.295704161209204,1.302697387055571,1.310478008553858,1.3158830282043263,1.3161373847191413,1.3164487436782792,1.3168183090539776,1.3172469962486435,1.3177355302479432,1.3182845039615296,1.318894414119872,1.3195656839728902,1.3284565934581778,1.3375439308246264,1.3352726048245822,1.3329987040812785,1.3307223902545307,1.3284438203168971,1.3261631467448218,1.3271793748774507,1.3301802153691025,1.3297123327094602,1.3310735958976725,1.3324979774149002,1.3339853710737293,1.3355356432808607,1.3371486709775011,1.3388243917098963,1.3405628055276972,1.342363879925336,1.3442274403057262,1.3521296432795094,1.3687010564815516,1.378044155979861,1.3800540776202412,1.3818593151646654,1.3834177101869392,1.3847089085533062,1.3857276318113998,1.3864786163689997,1.3869729355941607
1.4826777277263385,1.4833626905272361,1.4840726838556044,1.4849124200065895,1.4859507523452518,1.4871427701106499,1.488309073000708,1.4892234536654252,1.489719649563904,1.4897109183988242,1.4891429297358778,1.4879477915160741,1.4860336243039147,1.483313861791736,1.479751245392141,1.4788942303846182,1.4781902758996992,1.477177910015702,1.4831092013063816,1.4861110923615577,1.484351271590036,1.4824876068783222,1.480642387044286,1.4788475825349474,1.477127732713992,1.4755032837948256,1.4739897597649514,1.47259683164235,1.4713281213376166,1.4701818715428494,1.4669980106784641,1.462073360607099,1.4573034927946524,1.4564467318148544,1.455635384205427,1.4548541612617913,1.4540831359326265,1.4459897324514515,1.4378285113998426,1.429236530336476,1.4214998926296778,1.4167752248004535,1.4136040399889223,1.409815504972229,1.4089732907058874,1.406790230839382,1.404133677841791,1.4014034023541866,1.398608993722736,1.3957545301045426,1.3928430000345995,1.3898769387949645,1.3868586034047392,1.3837900446216533,1.3806731466646904,1.3775096538927798,1.3743011909327776,1.3710492788483255,1.3677553485452782,1.3644207520462541,1.3596584723541756,1.357634629817529,1.3552492785904422,1.3531430929895456,1.3511005425554483,1.3454815445246744,1.340040709819011,1.336422539083173,1.3327734899048824,1.3290944640490552,1.325386335438811,1.3216499516791544,1.317886135395421,1.310851061945844,1.3020799021535714,1.303885541604027,1.3025721860729798,1.299595270614035,1.3038525536939911,1.308300487517969,1.312913217415234,1.3129311090249294,1.310872353327686,1.308177196716529,1.3051760786160123,1.3020418409099914,1.2988695140880737,1.2957284448946784,1.3035756629496773,1.3089187493285108,1.3091901019453416,1.3098977381017463,1.3110220117657039,1.3124753476674185,1.3139600455453269,1.3149103578300678,1.3152514617786881,1.3153390693632216,1.3153612711793947,1.3153861196670462,1.3154407927673573,1.3155378827433015,1.3156840092189965,1.318878326295361,1.3277704653852176,1.3370600536839987,1.346678319526994,1.351108121316082,1.3488559274987137,1.3466000786860777,1.3443407691952265,1.3420781873107135,1.3398125155344296,1.3387548456994074,1.3438421952509778,1.341581915579697,1.3393146408951422,1.3370406075396124,1.334760044854658,1.3324731754346428,1.3321447375562538,1.3407470220388369,1.349437357857001,1.3582060265302243,1.367042543666277,1.369731182258822,1.3686872186384997,1.3683828195942889,1.3688484484004606,1.3700121162187342,1.3717104769506898,1.3737386358933765,1.3759018795105522,1.384591030986364,1.3995989946835792,1.413495329367584,1.4260372172289077,1.4370019022486993,1.446233233130008,1.4536834302007655,1.4594264044558614
1.4826777277263388,1.4840909785666183,1.4857078573144913,1.4875252282290414,1.4894980229496113,1.4915810323101582,1.4937726537125504,1.496099475707596,1.498553467983002,1.501042556707889,1.5025245634749078,1.501165028688718,1.4993707481388556,1.4974931552536872,1.4956250248101641,1.493782153383631,1.4919492700880324,1.4901137172421333,1.4883096860965324,1.4890879338470129,1.4871956226124305,1.4853455080943512,1.4837793322549628,1.4824527241491898,1.4813195399658303,1.4803355575424257,1.4794597198476747,1.4786540303594249,1.4769178716960916,1.4719568391024263,1.4691523127887949,1.4682309900607713,1.4674083864239185,1.4666747667591813,1.4660208745395895,1.465438250356635,1.4564119611301298,1.4532957737762802,1.4449523144193428,1.4354220440070073,1.4255778069027571,1.4174982754673977,1.4144079268319107,1.4119668461556847,1.4096457745554327,1.4109233811895843,1.4125602397284154,1.4141174700348627,1.415502912949997,1.4165303411309598,1.4168292264489248,1.4159707645565476,1.4140161417594146,1.4114324592377434,1.408569477966664,1.405600918732314,1.4026115476683887,1.3946024915712654,1.382637079674263,1.3706499301792654,1.3610467720179158,1.3602090273883543,1.3608320765341402,1.3614829853049897,1.3547762429530668,1.3491202477660078,1.3472008939440512,1.345341212470022,1.3435399532577774,1.3417958429919774,1.3378337498587873,1.3287290774959764,1.3197344666616118,1.3140956854176729,1.3102793778355393,1.306437966945167,1.3064176014032864,1.3089981917916211,1.3114026666361696,1.3132151300266077,1.3138304054662835,1.3176646275777202,1.3182706515445155,1.3158709210432242,1.3137805108191247,1.3120337570041034,1.3106550889784052,1.3096648045391692,1.309080838465848,1.3119121954162543,1.3187887179080815,1.3183665995340137,1.3180782733951006,1.3180295864402405,1.3185356135814366,1.320178186315924,1.3230465170547774,1.3267971957294291,1.3312519846252,1.3363499286915541,1.3420679606730737,1.3483944723164445,1.3553206620928648,1.3600762342094674,1.3578407335756957,1.3556007349566492,1.3533564595276237,1.356575348376103,1.3572427900502149,1.3550298714420057,1.3528083765732317,1.3505785900503833,1.3483407875677678,1.3460952362995746,1.3491678296499028,1.3595897153259529,1.369825513811108,1.379490981146561,1.3878747762054253,1.3855934416486413,1.3822686935038657,1.3791249668992451,1.3762162469277062,1.373614817475823,1.3714147999143949,1.375935617718615,1.3848731215879644,1.3938420841565664,1.402828710463237,1.4118184406095842,1.4169501174860668,1.4204578996875954,1.424770848861228,1.4300710852359853,1.4365460520130888,1.4443621497871018,1.4536309063724948,1.4643806917159417,1.476549017975584,1.4900000845748451,1.5045574119917797
1.5002821101519561,1.5009748765685853,1.5016468434371524,1.5022550323584727,1.50282768975876,1.503402864333291,1.5039691006246163,1.5044249168207031,1.504552091870245,1.5041243175976464,1.5040305492791914,1.5061165530604892,1.507676045102043,1.507247646769314,1.5047132866275015,1.5013906305465086,1.4979938718124641,1.4947969475548408,1.4919150271473356,1.489507339776374,1.4937839017007146,1.4968526379150657,1.4985458201474406,1.4994379121224337,1.495741057518912,1.4913124452007214,1.4866573040404059,1.481837103244404,1.4778823675721011,1.4771080686603195,1.476289483826767,1.4753713056252078,1.4742659765264587,1.472810444446805,1.4706661840890964,1.465720425726365,1.458571278392196,1.4538637395234288,1.4524570169380107,1.451521101546522,1.4504300866159552,1.4491168576081188,1.4475159907515356,1.4455834810050794,1.4433168581952605,1.4407615919535566,1.4380013228309498,1.435147349767142,1.4323482329697428,1.4298403594727915,1.428033721156455,1.427387304542199,1.427862961429741,1.4290113434036007,1.429706271563504,1.4184546396684308,1.4065428838505103,1.3996468055811189,1.39673383594798,1.3938905045222452,1.3911295602179523,1.3825165014145164,1.3732960009019761,1.3640484587725243,1.3621623336789908,1.3628708441602906,1.3636093570847825,1.3643788095237712,1.3563680837144103,1.347047219933422,1.3401075189211458,1.3384734184186704,1.3368915837631246,1.335359293253949,1.333872307257244,1.3324231743250485,1.3309969613956385,1.3295589590548844,1.3280156234854532,1.3261248806843322,1.3236574648796737,1.3209170651600868,1.3225276735021865,1.3239488141405291,1.3229920392929269,1.3221145587721121,1.3213086096849698,1.3205713188910781,1.3199028317292174,1.3193061814844915,1.3207285041029027,1.330014242680627,1.3397583462944263,1.3499490954028825,1.3605740585719373,1.3716190697099142,1.3755785659375317,1.3733814129855606,1.3711779859536959,1.36896856548758,1.3667534226288884,1.36453281920845,1.3623070082249633,1.3628373894807775,1.3660026692243903,1.3638270983274277,1.3616417126871276,1.3594468384265486,1.3667149861948236,1.3770711538094709,1.3876252094546038,1.3951296188105737,1.394980915189672,1.394996416177574,1.3951859005094125,1.3955609380335934,1.396135274967391,1.392636314484557,1.3890592184605224,1.3941244127269068,1.3981366652115816,1.400670458501468,1.4024538971097744,1.4039025752572107,1.405238925672696,1.406596794648352,1.4080732364077448,1.4097535231109104,1.411724818330975,1.4140851393476477,1.4207960582185752,1.4297458587851413,1.438651885913396,1.4474982386331954,1.4562694454458622,1.464950890808539,1.4735292686754935,1.4819930276693647,1.4903327662388737,1.4985415363228443,1.506615021856207
1.5002821101519563,1.5015771972601013,1.5029369671046466,1.5045456330110754,1.5064752471652074,1.508597952908954,1.510439532926624,1.5113986083290607,1.51158188619078,1.5116208731750804,1.5118192715409116,1.5121166798471655,1.512517822371377,1.5131422521408704,1.5130324792532879,1.5127285973794367,1.5125133155664847,1.512505787471528,1.512943841188759,1.5142604978828078,1.5109686076746653,1.507480943915453,1.5038084610922962,1.4999061256037296,1.4999796657730071,1.5004318686774036,1.500939898084233,1.5015868375746577,1.5024199213312726,1.5034634651594339,1.5020183518230124,1.4972955864516868,1.4902962201860808,1.4821681469616552,1.4739091938083857,1.4663590265319761,1.4615408252881879,1.4558081314987699,1.4556057516886478,1.4557546143907925,1.455917345016255,1.4560248730091443,1.4560574996240603,1.456009389137316,1.4558796700647565,1.4556695144833194,1.4553809948421743,1.4550165790457044,1.454578887940364,1.4515133282635055,1.4471335296515373,1.442760709317633,1.4383973552004545,1.4340453767958081,1.43033376152711,1.4253812445779523,1.4210712965780972,1.416777290513099,1.409989007245369,1.4008659053574286,1.3917073964238948,1.3884607113871996,1.3858917382831164,1.3834291267883452,1.3810784485894505,1.3788445992802814,1.3753254398237815,1.3657947622162188,1.3651802182853539,1.3660146657026468,1.3628169057725903,1.358867863071017,1.3549684025315978,1.3511304917121418,1.3473727844918995,1.343726055303349,1.340244516445466,1.3365991532547905,1.3328601064250627,1.329809245249975,1.327687434690138,1.3262033881316087,1.3250033779987633,1.3274738368565349,1.3324727127719203,1.3374917565551359,1.3424962337607043,1.3474494304847466,1.3523131835889246,1.3570487755408465,1.3616181985022346,1.365985725481885,1.3701196424522217,1.3739939183587597,1.3761588105053244,1.3777691541525279,1.3806597849400868,1.380922987044149,1.378829108089504,1.3767206756622326,1.3745997379876869,1.3724670149344096,1.3703229936042085,1.3681680860718213,1.3709339821643514,1.3795978485140692,1.3888144671718932,1.3972174672214093,1.3964838254002006,1.3958876615895255,1.3954342329857665,1.3983640551186705,1.4050815122746994,1.4057904055152803,1.4038383594185933,1.4000408039621057,1.3963024683132503,1.3969252938443235,1.3979505546652353,1.399234413120661,1.4008046929100681,1.4026943554401452,1.404942055139237,1.407592388246585,1.410695543408627,1.4143059742428594,1.4184797078255036,1.4232700871371415,1.4287222085513553,1.4348669978264486,1.4417164492026897,1.449261558185647,1.4574736842826468,1.4663088484775262,1.475713537792151,1.485630432975377,1.4960029747887713,1.5067783784182671,1.517909224011376,1.5293539862152175,1.5410768806266493
1.518030687601294,1.518310880424874,1.5185684617735626,1.5187907199309327,1.5189150912393294,1.5189312884232853,1.5191488597808884,1.51995186191549,1.5210254373277268,1.5214991347609588,1.520710621079214,1.518754410606644,1.5164282716092907,1.5152488445918753,1.516609145670253,1.518934150323605,1.521290959430818,1.5195474197959566,1.5173985047160132,1.5143114338428083,1.5134650890817838,1.5116758492610285,1.510055870921442,1.5086233449389428,1.5073907782028533,1.5063647680747456,1.5055457485116448,1.5049276161109126,1.5044970962214557,1.5042325704128312,1.5041020732130401,1.4981897920418796,1.49132159154279,1.4840531593999406,1.4756501496254075,1.4671685348792476,1.4649193358767267,1.4644574495324068,1.4640467002172262,1.4636818809872074,1.4633583658332423,1.4630720200331133,1.4628191272314033,1.4625963325848037,1.4624005996680742,1.4622291783919585,1.462079581321975,1.4602794904678393,1.4558968022698018,1.4540705721572251,1.4534942476025292,1.4528524615245253,1.4521476752489393,1.442175810875825,1.4304965605958726,1.4321558836402826,1.4281155389076674,1.4190734138420047,1.4125000035152744,1.4082401692510453,1.4039985143867066,1.3997757922240406,1.3955728162897145,1.3913904967661552,1.3872298831736325,1.3830922177951506,1.376731952846717,1.3747444647759828,1.370833911762108,1.3668074728861506,1.366883287755821,1.3659740006957881,1.3604340063324862,1.3551294919890409,1.3500726634731657,1.3452793740878555,1.340773469769457,1.3370306698678307,1.3342898230926281,1.33242466167365,1.332031532471814,1.3334222893992638,1.336238978660596,1.3399581262626787,1.3442513250035497,1.3489505096296712,1.3539687769643831,1.359257842415687,1.3647885499651011,1.367498772797208,1.368928757534475,1.3705110176706357,1.372244362441459,1.374127452738449,1.3775895531043756,1.378336829144432,1.3827442838729251,1.3831258495052756,1.3857331032593456,1.3884795499476674,1.3913631322198803,1.3943817482909913,1.3964256547139235,1.3977590691273287,1.3989343653119353,1.3990794519301875,1.3980840131176757,1.398567567697298,1.4024609627155868,1.4031469162004573,1.4037952508456994,1.4044301179585208,1.4092787277235863,1.4076850417065634,1.40661884854357,1.4076712678680892,1.4091415986969311,1.4114135928146867,1.4151988802150326,1.4213512475145373,1.4299764730486206,1.4403196798788942,1.4516585227093595,1.4635849983645057,1.47588596147897,1.4884377945424223,1.501152409055915,1.509230721488143,1.513744965935941,1.5183284766027754,1.5229804455049223,1.527700019472829,1.5324863020639903,1.5373383555655993,1.542255203077918,1.5472358306690102,1.55227918959129,1.554682973374995,1.5563311411667107,1.55804218729577,1.5585294108615808
1.5180306876012941,1.5194868523052119,1.5204712093193218,1.5211078139015723,1.5217060143911234,1.522674822036181,1.524214224499132,1.5261437434651284,1.5278799441843738,1.5289588919343924,1.5294892503807072,1.529498494937505,1.5288360967478405,1.5275500942587525,1.5258283598516262,1.5238539010320773,1.5219456914620955,1.520692785458292,1.5175888469055376,1.5154006535977993,1.5170960624866887,1.5218904040174173,1.528390065622892,1.5252011635194367,1.5211536536371408,1.5176189015686532,1.5145122885730609,1.511666618867915,1.5088451720854326,1.5057475302361107,1.5047259124151844,1.5040590558217963,1.5040362787988222,1.5016869364257426,1.4949773724905533,1.4876195456640118,1.4823099967172562,1.4789766040146612,1.4768141568951902,1.475212216205691,1.4738727936018117,1.472657131448483,1.4704256381084102,1.4683532533355887,1.466739556382013,1.4655552630343969,1.4646552638757908,1.4619495661214692,1.461837122045064,1.4617404575831896,1.4616579771121332,1.4604632750543218,1.4539757507764188,1.4513822562952927,1.4460568849956186,1.4371114624382404,1.4339133562306254,1.4357306476218499,1.4375863568640752,1.4394672239714368,1.4344342200957203,1.4244202656856992,1.414431342828979,1.4045162007442822,1.3946895137074904,1.384957946697518,1.3789790062694238,1.3748921151171845,1.372885742394735,1.371159093610654,1.369567561018015,1.367787264078455,1.3668008247429668,1.3656305613759356,1.3646053143614516,1.363727042466603,1.362997507892719,1.3624182781978091,1.361990727304157,1.361716035941671,1.3615951918093705,1.3616289896862512,1.3618180316836517,1.3621627278003618,1.3626632969167818,1.363319768343648,1.3641319840230994,1.3650996014643697,1.366222097482625,1.3705418017547375,1.3765040773188093,1.3826650294260798,1.3842984646770913,1.382129421140962,1.3799528765401514,1.3808953738379723,1.3833533855274425,1.38663203527561,1.3890774840221023,1.391259853244745,1.3931979334391367,1.3949125923932855,1.3975332697197977,1.4008155603513892,1.4002002328197716,1.3999723744323935,1.4008931808588148,1.401716282609206,1.4088394078977062,1.4196110906267159,1.4194477269842798,1.4154955028964329,1.4115728823600335,1.4203633953281631,1.4316145414549153,1.4430303623811849,1.4545426953848613,1.4594848255681834,1.4645424353704541,1.4697172490433692,1.4750116099133672,1.4804285420223755,1.4859718123190082,1.4916459912264928,1.4961109501552878,1.5004130264742896,1.5047865042426611,1.513946640506342,1.5222027459078875,1.528808651040543,1.5356025765187686,1.5425957776408368,1.547514169610468,1.5487992432461075,1.5501597198499129,1.5515947648400175,1.5531031481236757,1.5573841985501677,1.5617659158366686,1.5601549403128983,1.5598054726753152
1.5359012506657348,1.5363600443875032,1.5367200435262505,1.537023254723832,1.537269482749699,1.5374494010986934,1.5375909802883294,1.5377866889714396,1.5381546200093683,1.538629557193832,1.5387265086901458,1.5374468921409095,1.5351585405253974,1.5325063270579147,1.5296791940635326,1.5267520763454512,1.5237551001175431,1.5241723295950003,1.5267944247930347,1.5293450517563518,1.5317159492543748,1.5337524737173447,1.529755860173239,1.5355839993849463,1.5336488686588825,1.5307826732035488,1.527629475034039,1.5242625776893315,1.5194229575672493,1.5128809839742754,1.5057546889477331,1.5062043693502791,1.5056118149194142,1.5035989669847052,1.4977560580213478,1.4938446185457583,1.4899822021281715,1.4862036855034604,1.4825517557894283,1.4790794865012917,1.4758517715397272,1.4729427954927494,1.4714963916555417,1.4703537154578603,1.4692080459673638,1.4680467487098732,1.4647422261307488,1.4642340596881616,1.4639705119669044,1.463125585283192,1.4618122979933972,1.4615879812033257,1.4590777857716954,1.4549469779026873,1.4505584758776369,1.449678509511477,1.448744439400054,1.447758257784322,1.4467218706753753,1.4441133955892518,1.4397510672104135,1.4322604508967243,1.4248868539347974,1.4176478796448442,1.4105578343987846,1.4036287741342472,1.3968712290694505,1.3902947217659185,1.3839081537442288,1.3777201125786678,1.371739139976102,1.3681139458485476,1.3687278094927064,1.3697061667884893,1.3707236005174943,1.3717813916165276,1.37288083270961,1.3740232239658234,1.375209869412405,1.3764420736203475,1.377721138694513,1.3790483615119835,1.3804250311622672,1.3818524265509549,1.383331814135078,1.3848644457640171,1.3864515566045932,1.3880943631326685,1.3897940611773747,1.3907571765562725,1.3886126960670202,1.3864596720900864,1.3890159715622372,1.3891885111900333,1.3871461548957296,1.3850919377779554,1.3839081497101704,1.3949446752072623,1.407179207471114,1.4075797666379497,1.4058766041669237,1.4042840933533673,1.402805371459122,1.4014431737855508,1.404226496485216,1.407763988346992,1.4114260029616572,1.415210588545298,1.4191159005560223,1.4231402295668119,1.4272820311463013,1.4315399579549917,1.4359128942829331,1.4403999932673246,1.445000717031081,1.449714879970598,1.4546102806937529,1.4663545556251842,1.4718283111439883,1.4756910634286569,1.4796280593451998,1.483638965041403,1.487723389530738,1.4918808854823258,1.497456508419888,1.5034096993847952,1.5095128367966433,1.5157741389920207,1.526714924324754,1.5392873332788273,1.545172407664539,1.5463050843882664,1.54979976343661,1.5572259207761192,1.5623289608792532,1.5621808839153741,1.5620399930694888,1.5619064250998764,1.5617803148433445,1.5616618044323538,1.5615510609774517
1.5359012506657352,1.5373570036974307,1.538849250636496,1.5403724081645058,1.5418463860120442,1.5430990688838029,1.5439081641085988,1.5440893725184783,1.543572893395519,1.5424641716488332,1.541231454957433,1.5410024279871655,1.5416009001745787,1.542455766810232,1.543343668086798,1.5441058928716105,1.5446108321836118,1.5447569278245288,1.5444784801702682,1.543746337933698,1.540012260451907,1.5347354512969762,1.5352120420355166,1.5359889308271255,1.5356034572012667,1.533513497532051,1.5300039982059257,1.5252343944298536,1.5207673384473719,1.5171049482386176,1.513344071515434,1.509505114260034,1.5078877007397768,1.5039366146545348,1.503618526196079,1.5028983807416263,1.5015823330908917,1.4995515624966411,1.4968306697087872,1.4935557346288983,1.4898869359209979,1.4859548203867794,1.4818507754703174,1.4776353234521276,1.4733481517503912,1.4690155532723301,1.4668619822784703,1.4656487832179568,1.4644039878716184,1.4639030029346665,1.4639946540925652,1.4642182412611304,1.4615311074021005,1.4576554676490057,1.4561938046702392,1.4546897725420793,1.453133222424348,1.4514884432166604,1.4495221720429508,1.4456371055364776,1.4413641329316214,1.4432701579384073,1.4421096098692248,1.4408480594946615,1.4395461568400643,1.438205311851306,1.436672702878874,1.4348575888710893,1.4330221199600082,1.4311666892705763,1.429291810115501,1.4273980617142372,1.4254860560121265,1.4235564182125464,1.4216097749800216,1.4196467471049128,1.4176679448705116,1.4156739651168484,1.4136653894031295,1.4116427829005147,1.4096066937809906,1.4075576529491898,1.4054961740143987,1.4034227534322286,1.4013378707665018,1.3992419890361187,1.3971355551213525,1.3950190002107945,1.392892740274982,1.3915518240066183,1.3933688004452487,1.3932303507597614,1.391216851482052,1.3955483716868065,1.4012508599511653,1.4033801525488663,1.4055749358773317,1.4078361367908452,1.4093887152621285,1.4125613033640263,1.4150269222704912,1.417562261980228,1.4201680390710836,1.4228449233103477,1.4255935361881562,1.428414449515384,1.4313081840934216,1.431442841195777,1.427424671548505,1.4234253050058723,1.4308629087512135,1.4425746100292718,1.4502222793172521,1.453635820934866,1.4571243837612924,1.4606879851070067,1.464326583493702,1.4680400785655265,1.478263965296005,1.490339542096799,1.5025823432916852,1.514993234021147,1.527572642882527,1.5394002501236774,1.5399931118474157,1.5406632779918512,1.541410745140423,1.5422354802395626,1.5431374159970561,1.5441164444345752,1.5513457970158728,1.5622680667625592,1.5626459489868223,1.5624840701989446,1.5648850298930872,1.566353991407766,1.5648920579128356,1.5633513129396948,1.5625497460149045,1.5677746925620653,1.5661522642210899
1.5538722600397066,1.5537884091717022,1.5534925805056492,1.5530430977971392,1.552479128950659,1.5518282273006907,1.5511321593866167,1.5504963154857574,1.5501106410914534,1.5501847762837708,1.5509142982310058,1.5524719834955958,1.5548769895401464,1.5579425172515617,1.561379542153738,1.562002973838067,1.5609067787405182,1.556247425236605,1.5508977112985565,1.5454448184710008,1.5425631839836802,1.5409572683024026,1.5389866857641643,1.5368978580077135,1.5442211625240168,1.5527882641007749,1.5569780599855094,1.5573895760597367,1.5505388473917265,1.5412143264312608,1.5317595114447786,1.5222555623315142,1.5128100035973402,1.5097624201549205,1.5118059453159436,1.5140003594080134,1.5163253830074774,1.518761824725718,1.521291866002345,1.523899252856036,1.5247685296206028,1.5240879177986943,1.5233635209205345,1.5225529074301214,1.5216106672493352,1.520482350116824,1.5151187741385628,1.506797307773204,1.498368925773813,1.4890667967640188,1.477428136400331,1.4657294186448084,1.4637772095529458,1.4614838580574423,1.4614468034226478,1.461419281898178,1.4614009463719078,1.4613916694170284,1.4549863838592683,1.4473362540003212,1.4445057010226618,1.4433293355787105,1.443738631335877,1.441997599821108,1.440241847111083,1.4384673598506592,1.436826911598115,1.4354122003254828,1.4339624695745663,1.43247891491537,1.4309626924406076,1.4294149146749844,1.4278366522719106,1.4262289358854618,1.4245927579756636,1.4229290745195193,1.42123880662801,1.4195228420747232,1.4177820367429805,1.4160172159985576,1.4142291759953507,1.4124186849217446,1.4105864841965665,1.4087332896255278,1.406859792533203,1.4049666608931783,1.4030545404940935,1.4011240562094631,1.3991758135039976,1.3972104004573707,1.3952283909579541,1.3952461130194271,1.397184856122569,1.3991860942000163,1.4022499318000363,1.4090718624413432,1.4131339195931651,1.4112897019575585,1.4101646433963586,1.41978622663631,1.4327509701257082,1.446060077412623,1.4517363621774946,1.447656870247255,1.4435861094154676,1.439525652741466,1.435477244023848,1.4342752084630535,1.4373159377401192,1.4404307325451313,1.4436198980342256,1.4468836830383347,1.4547257278477974,1.4672957815289047,1.4802644599747552,1.4936117182952557,1.507317744942,1.5213626414642345,1.5357252297605593,1.5378010435166969,1.538085145541503,1.5384463246315212,1.5388846699471381,1.54032019984789,1.5532340035886438,1.5639645904693251,1.563757683968646,1.5635567506644978,1.5633619479864551,1.5631734444425387,1.5629914898623793,1.5628242843540576,1.5696024519154799,1.5687744587402146,1.5676769662118049,1.572786655023263,1.5803351087450268,1.5767870251155,1.5732402367413447,1.5696951953052292,1.5730578732416944
1.5538722600397068,1.555636956353597,1.557039127701081,1.5580693315893916,1.5588295017747265,1.5595164710854377,1.5603930539085673,1.561732481184479,1.5635935110902928,1.565194910778113,1.5657311155879432,1.5655055607968023,1.564873258278877,1.5640149174828184,1.5630346319132868,1.5648939497096475,1.5614967748610973,1.5600376326479422,1.5591494198265994,1.5583780074528408,1.5577396014615816,1.557246941785547,1.55690765346512,1.5567248657313644,1.5566997206871633,1.5568593008223233,1.5617582813993343,1.5596557371359814,1.5561488061163793,1.5515589151289593,1.5470561276326389,1.5426840581476922,1.5379753850450442,1.5342285362073294,1.5311275347663187,1.5282353763734617,1.5261162334068672,1.5248788184170856,1.5244885936313866,1.524799877165162,1.5256433271512597,1.5268797292653578,1.5284095436862302,1.5301645990245643,1.5313523973455898,1.5233185868737595,1.5190970167376585,1.5121303552107825,1.5006372256855407,1.4898442723828595,1.4812323142052113,1.472540933992839,1.4645538890532146,1.4649871484264771,1.4655075615700814,1.4661076407838332,1.4667821565845283,1.4626611043917777,1.4559528662362016,1.4494393035359523,1.4472581384845098,1.4454768533982811,1.4451795517368773,1.44708720695458,1.4489883784614008,1.4508785657572862,1.4527535037720325,1.454609231474922,1.4564422145001519,1.4582494977413278,1.4600288613113004,1.4617789522327904,1.4629977695413494,1.4633304520801071,1.463716874345685,1.4641647683156673,1.4646829916946764,1.4652816942862956,1.4659725062472009,1.463275777131853,1.4595982518481563,1.4560080958831603,1.4525064809505537,1.449094562406552,1.4457734851486648,1.4425443900634516,1.439408421713289,1.436366738437762,1.4334205271293157,1.4305710275049996,1.4278195773149167,1.4251677092219222,1.4226173962648763,1.4201718290952838,1.417838900624953,1.415663663288636,1.4165231238773213,1.4235608401396078,1.4309247905669098,1.4384639412574423,1.4461625868344905,1.4540141688276107,1.4597005467295874,1.470158592631294,1.4784440078762184,1.486866993008932,1.4954242786858938,1.5041126695979612,1.5129290166281022,1.5218701888956132,1.5253582836089603,1.528658356217659,1.5322604349901559,1.5361797282354033,1.53753225330492,1.5374329601693368,1.5374100219481095,1.5374636177845202,1.5375939099757432,1.5503780667730371,1.5613331915217974,1.5644713944387723,1.564619565548837,1.564395692535662,1.564177313151765,1.5663086360688088,1.5761240697717371,1.5745365612925228,1.573142910120926,1.57196946690196,1.5710275955196948,1.5702823701063444,1.5711402581812215,1.5765468625020935,1.5780708194570174,1.5809808413703932,1.5807489280459608,1.5790392706275664,1.5773657922445505,1.5757338672496126,1.5741540323085175
1.571922840622228,1.5715858482614853,1.5709910980645794,1.5702229351750892,1.5694068077272663,1.5687000602210972,1.5682940485420631,1.568423242214036,1.5694515256382102,1.5720768515536405,1.575845505144451,1.5780972300454965,1.577258496189856,1.574473230504109,1.5706746853060145,1.5662631050080194,1.5682135635005081,1.5710832871683893,1.5732652697528056,1.5745710728641202,1.5749283206948377,1.5744441789868229,1.5734177050235258,1.5722966037818238,1.5715816684327608,1.5701349199078547,1.5654629469984958,1.5607926231624742,1.5578821173784294,1.5560724950306346,1.5490258048980206,1.5429164358780592,1.5385051076052376,1.5346090233949847,1.5315037389814738,1.5295470091587444,1.5281219415594411,1.5270456555258087,1.5261864069438416,1.5254502806555696,1.5265692169954932,1.5292878592394654,1.5320389648819686,1.5347585863966042,1.5320980221375284,1.5341767285769214,1.5235353977180326,1.5173582278495417,1.5151356132700555,1.5122652122891536,1.5085754418605348,1.5039503232115274,1.4983984851743863,1.4920597328381557,1.485139113071861,1.4778347307930675,1.4703039833307594,1.4659676986012433,1.4613915376363287,1.461400855125654,1.461420150327672,1.4614501855612647,1.4614919693311617,1.461546771756312,1.4616161435763875,1.4617019392959745,1.4618063451314134,1.4619319125436596,1.462081598276474,1.4622588119736593,1.462467472622077,1.4627120752546527,1.463499367468492,1.4651906722880237,1.4668543500357798,1.4684926918669419,1.470108644446413,1.4708881317613958,1.467039477840405,1.4667687474561693,1.4676856547126844,1.4687406195248713,1.4699534233773397,1.471346449149749,1.4729448366093396,1.474776537101068,1.476872209423075,1.4792648890504552,1.4819893623652303,1.4850811941976696,1.488575397967293,1.4925048046854865,1.492735149371506,1.488635062599787,1.4845323034139861,1.4804278524140173,1.4763227053119827,1.4722178776314534,1.4681144107327508,1.4640133793951158,1.4599159012533836,1.4558231484747908,1.4620141276757193,1.4736596200892236,1.4879247749615114,1.502483727037525,1.5148740210614031,1.5171176395337138,1.5196030450440254,1.5223449216320186,1.530933038240906,1.535902182545789,1.5379591057110094,1.5377077057419084,1.5404311933143322,1.545029390935155,1.5494235063918889,1.5523065903456288,1.5552518498539258,1.5582603617203699,1.5650831187336396,1.5648487649185503,1.5676760164322578,1.570948095910654,1.5742886660853044,1.5772598110605984,1.5795277946780992,1.5825236623039978,1.5808863858088988,1.5793370332084775,1.577937964887541,1.5768189728565734,1.57623294212057,1.5773809340787392,1.5815658118630098,1.5824917422758427,1.5809383757727773,1.5892902688957582,1.5913733784224107,1.5934105985981457,1.5954463323573798
1.571922840622228,1.5738590997415502,1.5752943860633035,1.5760842286419305,1.5761908274761631,1.575758579227886,1.575066051303382,1.5744581647260216,1.5743210969972208,1.5750421261074319,1.576818569997463,1.5793849992111646,1.5826511320548962,1.5863263290816012,1.590186103645531,1.5940294855401165,1.5976491544690465,1.6008100436514587,1.6003332109606807,1.5965951824191573,1.592561476115118,1.5883122160364143,1.5839050332078912,1.579383868323284,1.5747839572989466,1.571662279537889,1.5684773479389562,1.570699201051213,1.5637293701098547,1.5584665759739036,1.5591312154966723,1.5598622494274421,1.5606459297509518,1.561469166018981,1.562319791018659,1.563186659192103,1.5640596150262391,1.5649292996563937,1.5657866291172349,1.5666212691486534,1.5622268282076828,1.554804127646345,1.5471996179012621,1.5394864367459409,1.5377674877643988,1.5348384872492074,1.5363764792292751,1.5386786921378457,1.5410682995366005,1.5435321312442207,1.540859748441195,1.5299172093135098,1.5190436658761697,1.5082441277292906,1.4975241849270469,1.4868913721923507,1.47635944418727,1.4675276446264127,1.4683420634898305,1.4692245545840619,1.4701752692664063,1.4711952375130246,1.4722862583616614,1.4734507961111896,1.4746918690127337,1.4760129199377707,1.4774176621655553,1.4789098986385816,1.4804933198779926,1.482171293445782,1.4839466646242467,1.485821591503703,1.4877974359410544,1.4871064226707695,1.482931013253368,1.4788352265340419,1.474820481515515,1.4717056377719726,1.4732874140840861,1.4748578738593792,1.4764209484092872,1.477980502546894,1.4795402662447934,1.4811037914729104,1.4826744292316074,1.4842553217166543,1.4858494051039064,1.4874594192630664,1.4890879215698232,1.4907373027586353,1.4924098033938202,1.4941075300273299,1.495832470472908,1.4975865078818444,1.4993714334792851,1.5011889579334843,1.5028770580994544,1.503393100421263,1.5040344021234608,1.5048099223759566,1.5057291945726505,1.5068023477262322,1.5080401231027238,1.509453884428825,1.5110556197431748,1.5128579327164768,1.5173244159147292,1.5260898359269346,1.5284638663868728,1.530889805907635,1.5333688508488583,1.5382862255490066,1.5384909679344796,1.5411363600475032,1.5438394984105692,1.5466015093711363,1.5499884166835485,1.555322078274032,1.5610449169895702,1.5653224500535379,1.565253305558346,1.5693521972990037,1.5706604634350916,1.5723898532150815,1.574577322172589,1.577698758288046,1.5804729912040214,1.5842232032544539,1.585734183238629,1.5876837455559203,1.5903761557976888,1.589766232376561,1.5879038040533082,1.5860701672974113,1.5842658814824242,1.5838838455899054,1.585425452954244,1.5893447706619157,1.5980059183823492,1.6069147889791962,1.6160517637968346
1.5900327728479178,1.590318925426888,1.590993830295698,1.5921785078676507,1.593725905611321,1.5948883048538731,1.5955046283894756,1.5956631768772733,1.5953217393556964,1.594816676776043,1.5951146368000608,1.5978508269698501,1.602703637339915,1.606808406202275,1.6085501961787902,1.60817758790931,1.6063760142597379,1.6036565166136325,1.603219209239252,1.6044936359161572,1.604172431799749,1.601884018387214,1.5976247004607833,1.5917573298547398,1.5847282833279284,1.5768885808032769,1.572668535585377,1.5716860374833865,1.5769423529965054,1.57983538957743,1.58304054228732,1.5864668128280321,1.5900521615546648,1.5937534706937089,1.5975397801577176,1.5956984860583625,1.5895827375009217,1.5831472628796779,1.576423894074523,1.5694416153102924,1.5674156133751174,1.5681020772423082,1.566962672521562,1.5570148044433072,1.5460179083051782,1.5405526197566317,1.5433877587689921,1.5462356741205516,1.5490883464508527,1.551866159708779,1.5460573880693143,1.5436347538760042,1.5393711693158925,1.5360035368462412,1.5333331776359977,1.5311682255824737,1.529357430465914,1.5277926474267796,1.526399648146747,1.5251280643311098,1.5239436392677983,1.5228229026072815,1.5217496546071088,1.5207126655849739,1.519704162258476,1.5187188197008576,1.5177530800229493,1.5137374370033443,1.5091208876707176,1.5045725123536324,1.5000948284788223,1.495690002509535,1.4913599540011884,1.4898747244124242,1.4920531813268134,1.4943318252667548,1.4967091094648683,1.4991830838445943,1.501751557281711,1.5044122438010812,1.5061565147936686,1.5055214329749094,1.5049249051699993,1.5043701600030372,1.5038606345320606,1.503399986416361,1.5029921080457762,1.5026411425442134,1.5023515015803812,1.502127884927751,1.5009234385156716,1.4968315946879667,1.4968982701273936,1.5017789338957306,1.5021876353831694,1.50247786546672,1.5030407214007575,1.5049283023293327,1.5068532251258793,1.5088169667959384,1.5108209626688713,1.5128666113125186,1.514955278734874,1.5170883019609933,1.5192669920642174,1.521492636721974,1.5237665023581313,1.5324349420280035,1.539719393613888,1.5391666359958798,1.5386888219191732,1.5401143466934104,1.5494107409632027,1.5588185428047998,1.5665871675943188,1.5663258112266811,1.566068455345684,1.5658153098330405,1.5655665765058888,1.5671770081130802,1.568429085009208,1.5792718694874612,1.5797905700530648,1.580399508869981,1.5797685052293726,1.5778768625990192,1.5811794066808265,1.584249802695018,1.5883565652346547,1.592055232785115,1.5916570453894368,1.5944146998633575,1.5945195484851529,1.5909785695364456,1.5874322360772126,1.5846061555918982,1.587083382880328,1.5915608996994486,1.5995039183662292,1.6092788415806887,1.620797068778042
1.590032772847918,1.5916826063400489,1.5930175281356855,1.5940601930688953,1.5950790648048863,1.5968073843678303,1.5992061847998484,1.601892414766826,1.6048586010231598,1.6079331819550988,1.6105837039491,1.6126654362698551,1.614109625646,1.6147766121695777,1.614814973164251,1.614524922095872,1.6141385142196971,1.613854365287783,1.6138779032657617,1.6144012347829224,1.6155527568754042,1.6152525897329275,1.6090699248545555,1.6023479877468652,1.5951507087592312,1.5875626436475931,1.5796934343682634,1.5744936937697005,1.5797523652386014,1.5888546533065249,1.5979740384829229,1.6070843162059543,1.611765570058198,1.6068293815201389,1.60145981901916,1.6013879732622898,1.6052800463265182,1.6092013597273067,1.6103344899717924,1.600140340737212,1.5897402182123592,1.5792278589446829,1.570341383434065,1.5700803536784704,1.5707002113049024,1.5713477455333473,1.571976111896522,1.5704442636687999,1.5624833454827376,1.5519416060015923,1.5489275544781695,1.5486296527435748,1.5512293166682114,1.553823163197797,1.5563353275923657,1.5569061589168307,1.5536628732602655,1.5504445261821669,1.5472990908894242,1.544235040514403,1.5412584731349495,1.538375048805099,1.5355903087565483,1.532804829064071,1.5279611945134517,1.5231621042320707,1.5184191235793767,1.516804684750712,1.515872349096063,1.5149555319965315,1.514054271880168,1.513169068292732,1.5123007960558073,1.5114506428770986,1.5106200641442677,1.5098107505183431,1.5090246052253409,1.5082637288296235,1.5075304098917233,1.506827120351704,1.507162882964787,1.5097978924353508,1.5103809461894309,1.5112184927180896,1.5123205645737507,1.5136974201223206,1.5153595198846415,1.5131618666808186,1.509089517510867,1.5050097281880186,1.5019753017224429,1.501899093303053,1.5019049576464212,1.501998975102782,1.507162775216212,1.5130576676524887,1.519463007363587,1.5263697832435748,1.5337606520236005,1.5416089834505655,1.5468015395725185,1.5456609134125756,1.5445924953443333,1.5435966797767788,1.5426738460842806,1.5418243586618399,1.5410485669516882,1.5403468054473866,1.5478033701467266,1.5634170805251144,1.5676680196404007,1.5673929865823704,1.5671209932698151,1.5668523051700243,1.5683334881767115,1.56847256083857,1.5679370483125041,1.567639168241938,1.5676034174023226,1.5678568488942421,1.573777915752776,1.5792849311835475,1.5838787157144456,1.581775804103717,1.5811237372232572,1.5819809992231668,1.5829989417512915,1.584731654838084,1.5886188893150135,1.5935759384283608,1.5958288045928697,1.5980476462766091,1.6007302631322358,1.6076119267494369,1.611699038638684,1.6158693705900529,1.6201260520025933,1.624473574185905,1.6289188886464503,1.6334737061546543,1.638159791513746
1.608182481757168,1.6080104503651356,1.607529797870449,1.6067876368575527,1.6059425043268107,1.60526429111508,1.6051405965758172,1.6059649765942106,1.607804866218073,1.6105753572345807,1.614390420168862,1.6187121590353433,1.6200754178747028,1.6213165220910368,1.6225617154697054,1.6236619990679753,1.6247404567051205,1.6258537667658226,1.626992466766273,1.6258391036697561,1.6208510638697762,1.617361900346427,1.619761310804133,1.6226310721761075,1.625850401056069,1.629321830624288,1.6304927262213675,1.62876533414443,1.6264808248710234,1.623623866747879,1.6202027531413612,1.6162419412374458,1.6161668278121928,1.6251529313930155,1.6338304758023752,1.6302731776559765,1.6266079766013843,1.620262734456799,1.613139493881377,1.615441136701897,1.6116801139756731,1.6079088172650797,1.6041326529440911,1.6003569873761299,1.5965871451288294,1.587898353042851,1.5789622695094123,1.5725745051074345,1.562931427188409,1.5552514321546183,1.5547921763797619,1.5576382490120562,1.5604781321608603,1.563310697924182,1.5603784693386997,1.5587439374730168,1.560255066120067,1.5597510544511843,1.556611829530841,1.5522365215284006,1.5474753421523757,1.5425966742536552,1.5376947377407575,1.5329148478999892,1.5303404024051375,1.5278861431195896,1.5255538560177042,1.523349594024039,1.5212796063767735,1.5193503198056089,1.5175683463748144,1.515940494429657,1.5144737799130092,1.51317543743137,1.5120529308034112,1.511113962882113,1.5103664844302362,1.5098187017948235,1.5094790830816651,1.5093563624791926,1.5094595423236692,1.5100013308150138,1.5129256223113168,1.5159340089627797,1.5190249765498876,1.5212805209795266,1.5172258427911078,1.5173174960106959,1.5195821140638004,1.522164226320096,1.5250747158643798,1.5283244308983477,1.5319241088834192,1.5358842904273056,1.5402152231974604,1.5449267566044451,1.550028228534738,1.5506524949378182,1.549297762806015,1.5480139642941406,1.5498739851528314,1.5584803035361867,1.5671689170673524,1.5696086078792284,1.5693547508344468,1.5690749410753453,1.568791511301102,1.5685080967316951,1.568225970504641,1.5679457965897556,1.5740207372136925,1.5725839318335149,1.5712959555560184,1.5701706616560327,1.5692236713160306,1.5779501562091667,1.578072057790612,1.578154374413999,1.5783131973102158,1.5785518069223716,1.5788741032039073,1.5819173640268902,1.5875809231248388,1.5895119487520835,1.587718914142135,1.585952563160958,1.5842178293057014,1.5928194550477033,1.59552267765004,1.5936030809471824,1.5992181017423401,1.5996785091693155,1.6036057005702924,1.609869148063703,1.6212587527626283,1.6339817238577394,1.6460277608717673,1.655846726375913,1.66616513175667,1.676949476472461,1.6881665208266607
1.6081824817571682,1.6099909300534603,1.6115576750473455,1.6129256727654622,1.614123254632252,1.6151505861838045,1.615974906320072,1.61652412871861,1.6167721105972448,1.6171119108818006,1.6180475537392744,1.619136167025092,1.6224165120605685,1.625929813035612,1.6295868193715495,1.6331411808510934,1.6359255924329577,1.6339273679318786,1.6302096963424149,1.628137132064712,1.6292695621835334,1.63039168781058,1.6315139677503003,1.6326554227022034,1.632551668549024,1.631721559370386,1.6329808683436968,1.6367694984865062,1.6393935509779385,1.6410533180673976,1.6408359684198217,1.6403545262982167,1.6399068445671645,1.6374846746059248,1.6339006089943953,1.6378236294537698,1.6297991447885263,1.6229105564273427,1.6191864424895543,1.6170834819217081,1.6210232810410785,1.6249493982702148,1.6162662983632274,1.6066248835227617,1.5971464992643716,1.592828409125839,1.5852127031479872,1.5740492201910454,1.573139026584546,1.5736680266618912,1.5741608579565005,1.5708012238900368,1.5672665422056862,1.5637866660615318,1.5661351918368767,1.5689511741484568,1.5717584730848762,1.5709996353558666,1.5718959311890273,1.5741319340878706,1.5768575382334795,1.5773254545576418,1.5774312428737556,1.5775113158464067,1.5775667669418425,1.5775986771927868,1.5776081113823892,1.5775961149975344,1.5775637118321075,1.5775119021392396,1.5774416612469762,1.5765929980052298,1.5727546630503053,1.568896536552589,1.5650191050077948,1.5611229102509978,1.5572085461739258,1.5532766551389119,1.5493279241585256,1.545363080914472,1.5413828896914925,1.5373881473031221,1.5333796790847485,1.5293583350273607,1.5253249861218268,1.522197247925453,1.5254497753452214,1.528781725966942,1.5321924633047899,1.5356815266594195,1.5392486099139977,1.5428935406003648,1.5466162597822248,1.550416803050159,1.5542952827528445,1.5535729211510636,1.5520777049220835,1.555528346003202,1.5614350622039668,1.5677554530105213,1.5705702400233836,1.5702920917238234,1.5701098800117026,1.5756166945111518,1.5801650351068444,1.5808508291794034,1.5806307257868397,1.5791084087552956,1.5772931911270978,1.5755941060078065,1.579025513263813,1.5787098173444107,1.5784518876335927,1.578256028839811,1.578125567110087,1.5780633533916906,1.587660685498781,1.5952772670323172,1.5929256111410008,1.5905968284412948,1.5883038643258152,1.5860598507793315,1.5913291433209924,1.595398061726612,1.6035631010470373,1.6015283155339226,1.599498998506789,1.5974970797553603,1.6050401297133479,1.6048805415415766,1.6015402991608532,1.6054716761942889,1.6123631597802515,1.6198837433530038,1.6280171906753322,1.6367409908220476,1.6474512532264116,1.6613696767783228,1.675585959082797,1.690018116358524,1.7046180139695943
1.6263530242568547,1.6259787211496197,1.6255568807363172,1.624959162188254,1.6239881056019412,1.62261234014245,1.6210697840594248,1.6197765283180405,1.6191441515400933,1.6191471665573918,1.619593251588123,1.621380448171581,1.6256774422416032,1.6312160775495994,1.6370521229697697,1.6398363782555063,1.6378990285945565,1.6394500323897967,1.641474176532964,1.6400994370541886,1.6372507214938503,1.6351710906938597,1.6339206343833823,1.6331820800241972,1.6338387554654599,1.6350865392030391,1.6364186182703142,1.6378506587137085,1.640658993014176,1.6413448761270941,1.6428311222921708,1.644484068924424,1.6410196044888328,1.6394974205251875,1.639129429054731,1.6388059941089954,1.6385259378066843,1.638292390178138,1.6381050058705062,1.637963572587886,1.6357935596348392,1.6260098467903472,1.6288526186439731,1.6188822172146677,1.607641226462302,1.5964135182396006,1.5890860229511263,1.5853651958829333,1.5816711116806803,1.578008944050802,1.5743838867494593,1.574617424658224,1.5750379799679464,1.5754230179948436,1.575773207683064,1.5760893480856437,1.5728446354367132,1.5745571463621102,1.5768427834544547,1.5770323253116665,1.577192849726029,1.5798050919466775,1.582881411974535,1.586047372479102,1.589283946563508,1.5925808425116583,1.595474976734547,1.5917407805824006,1.5879852770115308,1.58420864108099,1.5804111131778034,1.5773539385643907,1.5772496569160062,1.577129712151446,1.5769949729850872,1.5768462810270845,1.5766844509729223,1.5765102709236456,1.576324502813205,1.576127882923187,1.5759211224686513,1.5757049082418146,1.5754799033032343,1.5752467477132914,1.5744887795733227,1.572259574299287,1.5700940101978098,1.567992768103176,1.565956505502228,1.5639858577566823,1.5620814391789666,1.5602438439780393,1.5584736470891358,1.5567714048999521,1.555137655884055,1.5582518714784555,1.5622867867325754,1.5664002767215437,1.570592607132013,1.5708577150811058,1.574495596438829,1.5816604588397334,1.585619656606875,1.586175972813012,1.5851711116314267,1.583054392355145,1.5810312975569103,1.5802297780212995,1.5798009251493577,1.579392702214608,1.5792599671465282,1.595289474475205,1.6067520213719924,1.6046264570692936,1.6023311427116131,1.5999949769851214,1.5976384620131965,1.597451475187117,1.598840151541341,1.5969229753689271,1.595033701954626,1.593169602425772,1.5964376012831356,1.6056687736651183,1.6035849339237291,1.6121194114580346,1.6161529869574325,1.612760667820675,1.6106023699592762,1.6209899152964597,1.6347242343375878,1.648776431719761,1.6630281000050529,1.6774546648548014,1.6920461566643432,1.706796495338648,1.7217009166421793,1.7367551512014932,1.7519551174173176,1.7672967973753992,1.7752292389202173
1.626353024256855,1.6284502155534826,1.630134137928891,1.6313375116037943,1.632189737934063,1.632898050336736,1.633557132086598,1.6341607382097902,1.6346849307416025,1.6351223462141036,1.6355102430028992,1.6360509243727002,1.637274859775018,1.6394756301355788,1.64082633548348,1.6426246943598342,1.646304176126001,1.6458721229078153,1.6432368103264943,1.6429117554193198,1.6437945355187278,1.6442263740545369,1.6443180426068578,1.6441662982170144,1.6438481156277884,1.6434218947483386,1.642930886732176,1.6424067448539335,1.6418725032173493,1.6446235414517794,1.6479221980203311,1.6447422015377062,1.6467263283076115,1.648819655102932,1.6496419394838564,1.6455381144721177,1.653084369388678,1.6573388875350905,1.655181765426345,1.645546886220099,1.6378674475940902,1.6378155242545966,1.6301178365990048,1.6327238032499682,1.6365537367707148,1.6312754605594426,1.6256322589764785,1.6199842928848778,1.6143494068908937,1.6087413162795086,1.6031725004432853,1.5976567281612208,1.592212686132481,1.5868715767736283,1.5816973932338896,1.5768530106417205,1.5763723358131054,1.5766231401552488,1.577347448910844,1.580129805519911,1.5829047874922408,1.5856730926323634,1.5884355280304518,1.5911929952104944,1.593946477286917,1.5966970278335515,1.5959320567544235,1.5993339038990677,1.6027840542546008,1.606281024931545,1.6098238926116513,1.6088959931765041,1.6059156432080064,1.602986965875378,1.6001111781226411,1.5972894286707882,1.5945228050679994,1.5918123397368613,1.58915901518756,1.5865637685321778,1.5840274954090434,1.5815510534056938,1.5791352650530548,1.5767809204507406,1.5750060592994501,1.574758434458852,1.5745044490001094,1.574244659034628,1.5739796019374652,1.5737097974131506,1.573435748727722,1.5731579442144188,1.5728768592460507,1.5725929590352505,1.5723067029734068,1.5720185520001264,1.5717289823899785,1.5714385144565521,1.5711477804834835,1.5748640487931853,1.5792148661112797,1.58364530617422,1.588155588435265,1.5873756578688263,1.5908147180870553,1.5997533008770544,1.6069980232197856,1.6119091764251836,1.6155799576911016,1.6134852481051096,1.6113609441922385,1.609219665777371,1.6106283890832864,1.6090163689667984,1.606887185837652,1.6048063041165872,1.6027757862985972,1.6007892738894507,1.6072929344396547,1.6142751756759288,1.6120830111492799,1.6099178627879347,1.6077797683561048,1.6121091487499237,1.6231023405608513,1.6196293963141422,1.621072260736794,1.6304185677197571,1.6401516467475146,1.6502625850783463,1.660740862748371,1.6715747449033804,1.682751586869271,1.6942580942599834,1.7060805512331996,1.7182050207108643,1.730617517665408,1.7433041561665499,1.75625127124168,1.7691545394008155,1.78277618704643
1.6445260749681365,1.6446984693024431,1.6445740935584152,1.6445991704635392,1.6448056160639233,1.6447572159488386,1.644298602760629,1.6436138959145254,1.642870913835376,1.642241724079101,1.6419501626934072,1.6422287112062557,1.6432000506980389,1.6448550713338563,1.6471820469214395,1.650119654016537,1.6535470068160805,1.6573956754911345,1.661604222096545,1.6661181724679293,1.6708890109778922,1.6744503166764817,1.6721103580900945,1.6695308085510798,1.666774953979485,1.6638798335169014,1.6608686959705081,1.657757170944941,1.6545565663450126,1.6512757212577958,1.6486435967478337,1.6527026747535682,1.6567855079472364,1.6580307525978935,1.650984380953686,1.6531834642594725,1.6553491591214355,1.6618010042666183,1.6588093286395817,1.6589555776230716,1.6524494109022918,1.6413209740389907,1.6378061945644924,1.6378372978338966,1.6368869734953455,1.6380090181755704,1.6381419632611611,1.6382998587988844,1.6384767890736502,1.6386659152754959,1.6388594572071447,1.6390487081960288,1.6392240926603265,1.6393752752342026,1.638646935216022,1.635159114735751,1.6316526768272976,1.628127108667491,1.6245819384116538,1.6210167403304139,1.6174311382892728,1.6138248089543272,1.610197484734882,1.606548956431109,1.602879075545946,1.5991877562181989,1.5994457612166697,1.6021938441826953,1.6049424885233394,1.6076929446676247,1.6104464960726128,1.6132044543035045,1.6159681547095732,1.6187389526159284,1.6215182199624705,1.6224741431067975,1.6208726276896757,1.619249930791295,1.617612622361392,1.6159668173397166,1.614318185592432,1.6126719706699597,1.6110330144413538,1.609405785382477,1.6077944089212797,1.606202698777782,1.604634188697608,1.6030921643971672,1.601579695959797,1.6000996714101845,1.5986548328540668,1.5972478175836455,1.5958812082588483,1.5945575993667127,1.593279693092705,1.5920504498066368,1.590873344582623,1.5897528426770524,1.5886953653960099,1.587711477528405,1.5868215827197263,1.5860738940026209,1.5892537914832459,1.5927458948962567,1.5974163607230079,1.6021670652357138,1.6099950734686925,1.6176500040791557,1.6169003876643078,1.6183663493240317,1.6159546842777686,1.6136193119505873,1.6125401145129221,1.627994186762328,1.6256403712131178,1.6233134706111922,1.6210134893924577,1.6187404364900964,1.6164943256252036,1.617096740598411,1.6264187217477293,1.6315442654437042,1.629697056002816,1.6265129886707959,1.6280789417848547,1.6442890030134167,1.6607181513608529,1.6773523463238158,1.6941800804470972,1.711191168899079,1.7203718225001454,1.7252545247134643,1.7302738956454782,1.7354291228678154,1.7407192837047063,1.7461433483861395,1.7517001839488557,1.7573885588365874,1.763207148139184,1.7694455171237942,1.7828739439090433
1.6445260749681365,1.6457531009405617,1.6465438830587473,1.6469363861862316,1.6472754321171557,1.6480827928757504,1.649427798642078,1.6510265480528283,1.6526600989402147,1.654176809769842,1.6554508860866641,1.6563638415568422,1.655703560846237,1.6552636989152534,1.6561398711953836,1.6552966608113033,1.6557459730727004,1.6597413595094361,1.665529657021877,1.6717067201974438,1.6764378643424056,1.6758767901837124,1.6810461731497952,1.6863702828063736,1.6918244794058435,1.697387198651107,1.7001214590191234,1.7005169707897392,1.694904109274907,1.6885665504816307,1.6816416186059944,1.6741996823497418,1.6663020053290216,1.660876620371954,1.6649589752971465,1.6690123749814147,1.6730112120290228,1.664580858014198,1.6705960710996115,1.663431883669543,1.6568165247095252,1.6527579075946077,1.6477817744958787,1.642420122908707,1.6379060586571186,1.640333011846475,1.6440519426330131,1.6477005033419116,1.6512682898951092,1.6547445044453664,1.6524236294873895,1.6490044127466943,1.6455689836554188,1.6421166985540014,1.63949133358155,1.6395609723457834,1.6395728445570703,1.6395158715118212,1.6393796327852717,1.6391547541807636,1.6388332757460238,1.6384089653921698,1.6377958830137465,1.634422199469926,1.63108408461001,1.6277840304778608,1.624524283698575,1.6213068852122166,1.618133701744056,1.6150064510418205,1.6119267223472031,1.6134121222290578,1.6170454597976431,1.6207238624957658,1.624047454713957,1.6243073423310093,1.627107716310018,1.6299207471533799,1.6327478466956142,1.6355904314912695,1.638449921150574,1.6411457359782353,1.6400280103098144,1.6390033650021323,1.638073304577077,1.6372393141087056,1.6351330664140564,1.6318647423957242,1.628649832045951,1.6254885485922506,1.622381225022043,1.6193283287689662,1.6163304775137282,1.6133884563140048,1.6105032363131624,1.6076759953172095,1.6049081405737393,1.6022013341363355,1.599557521254206,1.5969789622895538,1.5944682687358585,1.592028443988161,1.5896629296019817,1.5972780404754319,1.6057342710238913,1.6146221022962362,1.6197017537600154,1.6207951738008943,1.6208317102882603,1.62197142834167,1.6271219704040174,1.6323515901837542,1.630374917091003,1.6283029321580746,1.6449805015341439,1.6540482583081826,1.6525715700721682,1.6490317430511867,1.6455481333518227,1.642207261501527,1.639451601910241,1.6409942653480902,1.6496104003702055,1.6596635584328903,1.6700441944858122,1.6805919847396567,1.6912626300981115,1.7020385035481949,1.7110191092872133,1.7156264888162474,1.728376316754904,1.7457269239869082,1.7572788106070503,1.7648640468148789,1.7714789940472384,1.778120284763145,1.7847839627154096,1.7914659846238523,1.798162233445554,1.8048685326305005,1.8115806612896428
1.6626839110070024,1.6629096727139727,1.663844529965273,1.6653525976502506,1.6670075854015143,1.6681930990023823,1.668346531833342,1.6673364438809002,1.665426462412897,1.6629781897025664,1.6603182952286102,1.6577564381539134,1.6568355647605189,1.6567515858408497,1.6585870797519335,1.6655180833235388,1.6724813362055113,1.6768014959829873,1.6782492402186748,1.6778510793561918,1.6778904222319,1.683921715297688,1.689692723109526,1.6951026346349944,1.6967465564443984,1.6983659226811367,1.7030388594781984,1.7018322568294895,1.7032768499747406,1.704177371761813,1.7041939744818264,1.7029524364158615,1.700127153360504,1.695571549232254,1.689408426355242,1.6819585825046057,1.6735818140846632,1.67692079879301,1.6741365319487327,1.6740784898685521,1.6732225716064724,1.6743564915956535,1.6764761674570952,1.6759610002493006,1.6726363397498596,1.6693001668466607,1.6659518477820234,1.6625907189476612,1.659216098846127,1.6558272983632867,1.6581179635667698,1.6613771314734,1.664510179675561,1.667505073849385,1.6656250225231855,1.6621137128714913,1.6585975983531376,1.6550855092892176,1.6515845510106941,1.6481005640592512,1.644638440613122,1.6412023469303936,1.6378775482675685,1.6372368305315994,1.6364867084686923,1.6356290675425078,1.6346675882038948,1.6336074837533618,1.6324551991962224,1.6312180989959733,1.6299041671006025,1.6285217362012072,1.627079256414329,1.6255851075776009,1.6244474513152745,1.628216477885495,1.6320313004936837,1.6358923662432088,1.6398001974087242,1.643654300636536,1.6423550160000295,1.6413277368472217,1.6442252999773892,1.6452579010904684,1.6418296195997706,1.6384546968792209,1.6365028610672816,1.635865396981376,1.635328358926968,1.6348931708500283,1.6345612447266782,1.6343339815628735,1.634212772233433,1.6341989981582667,1.6342940318118613,1.634499237060278,1.634815969318246,1.6352455755176043,1.635789393876841,1.6338996942708193,1.631871903464334,1.6298464632266008,1.6278223391239166,1.6257981018753798,1.623771809112907,1.6217408495954793,1.6239396359693676,1.623337621840921,1.6319847066249569,1.637678655469085,1.6352171416842314,1.6327825661142505,1.6376597481859259,1.6430457880227678,1.6485089288908705,1.6561398302485506,1.6596627225336222,1.6653511023685572,1.6711117862115656,1.675800434486377,1.6791590285036502,1.6826553628416867,1.686290241319032,1.6900639956857963,1.6939768276432625,1.698028828549882,1.7022199804800264,1.7065501545905692,1.7129107393961711,1.7238740529608378,1.7349248626364748,1.7460604954497085,1.7582793000519354,1.7685780047051776,1.7799565034794602,1.7914128978986428,1.8029459043806142,1.8145543387976923,1.8262370987061658,1.8379931506642349,1.8498215208019184
1.6626839110070026,1.665048176639731,1.6679105197426325,1.670828436792652,1.6734785511800356,1.6758370948643235,1.6781758727089882,1.6806399884268663,1.6830653987406055,1.6850014567840557,1.6859275443766746,1.6861767057434038,1.6863200189800844,1.6866605897799483,1.6874035705760835,1.6887297386618685,1.690783834139842,1.6935696218317071,1.6959816126322713,1.6953431028803672,1.6944475215858414,1.6941651232842063,1.694517649893851,1.6954180781703545,1.7000158922265287,1.704048122748965,1.7047210783405455,1.7087613611117292,1.7115208013065464,1.7113874921977956,1.7109934820499828,1.7103454717844997,1.7093465442024947,1.7037493490548774,1.6981392776277495,1.6925700112285287,1.6871106742386246,1.6819038666581627,1.677292005290569,1.6793716410285922,1.685871524489041,1.6825780901936458,1.6792747389346874,1.6790476759646455,1.681855283998798,1.68480445885685,1.6878475535490203,1.6883761527929475,1.6855965049175974,1.6825534553165253,1.6793348283970224,1.6759988164978221,1.6725848121643367,1.6691202875690099,1.6703496894282164,1.6730319485102871,1.675539985309897,1.6778623216836506,1.679988052996753,1.6819070311267863,1.6830897509941398,1.6804338696200043,1.6778284214245769,1.6752763844616099,1.6727805703795315,1.670343642553942,1.6679681317815422,1.6656564500420958,1.6634109026227524,1.6612336988398222,1.6591269615512347,1.6570927356210485,1.6551329954721616,1.6532496518429132,1.6514445578463377,1.6497195144167347,1.6480762752163818,1.6465165510650066,1.6450420139460815,1.6437553807173184,1.6477585586939858,1.651810422461333,1.648739676796559,1.6471440309518681,1.6500853481053945,1.6530506667093272,1.6560413980754074,1.6584783158505274,1.6564224481033185,1.6543646566926542,1.652306493871874,1.6502492048903123,1.6481937771456452,1.6461409775481357,1.6440913799695078,1.6420453840407943,1.6400032259937525,1.6379649816720228,1.6359305612238166,1.6364487534605299,1.6372249735159938,1.6381193625749644,1.6361648735203562,1.6335817025047152,1.631002017435498,1.628430675057281,1.6258735079767228,1.633683317534576,1.6401671228535617,1.643501223227237,1.651695126415256,1.653839640354425,1.6561154808315433,1.658523656827266,1.6597245331188792,1.6618739509795595,1.6665515529027815,1.669498179037309,1.6725816839709196,1.676945567832347,1.682846776608272,1.6888162013738133,1.6948514747599557,1.7009504456632891,1.70711083172277,1.713330195339152,1.7196059397010623,1.7259353089867755,1.7323153903644233,1.738743117267334,1.7452152738129918,1.7517285003381315,1.7632349786433934,1.7808929879653013,1.7986939280243233,1.8166312035274643,1.8346986138610442,1.8528903233775802,1.8712008348323308,1.8841507296558764,1.8902829696257957
1.6808093959965507,1.681234585512978,1.6818650592408493,1.6827916137437016,1.68408550662458,1.6856657633768124,1.6872145631484525,1.6884016264260964,1.6890850146914027,1.6893806205638902,1.6895884164690467,1.6897364840539977,1.6899997017915795,1.6905211432897393,1.691426657553475,1.6928250961942997,1.694800772287092,1.6974092479012017,1.6998036678009647,1.7034138178793115,1.7087792123527232,1.7119814023813718,1.7124114902861116,1.712654080394501,1.7126144210209335,1.711307252414376,1.71011075810822,1.7111823367378798,1.7145376579506297,1.720350548215856,1.7185481992105456,1.7149423557228574,1.7093599212821147,1.7077626744751226,1.7050935646576493,1.7004898740156602,1.6933806149337567,1.6843016470931853,1.6806948101934172,1.6842573892149404,1.687502853209752,1.690270028880823,1.6923397545172345,1.6934745948957302,1.6935303229476886,1.6925568558335842,1.6907598459270203,1.6909572441619778,1.6941160745449753,1.6973118506635352,1.6982683596083046,1.6970000581681566,1.6957464155407806,1.6945132714061266,1.6933065124664055,1.6921320222400866,1.690995647888224,1.6899031788469696,1.6885399425306622,1.6857929010224224,1.6836100352654417,1.6850889205064696,1.6852967743170053,1.6845850244002367,1.6839555290856487,1.6834134583563611,1.682963913792964,1.6826119319393755,1.6823624873773682,1.6822204953990272,1.68219081419553,1.6822782465029005,1.682487540662483,1.6825254538964283,1.678550066445023,1.6746307487435517,1.6707672106983535,1.6669591420663612,1.6632062209976297,1.6595081229332371,1.6558645298422396,1.652275139785085,1.6559117055331285,1.660063178218035,1.6642656422626092,1.6625761378027883,1.6605303371927038,1.6590589487396423,1.662104719716614,1.6651801058154456,1.666256039170284,1.6638706980893332,1.6614549208194398,1.6590111236099299,1.6565417267784772,1.6540491559098482,1.6515358504444038,1.6490042796392155,1.6464569665567064,1.6438965215218122,1.6413256874694373,1.6387474008675935,1.6391332173064919,1.640267821107349,1.641524442418583,1.6429043327545219,1.6444087244350403,1.6426825628546569,1.6438474762070072,1.6496808866187993,1.655311969480543,1.6673954762928533,1.6669132213895512,1.6633185898160667,1.6610651296611234,1.6637408092481447,1.6789571174400288,1.6962181221268606,1.713647974841809,1.7312387725950646,1.7489832204550835,1.7668744600939883,1.7849059932398061,1.7966619970059396,1.8015680680172697,1.8065457096107336,1.8115957362718405,1.8167189353152704,1.8219160660949845,1.8271878592030726,1.8325350156581441,1.8379582060836155,1.8434580698763146,1.8490352143656956,1.8546902139636554,1.860423609305136,1.8662359063790213,1.8721275756490439,1.878099051163936,1.8896249653241108,1.9081578243286783
1.6808093959965509,1.6824680372307859,1.6843532780360477,1.6862630387277027,1.6879032108067376,1.6889590008484954,1.6893239538403992,1.6892734731605485,1.689280682076807,1.6898557445310247,1.691398654698686,1.6937372331613787,1.696327964551327,1.698940148435844,1.7014648965574302,1.703822376068723,1.7032744992822741,1.7007742405167132,1.7006776165895239,1.7045767174871709,1.7090276381391007,1.7138987142651458,1.7190212807793066,1.7188356626339059,1.7160557145746156,1.7141918444308686,1.7143873752121213,1.7160507378759666,1.7187677440057103,1.721646109769453,1.7204707537697308,1.715319083171831,1.712038064088337,1.7087462797388486,1.7054716355967032,1.7022120105668732,1.6989561956150494,1.6956967684977724,1.6924303252322153,1.689155459534597,1.6881020780323124,1.6967768954681715,1.705390540183402,1.7071370263431618,1.7058945437206305,1.7046420244247527,1.7033784097714455,1.7021053796697458,1.700826302715614,1.6995456022798618,1.7005352792008936,1.7037773863101044,1.705700708207959,1.7027950670254821,1.6998900590679589,1.6970067826666813,1.6941509495883542,1.691327257873529,1.6888603337018087,1.6878727528248645,1.6869459950231338,1.6860855369424077,1.686336744173881,1.687347867095972,1.6881180502625996,1.6886445708180138,1.6889263969643311,1.6889644625045537,1.688762064072546,1.6883253551330815,1.687663831645403,1.6867906238860804,1.6857223860748325,1.6828233910672712,1.6830807895086948,1.6815505743817414,1.6799090499200215,1.6781755397673952,1.676367119058189,1.6744984334498887,1.6725817750964262,1.6706273070438837,1.6686433503924114,1.6666366786430036,1.6646127890095648,1.6685199253016627,1.672826874511514,1.6732055543344135,1.67092581840202,1.6686085387132168,1.6682864950093776,1.6714252678517978,1.6745977969319603,1.6778054463644143,1.6778526214080411,1.6749832834829101,1.6721414624578719,1.6693270993649696,1.6665401375821123,1.6637805230230507,1.6610482042998393,1.658343132861856,1.6556652631151145,1.6530145525250655,1.6503909617060284,1.647794454500044,1.645224998047838,1.6460388280124907,1.647795829388327,1.6544220110913392,1.6653661840791516,1.6704474925430695,1.6797356511506907,1.6923194450689456,1.7051357711006938,1.7181749323672735,1.731428284250205,1.7448880158859668,1.7585469982201172,1.7723986723055645,1.782364671304832,1.7870611775911476,1.791826655698756,1.803071640309855,1.8213655139543192,1.8397819996361289,1.8583157398652101,1.876961620517969,1.895714758468646,1.9145704901320124,1.9306540563020351,1.9355236794126534,1.938111068029989,1.9406954411027133,1.94239077124835,1.942727001930152,1.9430621790337241,1.9433964889786548,1.9437301103516296,1.9440632142019671,1.9443959643272022
1.6988859635675708,1.6992127278650362,1.699282993635351,1.6991270604789146,1.698984085831198,1.6993269916351257,1.7005583697639768,1.702606567770228,1.705069712254272,1.7075737762232535,1.7099174920247642,1.7092590294968149,1.7080310656558275,1.7068726610325409,1.7059650535128061,1.7051187525035034,1.7059468214058102,1.7077740788415294,1.709276286695737,1.7104560397741495,1.7113440440758714,1.7148188954634462,1.721025613721322,1.7242015585464612,1.7292308537866885,1.7321204099433631,1.7302922766004394,1.727677809372957,1.7247638947719497,1.7217028925332678,1.7243817948017377,1.7269186515776944,1.729262786574913,1.731432957736661,1.730908088818405,1.7237675391963276,1.7189227805076355,1.7159088805100535,1.7138694148711417,1.7122838802250135,1.7109065139336463,1.7096222788635567,1.7083751050828866,1.7139394934578887,1.7224209375611248,1.7261079940615227,1.7232649250753904,1.7203823543770413,1.7174714513960851,1.7145421908529812,1.7116037072478476,1.7086658887327983,1.7070676780561505,1.7103210264562039,1.7135982590185441,1.7168802670509598,1.720163353569529,1.7234448378233047,1.7267224934290142,1.7299944180828783,1.727827224985392,1.7254820753257127,1.7231712071607799,1.720898211370184,1.7186668912139875,1.7163691126731013,1.711939659731968,1.7075669722033973,1.7032511832823767,1.6989923511281186,1.6947904645653908,1.6906454490374854,1.6865571728712725,1.684478662368938,1.6832904379758784,1.6838932666845172,1.6846364060545105,1.6855243263991855,1.6865614367392814,1.6877520814412448,1.6879574538424218,1.6859869229909141,1.6839703936454828,1.6819073274580703,1.6797980715783205,1.6776436368623484,1.6754455183523476,1.677187348484651,1.6816022055449236,1.6860722849675973,1.6896063900292593,1.6866263565162747,1.6836740941889201,1.6807495373248633,1.681049571306375,1.6843315174979763,1.687652620820578,1.6910142068687586,1.6944175905319927,1.6978640755823333,1.7013549542647848,1.7048915068873098,1.703323227766833,1.6996712358688013,1.696021896862093,1.6923758744981354,1.6887337724705604,1.6850963876277536,1.681465265807847,1.6778451222333137,1.67427017918029,1.6769654573178974,1.6886754345373056,1.7008361843255537,1.7133780162801449,1.7262840630802714,1.73954124005198,1.7531370907767805,1.7670592792268194,1.7777362213269963,1.7864369637001754,1.8006562148228191,1.8150511302782126,1.8296167319125969,1.8443483213908385,1.8592414487205913,1.874291885560682,1.8894956024293768,1.904848749123758,1.920347637803361,1.932933170269687,1.938413333872012,1.9417143624629654,1.9420532924301688,1.943276900347216,1.9458555442975085,1.94843146840288,1.9510047651220903,1.9535755240152852,1.9561438318336215,1.958709772606543
1.6988859635675713,1.7003661614653884,1.7019934344552876,1.7037635156812394,1.7056602536152732,1.7076409672253248,1.7095803988456242,1.7110661725560399,1.7115463592797737,1.7111983948476963,1.7103708756979266,1.7120441378765774,1.7139568982703635,1.7156809217922055,1.7172174405666143,1.7148169047973514,1.7167413320467726,1.721370442488265,1.722481123402917,1.723218810579913,1.7233358780135948,1.722652032696208,1.7212604825449465,1.7272553966420285,1.7315764659065238,1.7338746304542898,1.7375860770279155,1.736175743440855,1.7312340939291553,1.7259222876371785,1.7261894086765022,1.732023830423108,1.7378245051717212,1.7398253891583801,1.733531899392945,1.7354184072723506,1.7372456620299437,1.7361534123278717,1.7333446305627014,1.7306837079043462,1.728286341234253,1.726320142541657,1.725010463707973,1.7246004356787674,1.7252395348107266,1.7268827045268818,1.7293288157263853,1.7323452380559834,1.7357452138658416,1.7393999316579336,1.7432251008780508,1.7464934596333024,1.7450767901476805,1.7437287117790157,1.7424485243126198,1.7399594141151333,1.7374879151514773,1.7350363958052373,1.7326073264054718,1.730203329052917,1.733258974236283,1.7346489796919837,1.7299954907292667,1.7253973737266173,1.7208551172664228,1.7164811322053142,1.714344657209227,1.712260632644806,1.7102311127568814,1.708256359846883,1.7063341580739833,1.7044593180880088,1.7026235908972263,1.7008161201747822,1.69902437802984,1.6972353489508172,1.695436659484793,1.6936174226356262,1.6917687079638637,1.6898836728914497,1.6891005362574651,1.6906110037922082,1.6922876084214726,1.6941343906997934,1.6961553012913249,1.698354194467286,1.7007348212163673,1.698713783823161,1.695650036983325,1.6926142612430652,1.6905983734522452,1.6951811386210043,1.6998209807029583,1.7045176496188468,1.7092690320672377,1.7140658213055602,1.718845529906483,1.7212253056919862,1.717897926936569,1.714277640694199,1.7106301135557045,1.7069768612307588,1.7084750014078112,1.7121066930155395,1.7157878237049022,1.7195196218396243,1.7233033017056254,1.727140063051209,1.7310310906132216,1.734977553628192,1.7389806053275976,1.7430413824165116,1.747161004535168,1.7513405737030405,1.7555811737451945,1.7598838697008157,1.7642497072139998,1.7686797119068434,1.7731748887351366,1.7812955194967792,1.7958336086201827,1.8106614844453697,1.825767285336358,1.8411394038443403,1.8567665317480246,1.8726376959370992,1.8887422855196636,1.9050700709280841,1.915420879687729,1.9229899858464237,1.9335243607013526,1.9413737695533047,1.9462679846631452,1.9542180955071622,1.9622636714560233,1.970404633550963,1.978640816798893,1.986971968391913,1.9953977461848726,2.0039177174457565,2.012531357892348
1.7168976005657852,1.7168596388608517,1.7163762761984924,1.7156966620582752,1.7151094679935004,1.714800184737736,1.714897266444491,1.7157619005308704,1.7179013696085836,1.7210843486804608,1.724842637061982,1.7286890695455828,1.7267992736419702,1.7218675911537207,1.7174656203531604,1.718708688687267,1.720082702490289,1.7242733833369437,1.7357079194595375,1.7403263032320493,1.7419152682132086,1.7441306608648435,1.74507704241448,1.7430053559693512,1.7419141272378198,1.7412232603312408,1.7408511816304906,1.741086921058372,1.7419512879814523,1.7434044732055598,1.7453936143904616,1.7478615300126707,1.748882409120713,1.743469655777875,1.7447762892432308,1.7419179638865878,1.7390301730686732,1.7390029476474027,1.7407041350189814,1.7414834527417016,1.73921908355742,1.736804077864445,1.7342647527027482,1.7316233491349955,1.7288989305756504,1.7308316439595743,1.7391645743573485,1.7473757492433735,1.750565507991975,1.7493501392541857,1.7479410213513895,1.7471658361911067,1.7474702835305516,1.7449529276705416,1.7424724366924118,1.7413238413411005,1.7402947333724756,1.7393944662052354,1.738630795618381,1.738010364042533,1.7375389904987342,1.7365147511432546,1.7370636115303,1.7370684871851805,1.7372403262229517,1.737582642335656,1.73809865104778,1.7387912964146195,1.7396632724909828,1.7407170409406798,1.7419548457313194,1.7433787255831334,1.7449905246576651,1.7445713243240737,1.7411117415906645,1.7376803294478234,1.7342771916978528,1.7309023977082263,1.7275559887031422,1.7242379828752363,1.7209483795793243,1.7176871628004613,1.7144543040407552,1.7112497647358094,1.708073498286963,1.7049254517773607,1.701805567425997,1.7033008220193475,1.70605571934273,1.7090029099122424,1.712145656828325,1.7154870815915446,1.7190301561076473,1.7227776947448517,1.7267323465178208,1.7291315675523469,1.7255615034876328,1.7244587637312927,1.7291317253275054,1.73416731040669,1.739301036817115,1.744512590929551,1.7497978525521578,1.7551560519637661,1.760587473658373,1.7660928199978319,1.7716729847394461,1.7773289575339248,1.7830617780905103,1.7888725116376092,1.7947622343913832,1.800732024066944,1.8067829530670512,1.8129160831467663,1.8191324609109962,1.8254331137860271,1.8318190462582828,1.8382912362589563,1.8448506316227515,1.8514981465794564,1.858234658255979,1.865061003179056,1.8719779737770752,1.8789863148857204,1.8860867202660838,1.8932798291473363,1.9005662228088491,1.907946421231773,1.9216112161303232,1.9303394322039145,1.935988728297482,1.9517686152758027,1.9676840169847056,1.9837317653002557,1.999908796887068,2.0162121452822723,2.02415319516815,2.0253233229394683,2.02650550571998,2.027699572182896,2.028905354441851
1.7168976005657854,1.718318079273197,1.7194387988739526,1.7204219388723545,1.7214263446551281,1.7225564800902036,1.723859034767115,1.7253365849641802,1.7269647234911916,1.7287115630356373,1.7305688221718536,1.7316002409701492,1.7318525108650937,1.7338940445646158,1.7353676131747595,1.7365343602550203,1.7374922452903063,1.7383356965947394,1.7392102122507738,1.7473219225776186,1.7500031592877225,1.7476558741617356,1.7469960819327959,1.7459278073648672,1.7452803000477606,1.7473625263305663,1.742892444226173,1.742806484200075,1.7454610176545486,1.7476881651183729,1.7492846729730316,1.750265009118649,1.750702200020952,1.7475920674450114,1.7478689641743403,1.74813997704875,1.746996603235992,1.7454234305783616,1.74356524439911,1.742360456467242,1.7439788558354854,1.7455604837982586,1.7470976215788157,1.7485667305735655,1.7499123289962735,1.7510118698506227,1.751631499853946,1.7515438450677367,1.755629996916483,1.7550763957514084,1.7525346261359755,1.7499984811939613,1.7511862130088964,1.7552613446478906,1.7593745683752737,1.7626612873987408,1.7587222667199898,1.7538031190287908,1.7489352010962222,1.744119595673407,1.7393572486726934,1.737221853424748,1.7397605363915716,1.7429952928491645,1.7462181392220275,1.7494283332598743,1.7526252570234284,1.7558084038235333,1.7589773665559536,1.7586875753267668,1.755117361472772,1.7515743650594833,1.7480589315719148,1.7467919018480171,1.7487843389459634,1.7509691478998524,1.753347477332536,1.755920318455281,1.7586885104882946,1.7616527456788735,1.7648135739925408,1.7681714075400268,1.7717265247925766,1.7734715277070565,1.7697556187944072,1.766042368069181,1.7623319440482264,1.7586245127888347,1.7549202507116957,1.7512193641682918,1.7475221234975327,1.7438289298696645,1.7401404638119762,1.7364580682484672,1.7327849614939792,1.7308965874737345,1.7352727133563723,1.7398628326232677,1.7446688598897717,1.749692509871032,1.754935291889785,1.7603985050131028,1.7660832338760555,1.771990345243922,1.778120485357463,1.7844740780981088,1.7910513240013408,1.797852200138002,1.804876460873797,1.8121236395083038,1.8195930507852287,1.8272837942568012,1.8351947584762653,1.8433246259842484,1.8516718790469993,1.86023480609781,1.8690115088264454,1.8779999098567899,1.8871977609480313,1.8966026516522376,1.9062120183583615,1.909459083837488,1.9120829948741118,1.9147026756716272,1.917318265472157,1.9199298992744422,1.9225377079457466,1.9251418183330857,1.9277423533736175,1.9383562843824838,1.941031292790219,1.9525721139601329,1.9717096825961284,1.9909331789736457,2.010238886334279,2.0229952972603726,2.0326389337462825,2.0491863687393685,2.0624002560518453,2.067318749102455,2.0715354622638587
1.734828830149977,1.735070474756535,1.7358456149896901,1.7370690894933543,1.7385478003456591,1.7401313785922237,1.7417428232692695,1.7433490835268644,1.74265319566298,1.7399105203694099,1.7362038651245428,1.7328609975922487,1.7356866463285863,1.7395263926081213,1.743466662774391,1.7469427415578451,1.7497634633768322,1.752083338859662,1.754133804543515,1.7555473007374425,1.7537474848463377,1.7510330497039857,1.7482305754572347,1.7504514488930734,1.752124482960075,1.7488628336925394,1.755301329283402,1.7601951221687644,1.758741659659734,1.7569441211914096,1.7548523501072446,1.7524811694155509,1.7507496705089465,1.7507699729763284,1.751615068340891,1.7561742581240831,1.7617823657644287,1.7674940488862194,1.773177045102857,1.7727189701518458,1.7705882586038966,1.7684768830317052,1.766415598477526,1.7644488616587157,1.7626515413193746,1.7611650282758833,1.760244796007824,1.7601650980707246,1.7576209234861084,1.7616642416526895,1.7634759065141412,1.7652107463727655,1.7663788973303527,1.7649110897351488,1.7636659411252984,1.7635138721636812,1.7619146674397494,1.7614429364609494,1.7612619364644249,1.7613860772331176,1.7618279765261797,1.7625981465098346,1.7637047646302149,1.7651535498820166,1.7669477533705304,1.7690882584143754,1.7695562370112365,1.765907707210832,1.7622845550495292,1.762131827226847,1.7652715475107694,1.7683963602159376,1.771506161554477,1.7746009041327278,1.777680590589548,1.7807452678206412,1.7837950217347407,1.7868299724939516,1.7898502701948762,1.7883577657691305,1.7846332837217878,1.7809105764324191,1.7771899140922303,1.775479074629555,1.7794290802550452,1.783576443014102,1.7879209461339642,1.7924622584110184,1.7971999378604262,1.8021334353417586,1.8072620981709346,1.8125851737261476,1.8181018130527495,1.8238110744700338,1.8297119271803455,1.8358032548788308,1.8419800782827869,1.8447694321013985,1.847549430712255,1.8503203429496091,1.8530824329139364,1.855835959731011,1.8585811773559806,1.86131833441768,1.864047674098881,1.866769434048586,1.8694838463227672,1.872191137350276,1.8748915279210658,1.8775852331940026,1.8802724627218597,1.8829534204913365,1.885628304976108,1.888297309201155,1.890960620816763,1.8936184221807526,1.8962708904476546,1.8989181976636855,1.9015605108664593,1.9041979921885535,1.9068307989640711,1.9160231536519117,1.926033215919107,1.9362392391249958,1.9389232617832457,1.9392822364376476,1.939637790134289,1.939990206143035,1.9403397563784601,1.9406867017979823,1.955296239611255,1.9724224430196102,1.9897266466622199,2.0072009843328242,2.021849807687701,2.0296232504043346,2.0490828713904476,2.0575209849872005,2.065851733893839,2.068976048646188,2.072276866603497
1.7348288301499772,1.736760998402356,1.73887202025041,1.7409918612358815,1.7428787058845479,1.7442381602766068,1.7447801390983029,1.7442896519780329,1.744947149441824,1.7465107487124776,1.7480393245844863,1.7495400244492996,1.7510622534311482,1.7527338038864246,1.7547930662832338,1.7575420268466742,1.7611103692802053,1.7608479213278265,1.7580381562134173,1.7560335990561562,1.7577922304456775,1.7593533821901253,1.7606265913489083,1.7567638169235749,1.7544166484928942,1.7588142934505053,1.7612414479896288,1.7626542077044731,1.7703365995228493,1.7768900757441661,1.7688640031054743,1.7595653296295213,1.750862890118175,1.7540016905970093,1.7575686866957527,1.7614140482927287,1.7655142851803367,1.769854692343243,1.774423230855056,1.778338409829539,1.7775059172183187,1.7751672038296649,1.772733999653807,1.7702592582394194,1.7677578290032758,1.7652379191886949,1.7627054307299568,1.7601757909944518,1.7609892418872959,1.7643063641277639,1.7699112663054304,1.7680515055553476,1.7670289943663227,1.7689202197104688,1.768709170044497,1.7636914202825387,1.7676705386668732,1.7718379939986697,1.776010850679445,1.7801833264570825,1.7836176674289304,1.7858914231888585,1.7843612464443503,1.7806389151920814,1.7769243724376986,1.7732290318753647,1.7715737732154035,1.7744010906256364,1.7775653858911111,1.7810605242705484,1.784879354939286,1.7890139739832542,1.7934559460305017,1.7981964800419097,1.8032265593858086,1.8032659236007351,1.7995383053878617,1.7958107049337086,1.7920837016033246,1.7928560909606996,1.795847633378207,1.798825115311336,1.801788770988372,1.8047388483897082,1.8076756068903665,1.810599315139596,1.8135102491571877,1.8164086906277168,1.8192949253756665,1.8221692420055247,1.825031930692314,1.8278832821090933,1.830723586479165,1.833553132741458,1.8363722078188323,1.8391810959794883,1.8420838593593,1.8485524641080644,1.8552077178719744,1.862048198176641,1.8690724147501987,1.876278812762063,1.8836657756717967,1.8912316271641751,1.8989746306093416,1.9068929803331747,1.914984756089595,1.9232475822066215,1.931570694662542,1.9328958176728426,1.9333491279716208,1.9337931129781465,1.9342282783803784,1.9346551119676487,1.9350740840423892,1.9354856478463907,1.9358902399981028,1.9362882809378457,1.9366801753781528,1.9370663127567793,1.9374470676902336,1.9378228004259226,1.9381938572912807,1.9385605711384586,1.9466381426966493,1.957226741444198,1.9680017554565339,1.9789598199101484,1.9900974947348669,2.0014112740834635,2.0128975955565953,2.0184896299088586,2.019596786075863,2.0207169086311287,2.024837960463827,2.0426304375679187,2.052680545351429,2.063891036629135,2.0664279265643004,2.0826323843572707,2.099525741381907
1.7526646949349414,1.7529671274674552,1.7537623020320259,1.7550975326437968,1.7569598330020118,1.7592881256199937,1.761977169516265,1.7648781129521078,1.7678175298837724,1.770629621899271,1.7731657409776995,1.774324702880348,1.7729633948191168,1.7710444729313752,1.7687874039011944,1.7662939342128645,1.763629165713642,1.7652986779505024,1.766081385752467,1.7640903857515187,1.7692388115537432,1.7653786949393253,1.761199231099745,1.761513242878125,1.7619326768267527,1.7618467337455777,1.7635898314230312,1.7686177910808425,1.7737900798474404,1.778147542885314,1.783406311229584,1.7803508447693739,1.7763049941012365,1.7742823679412463,1.774136162249687,1.7755431645741555,1.7781416718239726,1.7769421392190643,1.7748444055573784,1.779206648823574,1.7841896753112851,1.7893558539771144,1.7895570496448445,1.7867816037686541,1.7840678195214292,1.7814303554494675,1.7788838581176578,1.776443201185363,1.7741236399077578,1.7719409079377595,1.7720974392575746,1.7800716546774145,1.7788839836815895,1.773773952225581,1.7708734451591284,1.7728813597678297,1.7749391879399812,1.7770437124530813,1.779192673830282,1.7813844147787201,1.7843407922618486,1.787740784309042,1.7882048512046511,1.7905572460786714,1.7929479936132422,1.795376547907693,1.7978424157532222,1.8003451458071802,1.8028843209518586,1.8054595528096047,1.8080704777405616,1.8107167538749542,1.8133980588778258,1.8107181359476576,1.8069928375305953,1.808537029401553,1.8141186473635607,1.8199621003894646,1.8260579967286088,1.8323968353202145,1.8360762381721116,1.8390609052760944,1.8420782076789308,1.8451279764610096,1.8482100543023923,1.851324295316651,1.8544705649057565,1.8576487396323023,1.8608587071057072,1.8641003658801525,1.8673736253619864,1.8706784057253634,1.8740146378349531,1.8773822631753756,1.880781233787629,1.8842115122136756,1.8876730714520464,1.891165894929694,1.894689976500481,1.8982453204897132,1.9018319418245433,1.9054498663353447,1.9090991314271468,1.9127797876389518,1.9164919026460083,1.9202355734135432,1.9240109751041796,1.9278187052610283,1.9317677200043726,1.9355233376341796,1.939426563845361,1.9433611844946652,1.9473278316017844,1.9513267449760612,1.9553581063764778,1.959422087510882,1.9635188620432968,1.9676486095860621,1.9718115172881383,1.9760077805525498,1.9802376033952251,1.984501198642576,1.9887987880530007,1.9931306024023643,1.9974968815539897,2.001897874524369,2.0063338395513464,2.0108050441690177,2.0152479192574506,2.016314996400217,2.017395634019001,2.024552849138679,2.0336996873195154,2.038388480662846,2.0431146555268125,2.047878558130702,2.0605716226689816,2.068614496343091,2.0882150118423795,2.107881436586739,2.1227777071838614
1.7526646949349414,1.7543870628871168,1.7561865093611695,1.7581630727370263,1.7604093577694075,1.7629776679251081,1.7658405655929572,1.7688663675541367,1.7717957050772555,1.774122559000234,1.775039248114481,1.7755204435395335,1.7772783684191777,1.7787099768183245,1.7798322867797631,1.780051460319759,1.7752209174355156,1.7704001373315412,1.769785910758983,1.7727382086501862,1.7722091704923784,1.7820530735998261,1.7837661448205813,1.784678783460206,1.7854722219409576,1.786173585502456,1.786503763376404,1.7857927285696515,1.7829153387687842,1.7790836672937769,1.7859364492871574,1.7857706332315955,1.7856661233712305,1.7844446352016141,1.7828026258007998,1.7809565106773024,1.778988916527585,1.781619188131099,1.7825074008939106,1.780744410539828,1.784892469935914,1.790468478406241,1.7946886377910911,1.8001721724663522,1.8057917115080688,1.8115337573957444,1.810355794613002,1.8050308636776178,1.7997317187009396,1.7944639762362158,1.7892314572781998,1.7840372492005419,1.7880090093427774,1.795891179278966,1.8037143003453884,1.8109134961292916,1.8071367831047902,1.8033438590659507,1.7995465798387653,1.795755386565963,1.791988348811317,1.7889905359283196,1.7927860276232552,1.7969396985320336,1.801102281183046,1.805263459629177,1.8094208277098174,1.813573483075111,1.8177210387338416,1.8218633551227046,1.8218707955819315,1.8181588736175045,1.8144406529266968,1.8161140882397624,1.8188645539508954,1.8216491834580197,1.824467718833981,1.827319916108285,1.8302055447218255,1.8331243870783585,1.8389689577603627,1.8457644860346725,1.8527732486732509,1.8599846974421688,1.8673878163527902,1.8749710246890405,1.882722075962492,1.890627955251155,1.8986747783064277,1.9039809579766354,1.9080787410468276,1.9121787012789442,1.9162812342426858,1.9203867312613865,1.9244955784015663,1.9252417664960284,1.9258894753299254,1.9265187468209026,1.9271303598468537,1.9277250742893868,1.9283036305888235,1.9288667494172707,1.9294151314602894,1.9299494572962503,1.9304703873629663,1.9309785620019086,1.9314746015709057,1.9319591066170405,1.9324326581020064,1.9402869406941285,1.9490534567247266,1.9579845786684107,1.9670777789226435,1.976330907654262,1.985741861466799,1.9938018398471604,1.9980988221171798,2.002504156330242,2.0053706975116827,2.0062900402431665,2.0072252226454834,2.0081759938827366,2.0091421085659222,2.0101233266138747,2.011119413117732,2.0121301382090753,2.013155276931492,2.0141946091155907,2.015311765292479,2.0198542893147047,2.0244329122176756,2.029047939699516,2.036373385804493,2.0483555257600923,2.0563472712073096,2.0588507511245986,2.0613653266200758,2.078655053092503,2.09687458191763,2.115224363333611,2.1276109236505674
1.7703907403064927,1.770786167098188,1.7713413587638054,1.7720583017041633,1.772940086579082,1.773972517190723,1.7751075830679683,1.7762498416581534,1.777277125983304,1.7782319023593338,1.7795670529075953,1.781165752233763,1.782417617876475,1.7830367790809318,1.782920288059353,1.7807142795916762,1.780519178848258,1.7785226686878335,1.775910667782861,1.7743826701832048,1.7786227525777223,1.785458719140869,1.7881097264477794,1.7911258862314017,1.7937222115855338,1.7957061670573358,1.7970381861518454,1.7964655723775698,1.7953896064433714,1.7938621566538098,1.7863543173671301,1.7937353528016544,1.794287913577815,1.7926748131573436,1.7908768980194818,1.7889297941832925,1.7868637331087465,1.7847076437403668,1.7857380012131467,1.7903281981393433,1.7952315653464594,1.7923791010328005,1.7960657361546102,1.8016360982227877,1.8071690866629588,1.8126603681898386,1.8173861910319067,1.823337873232601,1.8288612070504158,1.8316611781119698,1.828695045091322,1.8254253559746818,1.821953504775769,1.8183488502761254,1.8146582222224787,1.8114776503552672,1.8191815544227876,1.8268267843512236,1.8344143356893832,1.8419453283988405,1.8494209558084589,1.8536774063521426,1.8505546624087268,1.8472169498886557,1.8437466200615882,1.8401922173334886,1.8365827525927294,1.8329361539759064,1.8292639254773952,1.8255737196154596,1.826000439247605,1.8301323967537928,1.8342594048617986,1.8383816950563046,1.842499541006828,1.8466132496234873,1.8507231541614644,1.8548296087556548,1.858932984004233,1.8630336633503082,1.8671320400877098,1.8712285148650731,1.8753234935941911,1.8794173856903926,1.8835106025884278,1.8876035564887275,1.8916966592976183,1.8957903217317207,1.8998849525619392,1.9068476971665644,1.915130818814165,1.922450352469528,1.9231799556752314,1.9238878300582196,1.9245748238711202,1.9286081601778604,1.9324650757477324,1.9347534661683734,1.9371431641073726,1.9396348758828033,1.9422292661080176,1.9449269590051674,1.9477285395047454,1.9506345541693326,1.9536455119729377,1.9567618849620727,1.9599841088203132,1.9633125833547878,1.9667476729200333,1.9702897067924718,1.973938979506781,1.977695751163811,1.981560247718325,1.985532661253691,1.9896131502495042,1.9953085381401603,2.003580562500371,2.0044674508767337,2.007017869229722,2.0116399552897652,2.0163703768791934,2.0212090637751814,2.026155899724806,2.0295358267015167,2.031918246093913,2.0343116792030473,2.0367161166765904,2.039131547069081,2.041557962532244,2.043995359487681,2.0464437389016696,2.0489031064953798,2.0513734729476427,2.053854854105354,2.060495566285196,2.072789789146907,2.0852344675569654,2.0978258726455374,2.1105602794244973,2.118179648922805,2.1334068908790194
1.7703907403064927,1.7718755057258884,1.77333250073506,1.7747428019623088,1.7761382430420225,1.7775849874453418,1.779151142468998,1.7808679759456596,1.7827089452310036,1.7846035381299235,1.7864825898149115,1.788345972230517,1.790239603478284,1.7887982686934867,1.784766286809727,1.7822633483070003,1.781727009380671,1.782313592944794,1.782910437208511,1.7834927605013244,1.784178450777806,1.7876115453920278,1.800244436194428,1.7998489853718183,1.799237018314054,1.798441746945938,1.7975038100216496,1.7977471875838154,1.7978888765813432,1.7944342006734082,1.794153427395865,1.7956730222172008,1.8000835983506989,1.805250549763263,1.810083917462925,1.8088135130388294,1.8064398323693576,1.803753721659556,1.8009488947177514,1.7980961388195982,1.7952713279592984,1.8004845073673836,1.8059090921007885,1.8115002744499273,1.8171907953936137,1.815689425839837,1.8181073988361263,1.8235082657913273,1.8293789718555005,1.8341643023441148,1.8394151707087403,1.8446105638564234,1.8497456819715976,1.8548127733053956,1.8597975409664331,1.862211048326859,1.8618530778718498,1.8612790378906512,1.8602931695886382,1.8587002815185132,1.8564517411526738,1.8568424551464937,1.8642110888417127,1.8715281317400907,1.8741119465797853,1.8754214225576455,1.8769394946568552,1.8786500726205362,1.8805433719867963,1.882613349019406,1.884856249360034,1.8872697597547536,1.8898524956229474,1.8926036817248524,1.8955229474369402,1.8986101921149463,1.9018654945130873,1.905289050595695,1.9074538437259947,1.9081114945592919,1.9088443532562864,1.9096553960172178,1.9105471877892364,1.911521979524169,1.9125817761088229,1.9137283851198732,1.914963452616158,1.916288489922589,1.9177048940049841,1.9192139631915963,1.9208169094553593,1.9225148681136317,1.92430890556115,1.9262000254859808,1.92818917390197,1.9302772432484048,1.9327248514419717,1.9368460253329278,1.9409720490771962,1.9451032847676168,1.9492400893181472,1.9533828144416336,1.9575318066453198,1.961687407241386,1.9658499523703163,1.9700197730352098,1.9741971951453792,1.9783825395678045,1.9825761221851783,1.986778253959435,1.9909892409997694,1.995209384634329,1.9994389814848244,2.0010207577753927,2.0018569387600156,2.0027103004314757,2.0050288272705923,2.01490060883164,2.0177899969489284,2.0201169093351012,2.0224549852718785,2.024804190755841,2.027164510174887,2.0312108425322872,2.0363736007662805,2.0416440517903798,2.0470219676273125,2.052507097448377,2.058099162515064,2.063797856171452,2.069602844268182,2.0755137656853417,2.0815302328975847,2.0876518325669475,2.093878126158084,2.0999470341787556,2.104481637299186,2.1090318071929346,2.1135977448255585,2.1234339722109636,2.1336988380925286
1.7879929980124007,1.7878230913268767,1.787677825262762,1.7875893981882656,1.787591992332899,1.787734214835075,1.7880849830666337,1.7887372967076183,1.7898130934801473,1.7914261684174457,1.7934576173650065,1.794449915353028,1.7922228579338233,1.7923947688478665,1.7944381353242649,1.7961821475363027,1.7974817271070864,1.7985103137826917,1.799333362331104,1.7999365213680298,1.8002959281926296,1.800398226680294,1.8045628266060676,1.8219141502854206,1.8367142592884609,1.8333745302081854,1.8226175401127391,1.8123080053619054,1.8026377525062078,1.7975401985242925,1.7967778466016482,1.7959190611993479,1.8011933861658869,1.8075498042614788,1.8106944172683441,1.8161829872039648,1.821272401050922,1.823735585277458,1.826154344874876,1.8284942431198234,1.8307164699983351,1.8327720196772332,1.831877953049476,1.826498050025342,1.8211612799936052,1.823145275939284,1.8290794181494223,1.8351143962936318,1.8341835545356078,1.8355005784417404,1.8416946885615988,1.847954102067175,1.8542723375715107,1.8606435565804498,1.862484360650186,1.8646666036178103,1.869298747502403,1.8729871824031001,1.874138962750992,1.8726121569543113,1.8718804676330243,1.8718168052809392,1.8722463647627432,1.8730381128831357,1.8787948618610093,1.886012553438694,1.8931824715392218,1.8961685713979077,1.8976693234010722,1.8991312893896504,1.9005544717289902,1.9019390229380333,1.9032852230740727,1.904593461068878,1.9054905598126866,1.90589257095338,1.906349262035969,1.906867869300706,1.9088811300619382,1.9116776724182958,1.9127374197628781,1.9137647440531866,1.9147605106014374,1.9157256020686948,1.9166609137825434,1.917567349501527,1.9184458175887835,1.919297227562961,1.9201224869985332,1.920922498750649,1.9216981584818165,1.9235071456269992,1.931958548865492,1.940465788929001,1.9490085980906606,1.9575658421216353,1.9661157756407448,1.9715991285671837,1.9736781048400225,1.975769648755496,1.9778736716071483,1.9799900860585034,1.9821188063275539,1.984259748350465,1.9864128299279553,1.9885779708572766,1.990755093052262,1.9929441206535279,1.9951449801306573,1.997357600377896,1.9986181982609268,1.999401090998134,2.000202044128517,2.003678323543371,2.0079276982510206,2.010876643778643,2.0131698204180246,2.0154742866152726,2.0249217540429543,2.0293348134815146,2.0336501755936025,2.037977461757695,2.042316925895957,2.0466688180970927,2.0510333846924684,2.0554108683309433,2.059801508052291,2.064205539359107,2.068623194287194,2.073054701474325,2.0775002862273775,2.0819601705878554,2.086434573395725,2.090923710351702,2.09542779407811,2.1002086505733777,2.1066429188060996,2.11318042061018,2.119820623185162,2.126562971874964,2.135310574623773
1.787992998012401,1.789905793245751,1.7916953815877625,1.7933035236786947,1.7946981493932923,1.7958645141281857,1.7967785294175784,1.7973721198378727,1.7975390997723903,1.7972165724028617,1.7963769302220778,1.7955883016860938,1.796207763939578,1.7967221534734352,1.7976579140059308,1.7994185646211764,1.802061361321789,1.8053151478234657,1.809032246997846,1.8131603574074373,1.8176592503611664,1.8224526210415948,1.827377417518627,1.832181289358433,1.8367870366540746,1.8341105386898058,1.8251702471846016,1.8172940362370538,1.81165889745747,1.809067675715169,1.8088858086079038,1.8100324202428322,1.8118490359502584,1.8140131042648364,1.8163608438662875,1.8188000844492815,1.8216298773285062,1.826999516139901,1.8322790691999096,1.8374675782189738,1.8425705861863033,1.837248768937652,1.834594276402836,1.8360899610269268,1.8371317073899731,1.8375636852268356,1.8372396700208342,1.8360932874637856,1.8412264938852627,1.8474050182093453,1.85364219951223,1.8599318736963837,1.8630480837416672,1.8627492244568926,1.8670624962831266,1.8722971482420108,1.8734682191892105,1.8756636700518798,1.8750088567177499,1.8766985904357856,1.8785039570851096,1.8805025733245242,1.882718921182378,1.8851636699552186,1.887840981508073,1.8907494933488629,1.8938793815679817,1.897197925360341,1.900562522076833,1.9031296396441382,1.9040494231729856,1.9044706177546502,1.9048033718482695,1.9051329343793793,1.9058642190762618,1.9070980591477786,1.9082956117358993,1.9094575656555959,1.9105846592304185,1.9126420454543855,1.916572129882486,1.9206717207378596,1.9249411476354235,1.9293807233709952,1.9339907370545952,1.9387714488269463,1.9437230857362615,1.948845838470654,1.9534688665953324,1.9554306509173978,1.9574058146846753,1.9593942716774366,1.9613959333062154,1.9634107093554007,1.965438508602591,1.9674792393381013,1.9695328098039253,1.9746364010911743,1.9831059321123483,1.991291376187471,1.9918537150736357,1.992437907482084,1.993043567700827,1.9936703186537494,1.9943177918749448,1.994985627302671,1.9956734730755215,1.9963809853317955,1.9971078280121084,1.997853672665808,1.999581912804775,2.001817851422873,2.0040653529298633,2.006324356791859,2.0085948053251754,2.012187388577486,2.0164576731015833,2.0207388260920585,2.0250311175884192,2.035090127011782,2.0454035866341425,2.0558599885570645,2.066457187116373,2.077193037209799,2.0843465299698183,2.0874695583693494,2.0906013134149033,2.09374169681748,2.0968906123443904,2.100047965741795,2.103213664661416,2.1063876185911647,2.109569738789318,2.112759938222074,2.11595813150445,2.1191642348439528,2.122378165987225,2.1255998441691997,2.1288291900648986,2.1320661257433278,2.1364432494773853
1.8054579701127753,1.8057353329002952,1.805903061718429,1.8059090851363055,1.8056493039884185,1.8050360469554287,1.8041342439498433,1.8031473066536023,1.8022508320359116,1.801476452031939,1.8010332523756323,1.801825957199414,1.8046165761572217,1.8086459808702344,1.8131027240251774,1.8151516100281502,1.8172737913101682,1.8195436002137875,1.8219632616119665,1.82455434515481,1.8273680635049505,1.8305005059196806,1.834108916334234,1.8377687638145863,1.8391983999313513,1.8353887890067475,1.8336760907833933,1.8317227085210748,1.829583331673065,1.8273067051916918,1.8249464388359526,1.8225857329542219,1.820428330139368,1.8192810375034916,1.8218643709928397,1.828159341163396,1.8354540045022336,1.8428939993584392,1.8494827843994308,1.847676703580126,1.8425711230440591,1.8475970017325336,1.852557145622988,1.857461537764129,1.8623201825100302,1.8671005292557104,1.8661291782692813,1.8654588122434552,1.864911909866189,1.8643322238484104,1.8638303362835593,1.8634042948918972,1.8662690088228384,1.870793284965496,1.8714469786652193,1.8735244100661508,1.8773967604307418,1.8764092784622233,1.8795933825415727,1.8828468626658093,1.8846258421089443,1.8863772132853476,1.888097658198041,1.8897846918176957,1.8914364653136615,1.8930516249463076,1.8946292090376948,1.9003058678239906,1.9044968915049933,1.9061367350910319,1.9096008480989708,1.9137738122088188,1.918264867576215,1.9229995611345718,1.9274368067521102,1.9292084549516315,1.9309927742333999,1.9327903907984099,1.9346015251217086,1.9364263213726898,1.9382648695450833,1.940117218128289,1.9419833833943008,1.9438633564836225,1.9457571088735084,1.9476645966277752,1.94958576372265,1.951520544668914,1.954139858724443,1.9596052570361044,1.9652421009782821,1.971050413611911,1.977030172139305,1.9831813067085136,1.9888216392174332,1.9892685972784019,1.9897394783027513,1.9902338490906963,1.9907512863327756,1.9915033488593545,1.9998090146736116,2.0080053123607096,2.0160772344298272,2.020980085324589,2.0238923819444032,2.0268161454566247,2.0297512048962663,2.032697394721465,2.035654554529179,2.0386225287898165,2.041601166599224,2.0445903214468597,2.0475898509988504,2.050599616894888,2.053619484557986,2.056649323016038,2.0596890047344933,2.0627384054592595,2.0657974040691,2.0688658824368975,2.0719437252992003,2.0750308201333727,2.078127057041896,2.0812323286434067,2.0880653960850273,2.0990721250318707,2.1102110909727436,2.121480167947958,2.1328772384939727,2.1444001949136604,2.1560469404379443,2.167815390278572,2.1797034725717204,2.1917091292124313,2.203830316579273,2.2160650061488765,2.228411184999371,2.2408668562015426,2.2507963100626687,2.257131543927068,2.2634970192231245
1.8054579701127755,1.806722231182947,1.807568930107525,1.8079961083040366,1.808106253038918,1.8080117515794965,1.8077309716159773,1.8072879517559177,1.8068895393265882,1.8068836346241826,1.807441610315609,1.808466884735171,1.8098167977424495,1.811406717106651,1.813260875621987,1.8178427604738305,1.822444967204492,1.8268028531213387,1.8307157223018105,1.8339475238931944,1.836290214916453,1.837693172496278,1.8381575301763566,1.838355724222203,1.8428986756890757,1.8410646522065925,1.845300002775203,1.8493114078246904,1.8528668868009492,1.8558366548540446,1.8582934272495713,1.8603710526443082,1.8621596799112439,1.8637044505565181,1.865026699026373,1.8661387214138299,1.8644443510125992,1.8593151353573707,1.8550493368028027,1.8591435257638138,1.8664882452321045,1.8692370099949933,1.8693441097634715,1.8688887154230112,1.8679658339176004,1.8671421900350365,1.8662995886350884,1.8655686159965783,1.8655369150571424,1.8662128105005,1.8673176259453053,1.8687111622455697,1.8702920204452573,1.871990840296314,1.8737608082558266,1.875570105441225,1.8792247130565725,1.8792253176580882,1.8810447053953516,1.8838943201771026,1.8880679763285044,1.8919536415793954,1.8954066577771735,1.8982774093555546,1.9004671926241263,1.9020033610935019,1.903037744465716,1.903775479888704,1.907383977181222,1.9144180150249615,1.9204731280293132,1.9221971661405415,1.923932147464483,1.925678695108407,1.9279527124493332,1.9331086263924484,1.9384582192352875,1.9439925209258342,1.9497038383397256,1.9551058646145383,1.9576696843476886,1.9602520004043522,1.9628523325237657,1.965470225964089,1.9681052496658542,1.9707569945667727,1.973425072054606,1.9761091125460135,1.9788087641800653,1.9815236916164112,1.9842535749287857,1.9869981085855353,1.9880012755056755,1.9883990474218063,1.9895036993341377,1.9959971829094398,2.0009307334840294,2.0037574493401844,2.006597009314281,2.0094491945720607,2.012313794370221,2.0151906055876285,2.0180794322899107,2.0240128710039826,2.03180373552782,2.039444892603683,2.0469348776418412,2.0542754266853303,2.061471058114628,2.068528561347419,2.0754564497409707,2.0822644275403963,2.088962907660953,2.095562602379183,2.102074195735927,2.108508096328591,2.1148742626255457,2.1211820895758313,2.1274403443208962,2.1336571394058614,2.13983993332469,2.145995550001901,2.152130210587349,2.1582495725388,2.164358772314216,2.1704624690769547,2.1765648876536874,2.1826698596122682,2.188780861784198,2.194901051881553,2.2010333010819245,2.2071802236045928,2.2133442033959314,2.2195274180988696,2.2257318605106207,2.231959357744757,2.2382115883128932,2.2444900973334936,2.25343003909582,2.2660987694528396,2.278871099514455
1.8227726133558184,1.8230276905663714,1.8232740880206884,1.8235336297883014,1.8238204287867545,1.82420239190914,1.8248067004700492,1.8257529097774987,1.8270772938406448,1.82871716642188,1.8305458516218205,1.8324095537609872,1.8341504176947563,1.8356290299615599,1.8367571526159856,1.8375263849086014,1.8380042753458512,1.8383004270136434,1.8385326152691301,1.8388044753823487,1.8391803471862722,1.8396800287915467,1.8404538841770917,1.8416575381961764,1.8431706823004015,1.8452792617091156,1.8476596305807917,1.8504530612350711,1.8536676641871792,1.8573127643319154,1.8613962876223418,1.8659227389451243,1.867889426669691,1.869348348970425,1.8706587382706104,1.869608390910935,1.867051887762134,1.867780432601172,1.8683422166998502,1.8687577370116781,1.869048710046182,1.8708743709834907,1.8698612497191396,1.8693908773139198,1.869397557306609,1.8676069836295024,1.869368906304286,1.8693716070251172,1.8694104733456154,1.8695038596467388,1.869670057575682,1.8699274873927263,1.8702950864582877,1.8726494416543955,1.8790697011085675,1.8823860599566689,1.8800250148371116,1.8865604443136643,1.8931272075279222,1.899722151891323,1.9048306789864757,1.9062735115785903,1.9076895367850497,1.9091007184387743,1.9105574817088522,1.9120962841970717,1.913710019531921,1.915371006430552,1.9170577529762376,1.9187597260008424,1.9214091750673166,1.92835862708456,1.9352675086888342,1.9401420072019075,1.9425830725210353,1.945046164283704,1.9475306120159068,1.9500357749414543,1.9525610489859593,1.955585148618484,1.9616299642577182,1.9678322704404034,1.9741864896215997,1.9806874565085257,1.9857706081886513,1.9859521894515515,1.9861626135606252,1.9864013378250212,1.9866678311901942,1.9869615741379574,1.9872820585586666,1.9876287876012504,1.989757000509561,1.992529971210928,1.9953167529857656,1.9981170891758697,2.002661540292166,2.0094965034518237,2.01650175267074,2.0236769157939456,2.0310215675256575,2.038535228771492,2.0462173660267897,2.0540673908120484,2.0620846591568514,2.0702684711336,2.078618070442243,2.0871326440466174,2.095811321862513,2.1046531764967717,2.1136572230356245,2.1228224188798626,2.1299216899817135,2.1345248301348585,2.1391601871727968,2.1438302087692387,2.148537414294461,2.153284395076379,2.158073814517209,2.162908408036139,2.1677909828057107,2.1727244172470597,2.177711660246495,2.182755730053656,2.1878597128191917,2.1930267607281797,2.1982600896841396,2.2035629764976408,2.208938755533442,2.2143908147707503,2.2199225912328098,2.2255375657448617,2.2312392569832067,2.2370312147836335,2.242917012683857,2.2489002396829996,2.254984491210709,2.2611733593095025,2.26747042204713,2.2738792321889623,2.2804033051760215
1.8227726133558186,1.8242619652286864,1.8257854847673638,1.8273866827499177,1.829114409959049,1.8309887980515307,1.8329990370635034,1.8351199141781085,1.8373242836643642,1.8395865185884663,1.8418767562943397,1.8441018150602855,1.8453730162024837,1.8462651588320758,1.8472425668104644,1.848303743750538,1.8494174381698287,1.8505801470278627,1.8518630927891844,1.8534277538977766,1.8554685701596387,1.8578521916774033,1.8587196705620883,1.8526690632750853,1.8437614685163906,1.84787767962082,1.8520295740691075,1.8555636510587492,1.8587415652054742,1.861636501147816,1.8641321618974627,1.8661887085539022,1.8708873529309205,1.876228188432377,1.874715363968089,1.8718857420405377,1.8730718601909113,1.8742431239250363,1.8740484357513743,1.8729801298486193,1.8719178305357373,1.873997905353409,1.8758917921024851,1.8726393484646835,1.8698257982864972,1.8693838315258697,1.8719356169567307,1.876707442487973,1.8814636219887144,1.8862091778873857,1.8905211437247174,1.891886362047558,1.892847262104162,1.8892608557340687,1.8857581859111057,1.8855268796627827,1.8920185355492953,1.8985426163789039,1.9018943358208185,1.9033665555333588,1.906342430253972,1.9128909709656048,1.9149935315009203,1.9171311755973086,1.9193023370830447,1.9215055635504907,1.9237395066763658,1.9260029134023744,1.9282946179129983,1.9306135343594018,1.9329586503281568,1.9353290213761443,1.9377237724881833,1.9421370102489561,1.9489681047425922,1.9557619377891444,1.9625195387593157,1.9692419212251626,1.975930072855739,1.9825849548679573,1.9853439749938484,1.9854045239735902,1.985496203491735,1.9856184241639883,1.9873303965377067,1.9941109050993209,2.0010249265710303,2.0080687330064118,2.015238902614684,2.022532298107756,2.029946043183496,2.0370970422977503,2.041467687468315,2.045834735258902,2.050199307778599,2.0545625186925953,2.0589255464602996,2.0632896347162815,2.0676560917937836,2.0720262903690676,2.0764016672979135,2.080783723626289,2.0851740247472756,2.089574200678702,2.093985946439683,2.098411022507679,2.1028512553402043,2.107308537947037,2.1117848304997615,2.1162821609658025,2.1208026257539583,2.125348390357735,2.132147663622639,2.1416317989651033,2.151273608663124,2.1610718184972777,2.1710250962564377,2.1811320517237673,2.191391236651933,2.2018011447125714,2.2123602114026983,2.223066813888723,2.2339192707658855,2.2449158417085435,2.256054726983323,2.2647375160619685,2.270533714144867,2.276320945077524,2.2820994377787382,2.287869414915403,2.2936310930907142,2.299384683025828,2.305130389735303,2.3108684126964745,2.3165989460131584,2.322322178573717,2.328038294203952,2.3335609784299733,2.337589136022864,2.341629827499487,2.3456829286353984
1.8399243240297292,1.8404212691602035,1.8409423958301432,1.841396756105318,1.8417340212147724,1.8419790803695455,1.8422087070607613,1.8425004148979593,1.8428978577599042,1.8434074441187636,1.844018915934786,1.8447784414714583,1.8465256200377442,1.848637732793704,1.8505991230879195,1.8523418816057857,1.8538235807486143,1.8550216441400273,1.8559439932769863,1.8566432308519596,1.8572261775514496,1.85807157582696,1.861122908698718,1.8557356085829295,1.844501365122854,1.8561964382342477,1.8717302970202925,1.875851010176407,1.877560291354153,1.8787234215248763,1.8794226913334375,1.8797824688662326,1.8796753293915118,1.8789260059198818,1.8780731456278967,1.8771390669705927,1.8761444948783954,1.8751084866954704,1.8754142744477933,1.876593015435446,1.8777831680688344,1.878986642802917,1.880204489518688,1.8814373826744568,1.8826858221437497,1.8839502100161474,1.8852308794044466,1.8865281064177553,1.887842116225113,1.8891730859302116,1.8909482755622873,1.89424509027162,1.893268740529046,1.8946681710881188,1.8960843710528765,1.8975167578364358,1.8989642160643592,1.9004246705659968,1.9050973983879629,1.9087979987090706,1.9108251845329824,1.9129854714705672,1.917008479067377,1.9186785162388247,1.9210339559530414,1.9240176317368658,1.9274980175412548,1.9313319967637854,1.9354033934793806,1.9396302206393528,1.943957873387407,1.9483505024995451,1.9527844198019118,1.9572437387168526,1.9617176248030743,1.966198575412196,1.9706813333897966,1.975162189746578,1.9796385273529948,1.9841085164386651,1.988570907517277,1.9930248880593329,1.9974699816746586,2.0019059761588487,2.006332871473297,2.0107508417106006,2.015160207018113,2.0195614127157206,2.0239550137081426,2.028341663018973,2.0327221054700373,2.0374776308757108,2.045124342667892,2.0528842585449807,2.0607552891014533,2.068735593266588,2.0768234881822307,2.0850174334656195,2.093316017731122,2.1017179462762297,2.110222029752906,2.1188271737429414,2.127532369173041,2.1343954707819646,2.14046239517816,2.14651325534083,2.152548481663219,2.1585684919775234,2.1645736919548346,2.1705644754922133,2.1765412250872407,2.182504312200246,2.1884540976046,2.1943909317253665,2.200315154966659,2.2062270980280028,2.2121270822100705,2.218015419710105,2.223892413907344,2.2297583596387813,2.2356135434655533,2.241458243930323,2.247292731805844,2.253117270335137,2.2589321154633764,2.2673340667942026,2.278479172328078,2.283940997728479,2.2894107062286855,2.2948882409654634,2.3003735452614076,2.3058665626291077,2.311367236776003,2.3168755116096396,2.321552993483466,2.325542776008594,2.329545481812698,2.3337474718149243,2.339449885546152,2.345145704904272,2.3508350948976737
1.8399243240297292,1.8413483006625895,1.8429533464008179,1.8446074115361188,1.846186795024178,1.8475780082568742,1.8486893299115645,1.8494843344135012,1.8500411904753054,1.8505950471059993,1.8514862524221551,1.8530129936829076,1.855265880002591,1.8579674075498667,1.8604734234167508,1.8625865442860379,1.8646076674794227,1.8666643075851432,1.8687218102388279,1.8705550286961432,1.8713041304595615,1.8699650349583934,1.8616142202686254,1.8601570603812034,1.8624786346976867,1.8662220133985237,1.87239756289685,1.8778069432932576,1.881104846059896,1.8810594164970695,1.880767346732164,1.8802973881660616,1.8799383122074336,1.8797229317009827,1.879658953524739,1.879855401373029,1.8799914459024962,1.8802069669409645,1.880527604927929,1.8809628891343215,1.8815155428506292,1.8794558438196358,1.8815058248575907,1.8838570002200745,1.8848507378108585,1.8859422089863016,1.8871258596364113,1.8883962574653612,1.8897481887008147,1.8911767155057215,1.892677236352329,1.8956847384755136,1.8958768155947063,1.8975683204096305,1.8993162063266225,1.9011172882091758,1.9029686223433342,1.904867491633263,1.906811388601194,1.9116814374210336,1.9154440127344496,1.9159724289932687,1.919648954052584,1.926330782543776,1.9330290663047958,1.9397421004339628,1.9464683485864471,1.9532064274838636,1.9599550929319243,1.9667132271858585,1.9734798275220673,1.980253995891158,1.9837431260293756,1.9858435515940998,1.9856688073319764,1.9855295914134392,1.985425263025208,1.9853551739190434,1.9853186828136486,1.9853151573244971,1.989207502143278,1.995798623521458,2.0023592021845333,2.0088900961016956,2.0153921385194686,2.02186613848603,2.0283128814012055,2.0347331295850157,2.041127622858921,2.0474970791347724,2.0538421950073134,2.0601636463467385,2.0664620888882994,2.0727381588166995,2.0789924733430234,2.085225631272822,2.09143821356384,2.097630783872415,2.103803889087776,2.1099580598535477,2.116093811076025,2.1222116424190087,2.1283120387848755,2.1363366835102098,2.145239252680431,2.154239273656195,2.1633359976611173,2.172528723942902,2.1815802310308032,2.186890228639752,2.1922091650490794,2.197536979709893,2.2028736123617625,2.208219003013773,2.213573091927624,2.218935819602776,2.2243071267634464,2.229686954347401,2.2350752434964276,2.240471935548329,2.2458769720304543,2.251290294654522,2.2567118453127444,2.262141566075136,2.267579399187918,2.2730252870729455,2.2787519404243706,2.290306365135878,2.297893407808786,2.3018027360057607,2.3057258311092603,2.309662547272508,2.3136127405901625,2.317576269217034,2.322391331243465,2.327914640002862,2.33344538243147,2.3389835032976087,2.3445289476006113,2.350081660577067,2.3556415877066144
1.8569009233286053,1.8569726458442175,1.8571406903533727,1.8574259717989006,1.8578223635612843,1.8582971964327784,1.8588005287136038,1.8592439883157588,1.859508170547945,1.8596265078167793,1.8598024431926148,1.8602271306338278,1.8610845858047744,1.86269798263501,1.8655865049157572,1.8697373203409768,1.8728624519046286,1.8723212388259105,1.8719376648785713,1.8719519777743918,1.8731787281397057,1.871611783889634,1.8670965614678998,1.8644236854065201,1.8677238663287952,1.8708337066480172,1.8735858103378846,1.8796317661824467,1.8813502342666368,1.8856809260436131,1.8913391194251918,1.8892894494176993,1.884594354204867,1.880060888358959,1.8825141075271905,1.888669462648584,1.8953745745954318,1.8953225470247745,1.8912138942386818,1.887173754687844,1.88323849442723,1.8821845101079209,1.8829665143493244,1.8889776425963456,1.8963992698482905,1.9037607050723278,1.9110493308761174,1.9113371866775228,1.9076003560328965,1.9038757445134822,1.9001693535421142,1.896489308344645,1.9004208905912372,1.9051594695118546,1.9099023704281266,1.9146511803307469,1.9160938355679111,1.9156755190073351,1.9153889204477692,1.9152860939914162,1.9182935289187735,1.9249326749303637,1.9315980566800297,1.9382890115756495,1.9450050138060515,1.9517456578637478,1.958510644471028,1.9652997684946347,1.9716305059839458,1.9745124541675096,1.9774921046053346,1.9805690460134118,1.986054556455919,1.9870145290715968,1.9903835862448187,1.9938511278051378,1.997418245267732,2.00108642225193,2.004857555550224,2.0087339929045274,2.0127185765565905,2.0168146925695054,2.021026326219774,2.025358123649606,2.029815459718954,2.034404511598024,2.039132337051433,2.044006955526447,2.049037429009656,2.054233938101093,2.0596078468401355,2.065171747525251,2.0709394742215514,2.07692607112681,2.0831476999687144,2.0896214698948268,2.0963651748886636,2.103396928681302,2.1107346962659213,2.1183957345559428,2.126395971250086,2.13474936774485,2.143467324755128,2.152558193651629,2.160430850924889,2.16570448128349,2.1709872959814662,2.176279233080808,2.1818167940691118,2.1911995867033265,2.200676512822495,2.210247011339316,2.219910545096478,2.229666597202299,2.2395146676799587,2.248393960049368,2.25211042478902,2.2558426604803925,2.2595905109698977,2.263353819501276,2.2671324290365114,2.2709261825427305,2.2747349232505103,2.278558494888009,2.282396741894395,2.2862495096153923,2.2901166444832475,2.2939979941832864,2.3019952947831124,2.31381661809088,2.3257681565416606,2.337847661809705,2.3500528126716844,2.3549969291944652,2.3591150563341143,2.3632672791603975,2.36745370335278,2.3716744387279878,2.375929599693073,2.3802193058220418,2.384543682589304
1.8569009233286053,1.8586028570010735,1.8602520527876227,1.8617288095538247,1.862851274139611,1.8634475638754702,1.8635814950831135,1.863676747348841,1.8642822977202038,1.865672376825911,1.8678016719845911,1.8705527699619129,1.8738032825707391,1.8746941078863861,1.8741670975375953,1.8735510005836344,1.874692178197907,1.8799931569622572,1.8855757120295489,1.8842703019102092,1.87759878658735,1.8749181122052851,1.8720258160221652,1.8726273396722752,1.8734574572608969,1.8745988976727423,1.8762226352469125,1.881016616937114,1.887852023448152,1.8973193902036862,1.8937610913976415,1.8981648701077223,1.9058958295446056,1.911875126150768,1.9077734053077515,1.9036289179199986,1.8994698344023488,1.9024913293874923,1.9099816820374818,1.9178143414098394,1.9249946701097809,1.924804910727441,1.9245151196831185,1.9241356958545464,1.9225772608759195,1.9188293973859802,1.9150815202126257,1.9182398124864646,1.9212776509756393,1.9205910343444703,1.9198915429120524,1.9191901643733917,1.9184982551898284,1.9178279239329656,1.9171926262052605,1.9166080966692751,1.9194071921684392,1.9241714523817643,1.9289448028219778,1.9337279160683067,1.9385213248934723,1.9433254467558103,1.94814060412049,1.9529670413036775,1.9578049384273077,1.9626544229769707,1.966162578081166,1.9688469176200356,1.9721129085122084,1.9789500177216757,1.9858111129276577,1.9863023783461569,1.987034929541586,1.9938219125156684,2.000614307930637,2.00741155096684,2.01421314249385,2.0210186432723156,2.0267577150003246,2.0317686404979747,2.036790614969659,2.04182355664546,2.0468673838686717,2.051922015389132,2.056987370587087,2.0620633696399704,2.0671499336423644,2.0722469846878235,2.077354445919695,2.0824722415571344,2.087600296901161,2.0927385383251584,2.097886893253158,2.1030452901288976,2.108213658378024,2.1133919283654716,2.118580031349576,2.1237778994342884,2.128985465520584,2.1342026632579003,2.1394294269962817,2.1446656917398395,2.1499113931018368,2.1551664672618056,2.162026949292343,2.1718750612669036,2.1821005736263848,2.192698374684534,2.203660615138584,2.214977219353213,2.2266364325639776,2.233688890654062,2.237340736030739,2.241008962795921,2.2446934214493917,2.2494542704048985,2.2594849303072237,2.2696061808179753,2.2798175615400256,2.2901186161260734,2.3005088903477495,2.308204984008811,2.3119210086110806,2.3156701098305197,2.319452356704998,2.3232678211264437,2.3271165778150618,2.3309987043050286,2.334914280943754,2.338863390907414,2.3428461202359365,2.3468625578913036,2.350912795844143,2.362381211314611,2.3748303789510996,2.3842908249616084,2.3892144745885133,2.3941539123439934,2.399109278997173,2.4040807218884597,2.409068396131471
1.8736906432591878,1.873888389443581,1.8738968694919325,1.8737406967992947,1.8735571458707505,1.873572029827908,1.8738868890433893,1.8743662665750978,1.8748210927853788,1.875146599702414,1.8753051079275376,1.8752838397196827,1.8750812998929005,1.8774067067072497,1.8811054536268945,1.8845656271024742,1.8874935869776626,1.8899139649256667,1.889795026385044,1.891291072597412,1.8894656003052512,1.8784316042116345,1.8765426499693856,1.8779542783122731,1.8791180550631035,1.8800192915361897,1.8806596987373703,1.8875041396726626,1.9011165588079615,1.8979527377906547,1.907492299819102,1.9180682292034457,1.915901103214252,1.9142578632557172,1.9227749855128815,1.9241233124849946,1.9245705456018225,1.9248704393494154,1.9250359037244964,1.925074640404238,1.9259593212518107,1.933786094101048,1.9300592207939142,1.9263216960231255,1.9236774595718242,1.9231514541827535,1.922568788628738,1.9219405300665098,1.9252596790331429,1.9318036875783076,1.9364423825521926,1.9384341452291816,1.9397160792751644,1.9409358882446845,1.942220345064221,1.9436040324918515,1.9450983110434295,1.9467067581621054,1.9484298378799356,1.9502666360743524,1.952215607646695,1.9542749361788077,1.9564427231274726,1.9587170950668935,1.961096268701083,1.9635785929411944,1.9675155793730517,1.9723884568956287,1.9772730762449695,1.9821694349708716,1.9865877278548127,1.9919972711662919,1.9969286646396778,2.00187163509025,2.00682611795066,2.0117920430885894,2.0167693362062282,2.0217579199823565,2.0278276686762036,2.0346398838857174,2.041454999506379,2.0482727675742693,2.055092977911471,2.061915454799397,2.0687400539408727,2.075566659684709,2.0823951824890483,2.0892255566021367,2.0960577379411043,2.102891702151239,2.1097274428299886,2.1165649699012006,2.1234043081265903,2.1302454957426695,2.137088583212262,2.1439336320809206,2.1507807139293096,2.1576299094134157,2.1644813073852704,2.1713350040874104,2.178191102414945,2.18504971123959,2.191910944790635,2.1987749220880315,2.2056417664234944,2.212129654012162,2.2156803357504664,2.2192481815323672,2.222833084905308,2.226434925420688,2.230053573017252,2.2386253541253054,2.250930419986675,2.263537812295814,2.2744972352782162,2.2814045724528964,2.2883164510880047,2.2936703731047414,2.2972547231358607,2.3008719029950573,2.304521969875299,2.3109879303413035,2.3215552810165847,2.326393089647103,2.331136801437891,2.335894894765148,2.3406674749942953,2.3454546488481975,2.350256524582189,2.3550732121778974,2.3599048235601217,2.3647514728426113,2.3696132766095683,2.3744903542415665,2.3793828282967677,2.3873977506406927,2.400080669202021,2.4128763780854943,2.425782013058898,2.4387945925388843,2.4519110063796132
1.8736906432591878,1.8750711770558042,1.8762942639857494,1.8773451288273082,1.878281952564636,1.8792079217489674,1.8802186177524416,1.8813533922410888,1.8825789465831178,1.883827489549521,1.8850560308638618,1.8862755605318706,1.8875479517088944,1.8889804311525107,1.8907387491420358,1.8930489843733689,1.8960211190556453,1.894081643981217,1.8921006021316686,1.8941822843232876,1.8963300857852161,1.8985181953433146,1.9007766955244616,1.9030868638200924,1.9054343153308295,1.907820337269092,1.9081009223694934,1.9052124029338877,1.9017966101811905,1.9131164806587018,1.9199988238458021,1.9198684216496198,1.9219981033410187,1.9228936450532674,1.9238810378901283,1.932120536210277,1.941193804443321,1.9428848911778362,1.94156962047067,1.940414601329993,1.9374981188372407,1.9343878197228865,1.9379867925916234,1.9375293020149078,1.9372491324315662,1.937148884219189,1.937235954689251,1.937531435805016,1.9381040426923293,1.9392555137044774,1.9424119071593373,1.9483114196322333,1.9550133038200177,1.9618655828468032,1.9687355273566713,1.9755775192891365,1.9823487956038979,1.9888613756603668,1.9925195110235203,1.9922262238436224,1.991581303702636,1.990920130958481,1.9902837531714885,1.9896826922693491,1.989120487225307,1.9885983730083097,1.9881166431582624,1.987675148767749,1.9872735121272296,1.986911229422506,1.9870775119636526,1.9926962857194548,1.9996056572528398,2.006539415073716,2.013497785614377,2.0204810352126343,2.027489466325714,2.0345234142237145,2.041583244035314,2.0486693480913565,2.0557821435232686,2.0629220700778235,2.0700895881124737,2.077285176734912,2.0845093320478774,2.0917625654515506,2.099045401939057,2.106358378286745,2.113702040973966,2.121076943528865,2.1284836426955294,2.1359226921122074,2.1433946303737605,2.1508999550762313,2.158439056438266,2.1660120067856328,2.17361762390387,2.1812449526166318,2.187690017928222,2.191180955722823,2.1946338100659935,2.198099378371432,2.2015812063173827,2.2050800818729335,2.2085962207402843,2.2125116048854596,2.219384567924508,2.2262607889560844,2.233140403996968,2.2400235513333895,2.2469103712178544,2.253801005592453,2.2606955978365697,2.2675942925369097,2.2764337872836307,2.286599949319772,2.2901187988087703,2.2952330186883136,2.3021544230941102,2.3075599894006746,2.3122472069204685,2.316948395051989,2.3216636552247394,2.3322104846172267,2.34295307942095,2.3507521195063963,2.357717543711828,2.36468913282764,2.371667032727248,2.378651388746115,2.385642345645765,2.3926400475827396,2.3996446380819023,2.4066562600138033,2.413675055575732,2.4207011662761095,2.4277347329219445,2.4347758956090795,2.4418247937149724,2.4488815658936893,2.4559463500731082
1.8902821131060326,1.8900725276749162,1.8896471970188846,1.889246645954058,1.8890752858175408,1.8892319298089926,1.8897200131294534,1.8905048475077755,1.8915521865183167,1.8928291879909214,1.8942810499311133,1.8958042593382594,1.8972295371380454,1.8983272751094151,1.8988626601540477,1.898563070218882,1.897033944471926,1.8994598413346013,1.9022260839639373,1.8999805403117718,1.8976408157323037,1.9037549538707188,1.9076253748639935,1.9092975095270623,1.9109989681791104,1.9104214122117182,1.910341517964419,1.9130010389956222,1.9159646872447234,1.9187402759940664,1.923043270466585,1.9212421085308686,1.9295288524653469,1.9360871422082462,1.9407238269088367,1.944821432784064,1.9443115625192766,1.9484911899413642,1.9448571585763312,1.9411904178441755,1.9394304280589538,1.938620706731533,1.9430727164774448,1.9519889827789596,1.961113892289251,1.9704270546974065,1.9799103242779368,1.989547633447664,1.9993247900967317,2.002667001447739,2.001443196105067,2.000268040969167,1.9991433349907655,1.9980712385954726,1.9970554364330835,1.996104608698265,1.9952477748683388,1.9946669693658352,1.9969551551287061,2.003207976356771,2.0098250359283445,2.016470730141856,2.0231039980838714,2.0297144202065405,2.036298622231972,2.0428555648484017,2.0493851622628556,2.055887771684267,2.0623639726031042,2.0671556658497416,2.0704056526504857,2.073813835769496,2.077384225432934,2.08112052177291,2.085026148368768,2.089104279853071,2.093357864660838,2.0977896437894876,2.10240216627089,2.10719780192651,2.112178751872868,2.1173470571622635,2.1227046058777823,2.12825313894849,2.1339942549079995,2.1399294137846336,2.146059940282945,2.151280898878632,2.1545090383201266,2.157754938430375,2.1610187643399565,2.164300663752397,2.1676007804657824,2.170919281805256,2.1742564263706887,2.1776127758132366,2.1809901326374455,2.184400059673456,2.189047127883856,2.1967037865160433,2.204454566558229,2.2122492362398676,2.2200848066962866,2.2279610384411264,2.2358782563445856,2.2433498754729557,2.247852005725054,2.252366700754501,2.2568940638228363,2.261434197231609,2.26598720246352,2.2705531803190007,2.275132231049024,2.27966023728367,2.28311377694222,2.2889488155914792,2.293581155242998,2.298227063615627,2.3028866417154865,2.3090808123524846,2.316012334601115,2.322949137963447,2.3298913704544573,2.3368391798960113,2.343792713841129,2.3537825985699112,2.3646985690218103,2.375700510613293,2.386787935227855,2.397960346061061,2.409217236976528,2.4205580919465177,2.4309224867440897,2.4363664957299522,2.4418202679154604,2.4472836900420303,2.452756650885135,2.4582390412002706,2.4637307536709088,2.469231682858302,2.4747417251530717
1.8902821131060328,1.8920316779822464,1.8937511372455451,1.895332508109059,1.8966783503689713,1.897813437632228,1.8988517685455821,1.899860800249757,1.9007936152261835,1.9015139791212174,1.9018926654194295,1.901916789022739,1.901701245257617,1.9013965729566653,1.9010846959050007,1.9008516369506154,1.9009588037586815,1.9014386670034515,1.9024580249866145,1.9032817818980328,1.9045657490130727,1.9060308325621915,1.91024296365179,1.9127735942045394,1.911990207450754,1.9126877596310814,1.9143294665842112,1.9158973888048845,1.9173719648458392,1.9193052958932415,1.9236008265433364,1.927140142554764,1.9315196541849213,1.9410444877856228,1.9481553519222103,1.9469672385763728,1.950519561430078,1.9502157548340917,1.9590561514385911,1.9641368937677124,1.9685508894807011,1.9729000458499213,1.9771947593337251,1.9814452261456994,1.985660334019404,1.9898474119886025,1.9940123426819736,1.9981597949632626,2.0022934685110236,2.0064163089005627,2.0105306826833806,2.0146385139090697,2.018741388973958,2.022840635713572,2.0269373830071973,2.0310326055559504,2.035127157545983,2.038327458336723,2.0402033261448307,2.042134424318861,2.0441369166710683,2.0462246218337117,2.048409452513466,2.0507017640195246,2.0531106311280434,2.055644068587205,2.0583092073384,2.06111243589403,2.064059514221475,2.0688144598506057,2.0752399871467957,2.0816413352825953,2.0880192932707473,2.0943746467628492,2.1007081707536948,2.1070206249276464,2.1133127506929914,2.119585269284418,2.122983246204398,2.1260647127428864,2.1291607631268823,2.132271948875091,2.135398763034507,2.13854164396293,2.1417009790935624,2.1448771086789713,2.148070329538866,2.152387026392808,2.158911733542852,2.1656349943986433,2.1725576143922734,2.179680273058322,2.1859158650346666,2.1902647800684765,2.1946247549333693,2.1989959210511234,2.2033784064508657,2.207772336003859,2.212177831649478,2.2165950126123404,2.2210239956110183,2.2254648950584874,2.2299178232547057,2.234382890571526,2.2388602056304014,2.2438369623220056,2.2518377280309885,2.2596222351011996,2.262880716469302,2.266171637684707,2.26949502177244,2.2728508955047433,2.2762392893271204,2.279724454486603,2.284329950197257,2.2896049247897405,2.303038294026808,2.316721584569831,2.3306431541576886,2.344792062886315,2.3591580690291147,2.371717367336371,2.3770458633985685,2.3823855205322193,2.387736198851969,2.393097761267774,2.398470073399987,2.403853003498165,2.4092464223634398,2.414650203274144,2.420064221914566,2.4254883563065888,2.431982384571543,2.4434895776737555,2.4550791229592486,2.4653349428309497,2.471143402621625,2.4769497486289698,2.482754064752931,2.488556432252274,2.494356929838644
1.9066643464649096,1.9066807645773678,1.9067870224055294,1.9074077179180298,1.9086894150577958,1.91001269514069,1.9106593075243978,1.9109642218623732,1.9112044729768365,1.9115493356335147,1.9121184398667004,1.912952741870298,1.9140474214150354,1.9154365623539928,1.917215757932936,1.9194762213543912,1.9222319042410727,1.9225469252727565,1.9133232606673976,1.9084531319139875,1.9101191543429623,1.9117898808028095,1.9127097685926666,1.917115050381736,1.9245041275433383,1.932616237280128,1.9361710696934957,1.9334976464830085,1.9304831554542106,1.9271669814162946,1.9236099639734474,1.932889253423351,1.9412812229671914,1.9490581448111193,1.952910189280392,1.955622784627177,1.9520835836440453,1.9550947240279846,1.959650458576808,1.9676002242003385,1.9757416067149194,1.9833830428058112,1.9904406552966871,1.9968509596568493,2.002578859787698,2.0076235380620657,2.0066056919726916,2.0052517606843603,2.0039374384564295,2.0092292654387904,2.0192499880776054,2.026860009884064,2.0289643757291134,2.030935843008116,2.032821802458199,2.0346615747885686,2.0364877589118064,2.039221798007011,2.043317209972404,2.0474140150101507,2.0515127842913814,2.055614047063439,2.059718297172884,2.063825998119705,2.0679375870025627,2.0720534776248676,2.0761740629643937,2.0802997171592446,2.0844307971254636,2.0885676438936174,2.092710583730365,2.096859929095199,2.101015979470326,2.105179022092585,2.109349332609167,2.1135271756737675,2.1168615436841773,2.119915749820669,2.1258388809206674,2.1303188114654836,2.1345379388182,2.13876598424351,2.1430031491157537,2.147249627448632,2.1515056062671705,2.155771265967174,2.160046780662739,2.1643323185223426,2.1686280420938506,2.1729341086186986,2.177250670335508,2.181577874773328,2.1870035252410016,2.1945278022285843,2.2022534128634907,2.2101805446695604,2.218309265031909,2.226639522459194,2.231753841021234,2.234720747644915,2.2377200666086283,2.2407517843005644,2.243815891385821,2.2469123827695663,2.2500412575520947,2.2532025189772487,2.256396174375281,2.2598811565338726,2.267967865988467,2.2760984817001955,2.2842736317682206,2.292493944428988,2.300760046262541,2.309072560863723,2.317432107775841,2.3258393015780854,2.3342947510655376,2.342799058486243,2.3513528188138864,2.359956619042972,2.366400175115245,2.3737315944961166,2.386073994957778,2.394883641161155,2.4012753920765175,2.407113519998656,2.4129483951930366,2.418780144985014,2.424608887933352,2.4304347374738935,2.4362578028939863,2.442078189737419,2.4478960000395267,2.453711332498462,2.4595242826173918,2.4667504607447754,2.478503019744648,2.490336216913909,2.5022494573440355,2.5142421342077714,2.5263136287495422
1.9066643464649098,1.9081092451843886,1.9092831011462885,1.910239953811991,1.9111839672546584,1.9128382719544543,1.915839849848946,1.9197318173602294,1.9239653103894567,1.9251243607339195,1.9250522600940347,1.9250553359722102,1.9252801622040812,1.925819217577137,1.9267349624623429,1.928053439159517,1.9296615836147553,1.9254281836341434,1.9289360426195654,1.932582397390597,1.9356604962397637,1.9370886151290132,1.937380410737143,1.9371017527688648,1.9366646081884922,1.9364331434271511,1.9366832294228755,1.9375719842983055,1.9391398370622253,1.941343748622792,1.9441015717437007,1.9473165787853137,1.9506563683588343,1.950024584672281,1.9564176097765815,1.9635008573266144,1.9696476488845176,1.9751665363599775,1.981018442271595,1.9871753885351915,1.9936059763956764,2.0002788574637207,2.0071651394582886,2.0107349252101363,2.0093908948696764,2.00799146658122,2.012018973401816,2.015827852054503,2.0191308686493366,2.022015293185973,2.0245659857735823,2.029377155001662,2.039602061431519,2.047648646116625,2.050737037111231,2.0538089740244057,2.0568651344765088,2.0599064741391357,2.062934174825625,2.0659495969745834,2.068954236377064,2.0719496851898245,2.0749375972945012,2.077919658002227,2.080897558014848,2.0838729714659636,2.0868475377895175,2.0898228471081732,2.0928004287979887,2.095781742869398,2.0987681738034514,2.1017610264943363,2.104761523969271,2.107770806584199,2.11078993242327,2.1138198786618334,2.117712805495751,2.1219064663515677,2.1261083930664677,2.132074263668851,2.138292073815364,2.144492945593908,2.150677491475774,2.156846302525156,2.162999948847243,2.1691389801019936,2.1752639260626636,2.181375297203492,2.187473585304907,2.1935592640672494,2.199632789726192,2.205694601664698,2.211745123017557,2.2174062707783624,2.22021076092644,2.223047795923998,2.2259173407726056,2.2288193646529937,2.235171147953095,2.243903856505023,2.252837248735899,2.2619708126906968,2.271303925795712,2.277662143868698,2.2829917547194216,2.2881058898386923,2.293234098952375,2.2983761763465966,2.303531921481595,2.308701138778859,2.3138836374209015,2.3190792311627884,2.324287738154626,2.3295089807741745,2.334742785468909,2.339988982606873,2.345247406335627,2.3505178944488687,2.355800288259997,2.3610944324823047,2.368611037498364,2.377316643153973,2.388502921552023,2.3954338478347443,2.403746118651803,2.4126619522899984,2.4216316542484675,2.4306557233564545,2.4397346444487917,2.44886888772122,2.458058908093137,2.46730514457915,2.4766080196711187,2.485967938732231,2.4953103230514917,2.50083557438297,2.5063838587546816,2.511954821495584,2.5175481129479804,2.5231633888608713,2.528800310764966
1.9228267288477787,1.9228936975731261,1.923277329983298,1.9238413110377717,1.9244441000941452,1.9249677701675805,1.9253323149458779,1.925515876256108,1.925741871822667,1.9292632895520603,1.9338783487085307,1.9358494722606927,1.9362860564381137,1.9365298442352485,1.9363600460891335,1.9348913527798928,1.9304918247162255,1.9317794202661567,1.9339203730853902,1.9360775743277518,1.938628840962389,1.942386988917921,1.9436378516537924,1.9421700082757103,1.940469483858084,1.9384883580815893,1.941734663442745,1.952197215236228,1.962207894864615,1.9596048296091988,1.9570894940822599,1.954709242467188,1.9527597239331003,1.9553233192308377,1.9590965276027443,1.964483574141302,1.9703956662293975,1.977168140912244,1.9838621329726038,1.990508540215345,1.9971294254993501,2.0037407714145097,2.0103543082721327,2.0135677705537645,2.016796364911369,2.020101042104098,2.0234774594481384,2.026921741235294,2.03043040210338,2.0340002862017617,2.037628518546418,2.041312465826328,2.044543458475798,2.0488379951059335,2.0526752599999782,2.056559566175013,2.0604891098292786,2.064462203674643,2.068477266019921,2.0725328113551598,2.0766274421625908,2.0807598417375153,2.0849287678470914,2.089133047089787,2.0933715698455693,2.097643285728234,2.1019471994681496,2.1062823671669,2.1106478928758348,2.1150429254589347,2.11946665570696,2.123918313675255,2.128397166221828,2.132902514725789,2.1374336929690214,2.1419900651662824,2.1465710241306954,2.15117598956317,2.1558044064554043,2.1604557435968625,2.165129492176516,2.1698251644693847,2.174542292595069,2.1792804273265007,2.184039136897782,2.1888180056486357,2.19361663178814,2.1984346190754027,2.2032714039651107,2.2065145407953293,2.2091884715699956,2.211895083955447,2.2146343644121465,2.217784761265456,2.22381390881638,2.229832943572709,2.235842229482741,2.2418421170759184,2.247832943981174,2.253815035428131,2.2597887047310086,2.2657542537553628,2.27171197336777,2.2778919047090613,2.2836050354089306,2.2895409083899154,2.2954700138485236,2.301392593826608,2.30730888172606,2.3132191026497515,2.3191234737292454,2.3250222044398607,2.3309154969044643,2.3368035461871646,2.3426865405798853,2.3485646618866944,2.354438085716869,2.3603069818142624,2.3661715145028515,2.3720318435323087,2.377888126676571,2.383740535098887,2.3895900250941886,2.4034666441766532,2.418611782784933,2.433932404729691,2.449421753329519,2.457309129655544,2.462662891922782,2.4680422718939616,2.4734468930407165,2.478876380312099,2.48433036074405,2.4898084640294598,2.4953852894049104,2.5048604410344613,2.5128867143697224,2.5186199658291675,2.524371283340234,2.5301403235628803,2.535926752503038
1.9228267288477787,1.9247951681330346,1.926970028197794,1.929177442015741,1.9312416827271082,1.9330006919017246,1.934310808514174,1.9351073556463994,1.9355205150416341,1.9358069460123053,1.936344685067638,1.9393370134806616,1.9429989872850024,1.945558154318099,1.9473698164297755,1.9489041380856664,1.9503887299011202,1.9496954433002591,1.9497715225171566,1.9482570034686544,1.9467368023340939,1.9453404278831212,1.9472318427830573,1.9521802542281912,1.9575160650386598,1.9631658097900628,1.9671906812912394,1.9648459222424988,1.9642884397883529,1.9742717240873826,1.9717881118581295,1.9688723491929077,1.9657510144026364,1.9624799440514322,1.9596925911761314,1.965060539827109,1.9774583540207198,1.990074872965121,1.9987655440159613,2.00152368239776,2.0043911530989202,2.0073591459168894,2.0104201658758507,2.014239471586741,2.0192624655179614,2.02242309712191,2.025603904786197,2.0287867410264573,2.031963658169205,2.0351301587264508,2.038283395032748,2.041421530790754,2.045049704574322,2.0499169522001233,2.060314893093931,2.0707896606224887,2.0813356481102283,2.0919477859541686,2.1026214740032834,2.113352524210879,2.123002335532442,2.1285293024968914,2.133996105087233,2.139381600358194,2.1446674784122823,2.1498412673396703,2.1542076367192577,2.1561099231526377,2.158046279427352,2.160016731741131,2.1620212837924484,2.164059920494752,2.166132611190359,2.168239312434595,2.170379970409903,2.172554523020653,2.174762901711884,2.1770050330490265,2.1792808400904162,2.181590243580376,2.1839331629874206,2.186309517410433,2.188719226376458,2.1911622105610684,2.1936383924900436,2.1961476973913294,2.1986900549198474,2.201265406962034,2.203873879975837,2.2081274992917663,2.2130014188250766,2.217893362581684,2.222802971038267,2.2277299280809935,2.232673931883242,2.2376346912906087,2.242611924641154,2.2476053590921996,2.252614730109325,2.257639781028609,2.26268026266275,2.2677359329391176,2.2728065565639177,2.28083585698302,2.29056576898311,2.3004927207837467,2.310615670249592,2.320933476894174,2.3314449047918284,2.3421486256112294,2.35304322173985,2.3641271894298663,2.3753989417291477,2.3852542119404987,2.3902108159023516,2.395198009099995,2.400215485761712,2.4052629277125273,2.410340005744642,2.415446380924888,2.420581705840781,2.425745625785679,2.4309377798837875,2.436157802155995,2.441405322527709,2.4466799677801307,2.4519813624465625,2.462162126232331,2.467715625832813,2.473290757831409,2.4788870792524946,2.4845041597018196,2.490141580963148,2.495798936605873,2.501475831603657,2.5071718819641506,2.514393744110227,2.5239855297263554,2.533636109064126,2.5433457728980153,2.553114791127439
1.938759005857377,1.939383695416272,1.939795072984321,1.93994490032589,1.9398792805961107,1.9397452463559697,1.939773079613013,1.9401846872922004,1.9410433899480495,1.9422890354648197,1.943873720742211,1.9457405820414586,1.947720413603099,1.9495543540252733,1.951008028164557,1.9518258513187279,1.9505902166139732,1.9510647928972749,1.9506868095313041,1.952604812710189,1.9549915905997095,1.957543347876671,1.9600270830343292,1.9623099800469364,1.9643780478627486,1.9662746281607517,1.9688173834568168,1.9704599111044336,1.9725361007348674,1.9747749495893037,1.9771594644709505,1.9796781061057351,1.9823175261489967,1.9850634984758126,1.9879019161299964,1.9908192882435845,1.9936213132932519,1.9961272363639884,1.9999193261334551,2.0030252741035817,2.006134099229271,2.009166706503311,2.01136887876976,2.0161905628359977,2.0214801959027353,2.0288690167136516,2.0363904985277195,2.0436945562839863,2.0504451460197752,2.0572286859547235,2.064046519165073,2.0708997003486815,2.0777890648693615,2.0841724759684075,2.089636603273999,2.0951464514841978,2.100693002597336,2.1062656643146687,2.111851838780104,2.117436563975168,2.1241371119374284,2.134971734507816,2.14585317583808,2.148704501830157,2.150505029615548,2.1523393671318973,2.154898705317912,2.1598444292939094,2.1646906425196004,2.1694544056605953,2.174154674446668,2.1788099575944018,2.183436904738069,2.188049707208981,2.192660036567357,2.197277266467776,2.2019088046258686,2.2065604378050154,2.211236644595595,2.2159408603846793,2.2206756936434164,2.225443098862392,2.2302445133073094,2.2350809646174064,2.239953155354931,2.2448615295194383,2.2498063250151445,2.254787615189146,2.259805341855522,2.2648593416680525,2.2699493672770683,2.2750751043780744,2.280236185508994,2.2854322012614054,2.2906627094245136,2.2959272424682915,2.3012253136857113,2.306556422247144,2.3119200573682592,2.3173157017522175,2.3224344343506584,2.3271780451078286,2.331961663638557,2.336784337670618,2.3416451385022348,2.3465431609204948,2.3514368745397274,2.3561721496054164,2.3609396792932005,2.365739288069405,2.3705707767283792,2.3754339241768734,2.380328489162582,2.386856809839603,2.3921623173380873,2.397387764015421,2.4026419481305186,2.4079242221359864,2.4132339571039756,2.418570542232972,2.4239333843541337,2.429321907439129,2.434735552111214,2.4401737751610155,2.4456360490682996,2.4511218615308175,2.456630715001156,2.465073544373556,2.4808818999306195,2.491643248083819,2.4977982154026295,2.5039714767284007,2.510162727551827,2.5163716699068734,2.522598012224062,2.5288414691849823,2.535101761578435,2.5413786161583047,2.547671765503549,2.553980947880368,2.5603059071067187
1.9387590058573771,1.939776940178037,1.9407805551782475,1.9416569096695597,1.9423548485740705,1.942926643071141,1.9434800777671537,1.9441094526493763,1.9448659033705133,1.9457800329031416,1.9469225495740412,1.9485089161986904,1.9509992936462575,1.954556459965017,1.9584932552103764,1.9547292458052752,1.9518340747199434,1.9519308238975897,1.953566047059626,1.9553223949363898,1.9572092738966562,1.9592303772185555,1.9613859065355335,1.9636742069550608,1.9660927294756922,1.968638520268352,1.969102276534999,1.9740956251796737,1.9767200772734024,1.9785180842955075,1.9825118198000846,1.9837507202425766,1.985283523501525,1.987068541482378,1.9890711471866669,1.9912630597814633,1.9938028465992417,1.9968403336541636,2.002886428192818,2.0158729766253263,2.015788880437742,2.014396845020854,2.0138608106401272,2.0169787445589975,2.0236206094210587,2.0302848395194357,2.036975194594805,2.0440315567164506,2.0517810092785287,2.059629207902346,2.067567744346979,2.0734123662379185,2.0787619733704505,2.0847152817244057,2.091678894448713,2.098680352879822,2.105720037939022,2.1127982810339585,2.1199153792902394,2.1270716075285803,2.134267227688879,2.141502496241905,2.146937617137991,2.1560930107140384,2.163448788536052,2.1708452848477915,2.1768989562997993,2.1824488298348577,2.188222804904252,2.1942018116050903,2.2003647740492784,2.204417810216841,2.2082588848369524,2.21210561933703,2.215960244527834,2.2198248618125818,2.2234355297780604,2.2268819094237866,2.230396270326862,2.233977419838497,2.237624145432367,2.2413352188568063,2.245109400101126,2.248945441159103,2.252842089576523,2.25679809177338,2.2608121961346743,2.2648831558669063,2.269009731620197,2.2731906938783815,2.2774248251216096,2.2817109217677944,2.2860477959007572,2.290434276794108,2.2948692122408785,2.299351469699545,2.303879937267602,2.308453524494041,2.3130711630422534,2.317731807214706,2.3227428344353918,2.328200933140876,2.332820898220807,2.33742593835139,2.3420636609641865,2.34673400411905,2.3514775230516745,2.3564473661514787,2.361451854342733,2.3664901743073132,2.371561534938787,2.3766651669615797,2.3818003225219964,2.3869662747559914,2.39849902182968,2.4075818559728916,2.4134447806814245,2.4193309819133892,2.425240090968395,2.4311717096260193,2.4371254447930415,2.44310091085564,2.449097730049572,2.455115532481204,2.46115395605215,2.4672126463483037,2.4732912565121374,2.4793894471063735,2.4855068859720917,2.496841308849065,2.5129465928873254,2.529192876353304,2.5455755587355604,2.5620902900465845,2.5787329486396153,2.595499621270413,2.61238658518318,2.6293902920099246,2.6465073532870935,2.663734527406973,2.681068707837736
1.9544512719251175,1.954462497743548,1.9545542932237159,1.954949084791965,1.955774526653132,1.9570053357310777,1.958468445611987,1.9598875017067292,1.9610525904189573,1.9620144540196733,1.9629501802794507,1.9639908659823238,1.9651789833672144,1.966485273275947,1.9616348582491299,1.9624292267503094,1.9658900028668378,1.9689625730516176,1.9716738180728628,1.9740681099820145,1.976173354567152,1.977986015032091,1.9778623873018069,1.9755401768040115,1.9730484085932058,1.97048445953878,1.9713081849985414,1.9752995670201645,1.9772566088706403,1.980071733026135,1.983213134798359,1.9864737075324304,1.989847331138837,1.9933311920616696,1.9969227627441102,2.000619464596497,2.0044186016302294,2.0083174233754746,2.0123133302709952,2.016404266920224,2.020589320857532,2.0248694258115734,2.0292478420516757,2.0337298689323324,2.038321362444863,2.043026351372407,2.0478449550261497,2.052772854589275,2.0578024558974914,2.062924750633189,2.068130793350206,2.0755892204927746,2.0836870693005816,2.0918554153326854,2.100088965584838,2.10838292340598,2.1167329199907976,2.1251349592820974,2.1335853731558205,2.1418363160308633,2.1435038405083637,2.1452041567473823,2.148777670008486,2.1567784761351625,2.166519979195861,2.1715872440696797,2.178282794319493,2.185761626505299,2.1929041972230157,2.1967430417796887,2.200580030470178,2.2066909847446943,2.210352735592729,2.213515815100699,2.2167513594236925,2.2200582998438456,2.2237014480409174,2.2275918603461142,2.2314978409053925,2.2354210215809958,2.2393629284138603,2.2433249859528246,2.2473085214110107,2.2513147686475286,2.255344871977568,2.2593998898174226,2.2634807981734055,2.2675884939851136,2.2717237983343046,2.2758874595309018,2.2800801560874833,2.2843024995930863,2.2885550374964807,2.2928382558081295,2.297152581729078,2.301498386213951,2.305875986474179,2.310285648426501,2.3147275890907695,2.319201978940125,2.3237089442057237,2.3282485691373855,2.3336894762243614,2.339207944281315,2.344755821471946,2.3503325966105417,2.355937764057825,2.361570824449108,2.3672312852868678,2.37291866142556,2.378632475483072,2.384372258246704,2.3901375493037866,2.3959278992491617,2.401742894502019,2.4103240075099905,2.4223294602498218,2.434513700207982,2.446874675849333,2.4594103145960027,2.4721184911062446,2.4849970276056386,2.49804369589566,2.511256219330611,2.5246322744152314,2.5381694918423747,2.5518654567971204,2.56571770831796,2.579723737443543,2.5938809837819896,2.6081868300073157,2.6210219677239253,2.628208857491302,2.6354495227737704,2.642745524655667,2.6500985076404913,2.657510207862851,2.6649824623014835,2.672471426090191,2.6795743546811073,2.686687322536423
1.9544512719251175,1.9559746690964237,1.9573617610723253,1.9586997594389308,1.9600300681559162,1.9613538380962914,1.962718451265035,1.9643046644826974,1.9661660615996852,1.967323973076678,1.9677434766254707,1.968390854418843,1.9695817170015824,1.9689180556033108,1.9678899394640275,1.969410306462355,1.9710833621969033,1.9729346952740743,1.9749826059725717,1.9772431406258844,1.9797318006221933,1.9799484128623337,1.97946258007091,1.9805194193592004,1.9810492678586569,1.9809584104683515,1.9802100901592752,1.9788463027198404,1.9811099342731167,1.9816152557315894,1.9938911714344225,2.001947069342913,2.0087720792150723,2.0154703272044654,2.0219071168933866,2.022912398602711,2.021626322392038,2.0202317261875256,2.0187699838179958,2.0172762229526437,2.029017382881335,2.0423047812401167,2.0557221930928384,2.066541455486687,2.071253974851565,2.0760523091207332,2.080939599201326,2.0859157260337664,2.0909785847635765,2.0961249069163985,2.101350791818898,2.1066520498364074,2.112024422734095,2.1174637230960087,2.1229659200176605,2.128527188773479,2.1332152608417867,2.1368667405245176,2.1402011452601566,2.1420807845413536,2.1485227534850253,2.1527152463632766,2.157098633930964,2.1616942690883536,2.1677449058372913,2.178749943101309,2.1852096152259213,2.1890607029725317,2.193282107018391,2.200844578376529,2.204248028442101,2.2072631470651913,2.2131615418813695,2.219759968421102,2.2264722893363977,2.2332868223479596,2.240193856079835,2.2471853132321065,2.2542544443928625,2.2613955683949656,2.268603860326186,2.275875182047485,2.283205948194065,2.2905930207541205,2.2980336262121264,2.3055252903202206,2.3130657865731195,2.3206530953214934,2.328285371152844,2.3359609167141433,2.3436781615720412,2.3508533189006835,2.3574109405405537,2.3639832943631136,2.3705701519690465,2.377171295295109,2.3837865158690486,2.3904156141349677,2.397058398842507,2.4037146864938936,2.4103843008434485,2.4170670724448726,2.4237628382418555,2.430471441198257,2.4371927299643708,2.443926558576172,2.4506727861847932,2.4574312768138045,2.464201899142013,2.47098452631001,2.4777790357484943,2.4845853090271746,2.4914032317226154,2.498232693304162,2.505073587036759,2.511925809899962,2.5187892625224086,2.525325233916991,2.531890105222686,2.5384926244792188,2.545133702430331,2.55181427607907,2.558535310765303,2.5652978024206026,2.5721027800221767,2.5789513082701774,2.585844490516392,2.5927834719761114,2.59976944325942,2.606803644263439,2.6138873684729944,2.6226385935953194,2.6300645822226847,2.637107252479121,2.644160001392238,2.651222806646945,2.658295651698883,2.665378526137099,2.6725172191334594,2.6801165493891075,2.6877826600893506
1.969893959602511,1.9693228056579208,1.9687515427228064,1.968343252240055,1.968203346906489,1.9683425584772527,1.9685691080883831,1.9685852967850777,1.9686743557548787,1.970140938220775,1.9730770402230329,1.9759925082489225,1.9748576346516655,1.9715008344975244,1.9741772844549277,1.9774474749886846,1.9810138469015661,1.9846151680782083,1.9842279539618322,1.983185213261168,1.9817406042874568,1.982462592087939,1.9854469757408841,1.9855825431270557,1.9838144056416813,1.982421074376875,1.981492527482583,1.9810612066219777,1.981732913590874,1.9883482899157423,1.9951097260132902,2.0107797661825026,2.0255204467994616,2.0249352460676877,2.0240376825395305,2.027956613757484,2.033552949637749,2.038724964579306,2.0435756721145273,2.0482286553848117,2.052789070768614,2.0573320779233013,2.0619063745604875,2.06925820821263,2.0829027348720746,2.090081800664853,2.094631712547559,2.0991928130274333,2.1036197038410696,2.1078167410125896,2.111764219276773,2.1155034530488424,2.1191012244558327,2.122623094074696,2.1261230313198234,2.1296428865134542,2.134143933543622,2.1385977724981107,2.1406205715114544,2.1444986365355043,2.150618076712029,2.159194367414046,2.1678069868240835,2.1735790700374458,2.1774721231617913,2.1813478381465425,2.1897912542411917,2.1956584756481585,2.1984448525942155,2.201308306757861,2.20844940058366,2.216096951500718,2.223787627048302,2.231521841275468,2.2393000263224074,2.2471226322992996,2.254456253604565,2.2607549913418863,2.2670739641671886,2.2734126194142306,2.279770442121939,2.2861469516582553,2.2925416986705462,2.2989542623311063,2.3053842478490894,2.311831284222876,2.3182950222093384,2.324775132488695,2.3312713040058197,2.3377832424706106,2.3443106690018767,2.351435645029678,2.3592320020660194,2.3670659517519135,2.374936287641011,2.3828418697434386,2.390781617773645,2.398754505417173,2.4066734134043997,2.4126722570650854,2.418694501940746,2.4247408159543467,2.430811869590915,2.436908338591898,2.443030904675953,2.449180256280853,2.4553570893389005,2.4615621080895402,2.4677960259321927,2.474059566322694,2.480353463717077,2.4866784645670523,2.4930353283720152,2.4994248287931424,2.5058477548358113,2.5123049121074517,2.518797124158699,2.5256638491312215,2.532549477515939,2.5394460590067123,2.5463535084665923,2.55327174429789,2.560200688462758,2.5671402665181855,2.5740904076657993,2.5810510448170034,2.5880221146741156,2.5950035578283734,2.6019953188757405,2.608997346551823,2.6160095938872368,2.623032018385112,2.637233514828213,2.651968739674328,2.6668412955057077,2.6818480566179703,2.6969856949340487,2.7122506087034504,2.727638817724162,2.743145806259073,2.7587662817738083
1.969893959602511,1.9717034431829967,1.9726160827034143,1.972707581002886,1.9723189681770585,1.9718380540869793,1.9717138940421146,1.9723607234695406,1.973655642771147,1.9752405980972751,1.9768767418784339,1.9786161458064608,1.9816511650173783,1.9829192891551863,1.9838621946944595,1.9845899261533955,1.9849356391405089,1.9848331649635267,1.9880732898628646,1.990534930943102,1.9908022678581894,1.989474943554273,1.9875621701086463,1.988693604834969,1.992205562793906,1.9959814572339738,2.0000134981139257,2.004288032300334,2.0087861365349267,2.0134846196170857,2.018357239818577,2.0233759821473885,2.028512275595551,2.03373806872323,2.039026713205497,2.0443536272038245,2.049696724127074,2.0550365948619693,2.0603563749136384,2.065640615671128,2.070845883012241,2.07437572492876,2.0777970363239224,2.081574127171634,2.085691081304071,2.0961819979780074,2.1010238617419357,2.1057898829895674,2.110480265091222,2.11509603044295,2.1196389140237293,2.124111263009402,2.1285159382613217,2.1324873149261694,2.133971430445799,2.1354838199616015,2.137025635456714,2.1398128654129738,2.145530757354925,2.1512948331532424,2.1571024324070933,2.162951126217914,2.1688386859339692,2.17476306779948,2.1807223984009863,2.186714960694358,2.192739180766293,2.1987936150305813,2.2048769397843015,2.21098793879931,2.2171254947647814,2.223288579809154,2.229476247323429,2.235687624475451,2.2419219054071564,2.248178345063937,2.25499012709926,2.262902996159768,2.2708617421840716,2.278866884831708,2.286918960385341,2.2950185213996614,2.303166136336656,2.31136238919059,2.3196078791052437,2.327903219985128,2.336249040101914,2.34204315081084,2.34782777534975,2.3536286185805526,2.359446331883635,2.365281565789579,2.3711349703092863,2.377007195302915,2.3828988908849142,2.3888107078629965,2.3947432982105576,2.400697315584465,2.4067595579074865,2.4147958361885817,2.4228624558821124,2.4309585621888163,2.4390833377665997,2.4472359982853984,2.4554157902625056,2.463621989142969,2.471853897579603,2.480110843882577,2.488392180614615,2.496697283311776,2.505025549313288,2.5133763966865743,2.521749263235784,2.530143605583903,2.538558898320092,2.546994633205161,2.5554503184289183,2.5639254779143243,2.572419650663748,2.580932390143512,2.589463263703278,2.5980118520271622,2.606577748614191,2.6151605592855773,2.62375990171679,2.632375404992789,2.64100670918448,2.649653464945252,2.6583153331260485,2.6669919844079226,2.6756830989509544,2.6843883660585455,2.6931074838562172,2.7018401589840932,2.7105861063023156,2.719345048608665,2.7281167163678224,2.7369008474515777,2.7456971868895397,2.7542668630251708,2.7619789576136244
1.9850778293935718,1.985602988688739,1.9866818324244917,1.9870663688529917,1.9869516440894506,1.986851711507423,1.9870637074288224,1.98779075580156,1.9891344465617373,1.990916826879267,1.9892480743857344,1.985360657194366,1.9832874960530165,1.9870851374770846,1.9922687577856952,1.9955521483521155,1.995053192931811,1.9956829827904379,1.9968411656426883,1.998603777932889,2.0008686932055686,2.0023372816839458,2.0046514006873863,2.0069740465972186,2.0100531225831055,2.013530067598405,2.0169980727016315,2.0200961503357515,2.0225736641229273,2.024315630771978,2.0253269273376504,2.0256900505580373,2.0286804153862943,2.0426004787843586,2.0473376331556787,2.0522359836419684,2.057267389922852,2.062407330576342,2.06600099980002,2.0685449266991096,2.0713597996738398,2.076092874803896,2.0812149419045127,2.086274882189625,2.091265047568141,2.096646800774734,2.1104823730250173,2.1168780476400206,2.1224578106085015,2.12680164157717,2.1281894299531605,2.129598126386565,2.131030096537196,2.132856217782816,2.13713570554292,2.1413582479482134,2.145527858934971,2.149648654100587,2.153724793954917,2.1577604360525013,2.161759695490762,2.1657266130612194,2.1696651302247862,2.1764534585660718,2.1851314831969244,2.1903198624659326,2.192949920476962,2.2008666770442833,2.211974204699155,2.22311197434739,2.2342782541600426,2.245471433454817,2.2554638938363962,2.262393175232218,2.268019924478532,2.2736536374129144,2.2792949763758754,2.284944605985085,2.290603192089878,2.2962714009205247,2.30194989840866,2.3076393496583365,2.3133404185496644,2.319053767459409,2.3247800570848174,2.3305199463587902,2.336274092445983,2.344645981696891,2.353094700579713,2.3615958657236495,2.3701501588570895,2.378758274050928,2.3874209173014216,2.3961388061077766,2.404912669043811,2.4137432453228955,2.422631284355334,2.4315775452973423,2.440582796590747,2.4496478154925616,2.458773387593494,2.467960306324708,2.476330028757973,2.4835945356022133,2.4908780412375933,2.4981798399788087,2.5054992648869154,2.512835686443112,2.520188511209674,2.5275571804792785,2.534941168914446,2.542339983179864,2.5497531605706056,2.5571802676402724,2.564620898832798,2.5720746751222645,2.579541242665096,2.5870202714688304,2.594511454081746,2.6020145043073173,2.609529155947242,2.617055161576584,2.62459229135402,2.632140331869958,2.63969908503495,2.6472683670102466,2.654848007182135,2.6624378471810903,2.6700377399467303,2.677647548838779,2.685267146794378,2.6928964155313446,2.700535244797019,2.708183531661991,2.715841179857729,2.723508099156942,2.7311842047955173,2.738869416934576,2.746563660161023,2.754505486629758,2.7633255053088512
1.985077829393572,1.9862685462462655,1.9870542115292147,1.9885790650916957,1.990544070882444,1.9924423504037185,1.993958199855754,1.994706004187512,1.9943249899397073,1.9928397306680745,1.9940683270642254,1.997009844547242,1.9996120360669645,1.9994185508513422,1.9972520366950675,1.997619995274999,2.002693206349471,2.005722043353261,2.003422250368134,2.0017430709854636,2.002661867174772,2.003303910654203,2.005494372188061,2.010377156675007,2.0159709070876364,2.016747583781981,2.0181509394835846,2.020215962633431,2.0228953448164644,2.026104180222951,2.0297524703841128,2.0337601773708514,2.0380610999899176,2.0459375957862607,2.049990008993933,2.0549152865025784,2.060761224190075,2.063638293064389,2.0676441141136537,2.0729501381913447,2.078318512095774,2.0837373292146575,2.0891971642409106,2.0946901745007516,2.1002098047088142,2.1057505770365985,2.1113079234084497,2.1204803662227016,2.124980237354616,2.1280446320473887,2.133636405611757,2.139231434625316,2.1448283773227352,2.150426192831862,2.156024097146895,2.1616215270325547,2.1672181089661087,2.17216084530041,2.1741479974046616,2.1762161807701554,2.178365379005172,2.1805954867682433,2.1829063107870645,2.1852975713210756,2.1877689040629402,2.1938389237056093,2.2025737926714335,2.2113342408042667,2.220118546647722,2.228925107271308,2.2377524298118656,2.246599123751444,2.256690013406391,2.2643455335742915,2.273242919218053,2.28215500421901,2.291080814077173,2.3000194415622914,2.308970042269851,2.316800176558566,2.3233235035123943,2.3298959913510173,2.336515624386468,2.34318046767232,2.349888663862576,2.3566384302253196,2.3634280558237566,2.3702558988702185,2.3771203842526742,2.384020001228844,2.390953301279057,2.3979188961067646,2.4049154557734007,2.4119417069531437,2.4189964312926886,2.426078463860785,2.4331866916726463,2.4403200522751485,2.4474775323792413,2.4546581665275347,2.4618610357859665,2.469085266450152,2.477209372451851,2.4865213935556927,2.4958971834986414,2.505337561876357,2.5148433534540082,2.524415387586422,2.534054497621799,2.543761520288454,2.5535372950643094,2.5633826635288113,2.573298468697141,2.5832855543366176,2.593344764265267,2.60347694163264,2.6136829281832057,2.6239635635024037,2.6343196842459085,2.644752123352702,2.655261709242274,2.6658492649970476,2.6745382747244855,2.680356575052951,2.6861936129492605,2.6920494774719934,2.6979242562946553,2.7038180357734234,2.7097309010075907,2.715662935893567,2.7216142231729537,2.7275848444755146,2.7335748803573976,2.739584410335226,2.7456135129163393,2.751662265625705,2.7577307450297024,2.7638190267572034,2.7699271855180374,2.7760552951192876,2.7822034284794777
1.9999939601135255,1.9995759070148293,1.9992623682370396,1.9992394282724928,1.9995012421123328,1.999958230999583,2.000591686972963,2.0015154125604497,2.002831223993646,2.0044481388370228,2.0061930653193056,2.0078532552230617,2.0058495607774827,2.006179072735646,2.008158243610408,2.008940094958787,2.0077078703647517,2.006322131407925,2.004610941067532,2.003448293750777,2.0029494577872162,2.0075677939110776,2.013274151906965,2.01567108543124,2.0167555884661015,2.024347323104185,2.03098490803,2.0329390084367107,2.0344886579441783,2.0360414526362085,2.0378221865340795,2.0399816674725226,2.042645037954934,2.0472984489728967,2.0569897581262007,2.059181345188506,2.061381342612676,2.0674778585539326,2.074939429225611,2.0829989448039306,2.091527839242967,2.1004279944666724,2.105675768369324,2.107883267777953,2.1103958399805056,2.1132756210361148,2.116605489860444,2.1240768634135523,2.12543192332372,2.1301320885670543,2.1358907482574323,2.1421580719868425,2.148820347329604,2.1557751990968432,2.1629412758037296,2.1684292526486657,2.170254651320564,2.172813632272972,2.1784080259333867,2.184001338567941,2.189593721158785,2.1951854121230796,2.200776724410808,2.2063680343477414,2.211959771985426,2.2175524127548747,2.2231464702497954,2.2287424899901285,2.2343410440373512,2.2399427263510696,2.2455481487912854,2.251157937683894,2.256772730877889,2.2679325987440406,2.2791978902906616,2.29048467819908,2.2975465984237284,2.3039094915098444,2.310328110193071,2.3179318304832424,2.326904075316991,2.3358860971185536,2.3448772641087716,2.353876989243301,2.3628847272788582,2.3718999720297296,2.3809222538014425,2.389951136989259,2.398986217830647,2.4080271223013234,2.4170735041455615,2.4261250430319254,2.4351814428264293,2.444242429975575,2.4533077519921855,2.4623771760376476,2.471450487594389,2.4805274892229177,2.4896079993981406,2.498691851419932,2.5077788923933673,2.5168689822742705,2.52596199297588,2.5350578075329535,2.5441563193196783,2.5532574313179492,2.5623610554330005,2.5714671118533157,2.5805755284520724,2.589686240227611,2.598231415369365,2.6063083486853387,2.614396925251697,2.6224971078704558,2.6286552106701384,2.6343270127362306,2.640016778636474,2.6457246121982703,2.6514506149155563,2.6571948861222987,2.6629575231460736,2.668738621444174,2.6765156075305976,2.6872615467428087,2.698087884662961,2.7089954145819037,2.7199849201747854,2.7310571746155152,2.7422129396847024,2.7534529648725545,2.7619589150547994,2.7702680456755027,2.7785898915176457,2.7869248767160784,2.795273545147901,2.803636597634452,2.812014943818216,2.8204097759026645,2.8288226757282917,2.8372557740140003,2.8457119936385684
1.9999939601135255,2.00202941141671,2.0040214509897627,2.0059143367565895,2.0075995178106463,2.008922098387935,2.0098288986925184,2.0104413556525365,2.010954769386444,2.0115384154675877,2.0109128596061665,2.008291122479903,2.0095121104509346,2.0109433977160225,2.011919969455616,2.0100882634752804,2.008405476070585,2.0071111795251384,2.0106305196317575,2.0131418954417657,2.0146638750050263,2.015373248033447,2.0155858732581273,2.019044393836934,2.0242566222815706,2.0283318303726903,2.0330609957760157,2.0400725070730736,2.042673599310542,2.045230466122435,2.0477256783193316,2.0501480351506176,2.0524940869721684,2.054769441972836,2.0664163845455885,2.085881764868461,2.097188848494496,2.0981139973255316,2.099221223078433,2.1005191722425374,2.1020177688080404,2.1037302257835013,2.109628506829552,2.118706121782262,2.120053932897988,2.121393393482503,2.1227323475493294,2.124402245200802,2.1383998934406203,2.152469386037755,2.160502275242993,2.1619292404988717,2.1634348630949227,2.1650197434763516,2.1666843970443637,2.1702577449306872,2.1776803762870283,2.185177412200087,2.1927261933068767,2.2003106312516443,2.2055691079150113,2.210648044574167,2.215832752886527,2.2211194786242,2.226504503254115,2.231984163058996,2.2375548648319077,2.243213098389106,2.2489554461971046,2.2547785904380855,2.260679317846545,2.266654522644521,2.272701207886186,2.2788164854994393,2.2849975752840903,2.291241803096914,2.3017918358215343,2.3131183141242304,2.3244631365852966,2.3358253945210588,2.347204242793759,2.358598895860126,2.370008624125541,2.381432750572523,2.392362752845183,2.400137695670988,2.4079231534041656,2.4157193493216598,2.423526481477403,2.4313447244579036,2.439174231085681,2.447015134055647,2.454867547495161,2.4627315684428472,2.4706072782442057,2.4784947438645,2.4863940191209215,2.494305145837269,2.50222815492514,2.5101630673961948,2.5181098953104577,2.526068642665769,2.5340393062337174,2.542021876347458,2.5500163376468543,2.55802266978656,2.5660408481126735,2.5740708443138143,2.5821126270526857,2.590166162584536,2.598799188780334,2.6079143218239103,2.6170315927284347,2.6230012660808453,2.630608860097614,2.6387321469562792,2.6468669357064365,2.6550131966889463,2.6631709042651295,2.6713400378781724,2.679520583268774,2.6877125338858683,2.6959158925438604,2.704130673392272,2.712356904282803,2.720594629644432,2.728843914012362,2.737104846404547,2.7453775458064245,2.753662168118438,2.7647779864785265,2.776188726709565,2.7876858927788017,2.799270176006763,2.8109422509271558,2.822702774399361,2.8345523847298812,2.8455979391721744,2.8547654708149435,2.8639349616075767,2.873106421205472
2.014633739757516,2.0144619841721796,2.0145324587383406,2.0147792438562915,2.015161877451478,2.0156106909306817,2.0159145799864224,2.0157537453317462,2.014893111842654,2.013288944930012,2.0124835442307405,2.013760545725173,2.015277058195117,2.0137350495633894,2.0123181576503786,2.013729063614615,2.015241185795754,2.016885983421834,2.0186753031405913,2.020609651722126,2.0226875834473867,2.0249055261488684,2.0272508948306687,2.029703121359209,2.032237804885595,2.0348287969553613,2.037449225284145,2.042402804772558,2.052453631966681,2.0630568999382666,2.0741252292560906,2.0855921460087314,2.0951132871804323,2.095411729656855,2.0958484378513065,2.096436966878541,2.10557689368985,2.1097250092742192,2.1114297894718685,2.113014557698237,2.1145127174807,2.115948974056451,2.117342088349481,2.1190791211334803,2.12874162612142,2.1385898994543853,2.1475057202875427,2.150761689101488,2.1541622124461655,2.1577064209881134,2.1613930394510823,2.165220402181308,2.169186475556176,2.1732888863573567,2.177524954988558,2.181891732264379,2.186386038433868,2.1910045031275267,2.195743605015209,2.200599710118762,2.207919375137567,2.2155444938464446,2.223180529055189,2.2308238120696458,2.238471968559698,2.246123557809091,2.2537778088944442,2.261434427176724,2.269093452112374,2.2767551527242227,2.2844199508338754,2.2920883648338752,2.2997609686988225,2.3074383623239467,2.315121150291735,2.3228099269092373,2.330505265905587,2.3382077135847097,2.3459177845296457,2.3536359591803646,2.361362682775618,2.369098365276528,2.376843381984881,2.3845980746416164,2.3928706476350157,2.4043217342917513,2.415785473351001,2.4272613688947553,2.4387489638379516,2.450247837526091,2.461757603209851,2.4732779049866105,2.4848084129512533,2.4963488116770565,2.5078987549331435,2.519457472086742,2.5294896284234345,2.534864432309642,2.5402509722259543,2.5456527263883295,2.5510701001665543,2.5565033395559915,2.5619526487527136,2.5674182117114164,2.5729001989709888,2.5783987707500877,2.583914078752329,2.5894462674041643,2.5949954747900614,2.600561833399869,2.6061454707461174,2.611746509884418,2.6173650698580047,2.6261509600937383,2.6352723873508537,2.6443958423898324,2.6535212972123148,2.662648727607241,2.671778112848312,2.680909435411702,2.6900426807128595,2.699177836861157,2.7083148944311466,2.7174538462495237,2.7265946871966538,2.73573741402188,2.7448820251715818,2.7540285206292587,2.763176901766795,2.772327171206289,2.7814793326916796,2.790633390969508,2.799789351678381,2.8089472212463633,2.8181070067959495,2.8272687160559986,2.8364323572802856,2.8464917008049833,2.8585213212368834,2.87064182352574,2.882853763239936
2.014633739757516,2.0166148672338298,2.0183857909055907,2.019577576689459,2.020100052172174,2.020203148525454,2.020125920222758,2.0199284946695863,2.01956055774714,2.018949160575299,2.0180530329496533,2.0168779484764165,2.01588758658034,2.018539208394149,2.0221724288033838,2.026695786947451,2.025626189237214,2.024874844050287,2.0261338174179557,2.029838716256759,2.0357521645256442,2.043309217576003,2.048124263279818,2.04845693570202,2.050096167855182,2.05355438025593,2.058877524035578,2.0655181921448884,2.072764352417051,2.079977953105404,2.0866028595958492,2.0922400235643144,2.0967835628482625,2.100392178937981,2.1033107895679555,2.1057486642927272,2.107853652227318,2.12100981624315,2.126429648861778,2.1287488783807107,2.1310025945162554,2.13339580783991,2.135930323911936,2.138607627127289,2.141428852561002,2.1443947612402274,2.148602451050399,2.1566860798699703,2.1578815000849527,2.1591532835547174,2.166605290356935,2.1808025901889696,2.1950566080929677,2.209362928746075,2.223717319212142,2.238115640359145,2.252553741432537,2.26611621003056,2.277225066190836,2.286875707633497,2.295641638386048,2.3044541156079608,2.3133095654473577,2.3222047407562187,2.3311366876082786,2.3401027156549348,2.349100371831402,2.358127416990237,2.367181805097367,2.3762616646759533,2.3853652822265152,2.394491087388596,2.4030223300569307,2.408490374277791,2.413860898881679,2.4191668463714016,2.424429864737345,2.429664617837347,2.4348813327013623,2.4400873370926637,2.4452880120351157,2.4504873979439883,2.455688590443203,2.4608940051882477,2.4661055590634224,2.471324796742037,2.4765529807759896,2.4817911568619566,2.4870402019220212,2.4923008601357024,2.497573770517676,2.5028594888185323,2.508158506663644,2.513471273986128,2.5187982526936414,2.524140316736762,2.531032896799086,2.54260687702157,2.554193260985355,2.5657886644273598,2.577392779625133,2.5890054633070827,2.600626620124811,2.612256181875636,2.6238941012434376,2.635540349097073,2.6471949129399492,2.6588577958137716,2.6705290154130603,2.682208603312392,2.6938966042623704,2.705593075532197,2.7172980862870233,2.7290117169928934,2.7407340588448097,2.7524652132148413,2.764205291117862,2.77595441269335,2.787712706701443,2.799480310032221,2.8112573672266556,2.8230440300078588,2.834840456821053,2.8466468123801256,2.858463267218113,2.870289997238096,2.8821271832591586,2.8939750105502533,2.9058336683409003,2.917703349292278,2.9295842489030113,2.941476564808979,2.9533804959101317,2.965296241210832,2.977223998173688,2.9891639602177627,3.001116312644054,3.013081225503827,3.0250588400925875,3.0355416883657784,3.045107990334453
2.028988856861851,2.0283438667492777,2.0278635122033326,2.0279264831513535,2.0286724628824104,2.0299946709023646,2.0318006316532875,2.0340155960695783,2.036357390812968,2.0380878864178618,2.0384053080336355,2.037409515727792,2.0354896899862567,2.032984112525216,2.030236790774064,2.027627801150072,2.031941211333422,2.037234887614326,2.0414927709384734,2.044556602198289,2.047342389745851,2.048587792840767,2.0520367812265237,2.058665541965375,2.0634848109217883,2.0686863200695527,2.074202974214747,2.0799860803814774,2.0860004478521215,2.0904824656439005,2.093066500674259,2.094930702472055,2.097405033813544,2.1028654958244295,2.1068517836892386,2.111208662939361,2.115931350612307,2.1246512874998786,2.1266325624928677,2.132173083743659,2.1382200622395544,2.144549232731742,2.1511388249029015,2.1526484448244645,2.1535483923648955,2.1545205620355956,2.155566100125045,2.158762552245217,2.1690564987245184,2.179472703339581,2.190001061557996,2.2006324843070715,2.211358528874109,2.2221710776690573,2.2330620229373186,2.2440229147910857,2.2550445194153226,2.2670273256276623,2.278160261769141,2.288354469480063,2.299481822407719,2.3105747262856773,2.32158446838827,2.3324350707728976,2.3430064648942395,2.3531162152458855,2.3625261875135672,2.371026901861281,2.3785799380633366,2.385345912731585,2.391556587028087,2.3974051852398373,2.4036376396405155,2.4128036163605198,2.421987802095315,2.4311890789014847,2.4404064176419595,2.4496388701340126,2.4588855620576675,2.468145686544181,2.4774184983734093,2.486703308717193,2.4959994803728307,2.505306423437,2.514623591375917,2.5239504774523285,2.5332866114741983,2.5426315568336353,2.5519849078079777,2.5613462870978623,2.570715343579689,2.5800917502522736,2.589475202359451,2.597779059895995,2.6059729308151414,2.6142605136574946,2.6226420208731573,2.631117651489634,2.6396875898946788,2.648352004722896,2.6571110478502655,2.6659648534992257,2.674913537456111,2.6839571964011153,2.6930959073501564,2.7023297272065516,2.7116586924196815,2.721082818746594,2.730602101111857,2.740216513560153,2.7499260092955753,2.759730520800935,2.769629960030346,2.779624218667876,2.7897131684449885,2.7998966615096905,2.8101745308401234,2.8205465906958316,2.8310126370999886,2.841572448346277,2.852225785524625,2.862972393060253,2.8733172674418226,2.8828373181963496,2.8923603838374023,2.901886419490368,2.911415382256182,2.920947231091235,2.930481926695353,2.9400194314072694,2.9495597091070582,2.959102725125005,2.968648446156503,2.9781968401824885,2.987747876395076,2.997301525128014,3.00685775779161,3.01641654681182,3.025977865573259,3.0370492409095835,3.049052390359732
2.0289888568618513,2.0312357239491274,2.0333988365239306,2.0353335021259,2.0369885665113423,2.0383825620037928,2.0395943723111563,2.040715819907749,2.0418760728591736,2.0434843209721887,2.0460019542996997,2.0491333612289333,2.0486446412313426,2.0447105802208365,2.0416815017845606,2.0406938233081036,2.0423134088469026,2.0458957528953565,2.049464570032294,2.0501810581123165,2.0494298701346505,2.0505300531232646,2.054316032406264,2.0616071279289114,2.071828882082875,2.0825587020025207,2.0843281395336706,2.0861510570081485,2.0881883304630606,2.092220219684681,2.0948937231927247,2.096002468218646,2.099248981076548,2.109521050593234,2.119490579425699,2.12108324320447,2.12280245581986,2.1253841233681627,2.1450018992445155,2.149745438871698,2.1503693951877887,2.1510602715770304,2.151819501120827,2.1579673570786673,2.165014163714314,2.172259752264715,2.179686013106594,2.1872763128448014,2.1950155018816013,2.20288986379931,2.2108870289451654,2.2189958690943286,2.227206385078348,2.2355095951941157,2.243897429125781,2.252362629920502,2.2608986650894827,2.2694996470117257,2.281531767836444,2.2960618505419177,2.310611366121669,2.3251724796698823,2.339734665106789,2.35428283447339,2.368793873546173,2.3796368590294024,2.386971703781624,2.3952775157070954,2.4045914177217744,2.41475149306249,2.4255246917692164,2.4367165217514124,2.4469182494286685,2.453200349317791,2.459571432246231,2.4660316160633458,2.4725810393231233,2.4792198599818795,2.4859482540081492,2.4927664139116383,2.4996745471980653,2.50667287475787,2.5137616291967273,2.5209410531168883,2.528211397358613,2.5355729192116927,2.5430258806073858,2.5505705463016337,2.5582071820604906,2.565936052859125,2.573757421105556,2.5816715449003507,2.58967867634306,2.5988654156723148,2.608262124916363,2.617665082330284,2.6270740563444748,2.6364888303684406,2.645909201677433,2.6553349803894557,2.6647659885247084,2.6742020591403026,2.68364303553365,2.693088770508691,2.7025391256995244,2.7119939709466756,2.7214531837214118,2.730916648594251,2.7403842567438996,2.749855905503323,2.759331497939897,2.768810942466886,2.778294152483695,2.787781046042653,2.797271545540081,2.806765577429915,2.8162630719579385,2.8257639629151177,2.835268187408531,2.844775685648526,2.854286400750877,2.8638002785528127,2.8738119992610764,2.8847443168689133,2.8957690436105983,2.906885862745292,2.9180944436050766,2.929394442126193,2.9407855013687816,2.9522672520233373,2.962554347990426,2.971618297027865,2.9806964233438915,2.989788522140886,2.9988943925296727,3.0080138374522774,3.017146663605036,3.026292681362297,3.035451704700799,3.0446235511249045,3.0538080415927293
2.043051292339511,2.0431867459411186,2.0438568364645517,2.045105798012636,2.04690906765966,2.049112632744843,2.051441293356512,2.0535765705942564,2.0551847548542015,2.055847207687574,2.055003060821116,2.052409662376831,2.0525020788864548,2.0558970647700163,2.0591091150282623,2.057796156600482,2.0566157360002424,2.0557470539850544,2.056337489700631,2.0606880376743537,2.0671855591637884,2.074421551351973,2.078109249888296,2.0796238836888805,2.081122776792742,2.0826800092778472,2.093729144382335,2.0952290942247442,2.0950413505434518,2.0949242769604175,2.098625943434057,2.1052026455946393,2.1119386653460137,2.118021049639074,2.1219048794059985,2.1330284101533628,2.140350156739,2.147859024886252,2.149186895440246,2.1609326769917003,2.1697517581492622,2.177751795871279,2.185715853218634,2.193727660623881,2.2018059317975447,2.2099554611164445,2.2181767314399203,2.2264686146204893,2.2348293300574134,2.2432568407270788,2.2517490345760405,2.2603038134832234,2.2689191385956913,2.2775930535521196,2.2863236958556956,2.2951093016169555,2.303948206469561,2.3128388442342143,2.3217797442509887,2.3307695279357077,2.3398069049053567,2.3488906688913427,2.3580196935818947,2.3670185390705614,2.3730647754350804,2.3832298727415493,2.394968442571381,2.404309390572109,2.413690296357151,2.423110484077966,2.432569328417388,2.4407250366424873,2.448195119864316,2.459876924091629,2.470780373331242,2.480424691837155,2.490104821937589,2.499820418085118,2.509571165879893,2.519356780250853,2.5291770037487464,2.53903160494455,2.548920376927247,2.557249017679906,2.5653544707352314,2.5734838525258614,2.5816378942505245,2.589817052460649,2.5980215834942144,2.6062515957626733,2.614507087180486,2.6227879724154146,2.631094103030676,2.6394252825768136,2.6477812780382317,2.656161828610263,2.6645666524954086,2.6729954522115422,2.6814479187699076,2.6899237349855483,2.698422578115518,2.7069441219715102,2.7154880386182905,2.7240539997431448,2.732641677762251,2.7412507467152993,2.7498808829887285,2.758531765899356,2.767203078163914,2.7758945062747475,2.784605740798188,2.79333647660879,2.802086413070457,2.8108552541732053,2.8196427086329567,2.8284484899604596,2.8372723165042952,2.8461139114722496,2.854973002934509,2.8638493238116665,2.872742611850004,2.881652609586178,2.890579064303055,2.8995217279782475,2.908480357226579,2.917454713237693,2.926444561709558,2.93544967277885,2.9444698209488043,2.9535047850151113,2.9638393129026377,2.9755012914180536,2.987252784039573,2.9990933767391725,3.008987648498491,3.017889860029245,3.026806633911936,3.035737830523394,3.0446833435783294,3.053643127991128,3.0626172649964483
2.043051292339511,2.0451654849859113,2.0478160580355356,2.050594594228115,2.0531386215382006,2.0553659432347424,2.057373256996388,2.0591826794167507,2.060672120476101,2.0615926798136996,2.0618817830207834,2.0619525218271795,2.0619432488567484,2.060702255108611,2.059188114065039,2.058097662386088,2.0577820123267565,2.0594022358171133,2.064199283487523,2.0723661381346,2.0747682606325473,2.076512250431322,2.082027174845696,2.0898432239358216,2.0948140433119207,2.095769934117128,2.095475539148877,2.1040286762173928,2.107843216041759,2.1123660358771197,2.114297549435691,2.115433319031599,2.1166705702286195,2.1188250620959472,2.125855678724256,2.1345265563915925,2.1473602392971483,2.148692179118219,2.155797733673902,2.167618951602479,2.1867120847782067,2.206755912183037,2.2269436351453105,2.241038626981509,2.253901289778062,2.264432399263029,2.272653630674666,2.279947013426024,2.2866536097606347,2.292855295029141,2.2986483517730094,2.3041495482617522,2.3094600696199215,2.3146526445067988,2.3197762282809724,2.324864128104064,2.329940475274913,2.335024703432219,2.340134795019169,2.3452900957129703,2.350514452433751,2.3558405657837374,2.361316837828049,2.3671929284855517,2.3764093948759664,2.385668181856788,2.397524248918882,2.4115527721439483,2.4226781127614165,2.428605004742762,2.4346206380442443,2.4420662516355485,2.4516007207796604,2.461172245052163,2.471709177353858,2.4836577941145492,2.495700013894766,2.5078200839528324,2.517016376392633,2.5250344301929815,2.5330621236406343,2.541104897465695,2.549166379287439,2.558843135894868,2.5687997198332346,2.578789987277085,2.5888138161482854,2.59887110266659,2.6089617603280684,2.619085718947166,2.629242923758177,2.6394333345723893,2.6496569249873225,2.658883683950248,2.6670367445494794,2.67520897605977,2.683400730039346,2.691612289275006,2.6998438748395133,2.708095652540134,2.716367738801014,2.724660206017478,2.7329730874188787,2.7413063814757717,2.7496600558866424,2.7580340511783037,2.7664282839528136,2.7748426498118315,2.7832770259878163,2.791731273709173,2.8002052403245585,2.8086987612095875,2.8172116614771276,2.8257437575106312,2.834294858338132,2.8428647668632276,2.8514532809672515,2.860060194496426,2.868685298145725,2.8773283802508303,2.885989227498282,2.8946676255633417,2.903363359684608,2.9120762151840607,2.9208059779412734,2.9295524348309003,2.9383153741333494,2.947094585930744,2.955889862502672,2.964700998742374,2.9735277926216215,2.982370045748379,2.9912275640865773,3.0001001589537197,3.011022645417428,3.0230401563133276,3.0351454663977036,3.0473381237505626,3.0596176679229945,3.071983630284194,3.084435534354479
2.0568133117711715,2.0571538163675585,2.0579214767931506,2.059258160892411,2.0611698946310253,2.063348368149206,2.0652813172531426,2.066439134424265,2.0670618238810783,2.0670856983195725,2.0661638431459397,2.064722441925129,2.06292886258121,2.0611193484837296,2.0594722348524948,2.0624304357308834,2.065416323055816,2.0679812146145635,2.0706237307079403,2.072819987254807,2.0809873819622275,2.087148336575246,2.090008682963396,2.0923163017178674,2.096101991007811,2.0976254962412253,2.1006721612131427,2.1052368340336973,2.1118269260677494,2.1132217406732225,2.11792620611893,2.1247911050267323,2.1329883161260224,2.1423112596778506,2.1475734050000064,2.1478874081648267,2.1482596151228814,2.1603830345996475,2.1735738852635276,2.1869121778388965,2.2003753737828147,2.2139336434719477,2.227534068708998,2.2470995447760274,2.2573215240930438,2.2679969708266663,2.2791055197334726,2.2906259691102413,2.299397019947765,2.3062712045720577,2.3134954936687735,2.320743710354696,2.327585100053841,2.3344672189223696,2.3413929879089292,2.348364965510909,2.3553855480125847,2.362457170499693,2.3683036461861344,2.3733385862512515,2.3784634989424758,2.3836781404334046,2.3889822926539406,2.3943757640707415,2.3998583902219055,2.4054300340329093,2.4110905859359386,2.4168399638106806,2.4250787362780253,2.437699214447109,2.4489891742773766,2.458941070503912,2.4679773588704483,2.4765086801854506,2.4847772451891625,2.4929092120246668,2.5009710710326702,2.508999632433992,2.5200066944777224,2.5322513911295803,2.5445474395240097,2.556888147022655,2.5692386179945044,2.5782550708679217,2.586263830772476,2.5942771678025442,2.602301010206492,2.610337411311984,2.618387779466812,2.626453256922538,2.6345348127621318,2.6426332782944124,2.6507493662089896,2.659913681644675,2.670203603533818,2.6805267013379828,2.690882996820193,2.701272522246576,2.7116953198444014,2.7221514412927954,2.7326409472438202,2.743163906872133,2.753720397451147,2.764310503954169,2.7749343186788096,2.7855919408930276,2.796283476501717,2.8070090377321275,2.817768742837205,2.828562715815411,2.8393910861462786,2.850253988540328,2.8611515627026654,2.8720839531092492,2.8830513087949745,2.8940537831530007,2.90509153374426,2.9161647221167435,2.9272735136338106,2.9384180773109287,2.9495985856602713,2.960815214542693,2.9720681430264744,2.9833575532525067,2.9946836303053734,3.006046562089934,3.0174465392130445,3.028883754870037,3.0403584047355237,3.0518706868583783,3.0634208015603344,3.0750089513381953,3.0866353407690728,3.0983001764185767,3.1100036667517292,3.1217460220461746,3.1335274543076244,3.1453481771872402,3.157208405900808,3.1691083571494096,3.1810482490414285
2.0568133117711715,2.0583982329747115,2.060151729570637,2.0619014224867485,2.063493741908907,2.064806724244318,2.0658251282795876,2.0667701607022435,2.067310087659197,2.0674636159446433,2.0669446755363414,2.065007307741516,2.0629740815132016,2.0624939485592977,2.0629552782789564,2.0639082568006573,2.065530165218422,2.0681558033264578,2.071361424946388,2.0757043519376714,2.0829129491437453,2.0880459772384166,2.0940889169335857,2.0964610789421605,2.09788930124156,2.1020637149863584,2.10454957783125,2.108155951688094,2.114344760208854,2.1202884947119403,2.127933163108177,2.136748092436302,2.146522373764252,2.1473170041395258,2.1524866422686775,2.16328349465403,2.174543010312763,2.186157051761278,2.1980522287866293,2.210177020330827,2.219343223318971,2.2280925562292326,2.2373504332841034,2.247171348214374,2.2608339131978763,2.2717655246388717,2.284175222530093,2.292750633592203,2.300424149266059,2.307168222209628,2.313939541788338,2.321003117876903,2.3287122633188044,2.3365601692586258,2.3445042674218475,2.3525163286885484,2.3585047813449647,2.3633589472704095,2.369582536615097,2.376764915018324,2.3840085622947718,2.3913193760069578,2.3987059707631984,2.4061815571641527,2.413767411819257,2.4214996501493506,2.429443106877981,2.43772031052436,2.4465663133091207,2.456382435622874,2.4675921503235996,2.4802014893695805,2.4903868644423586,2.4984056141660926,2.506412263413102,2.514408705393427,2.5223970357132695,2.5303794875784242,2.538358384139637,2.5463361318040874,2.554315356162065,2.5622999366332304,2.5703228270622605,2.5817264536960884,2.59418352823273,2.6066810757145698,2.619212628631183,2.631775695720009,2.6443684876460236,2.656989507777654,2.6696374388768187,2.6823110943989743,2.695009391055119,2.7077313307019626,2.7204759872568207,2.7332424967233013,2.7460300493254675,2.7588378831576126,2.7716652789670624,2.7845115558073816,2.797376067374179,2.810258198884493,2.8231573643949526,2.836073004478018,2.8490045841931853,2.8619515913035203,2.874913534697742,2.8878899429859137,2.899296631811676,2.908863072705822,2.9184529455503077,2.928066249044181,2.937702977662706,2.9473631220301817,2.9570466692704063,2.9667536033357154,2.976483905315628,2.986237553726067,2.996014524780121,3.005814792641264,3.0156383296599882,3.024365897729896,3.0325200365123046,3.0406871156126325,3.048867009363221,3.0570595940015988,3.0652647476271415,3.0734823501591233,3.0817122832960555,3.08995443047628,3.098208676839806,3.106474909191263,3.114753015964016,3.1230428871853197,3.13134441444254,3.1396574908503467,3.1479820110188763,3.1563178710228064,3.164664968371348,3.1730232019790474,3.181392472137446
2.070267458132748,2.0703156287151434,2.0705781442365607,2.071033290620127,2.0715985547342277,2.0722186067393378,2.0728474073648506,2.0734934654584536,2.074362708204935,2.075016180492186,2.0746675408001094,2.0770702387921736,2.081270670319638,2.0864565650915967,2.0887446998391184,2.0870780026349234,2.085777818976957,2.085031176195801,2.084911856153656,2.0854159028655768,2.08648740746946,2.0949586045907584,2.096835283165565,2.0997260191859475,2.1005716077360654,2.1059609795410066,2.1113755918788093,2.1121537138425666,2.1170257224378015,2.1290337056338355,2.1411824778007076,2.146947784815514,2.1471123189768253,2.1570844163772533,2.1682907605476798,2.180024545768091,2.189738778571731,2.196303296290369,2.2034340666335392,2.2111186795775932,2.2224938447752307,2.2349742065777587,2.243925019442584,2.252074082309227,2.267402855694352,2.2802685494095467,2.286985906795244,2.2936999818544126,2.302536467112835,2.3148147434888955,2.327438367930376,2.3356035336414833,2.3399999898026125,2.3444887098502143,2.3490693214892753,2.3537414618190624,2.3605772288213402,2.3686734567243315,2.3767949731296043,2.384933930289632,2.3930839134906967,2.401239497701208,2.4093959970124867,2.4175493335376728,2.425695980103373,2.4338329466808974,2.4419577895697824,2.45006862803918,2.458164157240521,2.4662436496634945,2.474306940606783,2.482354396114597,2.493786528955095,2.5079352043474388,2.5224039238186524,2.537065189914793,2.5518512133700693,2.566723924121994,2.5816606199496146,2.5966469880122545,2.611673548187346,2.6267337434341083,2.6418228626281963,2.6552627228909085,2.6657005714618083,2.6762521048614305,2.6869155661187674,2.697689342782216,2.7085719622327167,2.71956208508371,2.7306584973138084,2.740223536646287,2.7493978576955813,2.7585944991039737,2.7678136140567347,2.7770553410640364,2.7863198047886097,2.795607116853451,2.80491737662643,2.8142506719794147,2.823607080020178,2.832986667795832,2.8423894929670253,2.8518156044524927,2.8612650430438453,2.8707378419908176,2.8802340275573055,2.889753619548766,2.9008803632427678,2.9138843598773208,2.9269015136114387,2.9399314205526266,2.9515827014600804,2.9596143846014518,2.967660232703782,2.975720100748119,2.9837938460821682,2.991881328361809,2.9999824094946352,3.008096953585351,3.016224826882996,3.02548510659465,3.035355092817456,3.045248256506345,3.05516456482357,3.0651039840817207,3.075066479897888,3.0850520173366744,3.0950605610426507,3.1050920753629203,3.115146524460334,3.1252238724179486,3.1353240833351865,3.1454471214162654,3.1555929510513243,3.165761536890672,3.1759528439126283,3.1861668374852803,3.196403483422607,3.2066627480352583,3.2169445981763447
2.070267458132748,2.071908907162009,2.0735574927278333,2.0752873139865655,2.0771557384833748,2.079070613573632,2.080465404450534,2.0799203153065196,2.0778155009617443,2.076403828087843,2.078760542755361,2.082253719383385,2.086129472369894,2.0892197908608425,2.0916215815787913,2.0938163066051465,2.0957621634962296,2.097327928127349,2.0981367850926866,2.0978869588216416,2.0975684616875463,2.097210359429439,2.09969892353687,2.102003717958626,2.110173914591646,2.1108489828959662,2.114109217027825,2.122297305545091,2.1305045599020924,2.1387162645087,2.1469058454905325,2.1534889133842054,2.1632874827167075,2.1714397069045517,2.17834764300457,2.1837509585437536,2.19219218491782,2.2038209295500604,2.2118626917699142,2.2198863593667952,2.2278956707670705,2.235899601354075,2.2475960399424038,2.2603411911634668,2.273194994997578,2.282401717038647,2.2887755863362793,2.300015803265847,2.3138720564544166,2.3270889188139927,2.33129971817825,2.340385014544705,2.3536327138090223,2.36716007748155,2.3809464869880785,2.394972240736882,2.409218659970897,2.423668155829196,2.4367960085367626,2.4439288177398186,2.4511719281313966,2.4585357618455768,2.466026691708975,2.4736493813692513,2.481407521839274,2.4893040872525876,2.4973414205417983,2.50552125643919,2.5138447260530645,2.5223123636516935,2.530924125514238,2.5396794246878174,2.5485771816096916,2.557615887983482,2.5667936797759863,2.576108414590108,2.5855577488073704,2.5951392105700735,2.6048502656556014,2.614688374370544,2.6246510385962383,2.634735838947593,2.6449404626195556,2.6569374053303596,2.6720746920938994,2.6856356962355497,2.694680241012009,2.7037458311894063,2.712832725881801,2.721941164434439,2.731071367251899,2.7418601016436113,2.7531659085511646,2.76457502722181,2.7760866566476796,2.787700077027777,2.799414641569042,2.8112297687506365,2.8231449350843,2.835159668382997,2.847273541534502,2.859486166766288,2.8717971903811805,2.8799601577516305,2.887857408162742,2.895770245937821,2.903698501758524,2.9116420093028514,2.9196006051647423,2.9275741287765804,2.9355624223344066,2.943565330725765,2.952973691349049,2.9660279504165166,2.9790938352288823,2.9921709956644906,3.005259093402484,3.0170686466307335,3.026116788014581,3.035177195221082,3.0442497138545477,3.053334195836266,3.0624304993123648,3.0715384885750243,3.080658033997354,3.0897890119824405,3.0989313049269622,3.1080848012002003,3.1172493951389857,3.1264249870596874,3.1356114832879474,3.1448087962077995,3.1540168443310996,3.1632355523890867,3.1724648514479084,3.18170467904997,3.1909549793838705,3.2002157034852496,3.2094868094720024,3.2187682628173686,3.2280600366650036
2.0834065449404595,2.083665590233797,2.083868730296738,2.0839628925381564,2.083934935823883,2.0838202403052644,2.083919337151154,2.0852702197750754,2.0874800679492878,2.0888354533367255,2.0886536258106982,2.0891828295834984,2.091052689359511,2.0906866874296415,2.0924158961583146,2.097986693547275,2.098270992513428,2.098280752191589,2.098451550106899,2.099150107466557,2.099495200743478,2.099610388726966,2.108010726305643,2.1103585593369094,2.1105473281559863,2.119093756169754,2.128474586108863,2.138291467665045,2.146832626650723,2.146837861628029,2.1469218409904216,2.1551138787751225,2.1657130733221,2.1735331369309705,2.1795691129898644,2.1876753797363198,2.1957589786860514,2.2047191632562897,2.2175460361079278,2.2306250664521916,2.24391756758964,2.252851224753541,2.259867862688852,2.2667418186507704,2.2735293151974827,2.2861451303517897,2.2991809256702678,2.3122933536321364,2.3229715023337634,2.328101612275647,2.342481521803554,2.3569564363983675,2.3714987036798596,2.3860797011870334,2.400618783589815,2.4142370802674504,2.4226880806866924,2.4297495364873294,2.4383042622055853,2.453111639382612,2.4651020708541154,2.473790322845302,2.4824763163690546,2.4911656023802675,2.499861254995963,2.5085652079449727,2.5172788240476827,2.5260031613344824,2.5347391058596935,2.5434874410557646,2.5522488849749836,2.561024110525047,2.569813756408184,2.578618432883467,2.5874387246347057,2.5962751920426688,2.6051283716138656,2.613998776005069,2.6228868938987038,2.631793189874396,2.6407181043552983,2.6496620536674675,2.6586254302260874,2.6676086028478014,2.6766119171802787,2.6872326169106286,2.7024094850107008,2.7176039036194863,2.7328147065439707,2.748040900942324,2.7632816289862547,2.778536139736916,2.7938037681622143,2.8018845276224793,2.809615868913857,2.817364675513957,2.825130743006319,2.8329138709583015,2.840713862805419,2.8485305257397453,2.8563636706023328,2.864213111779442,2.8720786671024947,2.884206287938873,2.896713159856244,2.9093175273982195,2.918399495890509,2.927300585635197,2.9362160956726155,2.945145792373417,2.9540894502846227,2.963046851895829,2.9720177874186833,2.9810020545796023,2.9899994584255714,2.999009811142667,3.008032931887409,3.0183578013635617,3.0314668031906598,3.0445857927654423,3.057714473757205,3.0708525592011107,3.0839997711031204,3.097155840069222,3.110320504956955,3.123493512547186,3.1366746172348856,3.1498635807368514,3.1630601718157134,3.176264166018436,3.1894753454287033,3.2026934984319,3.215918419492011,3.2291499089394966,3.2423877727695247,3.255631822449816,3.2688818747375015,3.282137751504437,3.295399279570514,3.3086662905443376,3.321938620670994
2.0834065449404595,2.0850696030256337,2.0872597226275,2.089514783537385,2.091013381595745,2.091255432964829,2.09067663759231,2.089945898568651,2.0893309586151467,2.089832139157499,2.0920520531138624,2.0932656373154064,2.0922718637858186,2.0952818422637365,2.0975956802752633,2.0987664506945776,2.1052698245862422,2.1118547503173177,2.1119332493080765,2.111633364853669,2.1111516594988924,2.110700819574412,2.110419928203121,2.1217963415810366,2.1361496905956026,2.147079511768285,2.1469573150906505,2.146873804130016,2.148489212397408,2.159020695732073,2.1625919585367392,2.16566427113942,2.1693072512856806,2.177814731702623,2.1896137664956044,2.200895316359284,2.2114388218305896,2.221105704742946,2.229914958255078,2.238018475564725,2.2456085877124465,2.2573918645408866,2.266793934237674,2.271806743339125,2.2769680347983963,2.2876179744867815,2.3078025073027892,2.3189478181297174,2.325474489140131,2.338717395516939,2.3520159618304253,2.3653647816690286,2.3787590568666306,2.392194519276855,2.4056673660448578,2.417801041946243,2.429427906809011,2.438777005062985,2.447655179314786,2.456399986224889,2.468076064157138,2.483184368062845,2.4984244268449816,2.5137850771974524,2.5292560652600753,2.543270091657324,2.556266961192971,2.5693676131476777,2.5825667164074693,2.59585933930459,2.609240891253394,2.6185546892611913,2.626715238660643,2.6349062013178126,2.6431268779475294,2.651376568368391,2.6596545791571655,2.667960228585334,2.6762928497799523,2.684651792701952,2.693036425324915,2.7014461342666984,2.7098803250437777,2.718338422063952,2.726819868438123,2.7353241256671654,2.7438506732443457,2.7523990082016594,2.7609686446207924,2.76955911312398,2.77816996035517,2.7864750792744073,2.794170860159989,2.804120470291827,2.812808601218885,2.8215150664400643,2.830239498076305,2.838981540827693,2.847740851537746,2.8565170987745354,2.865309962428416,2.874119133326648,2.8829443128643755,2.891785212652091,2.900641554178992,2.9095130684920507,2.922019129031401,2.9348177171129732,2.9477130548889727,2.9607049137771257,2.973793070911297,2.986977306925982,3.0002574039611076,3.0136331438688266,3.0271043066054846,3.0406706687934433,3.054332002438615,3.0680880737908325,3.0819386423352695,3.095883459904061,3.1099222698983358,3.124054806611526,3.138280794645696,3.152599948413359,3.167011971717642,3.1815165574045494,3.1961133870813807,3.2108021308958214,3.2255824473707992,3.240453983290543,3.2554163736333903,3.270469241547689,3.2856121983669855,3.300844843661376,3.3161667653215927,3.331577539673292,3.3470767316186896,3.3626638948032346,3.3783385718048695,3.3941002943438807,3.4099485835113947
2.096223649794552,2.0967663894221116,2.0971046651197236,2.097448280569709,2.098138033951495,2.0989251644469347,2.098064815078373,2.0963654525672664,2.094840394792278,2.0939612499084395,2.093655092952196,2.0940129675743493,2.0955877253824555,2.0967783079670412,2.101450551712797,2.1083453472105362,2.1112720300786507,2.112019491351276,2.118862579433236,2.1257311767429807,2.1325747518554,2.139351352835175,2.1459015064569207,2.147398114170163,2.1472345136264472,2.1509609697457983,2.155456297186993,2.1565541946603064,2.1580714686541707,2.160070559857018,2.16984508034229,2.1809268413799536,2.192235019108299,2.2037425971070417,2.215425973346181,2.2272645069867543,2.2379350812389927,2.2426794055149784,2.247435969578695,2.252213454348523,2.257022232299832,2.2618759057896796,2.2710217500685124,2.2847853190581118,2.2986640863339365,2.3111828894443223,2.315018187468444,2.3279452474964675,2.3435148160504378,2.353779642548517,2.3642560069865586,2.374933498560937,2.385797398520649,2.3968229222300765,2.407954669062703,2.4190165957610326,2.430904185532873,2.444144977219355,2.4558585557005337,2.467868783637784,2.4800774550326756,2.492448582215308,2.504963909056748,2.517611631854488,2.530382826198037,2.544827982733984,2.560492203440641,2.576240820339686,2.5920665811103527,2.602327544590124,2.610425239598595,2.6227070822438954,2.636253892641144,2.6498775492674502,2.6586128966052507,2.665967290826775,2.6733439645476675,2.680742616528635,2.688162948768932,2.6956046685813315,2.7030674892175695,2.7105511300235148,2.718055316415131,2.725579779778533,2.733124257335938,2.7406884919962455,2.748272232199409,2.755875231759314,2.7634972497077706,2.771138050141101,2.778797402070174,2.7868007484598625,2.7954510545690727,2.8090839192365973,2.8243760557171225,2.839679688618836,2.8549943696997317,2.8703196854612303,2.8856552523054413,2.9010007125853026,2.9163557313513913,2.9317199936476337,2.947093202243667,2.962475075717629,2.9778653468226777,2.9932637610849833,3.0086700755920823,3.0240840579389943,3.039505485305865,3.0549341436462054,3.0703698269684745,3.0858123366972245,3.1012614811021812,3.116717074785903,3.1321789382220366,3.1476468973376175,3.1631207831339037,3.17860043134098,3.194085682102238,3.2095763796852994,3.225072372216503,3.2405735114363967,3.256079652474172,3.271590653639107,3.28710637622736,3.3026266843427834,3.3181514447303995,3.333680526621534,3.3492138015895794,3.364751143415532,3.3802924279625732,3.395837533059015,3.409778581756681,3.4213320544005734,3.432904681295601,3.4444964380128873,3.4561073001926195,3.467737243628309,3.4793862443386896,3.4910542786288588,3.5027413231422964
2.096223649794552,2.097371917647033,2.0989780839308083,2.10063353369349,2.1013252750256344,2.10125012079877,2.102467703141347,2.1043830105871524,2.1063151438254137,2.1081236023301293,2.1098091190147112,2.109621259020237,2.1095463536245984,2.1098557606107105,2.1104728133868593,2.1116386651343824,2.1175589131261328,2.125202781978418,2.1286639602955773,2.132520156945359,2.136755686481001,2.1413261346770893,2.146129560967303,2.1507546604154375,2.153654956719741,2.154648675852934,2.1661525372354697,2.1761845229328665,2.182504201066096,2.188981970524869,2.1955955226844277,2.202334422453737,2.209196387671641,2.216185300172458,2.2233096445243534,2.230581058090863,2.2380129753493194,2.2456194291385714,2.2534140660357433,2.261409399695331,2.26961629331198,2.278043641482281,2.286698213180156,2.295584617376136,2.3047053565712026,2.3126423169121586,2.3236500140739085,2.3334695266940315,2.3480368127644087,2.3680691029478247,2.3798209658293854,2.3883449629793922,2.396807044242382,2.403314955372989,2.4100202004054645,2.4191742052060357,2.4327120093330565,2.4455525471485635,2.4598699911070465,2.4734856022594016,2.4871229880239216,2.5007804359755874,2.5144564210285454,2.5281495863947847,2.5418587265023893,2.555582771638417,2.5693207741193564,2.5830718958216177,2.5942621974629145,2.607962806221948,2.6239230599393375,2.6366853852919268,2.6439720860367357,2.6512810785576377,2.66357450553402,2.6773414243351747,2.6911751629368554,2.705072759383587,2.719031420117239,2.7330485086004024,2.7471215347967375,2.761248145396166,2.775426114693432,2.7896533360395566,2.8039278137892594,2.8182476556645586,2.832611065444502,2.8470163358709435,2.86146184162526,2.8759460321711723,2.890467424156642,2.9050245928889256,2.9196161620737784,2.9342407904034813,2.948897152385075,2.963583908316582,2.978299652788774,2.9930428177187696,3.0078114700966707,3.022602835083925,3.037411975057002,3.052227170434319,3.06700625058271,3.0814355347086813,3.0938037701646173,3.105017440626175,3.1161085241433097,3.1271854865371145,3.1382692288380225,3.1493664015805,3.160479761309114,3.1716106512699405,3.1827598006497384,3.1939276361127407,3.2051144206588464,3.2163203220450596,3.2275454492499094,3.2387898731801226,3.250053639066775,3.261336774227882,3.272639293123177,3.2839612007610164,3.295302495066437,3.306663168573327,3.318043209664263,3.329442603499688,3.3408613327286885,3.352299378042704,3.363756718614061,3.375233332448296,3.3867291966708173,3.39824428776274,3.4113863383889247,3.426938725390028,3.442494577158258,3.4580537783586696,3.4736162151420755,3.489181775067391,3.5047503470291215,3.5203218211896345,3.5358960889163056
2.1087121083031373,2.1088608796472834,2.108979027054628,2.1098301890503253,2.112511410453052,2.114538893063982,2.114677732925231,2.1140986978370253,2.112764634181754,2.1112649533371846,2.1101758475781436,2.1113782986219145,2.113046374478324,2.1149836741570045,2.1170603034323614,2.1194282696288296,2.122131358141653,2.1262534842453835,2.1356363110534526,2.145530722656177,2.1483029255643613,2.1480200982165036,2.1479156344072714,2.15283113250656,2.159240169194954,2.1642669122332903,2.1700678478097846,2.178679978288257,2.185091618779777,2.1915405326589243,2.198071677652103,2.2047442792560976,2.2116396408672823,2.2188724158569735,2.2266025580878526,2.2331949941771514,2.2392401287959656,2.2513370054933444,2.263541249952122,2.275840670387843,2.2882245526535545,2.2967881793397105,2.3002448178257926,2.3037961115310575,2.307442150386484,2.314060937872767,2.326706503212036,2.340844979768865,2.3550475990331132,2.3693054907193916,2.3836108645398815,2.390417965475,2.396910273473834,2.4055314636443184,2.4142539668252856,2.4232441762589847,2.4330736059512295,2.446278075615613,2.460372536243979,2.4752640001439405,2.4902042604178027,2.5051842234116304,2.520198811630044,2.5352445441348883,2.550318718527577,2.5654190752975263,2.5782302773888612,2.5862296800034494,2.5968353969282365,2.61061062576682,2.6243970096295475,2.6381940464788136,2.6520012974529656,2.665818380095916,2.679644962242203,2.6934807564960965,2.707325515249196,2.7211790261865425,2.7350411082357278,2.7489116079178912,2.762790396063208,2.7766773648569223,2.7905724251849744,2.8044755042512204,2.8183865434406923,2.8323054964055414,2.8462323273526917,2.8601670095138596,2.8741095237804637,2.8880598574875966,2.9020180033325516,2.9159839584147376,2.9299577233852134,2.9439393016948605,2.957928698931452,2.9719259222367027,2.98593097979521,2.9999438803879914,3.01396463300397,3.027993246503403,3.0420297293278424,3.0560740892517257,3.070126333171091,3.083925510241156,3.0974736354469337,3.112218383850055,3.1264142468089053,3.1405059725016495,3.154605597040389,3.168713117628499,3.182828529831178,3.1969518275582085,3.2110830030575506,3.2252220469184487,3.2393689480827597,3.2535236938633307,3.2676862699685065,3.281856660531819,3.2960348481460375,3.3102208139008997,3.3244145374238787,3.3386159969233837,3.3528251692339506,3.3670420298629393,3.3812665530383734,3.39549871175749,3.409738477835856,3.42398582195663,3.4382407137197895,3.452503121691203,3.4667730134512054,3.481050355642674,3.4953351140184292,3.509627253487806,3.5239267381623565,3.5382335314005786,3.5525475958516557,3.56686889349809,3.581197385697184,3.5955330332214643,3.609875796297829
2.1087121083031373,2.110001860012887,2.111302525587666,2.1126192145351372,2.113815932517358,2.1164521422634963,2.1178064649118027,2.1160523991784603,2.1141122397627923,2.112451311055939,2.111336848468031,2.1114588128049334,2.11314087413076,2.1161720686330256,2.1203394882512816,2.125195467672043,2.1305113270528895,2.1361418652801376,2.141987577251466,2.147971708988905,2.154029562925563,2.1569248648112267,2.1564603304164978,2.1567035125358407,2.15935638235831,2.1658345880850987,2.172270258518438,2.1816668630577047,2.197459878103442,2.2043025614654983,2.2092356272853224,2.2141003407436797,2.218914959806348,2.223694449527394,2.2284510589255198,2.2350354863696587,2.2443839456110757,2.2547794495019815,2.2661964465032636,2.2784768847588452,2.2914226163249953,2.3006834705228605,2.3131975443609023,2.321325418377216,2.3295252738185472,2.337788171122104,2.3461064009977757,2.354473442142809,2.36288396814072,2.3713339509511346,2.3841246111165084,2.3979568520365655,2.412337377943891,2.426747054553701,2.441181094158259,2.455635235820215,2.470105683584951,2.4845890538836937,2.499082330275541,2.5135828233715856,2.528088118552223,2.538686364273352,2.546548641881003,2.5544263280917714,2.5623299210732418,2.5702639255310396,2.580543638630819,2.5956906314751973,2.6108584253566143,2.6221873769831374,2.629425951057334,2.6399452974103896,2.6560176604401757,2.6721401010049344,2.688307453967573,2.704515694251913,2.7207611697358596,2.7370405300324365,2.7533506928601197,2.769688818554084,2.7860522882260375,2.8024386843918694,2.818845773588372,2.835271490702372,2.8517139248115053,2.868171306372967,2.884641995619518,2.9011244720389593,2.916461968592205,2.930112966863121,2.9421564032713903,2.9528961017502677,2.963654811711088,2.974432745637075,2.9852301560481154,2.996047360739472,3.0068847900783435,3.0177430802758884,3.02862327238598,3.0395272863330227,3.0504592393235885,3.061430062758989,3.0724811693137486,3.084186466925512,3.098254495149515,3.1123304211503235,3.1271271240070315,3.1420907595094123,3.1570877804433928,3.172110948083227,3.1871569374522193,3.2022238557677087,3.2173104423993637,3.232415756583944,3.2475390378666287,3.2626796370220177,3.277836978970509,3.2930105414871216,3.3081998422521135,3.323404430563639,3.338623881784307,3.3538577934594276,3.3691057824961224,3.384367483038692,3.3996425448152374,3.4149306318125294,3.4302314211858134,3.445544602341097,3.4608698761472265,3.4762069542478815,3.4915555584521885,3.506915420188505,3.522286280009909,3.537667887142766,3.5525546918705913,3.5665076288679636,3.5804774055586863,3.5944638314345054,3.6084667161869284,3.6224858699121505,3.636521103291618
2.120865508367974,2.1208274912180127,2.120840991243556,2.12091057889787,2.1212897045800565,2.1216444943179127,2.1230152847099237,2.126886382665049,2.1315257721712744,2.1366555264293283,2.1420662154898045,2.1473354130041136,2.150770786096259,2.1510479821012525,2.1506862179523125,2.1498682340315893,2.1488022064699526,2.1491552994461904,2.148988865235368,2.148629375121856,2.1558572506084146,2.1600981016693477,2.1661189388808557,2.172038845485616,2.1778161220619046,2.1834263391948396,2.188864428048178,2.194141682038893,2.1992794031224845,2.208103294065132,2.214598050820259,2.221652725126427,2.229237260506647,2.237318191343031,2.2458604598165373,2.2548288748973153,2.2641891807316927,2.273908767653014,2.2816313388599685,2.2893550457760647,2.29342593394404,2.304862200222985,2.313209119432807,2.325794169544854,2.3384321341264553,2.351117249052325,2.3596546015585673,2.3656918195770684,2.3717734151437564,2.3779136091447874,2.3880350164708783,2.407928290671702,2.4277434080231077,2.4474755397882166,2.4666201313600067,2.479462992750231,2.4921605108046294,2.5042703650254214,2.514425270327767,2.5228435945758054,2.5308127221758085,2.5425962160596134,2.5571050336759313,2.5716130046504895,2.5861186398364504,2.593481792897687,2.600620405396854,2.6077844426961767,2.614973540353882,2.62604550785029,2.6412504595807125,2.6564719365486176,2.6717086554155802,2.6869593802655314,2.702222909785945,2.717498063977915,2.7327836695010994,2.748078542613461,2.7633814683615947,2.778691174163067,2.7940062950930846,2.8093253268634704,2.824646560343681,2.8399679879703976,2.855287166543021,2.8706010109575746,2.885905476251109,2.901195055396779,2.9166347495630687,2.9314355301101784,2.9436083067823007,2.957121027158654,2.97065138703572,2.9841996462356555,2.9977660649896123,3.011350903617773,3.0249544222524127,3.0385768805982467,3.052218537725337,3.0658796518902536,3.0795604803821073,3.0932612793899983,3.106982303889409,3.120723807544999,3.1344860426277252,3.1482692599444713,3.162073708778536,3.175899636839476,3.1897472902212063,3.2036169133669627,3.2175087490404732,3.2314230383021725,3.2453600204897013,3.2593199332023035,3.2733030122880398,3.287309491833643,3.3013396041563916,3.315393579797544,3.3294716475170243,3.3435740342889875,3.3577009652979473,3.3718526639352984,3.3860293517958753,3.4002312486744577,3.4139929684131207,3.4277672087350486,3.4415601309891177,3.4553715636619424,3.4692013305462033,3.4830492516434983,3.4969151439253547,3.5107988219783293,3.524700098554148,3.5386187850411672,3.553059999071771,3.5684623811563068,3.583874806274048,3.5992970544885408,3.6147289127380744,3.630170174543664,3.645620639734268
2.120865508367974,2.122476459048871,2.123796829669147,2.1246192479480484,2.124822399791054,2.125803553234927,2.128811330743805,2.1298323541870454,2.1324048010168943,2.13704197527709,2.1433265132173713,2.149955958236946,2.1526887710722695,2.154777961836586,2.1519959895659864,2.1502421822843973,2.1497997681831795,2.149379918729522,2.1511328136255803,2.154699597344637,2.1576774920033013,2.1656583317885847,2.172533951517206,2.180078330159576,2.184597441503287,2.188093162415608,2.192184975979956,2.1968843136914304,2.2021930412976647,2.213497019895547,2.226261967480576,2.232397415844245,2.238788752264938,2.2454225030245563,2.252282836738673,2.2593522601551332,2.2666124038053628,2.2740447675671316,2.2839570919555094,2.2901575976196287,2.2972000473759384,2.305151887112218,2.318668931492771,2.3327545288110727,2.3470580572796695,2.3536443898342294,2.3638443584544957,2.3766087997518213,2.3894062774629075,2.4022327070656946,2.415083992142583,2.4279556554183905,2.4408421340967696,2.453735230325992,2.467120511485539,2.4853187640020575,2.4982314145209363,2.510077759410081,2.5205646947916875,2.5328514996228417,2.545648647706139,2.558600310078204,2.5716207278250502,2.5792823782831955,2.5863689864206147,2.600620637654331,2.615117858125406,2.6296093071360382,2.6440941227917856,2.658571563146196,2.6730409950705174,2.6875018841203944,2.7019537852888362,2.716353444348996,2.729602357080705,2.7428653416080344,2.756142483122256,2.769433899943344,2.7827397371315925,2.7960601615268037,2.8093953578397404,2.822745525520111,2.836110876209662,2.8494916316458276,2.8628880219179647,2.876300284004277,2.889728660535411,2.903173398743271,2.917617324827019,2.931694834898655,2.9468765002678694,2.9619806376810485,2.976967197061218,2.991779222526316,3.006349710373483,3.0206295244382817,3.034622247603342,3.048383509089006,3.061985086329175,3.0754867782581803,3.088930011562221,3.102341585302854,3.1157386120877746,3.1291321417087614,3.14252945274034,3.1559354439753724,3.1693534785992203,3.182785904265837,3.1962343805103717,3.209700089769264,3.223183876592944,3.2366863415526317,3.250207905918776,3.263748857076814,3.2773093809908325,3.2908895857936873,3.304489519191248,3.3181091814845036,3.331748535440442,3.345407513865638,3.359086025483033,3.3727839595406666,3.386501189462051,3.400237575764523,3.4144585725619097,3.428711539641067,3.442990364281847,3.4572952590358614,3.471626434630103,3.4859840999599365,3.5003684620809703,3.5147797262001257,3.529218095665554,3.5436837719555037,3.558176954666148,3.572697841498201,3.5872466282424993,3.601823508764358,3.6164286749868735,3.6310623168730163,3.645724622406671
2.132677684814551,2.1328434520494186,2.132729960337154,2.1325165513264808,2.1320412191916898,2.1307382590086053,2.1304974341649787,2.13452720184581,2.1392622062359172,2.144536607836438,2.149219868652384,2.151792665238164,2.153859232668413,2.155228419459236,2.1581170297437473,2.1600570726542756,2.160414507893247,2.1601287470658335,2.159433849202325,2.1585592796505977,2.1596334157611916,2.1665593299444232,2.177591872873367,2.181677919830105,2.1881608717499836,2.1966883069561924,2.204450212685004,2.2094831108611928,2.214798418342346,2.220393061246164,2.2297507304126243,2.2461987889925403,2.2628231532659213,2.271622170224252,2.2751822322064257,2.278001756299154,2.2809064015456952,2.2838992063525185,2.286982400849363,2.29430587757244,2.30492916539435,2.3158032629351695,2.326906633540498,2.3382197526954345,2.347639452915359,2.3614062481446583,2.3732492076777287,2.3852407790919035,2.397369166847087,2.4096237045722226,2.421994741921796,2.4344735425270834,2.4470521923061868,2.4597235172852505,2.472481010054342,2.4866747807291945,2.501611413723953,2.51121408643744,2.524262346987334,2.5373721637243385,2.5505398668142742,2.563762115226717,2.57222237003293,2.5846813350159246,2.597770090513235,2.610881056857498,2.6240109748176534,2.6371579187720706,2.650320695209934,2.663498545187531,2.676690984802819,2.68989771377966,2.703118560036573,2.716396334594755,2.7308292411543933,2.7452522804730437,2.759665287582314,2.7740681512636844,2.788460808551666,2.802843239723255,2.817215463702965,2.8315775338501874,2.845929534098798,2.8602715754216517,2.874603792594993,2.888737188449689,2.8993842714484765,2.910049607536795,2.9207333152276447,2.9341192442154367,2.95062901358737,2.9671455023014977,2.983667659154411,3.0001945064182616,3.0151361212034398,3.029360484178739,3.0438998615971435,3.058698043006048,3.0736826843497234,3.088544295074111,3.102748122950179,3.1169459922349083,3.131138146813329,3.1453248275344072,3.1595062718323494,3.1736827133994385,3.1878543819057503,3.2020215027615317,3.216184296918198,3.230342980704354,3.244497765693442,3.2586488585999827,3.2727964612014557,3.286940770283363,3.3010819776049205,3.315220269883265,3.3293558287942107,3.3434888309875657,3.3576194481155035,3.371747846872304,3.3858741890441415,3.3999986315676587,3.4141213265961188,3.4282424215720892,3.442362059305757,3.4564803780579307,3.4705975116269725,3.484713589439054,3.4988287366409114,3.5129430741946486,3.527056718974152,3.5411697838623866,3.5552823778495455,3.56939460613125,3.5835065702068887,3.597618367977555,3.6117300938433,3.625841838799775,3.6399536905336767,3.6540657335171147,3.668178049100624
2.132677684814551,2.1337585698161385,2.1343019097212164,2.134088038433247,2.1338527202835937,2.1355364166366235,2.1394756190069293,2.1441621035022473,2.1468545841846125,2.148207494710254,2.150006457217598,2.1523889909155596,2.1576140649686835,2.1568422121420547,2.1589164525785676,2.161337643952899,2.164857551735876,2.168656151190886,2.1727177800663804,2.1751821071620454,2.176095737219402,2.1774583020184592,2.179308295977678,2.188918024548301,2.1952397283760146,2.199701731820712,2.2055930765836216,2.2148250974995047,2.224346253693271,2.2341267550175825,2.244142715758313,2.2543745220067968,2.263494032114659,2.272443719284835,2.279670512943326,2.2875615027824208,2.295224550906304,2.3026078845712505,2.3096892093287016,2.3164789882062746,2.3230141024545956,2.3293458774033393,2.3355286425188697,2.341612360245921,2.3497249499299024,2.3615368493647733,2.3761602833424385,2.39090575718596,2.4057561140138843,2.4206979829227837,2.435720691828641,2.450815540427514,2.465975303310787,2.478728743193626,2.48620679844872,2.4938009358202047,2.506135421316516,2.525500109394253,2.5442566443505985,2.5512060810533868,2.5581838003710557,2.5651893715467864,2.5770358663909247,2.5903583489322504,2.60372703814945,2.6171396339327004,2.6305940408569617,2.6440883502161365,2.657620823790631,2.671189879164763,2.6847940764315146,2.698432106140651,2.7121027783623353,2.725805012752884,2.7395378295216286,2.753300341209219,2.7670917451972317,2.780911316877725,2.794758403418963,2.8086324180702,2.8225328349545067,2.836459184303778,2.8504110480948808,2.8643880560499113,2.8781082603570924,2.8889263412397286,2.9032393951186255,2.9175431436697483,2.931837789758391,2.9461235476305525,2.9604006410528214,2.9741662652764576,2.9875964574738334,3.0012309527890446,3.0167251343971797,3.0316644398545844,3.045894585088042,3.0601177755013875,3.07433426212092,3.0887934333472615,3.103988321948722,3.119240020446462,3.134486796686597,3.148937904457527,3.1634128796227383,3.1779118347931226,3.192434890670515,3.2069821754388124,3.221553824196105,3.236149978424678,3.250770785495934,3.265416398207514,3.280086974350157,3.294782676302061,3.3095036706485548,3.324250127825213,3.3390222217825976,3.3538201296709955,3.3686440315436466,3.3834941100769935,3.3983705503067876,3.4132735393786824,3.428203266312428,3.4431599217784195,3.4581436978858724,3.473154787981578,3.488193386458577,3.5032596885739116,3.5183538902748293,3.5334761880327896,3.5486267786846772,3.5638058592807056,3.579013626938483,3.594250278702842,3.6095160114109115,3.624811021562161,3.640135505192945,3.655489657755299,3.670873673999631,3.6862877478610945,3.7017320723492713
2.1441427143493454,2.142701723039148,2.1412783623188716,2.140357070548356,2.140396858753132,2.141347452769789,2.1431437827590396,2.1477171539356443,2.148259381396119,2.1500539352456394,2.152949829777605,2.1571352616654447,2.160099201903082,2.1646808729289235,2.169581815863565,2.170888130251198,2.1716376244128694,2.1730177705629288,2.17474565089326,2.1771006213252213,2.1803769233242343,2.1836217554831867,2.1871913452382357,2.1910675658995746,2.2005067225275634,2.210132975778347,2.2169648642025224,2.224145815493692,2.2316308514894767,2.2393673846031144,2.247298227108587,2.2553623261533926,2.2648057109831456,2.2754222167235225,2.286211729789385,2.297163432435298,2.3082676039104983,2.3195154437483283,2.3308989056720977,2.342410574377421,2.3540435702568194,2.3657914734167225,2.377648258778225,2.389608229041751,2.401665903027831,2.413815599807288,2.4250315715819775,2.435433962697026,2.4424799543115716,2.4495907753164747,2.4567700729760804,2.4640181124407183,2.4713362461249493,2.4811938828976525,2.496466061815474,2.5117873226048504,2.5271537138884494,2.5373359262343045,2.5447671088256176,2.563935253818868,2.583003927614173,2.5969891264675247,2.6089789881924217,2.6210156824785664,2.633097544527252,2.6452230933013277,2.657391009228915,2.6696001156577664,2.6818493634829057,2.6941378185162494,2.706464651288975,2.7188291290852153,2.731230610108115,2.7436685397848932,2.7561424493372275,2.7686519568896393,2.7811967715810324,2.793776701410392,2.8063916659306036,2.8190417154725544,2.8317270594486814,2.8444481076372004,2.856904607757119,2.867497414070989,2.878389881967415,2.8924162403546267,2.9064668833336444,2.9205415977973566,2.9346199528999235,2.9477105125279652,2.960884074708223,2.9746693016241146,2.9889297672460553,3.003182280739586,3.0174270885964276,3.033258696451948,3.0482762538970443,3.0625859802664315,3.076919108486264,3.091275687058102,3.1056557773073665,3.1200594524433902,3.1345308950502537,3.1498493829888634,3.1651876996247417,3.180540445683987,3.195903761674163,3.2112748062972405,3.226651427387225,3.2420319490589997,3.257415030430591,3.2727995693525367,3.288184634985716,3.3035694191591976,3.318953200066976,3.3343353140566414,3.3497151326042243,3.3650920423856876,3.3804654268369756,3.3958346478471,3.411199026309135,3.426557820188437,3.441910198552133,3.4572552096200466,3.4725917402949156,3.4879184637394083,3.503233770282177,3.5185356751231978,3.533821693826722,3.549088673369408,3.5643325627862557,3.579548104364276,3.593806602580354,3.607795356620842,3.6217868124989656,3.6357809147142666,3.6497776099481825,3.663776846961935,3.6777785764994477,3.691782751195283,3.7057893254869967
2.1441427143493454,2.147026276544968,2.1494363275236257,2.15063428888454,2.1505669324996695,2.149852022474436,2.148983612348292,2.1483719991845445,2.156852977302504,2.1570758514054527,2.1570752868308567,2.1600043654136147,2.16045167071861,2.169152070375487,2.171647035842626,2.1756750800229474,2.1749897066877923,2.174669857589707,2.175005631797344,2.1774874677338754,2.1817263203404993,2.1866742694969328,2.1919655610786033,2.197628216955876,2.203682506690362,2.2123316050796924,2.224370052198289,2.236602476691969,2.2490117304898187,2.2615774243073807,2.264648604767016,2.267185725128005,2.2697807171012436,2.2796091242934513,2.2965447271094526,2.3136202393111387,2.3308278242173985,2.339920892130389,2.347726764436625,2.3560717144329897,2.364908673131626,2.3741771257090054,2.383814473298448,2.393763342889366,2.4039747125697315,2.4144082889876683,2.4260459516432142,2.43581851119913,2.4467482031059107,2.457803775768181,2.4689715033805784,2.480240118033853,2.491600283472454,2.5030441938024657,2.514565266745069,2.52358240777068,2.5304443666239216,2.5425617492071657,2.5580083292346774,2.573157645040519,2.585047972670031,2.601973036627939,2.62012858460181,2.635731317765725,2.651359454338989,2.6670114311721482,2.6826858117620596,2.6972798867371925,2.7106405779490523,2.720941480315423,2.731269678733612,2.7416234468446867,2.7520012836552095,2.7624019007223084,2.7728242073005633,2.783267294085013,2.793730416150825,2.80421297563309,2.8147145046165214,2.8252346486229767,2.8357731510005713,2.8463298384381828,2.8572055305067408,2.8700003481603735,2.882834063338731,2.8957088638770285,2.9086279371982195,2.9215959693630036,2.9346402027929606,2.9487625471132626,2.962908507077696,2.977077984486756,2.991270904735028,3.0054872150693597,3.0197268829799726,3.033989894713386,3.0497944044475895,3.0663315245833007,3.0828693735683284,3.0994073151111294,3.1159447566925484,3.132481146596686,3.1490159711757864,3.1655487523279726,3.182079045168588,3.198606435877994,3.2151305397102625,3.2316509991487496,3.248167482195915,3.264679680785944,3.2811873093098445,3.29769010324365,3.3141878178712405,3.328627687040694,3.3425506940846823,3.3564780570501638,3.3704096501186074,3.3843453530767453,3.3982850510368428,3.4122286341717993,3.4261759974642088,3.4401270404687008,3.454081667086726,3.4680397853532225,3.4820013072343015,3.495966148435551,3.5099342282203136,3.523905469237297,3.537879797357079,3.5518571415171665,3.5658374335747975,3.57982060816745,3.594728427306095,3.609864539476327,3.6249447580925267,3.639954230412164,3.654874906625089,3.6696866060458437,3.684369890775053,3.6989107419600438,3.7133053154359774
2.1552549108277894,2.1553351585304794,2.15586530367602,2.1573036910512338,2.1592087443974624,2.1604793574261185,2.160262213762879,2.159132934619053,2.157998316449842,2.162237507492099,2.1621191923455823,2.1605785543428078,2.1667720555270042,2.1707864724714607,2.1767403653199096,2.176607850871259,2.183023351039577,2.189840263624906,2.197008841692465,2.2045392602614355,2.212446002450301,2.2207379218218004,2.2294158792507366,2.2384728705171333,2.2478952267535637,2.2521196623823094,2.2547155554408502,2.257221277564639,2.2596894237795566,2.2621622805216712,2.2743037349694917,2.2871603489926713,2.3001432844061735,2.313242857551191,2.3198010799481663,2.3259818571563717,2.332675847744323,2.348161239561897,2.365615601619788,2.3819408398914836,2.388330886328184,2.3948123146769253,2.4013818928278217,2.408036576872396,2.4147735978367852,2.4215908617807296,2.4284924321623174,2.4383944817229235,2.4507903815272805,2.4632675656502725,2.4758174111421307,2.488435723536008,2.5011189150015882,2.5099490601224583,2.5167504922028474,2.526157907801222,2.537817327529251,2.5495393987300874,2.561320543796866,2.573490681007541,2.589006309739585,2.604552960085456,2.620842979951589,2.639614614504885,2.657338180700386,2.6706207923130774,2.6839352064098176,2.6983812730371937,2.710653378275505,2.724054302983424,2.7374813557423345,2.750933300493458,2.7644089665609517,2.777907245154593,2.7914270860454575,2.804967494408278,2.8185275278241377,2.8321062934371253,2.8457029452587284,2.859316681613748,2.8729467427215507,2.886592408406678,2.900252995932874,2.913927857954704,2.9276163805811097,2.941317981545448,2.9550321084765954,2.968758237266049,2.982495870525986,2.996244536133492,3.010003785856424,3.0237731940563517,3.0375523564645532,3.051340889026857,3.065138426813655,3.0789446229912425,3.092759147851228,3.1065816878944794,3.1204119449667234,3.134249635442658,3.1480944894558327,3.1619462501716997,3.175804673101265,3.1896695254530254,3.2035405855209316,3.21741764210637,3.2313004939720438,3.2451889493260477,3.2590828253342616,3.2729819476596003,3.286886150026223,3.300795273807743,3.3147091676376177,3.330680227094125,3.347167122321152,3.3636483114318523,3.3801236178076097,3.394153294539448,3.40786346446021,3.4215978374721385,3.435355859670577,3.4491369967861747,3.462940733284812,3.476766571513834,3.4906140308923606,3.504482647143467,3.518371971566034,3.5322815703442574,3.5462110238927718,3.5601599262355226,3.5741278844165367,3.588114517940862,3.6021194582440255,3.6161423481884367,3.630182841585252,3.644240602740297,3.6583153060227023,3.6724066354550056,3.686514284323527,3.700637954807898,3.7147773576286958
2.15525491082779,2.1568719156414233,2.1585087132690273,2.160063679344491,2.1613486241524598,2.1620784489349423,2.162349463137253,2.16244292866231,2.162810270610791,2.1681129111641733,2.170321890687427,2.171882277158995,2.17306958816304,2.1777223896284754,2.178968867922475,2.1892364202139003,2.1998553197525452,2.210757835994623,2.221633285010898,2.2282237315398947,2.2339706144176725,2.2388166947629027,2.2428723176598693,2.2463248724029365,2.2493583971084723,2.2576642743109634,2.2677580795292083,2.2781530332377473,2.288825140021413,2.294647078130975,2.2990825599405027,2.3037716506812753,2.308754141951357,2.3140785110109623,2.326450336095051,2.3397577441298796,2.3531577443806,2.3666435441641287,2.3756455621234944,2.383187190294209,2.40087328322468,2.4186719896435473,2.435150719803081,2.443696386352304,2.450173242985066,2.456683463557492,2.4632270640723424,2.4698039415947246,2.4764139016084,2.4830566793697164,2.4897319566646483,2.4964393750144467,2.50317854611699,2.513863673232175,2.5266668864443678,2.539525615306446,2.552437077751516,2.565398638395794,2.5784077999837227,2.5914621959029853,2.604559583362532,2.6176978370404425,2.6308749431006984,2.6440889935214904,2.6582892164545067,2.6768684397274107,2.6901287511932415,2.7003689334986323,2.714096593963382,2.729830645651185,2.745582382712673,2.761350835666342,2.777135104228062,2.792934351356284,2.808747797943596,2.824574718065626,2.840414434713212,2.8562663159458785,2.872129771414418,2.888004249208294,2.9038892329901635,2.9197842393851126,2.935688815596774,2.948290646304466,2.960621840110026,2.973017465377736,2.9854754853158423,2.997993917107527,3.01057083515054,3.0232043733637566,3.0358927266762037,3.048634151810269,3.061426967464308,3.074269553991792,3.087160352664954,3.100097864601577,3.1130806494241305,3.1261073237115404,3.139176559295482,3.152287081445352,3.1654376669791615,3.1786271423314005,3.191854381603478,3.205118304617626,3.2184178749910126,3.2317520982434216,3.2451200199487795,3.2585207239383536,3.2719533305614332,3.2854169950074192,3.2989109056919776,3.312434282708658,3.3259863763464717,3.3395664656731627,3.3531738571833305,3.366807883510085,3.3804679021985717,3.396592879425433,3.4130559480095286,3.4295126882363176,3.4459629769889015,3.4624067026573604,3.478145380758329,3.491411551844316,3.504705492631531,3.5180280353366946,3.531380315339521,3.5447638619130073,3.5581807213902295,3.571633624956789,3.5851262169930367,3.5986633629893063,3.6122515550914116,3.6258994196465713,3.6396182858746498,3.6534226646025445,3.6673302748432954,3.6813609771184064,3.6955338993484244,3.709862760176433,3.7243511129394866
2.1660088208170754,2.1665707819400177,2.1673065208880447,2.167262884002997,2.166188924377576,2.165096742459493,2.165056106670901,2.165952485487131,2.16722346251953,2.169367117594283,2.1776066776334373,2.1786468772186653,2.1798995762463886,2.1781473269372675,2.1866437911849066,2.1966083570418067,2.206992610671966,2.2144401382659322,2.2218933415532858,2.2332220577628834,2.2447112301631558,2.256331635471654,2.2680518329223385,2.271923455158823,2.275341522700182,2.278886134696367,2.282572125667563,2.2864152318303663,2.2904332085593455,2.2997509693595406,2.3109082893627204,2.3222764374338123,2.333836492280353,2.345571307426919,2.3514839028745014,2.3573640319132463,2.363353495064966,2.369448571755602,2.3802088169221447,2.393847636186528,2.407554421415904,2.42132391571393,2.436582552593838,2.4490307199270305,2.4629587827739665,2.47693053001126,2.4909416328016323,2.5049878765451536,2.514913521242154,2.523999966003328,2.533183278447766,2.542459913925402,2.551826156841448,2.5612781465456465,2.5708119057077563,2.5804233708590774,2.5901084246826964,2.599862929544101,2.609682761672237,2.6195638453323795,2.629502186281727,2.6394939037721064,2.6495352603669913,2.659622688876684,2.6697528157879846,2.6799224806721975,2.6953542725794644,2.713748993229555,2.7320551255493024,2.750275395722108,2.7684126906677236,2.7864700188856255,2.804450474215561,2.8223572028594037,2.840193373863702,2.852218320398684,2.8639562498453843,2.8757760702336905,2.887675574041916,2.8996525372727793,2.9117047329312493,2.923829943231956,2.936025970439404,2.9516025372262096,2.967525006272489,2.9834558492967327,2.9993947157334317,3.015341276334982,3.0312952217368614,3.0472562611323797,3.063224121047177,3.079198544204591,3.093245520142621,3.105614520512816,3.118020208365519,3.1304619610487237,3.1429391673222877,3.1554512277423097,3.167997555053316,3.1805775745950093,3.193190724731191,3.205836457309829,3.2185142381648824,3.2312235476723083,3.243963881375268,3.2567347506963458,3.269535683758656,3.2823662263421767,3.2952259430078437,3.3081144184296862,3.3210312589848847,3.3339760946647123,3.3469485813853934,3.359948403799935,3.372975278739913,3.386028959454185,3.3991092408614563,3.4122159661012876,3.425349034759477,3.438508413269062,3.4516941481600667,3.4649063830696853,3.4788437644815344,3.4952740719332414,3.51169754413516,3.52811410931378,3.5445237042841127,3.56092627396396,3.5773217709158,3.593710154914394,3.6100913925385116,3.6264654567851364,3.642832326704813,3.6575463858873536,3.670455789229158,3.6833800078003183,3.696318933850791,3.7092724609018743,3.722240483713099,3.7352228982500257,3.7482196016528926
2.1660088208170754,2.1671307022586466,2.168200288113262,2.1698145860707654,2.172270591763744,2.175230090563629,2.176806547471527,2.177313137798657,2.1775182432557503,2.1776274527735278,2.17793023412931,2.179277963287076,2.181838073248566,2.186722696940859,2.192789251346114,2.199659109682207,2.207152713539746,2.2181429214624186,2.229497811448556,2.2398598034500554,2.2505429228493266,2.261579289303075,2.26861793647047,2.279827524927835,2.2915145847946468,2.30202092367537,2.3084216679193506,2.313565918384742,2.318657995895482,2.3238346252261657,2.329124429169814,2.3345346603023227,2.3400660403725775,2.34571676153159,2.3574654555318677,2.369505120533678,2.3816779636107395,2.3939729801326277,2.4063803582803205,2.4181158128103895,2.424463237391568,2.4308418839748436,2.437252723443329,2.4546037764659543,2.472736202637534,2.488267808191527,2.4970444223478165,2.505927294684138,2.5190651502571693,2.5331694352044076,2.5472967957461177,2.561443372701116,2.575605379256547,2.589779099397922,2.6039608888495085,2.618147178529054,2.632334480532083,2.645041532093831,2.6573531057699316,2.6697340730254004,2.6821820174680786,2.6946946451618565,2.707269777304618,2.7184656509915786,2.729075167909808,2.7397864387802406,2.7505985338781054,2.7615103713396736,2.7725207166209564,2.783628185428831,2.794831249913601,2.8061282477796854,2.817517393867079,2.8289967936865934,2.8405644583578114,2.857962153133632,2.875666680940345,2.8933100527967857,2.910895303511047,2.9284253941804352,2.9423640207172763,2.955825612446363,2.9693223717660984,2.9828534691501694,2.995692442105816,3.007744287048846,3.019838164040019,3.031973373629012,3.044149224424797,3.056365033574801,3.0686201272211764,3.080913840936641,3.095179288474116,3.1111661258958496,3.1271588417745866,3.143157233837856,3.159161111452714,3.175170294896659,3.189466014935144,3.2034566198727785,3.217471472763597,3.231510155875731,3.245572265973376,3.2596574137189425,3.27376522310521,3.287895330915539,3.3020473862107513,3.316221049840971,3.33041599398108,3.344631901688424,3.3588684664815927,3.373125391938956,3.3874023913160114,3.401699187180399,3.4152364595061346,3.427841937240189,3.4404645697530447,3.4531042176189852,3.46576074349006,3.4784340120450707,3.4911238899394954,3.5038302457563155,3.51655294995782,3.5292918748383526,3.542046894477985,3.5548178846972185,3.56760472301264,3.580407288593512,3.593225462219392,3.6060591262386694,3.6189081645281194,3.6317724624533474,3.644651906830244,3.6591919870566825,3.675544427982102,3.6918896446956415,3.708227637192416,3.7245584099707996,3.740881971769584,3.7571983353187637,3.773507517103133
2.176399219438634,2.17592724821582,2.1749826428266177,2.174476745222191,2.1749809961565925,2.1762158099270885,2.179142181143887,2.1829063587252935,2.1821743208110562,2.1794769802601475,2.1810532626798698,2.1819977121223095,2.1825477516429523,2.187705758898071,2.194300690870539,2.201990496090977,2.210539764002887,2.219778412597234,2.229582222606128,2.241150998875064,2.2530360739847275,2.2650705777039177,2.2729276820920616,2.284554612234819,2.29643210090901,2.3065043430514067,2.316923734047146,2.327037766526795,2.335426543872519,2.3439251913346713,2.3525907845386036,2.361445467435499,2.370496022054379,2.379739778376608,2.386770699750301,2.392999554436608,2.399243468945584,2.4055083534056627,2.411798190774027,2.418891345479182,2.43149812577264,2.444193709345816,2.456971834247256,2.469826879699166,2.479600109247186,2.490980217479512,2.508805418113475,2.5219222931948346,2.535095253264977,2.548321225558425,2.561036087364121,2.5727821841381906,2.58461874243858,2.596542239481137,2.608549341127741,2.6206368907522113,2.6328018986626054,2.6465193966646705,2.6606986295376904,2.6748689962164756,2.687254748371967,2.697554865078227,2.70795866968363,2.7199053433755935,2.7325993747255493,2.7453499985835235,2.7581554324542283,2.7710139788811596,2.783924020551477,2.796884015719837,2.8098924939297465,2.8229480520119625,2.8360493503411304,2.8491951093326207,2.862384106163084,2.8756151716991343,2.8888871876197344,2.9021990837188993,2.9155498353761984,2.9289384611835243,2.9459032018611127,2.9597962041791788,2.9717176834097763,2.983683336216364,2.9964181084122554,3.010015525070102,3.0236449848051867,3.0373057820116487,3.0509972384286033,3.0647187018503645,3.078469544909542,3.092249163928299,3.1060569778333833,3.119892427130903,3.1337549729370475,3.1476440960612706,3.1615592961386167,3.1755000908082294,3.1911846146783738,3.2072039109044947,3.223228032688872,3.239256837601123,3.2552901911515697,3.271327966309891,3.2873700430550263,3.302583226858096,3.315027668270206,3.327490621617093,3.339971926344159,3.3524714244687592,3.3649889605227967,3.377524381495736,3.3900775367782017,3.40264827810623,3.4160155110636756,3.4303511031289156,3.4447057118532634,3.45907909372468,3.473471012952008,3.487881241187843,3.502309557263268,3.51675574693404,3.531219602637435,3.5457009232593597,3.5601995139108853,3.5747151857140427,3.5892477555960047,3.6037970460913806,3.6183628851520506,3.6329451059640068,3.64754354677079,3.6621580507029527,3.6767884656130185,3.691434643915344,3.706096442430369,3.7207737222323067,3.7354663484996555,3.7501741903673675,3.7648971207794935,3.779635016340535,3.7943877571636047
2.176399219438634,2.1777502128414694,2.1785208780888894,2.1790613909200016,2.1800082569260453,2.182268410712839,2.1859912914455486,2.186514846006982,2.1892923024659705,2.1871174350725244,2.184411981254386,2.1933727152246854,2.206298161975445,2.2194725043865597,2.231797952025651,2.2403435301645027,2.249126901156156,2.253083221267457,2.256142116815623,2.2591934475503694,2.2622723599246486,2.2654062409915396,2.2771231527614018,2.288935264960188,2.3000001593840294,2.308536196014188,2.3186153476321136,2.3287972074080923,2.3409127413602637,2.3531244131516953,2.3617854812730066,2.368082674192678,2.374328416058803,2.3805553318064567,2.389183340500077,2.398807418212208,2.4086116282143877,2.4185885410137096,2.428730990956691,2.437969644021893,2.4460623223080598,2.4542731233605,2.4626007780613386,2.471043723203052,2.48275379005233,2.4957480083077868,2.509336649987894,2.5263788712923367,2.5378303831450193,2.5493841752018596,2.561597411233398,2.574921255983475,2.5882904242873024,2.6017027768035055,2.6151563504869126,2.628649341062169,2.6421800875424943,2.6557470585257117,2.6669670568542188,2.677058714304942,2.6890274443859865,2.703171070938158,2.7172971428123622,2.7314031198176596,2.745486679035423,2.759545740242952,2.7735784916178328,2.7875834147898755,2.80155930812039,2.815505306932982,2.829420899327404,2.843172807711646,2.8546119668326506,2.8661027135360873,2.877644300741525,2.889235980379825,2.9008770043031458,2.912566625156533,2.924304097211782,2.936088677163925,2.9479196248912105,2.963331511633907,2.980713010785971,2.9980502848339254,3.01534581512905,3.032601977802857,3.0487530597524772,3.0623537190801153,3.075954911005343,3.08955849911691,3.103166216245516,3.1167796644047296,3.1304003172816715,3.14402952465206,3.1576685181715503,3.1713184180804923,3.1849802404433274,3.19865490462229,3.2123432407540267,3.2260459970575113,3.2397638468503316,3.2529938849133546,3.265362619572082,3.2777505352636664,3.29015746056516,3.303416307954098,3.3194666537682944,3.3355209790838067,3.350110940510006,3.3639855052871503,3.3778790156416383,3.391791660240295,3.405723603004062,3.419674984457121,3.4336459225887954,3.447636513159521,3.4616468293424023,3.475676920533933,3.489726810079688,3.5037964915268254,3.5178859228023973,3.531995017374592,3.546123630884713,3.560271540766301,3.574438414654859,3.5884250325334914,3.6022695429979854,3.616127959485022,3.6300000431474553,3.6438855602622606,3.6577842821154682,3.671695984888659,3.68562044954704,3.6995574617294342,3.7135068116399164,3.727468293941577,3.7414417076520845,3.7554268560414177,3.769423546531509,3.783431590598063,3.7974508036744115
2.186421106475791,2.1868607782183442,2.188256268804062,2.1901368158444923,2.1920027903873263,2.192497040287575,2.1912799693141563,2.193053597534116,2.190061871798083,2.1949309296875077,2.2013106389933443,2.208263018447409,2.2157031277566652,2.2235666718109246,2.232745530523746,2.2458245992252666,2.2500048407045994,2.258126219543473,2.2670707146294284,2.2745201526395515,2.2814147798109055,2.2867144468964984,2.291180549469559,2.2956580952008365,2.3003922777556243,2.3098085382247824,2.320845976054227,2.3333428742983573,2.34601020847674,2.3553766057404846,2.365393816958304,2.3775260677861683,2.3846678265656713,2.3919254195546,2.399300628310278,2.406794699953853,2.414408429726681,2.4221422081496677,2.429996054921671,2.4390319352957537,2.449484521856278,2.460082140759904,2.4708184548435637,2.481687414625556,2.4926832628673226,2.5038005322774586,2.5150340387858425,2.527806607838514,2.5463913921935775,2.5650924269180635,2.5839111826915215,2.599259814219695,2.6086172985255547,2.6180799036922027,2.627647541191687,2.6373201434160682,2.6470976490284057,2.656979986586144,2.6693488400376295,2.6829841247252313,2.696651702229724,2.710350450593078,2.724079328571678,2.7378373687479187,2.751623671345085,2.765437398663469,2.7792777700662996,2.79314405745329,2.80703558116746,2.8204522298628736,2.8317859813159783,2.8433059362117223,2.8571606343175002,2.8709855712336925,2.8847816719059507,2.8985501865690995,2.912292660661776,2.9260108978429673,2.9397069177167507,2.9533829102101143,2.9670411886980412,2.980684143920588,2.994314200510039,3.00793377758741,3.021545254455624,3.0351509419697416,3.0498210438324085,3.0670051800269933,3.0841564507607466,3.1012768202962495,3.1149260408188995,3.1280857612563686,3.1412716992208263,3.1544833984653318,3.166964826417958,3.179194246301371,3.1914441305397117,3.203714286475736,3.216004524652146,3.228314658757878,3.2406445055731603,3.2534973951898603,3.267247185086858,3.2810137032623556,3.2947973854356696,3.3085986211438683,3.3224177581000824,3.3362551061029424,3.3515791879660943,3.3676411896358394,3.38260556690131,3.3962089796416866,3.4098305761980803,3.423470026797993,3.437127008504562,3.4508012051213246,3.464492307090886,3.4782000113885125,3.491924021411692,3.50566404686652,3.5194198036516324,3.5331910137403986,3.54697740506188,3.560778711381132,3.574594672179242,3.5886237602688165,3.6028268435347406,3.6170465501169087,3.631281141770413,3.645527808713155,3.659781811225896,3.6740347812792153,3.688271409217428,3.70246401288538,3.716569691656595,3.7305485055195025,3.7444010239128724,3.7581647633533635,3.771877443000198,3.7855629153674535,3.7992344375125726
2.186421106475791,2.188361171480763,2.190696395828913,2.1933158821975143,2.1957859824572163,2.1972600743294057,2.1958065847315256,2.194427210158109,2.20138127023812,2.2090975469561602,2.2165420309587773,2.2233395791675794,2.230035199254216,2.2368903953718138,2.243411651424792,2.24677928633666,2.25633701734594,2.2632040320576814,2.2689363872483512,2.275379221226943,2.281561940576899,2.2879755346421504,2.294816998069308,2.302332421281243,2.3109730541381497,2.3210907171356805,2.331883023700096,2.3412664991157266,2.3487042414113106,2.3588327784599246,2.3704969269148535,2.377703767067312,2.390043680529544,2.4024056998941234,2.414783356348151,2.427171029794064,2.4395637140946747,2.451956917629617,2.464346629570561,2.476729318358369,2.489101943761253,2.501461971273927,2.5138073822624016,2.5261366768171105,2.536717314904487,2.545332699692622,2.554055151641934,2.562884226337058,2.5718195333242853,2.5808607400816586,2.590007572807131,2.6028491106549843,2.621907578056273,2.641087808843218,2.6572976298823963,2.6677516829077774,2.678268794116868,2.688848412350498,2.6994899635365575,2.710192852356152,2.720956463857686,2.731780165019664,2.7426633062631476,2.753605222915106,2.7646052366238054,2.7756626567275124,2.7867767815776023,2.7979468998171537,2.8091722916159707,2.8209517062877696,2.8348918392658184,2.8488554248700924,2.862841943405491,2.876850908179768,2.890881863191761,2.904934381019195,2.91900806088639,2.933102526894308,2.9472174263974367,2.9613524285135413,2.9755072227539543,2.989681517763271,3.0038750401584933,3.0180875334587904,3.0323187570977503,3.0465684855109902,3.0608365072925965,3.0751226244145475,3.088687087841071,3.1017929964365814,3.1180877533948705,3.130401328548176,3.142568166655006,3.154756066798723,3.167720405943423,3.1809822725899877,3.1942685539810403,3.20757881088832,3.2209126097414362,3.234269523009778,3.2476491295141945,3.2610510146774336,3.2744747707213286,3.28791999681737,3.3013862991969747,3.314873291226436,3.3283805934515596,3.3419078336156196,3.3554546466546418,3.3690206746728717,3.3837068981651415,3.3997762321925378,3.415849114655655,3.4319254725402266,3.4471965363063317,3.460685079802937,3.4741788118658423,3.4876779059001146,3.5011825459694244,3.5146929314070032,3.528209283478721,3.5417318550379147,3.555260944681658,3.5687969178901064,3.582340239344291,3.595891523740983,3.6094516183311915,3.6230217420223267,3.636603729625012,3.6502004800497763,3.663816815245121,3.6774611790788287,3.6911489511336724,3.704907878032146,3.7187809198334,3.7328080713461267,3.746988813667883,3.761285676908676,3.7756609849552576,3.790090925066309,3.8045622769715197
2.196069702732798,2.19681215134501,2.1974017888647257,2.19764035404072,2.1975745589010214,2.197758048740705,2.2003171189197994,2.204116285591836,2.2086841799448886,2.214152097417406,2.2210117946072736,2.229293166735548,2.235946812327581,2.239820144424538,2.243912137666823,2.251164967345971,2.2606554319678445,2.2645016666684152,2.2693802199326365,2.275418602582182,2.281824092446505,2.2896111500586,2.2989437995118145,2.3091796928372115,2.320096976272294,2.3315175500374132,2.339838564156153,2.3496498148807823,2.3567705800768692,2.363581209871501,2.3717988819219733,2.3848913248935464,2.398102388902082,2.4114206661633557,2.4248365220326598,2.4383411985418486,2.451926730501506,2.4655858904823686,2.4788123488564855,2.489589518949971,2.5004605073469013,2.5114226002643507,2.51980974580574,2.5282094882226955,2.5384488691384672,2.5507434773062387,2.5630205101990273,2.5752804539683187,2.587524258954769,2.5997533257367524,2.61196948688156,2.6241749797572775,2.6363724060372307,2.646907161568221,2.6603908251299395,2.6729464838719066,2.685142688265061,2.697346891933215,2.70956233858024,2.7217921058494876,2.7340390550676887,2.74630579707274,2.7585946729911583,2.7709077477824953,2.7832468138977675,2.795613402374633,2.808008798952051,2.8204340631889857,2.8328900490113056,2.8453774255244157,2.8578966972823987,2.8704482234891917,2.8830322358231117,2.8956488547343144,2.9082981041744826,2.920979924791565,2.93369418566766,2.9464406947046573,2.9592192077740247,2.9720294367506868,2.9848710565479686,2.997743711264112,3.0106470195428763,3.0235805792413424,3.036543971488787,3.0495367642115716,3.0625585151903327,3.0756087747081273,3.0894266515037807,3.103748415172144,3.1182557584347887,3.1324445149336184,3.1468185588005073,3.161209753759908,3.17561797786495,3.1900431180261353,3.2044850696094995,3.218546241701003,3.231966553092804,3.2453904457367058,3.2588178376865944,3.272248692847138,3.285683013754252,3.2991208351668484,3.3125622184331442,3.3260072465868964,3.339456020125044,3.352908653418326,3.366365271708819,3.3798260086538052,3.393291004382607,3.4067604040428585,3.420234356825525,3.4337130154742055,3.4480052366444682,3.464088341357771,3.480174724452758,3.496264326889899,3.512357092633822,3.5284529684805723,3.5445519038951954,3.5606538508588845,3.575778741434158,3.5891424094630895,3.6025221122386086,3.615917743163685,3.6293291990629273,3.6427563801124085,3.6561991897700903,3.669657534707321,3.6831313247414394,3.6966204727700376,3.710124894707084,3.7236445094212938,3.7371792386771423,3.7507290070791814,3.764293742020036,3.77787337363321,3.7914678347515203,3.805077060872687,3.8187009901340465
2.196069702732798,2.197322246155239,2.199571908366214,2.202207370163976,2.203705871640239,2.205082243665077,2.208423864104764,2.2128460766422395,2.2176472874656947,2.2225151511779897,2.2272593986404012,2.2317574174140073,2.2381001631841015,2.246805178340663,2.254598280488318,2.2580371689021193,2.2610628734672056,2.2731623251746127,2.278391064351086,2.2833163498821416,2.290478033202601,2.299560217295801,2.3094294196417406,2.3179707387411996,2.3250179267993034,2.3321207295944415,2.3433085803536495,2.350062548575381,2.3617491751209516,2.374816323558531,2.388290776858035,2.401992473472472,2.4158443507296843,2.4264349308024964,2.436699936948159,2.4470726499344786,2.4575509292803446,2.4681318355311923,2.479312140434665,2.4930995841022434,2.5033366929553567,2.5115186331477846,2.5224732113865618,2.5336098807167384,2.544830271764663,2.556132168011305,2.5675134690666046,2.5789721867046254,2.5905064408461134,2.6021144554961313,2.613794554606063,2.62554515780292,2.6365807781243418,2.648564675591893,2.6607549348033044,2.6732240895658173,2.685306520629415,2.6974517014783594,2.709658568889589,2.7219261025571138,2.734253314099208,2.746639234407487,2.7590828993794987,2.771583334055162,2.784139535282932,2.7967504531885523,2.809414971897766,2.8221318901642833,2.8348999027582757,2.8477175836526705,2.860583372173842,2.8734955633236203,2.886452303401819,2.8994515918419697,2.912491289819837,2.925569135727833,2.9386827670794777,2.95182974788233,2.965007600068035,2.978213837256977,2.9914459990026425,3.0047016837168563,3.017978578700998,3.031274486055419,3.044587343653019,3.057854378916335,3.0698903981386976,3.0819487674093446,3.09402926323998,3.106131665708727,3.1183681555663543,3.1354322292995285,3.1515055650948467,3.164904526592342,3.178308477233634,3.191716968873925,3.205129647412249,3.2189437360621267,3.2334190285628996,3.247910865696638,3.2624191731498615,3.2769438834265894,3.2914849355827167,3.306042274977635,3.320615853041809,3.3352056270592527,3.349811559963727,3.364433620147837,3.3790717812839857,3.3937260221564447,3.4083963265037243,3.423082682870553,3.437785084468786,3.452503529046631,3.467238018765604,3.481988560084707,3.495939881232744,3.5092049017744644,3.5224866724295962,3.5357850646026407,3.5490999535355363,3.5624312182409996,3.576758763725162,3.592866599084531,3.6089773156369906,3.6250908740719305,3.641207236954804,3.6573263686194806,3.673448235062097,3.689572803775844,3.7051892946809692,3.720200686096765,3.7352288103739535,3.750273737433969,3.765335540047394,3.780414293890947,3.795510077511711,3.8106229722867866,3.825753062382944,3.840900434716845,3.856065178915949
2.2053404466321243,2.2050560901235543,2.2052557110414153,2.206003317384513,2.207895204484159,2.211088417275828,2.215182347932424,2.2200563986332074,2.2255143859217674,2.2312796766874694,2.237049785415549,2.2425592917205908,2.247681415608839,2.2525037974585054,2.256460958525863,2.262148834853915,2.2679831184410717,2.274480607507146,2.2811845773420583,2.288585672012134,2.2960719313874858,2.3035097933953823,2.310816431119316,2.3196646558633387,2.3301320123950773,2.336931025147007,2.3434515284496182,2.355373393085861,2.3676416487231653,2.380061476842666,2.3925929342170034,2.405187246172671,2.416271407756364,2.429737021586828,2.4411597136485907,2.452623888573014,2.4641247377857516,2.475658478657307,2.487222384403708,2.4952644507096116,2.5069429438795816,2.5208374643636615,2.5337630288113226,2.545474458219029,2.5563265914011257,2.5661260771735757,2.5759924725666203,2.5859255570234776,2.595925068071252,2.6059907034866354,2.6161221232269765,2.6263189513781526,2.6373647759128933,2.6492520062416554,2.6612055321432253,2.6798174275781435,2.6993680953134436,2.7147826431633684,2.7273972450301613,2.740072640424353,2.752806783574711,2.765597729599322,2.778443628570009,2.7913427199777874,2.804293327568997,2.8172938545243458,2.830342778955354,2.8434386496948827,2.8565800823602094,2.8685138813742035,2.880159009088264,2.8918305390554395,2.903528193854274,2.915251698831835,2.9270007822422084,2.938775175372252,2.950574612654024,2.9623988317639864,2.9742475737089196,2.986120582899002,2.998017607208634,3.009938398025378,3.0218827102879415,3.0338503025137062,3.0458409368166475,3.0579152407859067,3.0712564284789026,3.0846093247777056,3.097972515547416,3.1113447514567785,3.1247249418849985,3.1381121464857036,3.152470723391768,3.169485232443329,3.1864772673936885,3.203448259197552,3.220399562498435,3.237332459262798,3.254248162346773,3.2711478189735366,3.2860981983981326,3.2990744043039273,3.3120699755472813,3.325084717718026,3.3381184403012325,3.351170956795987,3.364242084805653,3.3773316461034266,3.3904394666764066,3.4035653767511684,3.416709210803165,3.429870807552478,3.443050009947509,3.456246665138585,3.4694606244428683,3.4826917433018663,3.496755163651322,3.5115378441983185,3.5263366204470046,3.54115151501546,3.555982554331907,3.570829768552745,3.5856931914849337,3.6005728605124063,3.61546881652623,3.6303811038583187,3.645309770218525,3.6602548666355705,3.675216447405354,3.690194570106557,3.7057000445288497,3.721829926566222,3.737962422456696,3.754097505121378,3.7702351487701593,3.7863753287343016,3.8025180213967777,3.8186632041318935,3.8348108552491933,3.8509609539407936,3.867113480231766
2.2053404466321243,2.207420042726662,2.20949138369472,2.211650236779138,2.2145707658906715,2.2187797414483286,2.223940948862163,2.229506665762949,2.2344781038984807,2.2394398972509126,2.244823737420971,2.250255215188499,2.2521008387891275,2.254014304593038,2.2576735544765403,2.264343894779586,2.270972988279837,2.2748396173903265,2.2865702789363924,2.2962119066773754,2.304720225150591,2.311590018851249,2.317832413779512,2.324130382697539,2.330493488664176,2.3407747120692974,2.3515611805203025,2.3624700651454824,2.3734850031339247,2.384592503261441,2.3957809899223577,2.4063053947719104,2.4179385348924165,2.4298030728209694,2.443424493523271,2.4562188653877612,2.4689605490577375,2.479450682993804,2.4873023319066525,2.4988148108597525,2.5104352073309264,2.5220840987533837,2.5346478434116237,2.5460120482987327,2.5572216218780373,2.569008337094657,2.580742242290887,2.5925167881636275,2.604383506372707,2.616338694360553,2.6283788544059745,2.640500680226013,2.6527010445692865,2.6649769877255487,2.6773257068783782,2.6897445462327205,2.702230987854303,2.7148817284506084,2.7274710668340028,2.740128160013829,2.7528520065593884,2.765641506064731,2.7784955070552333,2.791412842164363,2.8043923524456513,2.8174329029738794,2.8305333918301,2.8436927543111934,2.8568954359529433,2.869765755668923,2.882994407989604,2.8962648341103,2.909575882209698,2.922926451016539,2.9363154871443378,2.9497419825891216,2.963204972379199,2.9767035323664337,2.9902367771495384,3.0038038581205737,3.017403961626328,3.0310363072370086,3.0447001461154093,3.0583947594795062,3.0721194571530437,3.0858735761979683,3.099656479623711,3.1134675551683784,3.1273062141474055,3.141171890365329,3.1550640390867852,3.1689821360632373,3.1829256766117875,3.1958240455136107,3.20865896599367,3.2215147034804565,3.2343910430982588,3.247287771784111,3.260204678769068,3.2731415559837562,3.2880325141048377,3.304903273694833,3.3217610678180884,3.337856739194066,3.3520722943831003,3.3663081713407945,3.380564065407923,3.3948396822037514,3.409134737222825,3.4234489554508043,3.4377820709983062,3.4521338267517763,3.466503974040461,3.4808922723187123,3.4952984888626464,3.5097223984806476,3.5241637832366832,3.5386224321861315,3.553098141123124,3.5675907123390704,3.582099954391686,3.5966256818839852,3.6111677152528117,3.625725880566379,3.6403000093303044,3.6548899383019453,3.6694955093123545,3.6841165690956457,3.6987529691254633,3.713404565457985,3.7280712185814417,3.742752793271606,3.7574491584530723,3.772160187066066,3.786885755938502,3.8016257456630527,3.816380040478969,3.8311485281584696,3.8459310998975322,3.8607276502107553,3.8755380768302627
2.2142289910375985,2.214963129405929,2.2154766764684974,2.216434096440417,2.2187264008369927,2.2225613698205944,2.226718436422046,2.2308483131549153,2.2365981955204943,2.2433600939897866,2.2482099244958933,2.2507284040726074,2.256531915427592,2.2611960154999506,2.26444027774208,2.267663603879329,2.2723048573895928,2.2804415689651485,2.2891477338836874,2.2992374199780667,2.30539416887335,2.313258248154298,2.321919539614487,2.3307231827047157,2.3396740126684428,2.348771978082209,2.3580148671508403,2.3673994339969173,2.3769219996572186,2.3865789546483356,2.3963680287072564,2.407040336437481,2.418361625063715,2.4306577038023716,2.4438385270946346,2.457926239446304,2.4691405287026718,2.4796504406151088,2.490388183132629,2.5012624105193924,2.512267604113215,2.5233979396493362,2.534778941553091,2.5465941954726414,2.5574855898498736,2.5690637906097726,2.580838807346243,2.592717392765929,2.604648397693422,2.616635873880173,2.6286834560555903,2.6407942391347397,2.652970702485677,2.6652146819237195,2.6775273852905546,2.6899094434096553,2.7023609856281317,2.719043018671037,2.7388420406245033,2.7535774195743272,2.7649427724098232,2.7763374186869414,2.7877610619554742,2.7992134071094728,2.8106941604314892,2.822203029688974,2.8337397242665965,2.8453039553217123,2.8569099638712427,2.8701840309637,2.883514000649119,2.896898949581366,2.910337982787453,2.9238302305078405,2.937374845256409,2.9509709991849222,2.964617881786149,2.9783146979375723,2.9920606662680775,3.0058550178190813,3.019696994966446,3.0335858505686013,3.0475208473071187,3.061501257188617,3.0755263611797665,3.0895954489508215,3.103707818705913,3.117862777081992,3.1319692651551114,3.1446968598630334,3.1574463494100518,3.170217520629966,3.1830101581603985,3.1968941747430453,3.2108871623350885,3.2249041883506933,3.238944818095269,3.2530086325131693,3.267095227519981,3.281204213368821,3.295335214048627,3.3094878667125225,3.32366182113471,3.3386068136666194,3.355441378413372,3.3722655819415093,3.389080199440423,3.4058859638707655,3.422683568301497,3.438751320207915,3.453714188608574,3.468705600102172,3.4837250790439183,3.4987721582262514,3.513846378792022,3.5289472901429257,3.543512318984776,3.5579154865498195,3.5723477787701543,3.5868093251504867,3.601300255122282,3.6158206980521927,3.63037078324608,3.64495063994873,3.6595603973396087,3.67420018452479,3.688870130525352,3.703570364262453,3.7183010145391666,3.7330622100194404,3.747854079204177,3.762676750404653,3.7775303517135814,3.792415010973662,3.807330855744042,3.8222780132646896,3.8372566104187493,3.852266773693189,3.8673086291376677,3.8823823023217763,3.897487918290831
2.2142289910375985,2.215155131915945,2.2165727734670493,2.218393657927015,2.2206626220411234,2.2234707134463894,2.227715811753243,2.2334240458976,2.2392469289892767,2.2440985622153375,2.2497782450310453,2.254078345171728,2.25779784759941,2.2626460137215703,2.2688007379999706,2.274897240249677,2.28095720986177,2.2870232539093402,2.293114799261621,2.301064241893762,2.3142731000044536,2.327593006772466,2.340940727846389,2.3487125156182906,2.3565139796947214,2.364613936239973,2.372993835853387,2.3816367453378593,2.390527165974142,2.399650872529201,2.4089947736881947,2.4185467931318616,2.428295771477938,2.438231396064515,2.448344203206178,2.4586260675801874,2.4717096510258103,2.4818732606631313,2.4947133319457526,2.507562463767781,2.517800628796197,2.527331149463861,2.5369290183973146,2.5487636375206297,2.562788255809826,2.576849903755618,2.5909460571808007,2.605074526833495,2.619233426609775,2.6334211436271855,2.6476363101957165,2.661877777707888,2.674865420556113,2.686017267387614,2.6972005399226573,2.708414923305043,2.7196601076994376,2.730935787018982,2.7422416580033286,2.758764650063322,2.7788099756877913,2.7918934600563077,2.804948316685844,2.818020063786995,2.831109248432422,2.8442163899635426,2.8573419810909297,2.8699741149772406,2.882226069547058,2.894497776565517,2.906790198060391,2.9191041056092186,2.9314401098836513,2.9437986855288734,2.956180192146679,2.96858489202276,2.9810129651307307,2.9934645218547726,3.005939613797837,3.0184382429799723,3.030960369679943,3.0435059191311082,3.0560747872473106,3.068666845525917,3.081281945251118,3.093919921101008,3.106580594245408,3.11926377500804,3.132059639100734,3.1462977281603854,3.1605763760568144,3.1748949230249313,3.189252717793099,3.203649117644966,3.2180834884838054,3.232555204895964,3.247063650210409,3.261608216552365,3.2761883048894083,3.290803325068903,3.3054526958460535,3.320135844902162,3.334852208852875,3.349601233246382,3.3643823725517814,3.3791950901379098,3.394038858242821,3.4089131579346343,3.42381747906384,3.4394736681228775,3.456256883139659,3.4719288110778916,3.486188301727644,3.5004762677593066,3.514792839350194,3.52913814648366,3.5440744498435914,3.5592274235219254,3.5744057847660113,3.589609115018052,3.6048370034657355,3.620089046931356,3.635364849759081,3.6506640237006787,3.6659861877999775,3.681330968276366,3.69669799840757,3.71208691841204,3.727497375330996,3.7429290229105447,3.7583815214838685,3.773854537853813,3.789347745175931,3.804860822842172,3.820393456365344,3.835945337264496,3.8515161629511896,3.8671056366169916,3.882713467122139,3.898339368885326,3.9139830617749434
2.2227312002916353,2.223479508971755,2.224670761180277,2.226594169245775,2.229091302479688,2.231152159823177,2.2335316488854433,2.236510349727425,2.240119948335837,2.244889812406905,2.2505068515987343,2.255502814944372,2.262658252440961,2.269598189618065,2.2764795959353905,2.284452746368678,2.293427246132159,2.3032630011659565,2.313848306366039,2.32093000548402,2.327312951168314,2.3340885313356847,2.3412299076404413,2.3543118873503954,2.3677164714667454,2.3811680192918843,2.391390171794499,2.3999869269419207,2.408651160438159,2.4173820701260715,2.4261792039134957,2.4346410974947856,2.441842109912267,2.4491468642240433,2.456558551039447,2.464079113730533,2.472044034289183,2.4861703736319454,2.498941560953523,2.508337450040448,2.5204178534211197,2.5332780905156866,2.5461424159652455,2.55901051798869,2.5718824160918365,2.5847583785341497,2.597638859362506,2.6105244491963706,2.6234158364332543,2.6363137766110563,2.6492190682536405,2.6621325339083595,2.675055005356592,2.687987312183403,2.70093027305114,2.713884689147134,2.7268513393761116,2.739830976948446,2.752824327080925,2.7658320855796097,2.778854918117658,2.7967889051518124,2.8089585926498497,2.821135750649804,2.8333235033048294,2.8455244453904847,2.8577407252511806,2.8704864890767987,2.88365035696683,2.8968340048453367,2.9100378310935815,2.923262213635564,2.936507511159397,2.949774064305253,2.9630621968135102,2.9763722166283384,2.9897044169539724,3.003059077261645,3.0164364642465227,3.029836832734573,3.0432604265398187,3.056707479273134,3.0701782151035637,3.083672849474273,3.097191589774145,3.1107346359675248,3.1243021811836154,3.137894412267487,3.1515115102947653,3.165153651051817,3.1788210054832455,3.192513740108544,3.206232017409708,3.2199759961913506,3.2337458319150425,3.2475416770092984,3.2613636811568414,3.2752119915601865,3.2890867531872807,3.3029881089980684,3.3169162001533152,3.3308711662067614,3.3448531452815873,3.3588622742322185,3.3728986887923273,3.3869625237098964,3.401053912870123,3.4151729894069947,3.429319885804092,3.4434947339853985,3.4576976653966462,3.4730337995493192,3.4898049718099817,3.506570924403496,3.523332153498174,3.5400891285167315,3.556842293614076,3.5735920690698775,3.5903388526006648,3.6070830205957645,3.623824929281727,3.6405649158190663,3.6573032993354815,3.6740403818992347,3.690776449436183,3.7075117725939872,3.7242466075565046,3.740981196811494,3.757715769874336,3.774450543970593,3.791185724679699,3.807921506542332,3.8246580736335254,3.841395600103634,3.858134250689118,3.874874181194933,3.8916155389502842,3.908358463239188,3.9251030857075957,3.9418495307482324,3.9585979158645843
2.2227312002916353,2.2239994284834306,2.2258045627873924,2.227746593629571,2.229871599976341,2.2334073544794295,2.2377865618144606,2.2427275766097194,2.2475248451235346,2.2486423517928213,2.250715540054133,2.258510045842849,2.264089586039845,2.271734488731125,2.2819960048954537,2.293563843425724,2.3044346778828446,2.3094598388308953,2.3149687142622026,2.3250888758930253,2.336864119503343,2.348749945462703,2.3576929870295946,2.3660177524911736,2.374404350854557,2.3828621224470026,2.394680227298105,2.4067187709653814,2.4135937779205,2.42052715385125,2.4275387615362938,2.4350423677926654,2.4439715462565506,2.452966839502078,2.462028415749442,2.47115647581133,2.480351227187687,2.4896128654244767,2.500283500603692,2.5143610779707326,2.5283802317675548,2.5423179965469673,2.5561521696896192,2.5698625306858984,2.583432279392233,2.596849431446656,2.6086331063993575,2.619589209709136,2.63057887528626,2.6416016980428467,2.6526572993459827,2.663745321016441,2.6761445924450022,2.6904359732739387,2.7047512911889777,2.7190900506364355,2.733451872546358,2.747836478985184,2.760283326582056,2.7724561978877635,2.7846229372173736,2.7989767884533263,2.819263511844104,2.8346165770891956,2.8491588254392513,2.8637238922661976,2.878311938567216,2.8929231407970435,2.9075576870438313,2.9222157737515038,2.9368976029270284,2.951603379776325,2.9663333107177143,2.981087601726753,2.9958664569708198,3.010670077696241,3.025498661334554,3.0403524007982923,3.05523148393992,3.0701360931506394,3.0850664050784635,3.100022590447527,3.115004813962705,3.130013234285724,3.1450480040706146,3.160109270048011,3.1751971731491637,3.1903118486617883,3.20545342641092,3.2206220309590368,3.2358177818203155,3.251040793684952,3.266291176649793,3.2815690364523276,3.296874474705514,3.312207589131238,3.327568473790736,3.3429572193105432,3.358373913102791,3.373818639578941,3.3892914803562704,3.4047925144565507,3.420321818496527,3.435879466869938,3.4514655319209044,3.467080084108635,3.4827231921634256,3.4983949232340183,3.5140953430264465,3.5298245159345,3.545582505161999,3.5613693728370865,3.5771851801187857,3.5930299872960303,3.6089038538794416,3.6248068386861476,3.640738999917825,3.656700395232323,3.67269108180907,3.688711116408559,3.704760555426156,3.720839454940492,3.7369478707566817,3.7530858584446323,3.7692534733726317,3.7854507707365013,3.801677805584487,3.817934632838125,3.834221307309278,3.850537883713546,3.866884416680228,3.8832609607590456,3.899667570423734,3.9161043000727824,3.9325712040273535,3.9490683365266275,3.9655957517206977,3.982153503661107,3.9987416462892416,4.015360233422639,4.032009318739388
2.2308431474554915,2.230997033434777,2.23142162025684,2.2326654331442155,2.235072033647472,2.2383129614382486,2.2417686401017782,2.244991421025076,2.2481640143270645,2.2515214449702574,2.2550890282386926,2.259208224732239,2.2668286620227227,2.275611657313938,2.284868484595153,2.294587917899519,2.304458533955283,2.3129372532137245,2.3216884500437414,2.330683155116783,2.3398821013011544,2.3491581116918634,2.358910893748191,2.36854436490687,2.3782965350691794,2.3881421780310976,2.39807255297345,2.4080824755010006,2.4181674862283966,2.428323131413766,2.4385449450433847,2.4488286072825645,2.459170091442953,2.469565753308355,2.480012366517858,2.4905071197930098,2.5010475910168184,2.5116317092901883,2.52225771233865,2.5329241037976904,2.543629612952265,2.554373158237868,2.5651538150197086,2.5759707876935725,2.586823385884665,2.5977110043832847,2.610107843718884,2.623207589678888,2.636154572042871,2.648959479243774,2.6616363580652798,2.6742011199009372,2.6866702314448205,2.699059722402815,2.71138453374015,2.7236581607897192,2.7358925175223074,2.7480979482628083,2.762243679335883,2.7766733579073235,2.7911254628722433,2.805599996432854,2.820097006114329,2.8396682391099386,2.860188756409853,2.8808225706694786,2.90156694088766,2.9170841012427173,2.9318703588974255,2.9467083079890757,2.9615958027942115,2.9765308425494985,2.9915115589502896,3.0065362048207676,3.0216031438595037,3.036710841365728,3.0518578558554665,3.067042831481966,3.0822644911811086,3.09752163046906,3.112813111825826,3.1281378596046596,3.143494855413282,3.1588831339185033,3.174301779030442,3.189749920427839,3.20522673038942,3.220731420900628,3.236263241007958,3.2518214743962828,3.2674054371673216,3.2830144757995674,3.298647965272249,3.3143053073377438,3.3299859289284894,3.345689280685792,3.361414835599688,3.3771620877493698,3.392930551135662,3.408719758597144,3.424529260802818,3.440358625314717,3.4562074357146173,3.4720752907894052,3.487961803770503,3.5038666016227182,3.5197893243788423,3.535729624516194,3.5516871663720213,3.567661625594684,3.5836526886279483,3.599660052226027,3.6156834229969945,3.631722516972556,3.647777059202344,3.66384678337101,3.6799314314364624,3.6960307532878742,3.712144506422188,3.728272455637576,3.7444143727433543,3.760570036284454,3.776739231280356,3.792921748976931,3.809117386610807,3.825325947185137,3.8415472392564523,3.857781076731574,3.8740272786742995,3.890285669120985,3.906556076904816,3.922838335487988,3.9391322828015927,3.9554377610925444,3.9717546167774165,3.988082700302531,4.004421866010211,4.020771972010706,4.037132880059554,4.053504455440079,4.069886566850777
2.2308431474554915,2.232160598071385,2.2335454021815653,2.2354040499126784,2.238147076725203,2.2417938713696737,2.2454576933706085,2.2472209543038915,2.2484382669238046,2.253977084772317,2.2601842733242603,2.2667429769604275,2.2736356042571515,2.2808565022606175,2.2884044165460677,2.296275247672454,2.304757459948385,2.3153624544804146,2.3255710909480785,2.3334466717473274,2.3414629386061865,2.3496941094754757,2.3594269087462694,2.3697847065925375,2.380617366478165,2.3919866737963518,2.3998700840117873,2.4082655446429406,2.4219345758659383,2.4356958972491225,2.445664491002163,2.4554620775528297,2.4654307321742968,2.4755758195484048,2.485902296546752,2.4964146506083718,2.5071167961629124,2.5180119393076663,2.529102425252189,2.540389586805873,2.5518736141352685,2.5635534650522542,2.575426830747833,2.5874901646660984,2.5997387735563007,2.6121669615659986,2.6247682122738767,2.637535390787315,2.6504609484676123,2.6635371157394037,2.676756072662663,2.690110091408716,2.7035916486979494,2.7171935092177026,2.7309087829572802,2.744730960395244,2.7586539297697636,2.7726719804883126,2.7867797962877767,2.8009724411907095,2.8152453407189877,2.829594260282167,2.844015282184052,2.858504782298223,2.87305940714858,2.887676051886898,2.902351839474924,2.9224189116192294,2.943375347407632,2.964432967030129,2.9855883765322466,3.005305673581523,3.019624620090192,3.0340446149276734,3.048564566441396,3.0631832531964505,3.0778993294094166,3.0927113319332977,3.1076176886045612,3.1226167277218564,3.137706688409656,3.152885731613521,3.168151951477812,3.1835033868680247,3.198938032819164,3.214453851715935,3.2300487840378103,3.2457207585323227,3.261467701709408,3.277287546579113,3.2931782405818875,3.3091377526855226,3.3251640796438724,3.3412552514308613,3.357409335877663,3.3736244425525657,3.3898987259313813,3.4062303879118554,3.422617679728969,3.4390589033293377,3.455552412262765,3.472096612147358,3.488689960762235,3.5053309678186793,3.522018194457015,3.538750252512493,3.5555258035896076,3.572343557980351,3.589202273457758,3.606100753972841,3.6230378482792567,3.640012448506843,3.6570234887024693,3.674069943353662,3.6911508259082826,3.7082651873014267,3.7254121144984795,3.74259072906204,3.759800185748686,3.7770396711403453,3.794308402313921,3.811605625552003,3.8289306150965263,3.8462826719466694,3.863661122701674,3.8810653184488926,3.897645153257946,3.91258384285757,3.9275322227645035,3.9424901877612872,3.957457634847466,3.9724344631707442,3.98742057396084,4.002415870465874,4.017420257891218,4.032433643340649,4.047455935759735,4.062487045881327,4.077526886173143,4.092575370787198,4.107632415511172
2.2385611117421007,2.238228895873151,2.2383135969793844,2.239102387039302,2.240634406125454,2.2429483898333857,2.24634322805281,2.250013696411842,2.2546346122858956,2.2591774111669087,2.2650159036549193,2.2723288541303095,2.2809594206576356,2.2893650180917158,2.295955004278086,2.299924623932835,2.30618669237222,2.317853208299788,2.3260862007962766,2.33371491192927,2.3420029620694525,2.3513826320521733,2.363155481230437,2.3760188353842056,2.3860065997355844,2.3929953765607923,2.403851132175608,2.416145461739732,2.4265590522165836,2.4360322133233336,2.449556102136844,2.4635199689795986,2.4775906861642065,2.491770092821652,2.5060589082242344,2.5186967487679612,2.530930601192123,2.543112198866021,2.5553102177914138,2.56757968003085,2.579965155022399,2.59250379510266,2.6052270455204467,2.618161115359981,2.6313266163255418,2.6447378528152923,2.6584022392805218,2.6723202176830956,2.6864858439805155,2.700887971155967,2.7155117772258026,2.7303403336061773,2.745355971120095,2.7605413162602614,2.7758799776239793,2.790347073759848,2.8029999070301774,2.8157559891657895,2.8286156681580725,2.8415792829278104,2.854647150842738,2.8678195548715206,2.881096730568637,2.894478853108867,2.9079660246098245,2.9215582619946026,2.935255485651667,2.9490575091457694,2.9629640302193776,2.97697462330026,2.9910887336980836,3.006838100199978,3.028178608415838,3.0496063423722526,3.071117733906288,3.0927092205574582,3.1143772542492005,3.1361183020145913,3.1579288358446584,3.1798053064620833,3.201502684310937,3.218435478629483,3.2353941556919317,3.252377867440087,3.269385815141003,3.2864172449982787,3.3034714442720405,3.320547737838278,3.3376454851284043,3.3529612675703304,3.3674379479485674,3.3819307873242166,3.3964395064538055,3.4109638349376983,3.4255035108392766,3.4400582803240978,3.454627897317759,3.4692121231813777,3.4838107264036005,3.49842348230818,3.513050172776185,3.5276905859819863,3.542344516142248,3.5570117632771305,3.571692132983051,3.5863854362163545,3.601091489087219,3.6158101126633095,3.630541132782593,3.645284379874819,3.6600396887912305,3.674806898642018,3.6895858526411143,3.7043763979579873,3.7191783855759883,3.7339916701569784,3.748816109911874,3.7636515664768266,3.778497904794726,3.7933549930017936,3.808222702318976,3.8231009069479356,3.8379894839713504,3.8528883132573983,3.8677972773681484,3.882716261471712,3.8984946336967186,3.9159484653521184,3.933426231741854,3.9509273716765363,3.9684513435564037,3.985997624517477,4.003565709616986,4.0211551110564345,4.038765357441068,4.056395993074233,4.074046577285228,4.09171668378906,4.109405900076959,4.127113826836036,4.144840077396716
2.2385611117421007,2.2406074072000384,2.242672960550771,2.2445464971710916,2.2461030121049563,2.2473981708857815,2.2486925998612057,2.2519386594453312,2.2554771794366086,2.2610470590816467,2.2673903075572674,2.274314429731854,2.28180121038156,2.289848557782515,2.296024337473679,2.303030191655576,2.3103248057053714,2.31894826804979,2.3263849853109475,2.3377598345165542,2.346693041883835,2.3560463307593134,2.365822008115179,2.3763716641655,2.3866286664789125,2.397637261723782,2.408062538069032,2.4172382901061167,2.4287936453337085,2.4417085117177093,2.4547867774195207,2.4679053584018624,2.480930615028134,2.4937526766723046,2.5063297169649847,2.5204569659961074,2.534963351961591,2.5495766165915863,2.564294878559445,2.579115941471383,2.594037383064916,2.6090566271890463,2.6241710012631496,2.6393777817104342,2.654674229418494,2.6694359570598505,2.6810699230416635,2.6928053790359066,2.704642249997058,2.7165805278445063,2.7286202712748033,2.7407616016042313,2.7530046973273294,2.765349787532014,2.7777971442439933,2.7913569305192962,2.8069586750589477,2.8226732426158234,2.838490111762091,2.8544000778104577,2.8703951049501284,2.886468178447718,2.9026131664246035,2.9188246956159563,2.935098042451445,2.951429039089207,2.967813993177992,2.984249619774005,3.0007329837770538,3.0172614513383818,3.0338326488487946,3.050444428294091,3.067094837941174,3.083782097479815,3.1005045768876656,3.117260778408642,3.134049321138095,3.1508689277949498,3.167718413332561,3.1845966750995767,3.201744091290586,3.2237413975025717,3.2457930803601323,3.2664573824773346,3.280830695852367,3.2952220535985184,3.309631114116113,3.324057547434257,3.3385010346788797,3.3547640773991705,3.3719029352902687,3.3890615066331624,3.4062392644801496,3.423435705326634,3.440650347503782,3.457882729721458,3.4751324097442886,3.492398963185895,3.5096819824081997,3.5269810755144766,3.5442958654262133,3.561625989035031,3.5789710964220403,3.59633085013784,3.6137049245372888,3.631093005163642,3.6484947881775387,3.665909979826571,3.6833382959517973,3.7007794615278895,3.7182332102340014,3.7356992840526306,3.7531774328942227,3.7706674142453176,3.7881689928383473,3.8056819403413424,3.8232060350660246,3.8407410616928113,3.858286811011519,3.8758430796765637,3.893409669975582,3.910986389610585,3.928573051490691,3.946169473535643,3.963775478489411,3.981390893743219,3.999015551167303,4.0166492869509005,4.034291941449933,4.051943359041889,4.069603387987468,4.08727188029858,4.104948691612325,4.122633681070606,4.140326711205008,4.158027647826708,4.1757363599210855,4.193452719546799,4.211176601739051,4.228907884416883,4.246646448294211
2.2458815761317177,2.2457878168525047,2.2463412379747454,2.247577893625474,2.248884557831913,2.248870676325569,2.249848153904974,2.253320610069653,2.259392863614469,2.2656975785303106,2.271573118138499,2.2772122773307353,2.283095814463484,2.2905723559903257,2.2984554025179236,2.3059100135761676,2.3122981691625784,2.319705228155229,2.329246363310223,2.3378010652170755,2.3495750781596363,2.3616485191285674,2.3712673397188513,2.3788439444409875,2.3901119186769098,2.3990235377870435,2.4090274972680863,2.420782177723011,2.4328853994659227,2.4453228262561257,2.458081484548994,2.47114945044094,2.484515576791721,2.4981692947411576,2.512100481830104,2.5262993792700543,2.540756542399046,2.5554628123990444,2.5704093010912166,2.5846016576339106,2.5984815961736394,2.6125210843948556,2.626713578172096,2.6410528076401327,2.655532780374683,2.6700576229880664,2.684892354799844,2.6997613199518438,2.7147497371458695,2.729852909340443,2.745066368792517,2.7603858660759655,2.775807359223263,2.7913270031218764,2.806941139251827,2.822646285818894,2.8384391283151564,2.854316510522473,2.870275425962992,2.886313009792733,2.9024265311287505,2.918613385796442,2.9348710894812946,2.951197271267555,2.9675896675458278,2.9840461162709144,3.0005645515516015,3.0171429985541454,3.033779568701873,3.050472455153883,3.0672199285464474,3.084020332981663,3.100872082248407,3.1177736562616993,3.134723597707117,3.151720508877815,3.1663808444807247,3.1806171782458716,3.1948743251092226,3.2091518442142832,3.2234493110809517,3.23776631679828,3.2521024672654097,3.267894287941748,3.290038714942431,3.3122168699732315,3.3344114612816025,3.356582544810768,3.376410587577763,3.39355294126597,3.410108086235225,3.4266771508487834,3.4432597559776568,3.4598555373891022,3.476464145011621,3.4930852422430707,3.509718505299068,3.5263636225989448,3.5430202941867366,3.5596882311848894,3.5763671552785974,3.5930567982287176,3.609756901411485,3.6264672153832693,3.643187499468861,3.6599175213717565,3.6766570568051264,3.6934058891421664,3.710163809084653,3.726930614348647,3.743706109366289,3.7604901050027095,3.7772824182872196,3.7940828721578947,3.8108912952188376,3.827707521509339,3.8445313902843,3.861362745805235,3.8782014371413265,3.8950473179799108,3.9119002464459145,3.928760084929772,3.945626699923256,3.9624999618629646,3.9793797449809043,3.9962659271618755,4.013158389807281,4.030057017705018,4.046961698905168,4.0638723246011,4.0807887890158385,4.097710989293329,4.114638825394401,4.131572199997179,4.14851101840169,4.165455188438566,4.182404620381508,4.199359226863411,4.216318922795951,4.233283625292475,4.250253253594021
2.2458815761317177,2.2477325381859083,2.2492027793564007,2.249820530979478,2.2502365708470053,2.2526474714844245,2.255795420295175,2.2594297505152037,2.2635857697654633,2.2684726131880306,2.2745257675769115,2.2814662835980593,2.287590823206694,2.2925451551632117,2.2994432587169293,2.3063037459547733,2.3135051420009227,2.3211577955154215,2.3338471165138848,2.346702803125106,2.3550381565812732,2.363300157104401,2.372626188232166,2.381316929414134,2.3902400966585335,2.4044983325416496,2.4191474219764246,2.4328363310833585,2.4443794019533116,2.4560960762435218,2.4680159950370153,2.4801504559376824,2.49250154991567,2.5050666178968783,2.5178405082152864,2.5308167752885673,2.5439883442712112,2.5573478927256468,2.5708880752894903,2.585587383432697,2.600988694273598,2.6166051272148443,2.6324288342397644,2.6464731811418587,2.6579036408947845,2.670147778938842,2.6855252564627614,2.7010744969129625,2.716702758906573,2.732407529527183,2.74818637159432,2.76403692742798,2.7799569210536004,2.795944159155967,2.81199653106386,2.8281120079951,2.8442886417467226,2.8605245629784166,2.876817979208052,2.8931671726147448,2.9095704977268286,2.9260263790577334,2.9425333087423855,2.9590898442191684,2.9756946059980436,2.9923462755535835,3.009043593383229,3.025785357275914,3.042570420846089,3.0593976924039814,3.07626613425823,3.0931747625858472,3.1096530804117446,3.1238013944209473,3.137972466763264,3.152165781905761,3.1687630486923344,3.185849929882168,3.2029799163386263,3.220151820609306,3.237364501534927,3.25461686201804,3.271907846915471,3.289236441047053,3.306601667313539,3.324002584917109,3.341438287678288,3.35890790244349,3.377012110747722,3.3939455315376796,3.4115119515196133,3.4291090921789418,3.4467362244160595,3.464392644225232,3.4820776716027098,3.4997906495106292,3.517530942893533,3.5352979377444385,3.553091040217752,3.5709096757862255,3.5887532884396265,3.606621339922701,3.6245133090102737,3.6424286908174457,3.660366996142945,3.6783277508437866,3.6963104952396844,3.714314783545345,3.732340183329476,3.7503862749988164,3.768452651305989,3.7865389168799197,3.8046446877775812,3.822769591056015,3.8409132643635613,3.8590753555492987,3.877255522289761,3.8954534317320917,3.9136687601527522,3.9319011926310394,3.9501504227366877,3.9684161522307906,3.9866980907794765,4.004995955679659,4.023309471596244,4.041638370310355,4.059982390477896,4.078341277398101,4.096714782791479,4.11510266458679,4.1335046867165905,4.151792033631488,4.169316350207812,4.186848868633343,4.204389440680892,4.2219379221645115,4.239494172796773,4.257058056051944,4.274629439034962,4.2922081923558215,4.309794190009164
2.252801225161183,2.253383110001927,2.2535052791922703,2.2538804620265154,2.255099671471431,2.2571673476369254,2.2600822150565856,2.2637891702011874,2.2681928464755114,2.273213718186529,2.2782010571377835,2.282777514345681,2.289308734904321,2.293335646249947,2.299572960439936,2.307617277879069,2.31732559888486,2.3275683111271754,2.3383161180027145,2.347030556678737,2.35549922348763,2.3640255441874625,2.373917283750165,2.3861986403506594,2.3982472599981772,2.4099383346684915,2.4214003955317787,2.4341421194433277,2.447994168738997,2.459316739596099,2.4709574457883803,2.4830007259763605,2.4955464451413154,2.508677861350553,2.522416810300684,2.5367142595465153,2.5514847862089916,2.56664368464375,2.5821227779616542,2.597871189608945,2.6127961319018214,2.6239190541406554,2.635144869735004,2.6484522253271914,2.664667967595659,2.681068983745628,2.6976484497036,2.7143997914573474,2.731316681122935,2.7483930323141683,2.765622994900195,2.781115584875753,2.7965676249648728,2.8120761632837787,2.827638500894627,2.8432521143826373,2.8589146415231563,2.8746238683755703,2.890377717632943,2.9061742380808866,2.922011595039431,2.9378880616787995,2.9538020111143455,2.969751909197822,2.9857363079326813,3.001753839449806,3.017803210487557,3.0338831973266958,3.049992641136258,3.066130443691288,3.0814268970857515,3.0955280615437775,3.110122648064693,3.1271089175575684,3.1441327572871303,3.1611934181846113,3.178290224503629,3.1954225874942823,3.2124910076226616,3.228862859198053,3.2452540485573516,3.2616639680262125,3.278092036906995,3.294537699982984,3.3110004261212644,3.327479706966774,3.3439750557205734,3.360486005996118,3.3786056222661864,3.399960506033669,3.4194482090574625,3.4375974774433846,3.455395227728722,3.4731019925129285,3.490785652411594,3.5084697150039483,3.5261641232192984,3.543873656940277,3.561600804854721,3.579346920074941,3.5971127447517635,3.614898671231103,3.6327048818372463,3.6505314281866577,3.6683782783920806,3.6862453462905207,3.704132510149088,3.7220396249733727,3.7399665307967696,3.7579130583720763,3.7758790331418353,3.793864278042978,3.8118686155067514,3.829891868893545,3.8479338635250206,3.865994427425399,3.8840733918503725,3.9021705916592544,3.9202858655706767,3.938419056330918,3.956570010816554,3.9747385800874,3.9929246194018204,4.011127988203528,4.02934855008683,4.046827221931039,4.064298968681759,4.0817799003433555,4.099269841066166,4.116768620042702,4.13427607132192,4.151920618920972,4.170350236559075,4.1887933204280925,4.207249656589289,4.225719036200906,4.244201255357453,4.262696114935221,4.281203420443685,4.299722981882559,4.318254613604233
2.252801225161183,2.253668663401811,2.2549181405127494,2.2564896255319167,2.2584982599277947,2.2610881989491785,2.264225438825262,2.2677776675620143,2.2712478500014193,2.2744247918210845,2.278862141130569,2.284456616487911,2.2894602548622274,2.2949927593907904,2.302554712051982,2.3135097268567657,2.321837899653037,2.3302070058594087,2.3385309914318606,2.348588822564858,2.361340923929477,2.373501427350933,2.3845878862669134,2.3951463071185777,2.4052329879996575,2.415570997442412,2.4261459687893736,2.436954788979276,2.449460998452554,2.4648481524007253,2.477754700635507,2.490756832823015,2.503979860312949,2.517406026535244,2.531018390696116,2.5448020487566807,2.5587439013050064,2.5728323559188575,2.587057079479668,2.601408802196113,2.6138513691226475,2.630035050072481,2.645146165348911,2.6599296154907717,2.6748051644207407,2.6897675140314234,2.704811785755457,2.719933477229355,2.73512842472683,2.750392770383272,2.7657229334380586,2.7830009492435477,2.8005215000107455,2.818179469644285,2.8359698915787814,2.8538880032770004,2.8719292391537725,2.8900892234478963,2.9083637630945667,2.9267488406433726,2.94186917529575,2.955695060021602,2.9695519565514905,2.983438993836884,2.9973553410232503,3.011300205043573,3.025272828386048,3.0392724870211882,3.0532984884750025,3.067350170036339,3.082295563429407,3.0984870118074954,3.114703849948652,3.1309451855306274,3.1472101699128996,3.1634979954730773,3.179807893136834,3.1961391300849487,3.212590027190791,3.2297922077070105,3.247028995999447,3.2643005634629647,3.281607570396529,3.298951522495086,3.316335516916559,3.33376597371904,3.3512572479484617,3.3688464786399352,3.386655487225308,3.4052019086425265,3.425682297159257,3.447565589248777,3.4698626616628174,3.4923108810793186,3.5110335752566493,3.5280935500943134,3.545172236819134,3.5622691387035523,3.579383777481368,3.596515692529091,3.6136644400854125,3.6308295925075518,3.648010737562995,3.665207477755091,3.6824194296811434,3.6996462234213894,3.716887501957535,3.7341429206193073,3.75141214655779,3.768694858244099,3.7859907449922305,3.80329950650475,3.820620852440287,3.8379545020016304,3.855300183543411,3.8726576341983474,3.8900265995211356,3.907406833149028,3.9247980964782925,3.942200158355698,3.95961279478429,3.977035788642697,3.994468929417319,4.011912012946679,4.0293648411773715,4.047586172745619,4.065840727910267,4.084112091275552,4.102400142422193,4.120704764733821,4.139025845310991,4.1573632748833145,4.175716947720758,4.194086761544792,4.212472617439838,4.2308744197657004,4.24929207607103,4.2677254970083185,4.286174596250498,4.304639290409227,4.3231194989551875
2.259316942878253,2.2592152319178855,2.259029707636288,2.259623630717371,2.261357418689518,2.2637602352468424,2.2662326133763284,2.2686041625188516,2.2715957843474324,2.275606030544235,2.2798609840099804,2.2850344303232966,2.289704955030403,2.2971512961582974,2.3052587114040874,2.3136294909465285,2.323152644275711,2.3306318257580885,2.338603721800438,2.3495977730315922,2.36379674215443,2.3744537245155515,2.385333722486985,2.3954062144399515,2.4065852961607375,2.4173372403133477,2.428651675089617,2.440420107419588,2.452569270023823,2.465249641700461,2.4809642550976703,2.497081489348613,2.5134319209765774,2.5299954260513142,2.5467557715762306,2.5587388255390118,2.5693416934608067,2.580048985737768,2.590860687654271,2.6017765323740187,2.6158791623865385,2.63046058200398,2.646400236714036,2.662929135625046,2.6796067335724616,2.696419756921335,2.713355803456428,2.7304024548482246,2.7475461314655223,2.764770296750486,2.7820522604530686,2.7993571359901024,2.8166267992168783,2.8337649552092086,2.850641739618743,2.86716988306878,2.882940665866286,2.8987534048613566,2.914314142210967,2.9280752162134562,2.9452406072602915,2.9627469249227705,2.9789150424279134,2.9951453311567082,3.0114150875206382,3.027557151297597,3.0437436841004395,3.059974157270831,3.076247743048829,3.092563436032429,3.108920129713826,3.1253166656289677,3.1417518653532768,3.158224551496133,3.1747335614946524,3.191277756612134,3.207856027696526,3.2244672987247665,3.241110528820821,3.25778471321607,3.2744888834753656,3.2912221072145673,3.307983487468781,3.3247721618243933,3.341587301395874,3.3584281097055553,3.3752938215081136,3.39218370159014,3.409097043566267,3.426033168687424,3.4429914246720514,3.4599711845678653,3.476971845649214,3.493992828353218,3.514840367421689,3.5368209110206785,3.554233852427185,3.5716679203536756,3.5891226338834503,3.6065975302753666,3.6240921640442263,3.641606106097326,3.6591389429231995,3.6766902758290163,3.6942597202232488,3.7118469049404945,3.729451471605606,3.747073074034594,3.7647113776697463,3.7823660590466455,3.8000368052912377,3.817723313644718,3.835425291014621,3.8531424535503733,3.870874526241799,3.8886212425390596,3.906382343992779,3.9241575799130564,3.9419467070462186,3.9597494892682334,3.97756569729379,3.995395108400105,4.013237506164545,4.031092680215363,4.048960425994577,4.066840544532607,4.084732842233598,4.1026371306712415,4.120553226394101,4.138480950740252,4.1564201296604955,4.174370593549785,4.192332177086328,4.210304719078125,4.228288062316245,4.246282053434827,4.264286542777204,4.282301384267835,4.300326435290039,4.318361556568711,4.33640661205832
2.259316942878253,2.2610212525293925,2.2629415164018822,2.2640457693503593,2.264970162693553,2.2663820849497114,2.2686832316453387,2.2721839641661523,2.2768955618395568,2.2826580003599832,2.2855527674429976,2.2874016160444723,2.2918009995477124,2.299156695777863,2.3070994098727247,2.3156140607844535,2.324670641655394,2.3342074948730986,2.3441228640114002,2.3542397698732835,2.3643454344378467,2.3758249845197272,2.3862844090086677,2.3965435345570434,2.407061296200056,2.419712923358137,2.43322991459423,2.4473933628290867,2.4620476516238567,2.4771004763619118,2.492493858850731,2.508185271936777,2.5241362663238855,2.5378435584052177,2.548239911804329,2.5636984365608204,2.5808101749749843,2.5980788208820527,2.6154931595889206,2.6305318386325687,2.6442594030776796,2.658159984952704,2.6722265882092278,2.6864521860356123,2.7008298028466573,2.7153525795988616,2.7300138247397667,2.744807052827638,2.759726012655835,2.774764706543062,2.789917402287113,2.8051786391179174,2.820543228826298,2.8360062530895545,2.851563057867676,2.8672092456072997,2.8833934019601517,2.8994334486550666,2.914643774344891,2.930608300133884,2.9466437105439764,2.9632513240847023,2.979263668467367,2.9953175248798627,3.0114352177009107,3.0277822771765504,3.0441842237573824,3.0606389017258433,3.077144277043518,3.093698429433884,3.110299544964343,3.126945909109238,3.1436359002729737,3.160367983750331,3.177140706099888,3.19395268990632,3.210802628907317,3.227689283461546,3.244611476334725,3.2615680887819827,3.278558056905629,3.2955803682686957,3.3126340587457377,3.329718209593558,3.346831944725688,3.363974428175584,3.3811448617343642,3.3983424827504196,3.4155665620785602,3.4328164021677203,3.4500913352769356,3.467390721809987,3.4847139487601786,3.5020604282568426,3.5194295962063413,3.53742571022686,3.560055155654716,3.582722200390461,3.605422715430606,3.6281537862501745,3.6509131841352467,3.6736991011406044,3.6965100065920558,3.719344564231232,3.7422015816420835,3.7650799778231168,3.78797876144737,3.805007572882625,3.821995117080407,3.8390019550342993,3.856027925434087,3.8730728684137556,3.890136625490438,3.9072190395083775,3.9243199545875154,3.9414392160764837,3.9585766705095837,3.975732165567586,3.992905550042023,4.010096673802776,4.0273053877686875,4.044531543881046,4.061774995079594,4.079035595281131,4.096313199360249,4.113607663132155,4.130918843337601,4.148246597629343,4.165590784560425,4.1829512635739174,4.2003278949940706,4.217720540018682,4.235129060712698,4.252553320002829,4.269993181673198,4.2874485103617435,4.304919171557576,4.32240503159887,4.3399059576716095,4.357421817808655,4.37495248088952
2.265425810952996,2.2649650435992195,2.264909117202037,2.266567840092465,2.2690249481858036,2.271509080577615,2.2740380419636526,2.2768271558803574,2.2802558634669103,2.284307936082728,2.2884626394636243,2.29302798601779,2.2980664286322057,2.3035922725119566,2.3096150603415895,2.316138890961112,2.3257739301043068,2.33852530634479,2.349484564615761,2.357871056237154,2.366658487437068,2.3791583738256317,2.3873728724595016,2.3993453396536304,2.4128276355557787,2.426695792452262,2.440927445322282,2.455502191887215,2.4703993756161546,2.4855780352699783,2.5003661171800706,2.5150697356871197,2.5275465537830413,2.540302104955671,2.5566160414575556,2.572967877754987,2.5892238456710825,2.60362296120286,2.6169841555084665,2.6330428268064168,2.6494062043860054,2.6632051487595594,2.677173910948147,2.6913046238075626,2.7055901950903154,2.7200245135629957,2.7346027496453504,2.749321844490505,2.7641813654838296,2.7791850839011003,2.7943440024174464,2.8096822626427653,2.825248075972095,2.841128564892945,2.8574450839095116,2.8732385745086964,2.886894733633372,2.900586961355903,2.915391636428957,2.9313283248549946,2.9472758687981697,2.963835375845713,2.9825296142949322,3.0013199389224035,3.0202031080666085,3.0391760158883607,3.0582356863719617,3.077379267535554,3.096604025854596,3.115907340899972,3.1352867001906937,3.1547396942593653,3.174264011927521,3.1938574357867595,3.213517837880893,3.233243175583675,3.253031487666104,3.2728808905470648,3.292789574720704,3.312755801353894,3.332777899047024,3.3528542607512937,3.372983340835873,3.3931636522982425,3.4133937641112633,3.4336722987005754,3.453031800147257,3.4695733402611872,3.4861380806175863,3.502725801526031,3.5193362880999284,3.5359693299522235,3.552624720912559,3.5693022587643863,3.5860017450004857,3.6027229845958946,3.619465785796703,3.636229959924001,3.653015321191601,3.6698216865369053,3.686648875463848,3.703496709897168,3.7203650140472755,3.7372536142850157,3.75416233902562,3.7710910186212594,3.7880394852617405,3.8108970156808883,3.8338338871755973,3.856788577809234,3.8797603382895582,3.9027484630607923,3.9257522861445775,3.9487711776693635,3.9718045409194396,3.9948518097851053,4.017912446529826,4.040985939812393,4.064071802918448,4.087169572166665,4.1102788054627135,4.133399080980338,4.1565299959524395,4.179671165559028,4.202822221900706,4.225982813048512,4.24915260216225,4.271783469693375,4.291551808466765,4.311333420328685,4.3311280975053315,4.350935636967953,4.3707558402914435,4.390588513518155,4.410433467026596,4.430290515404949,4.4501594773290565,4.470040175444805,4.489932436254632,4.5098360900080365,4.529750970595882
2.265425810952996,2.2675580245636198,2.2700413766713625,2.27198724663292,2.2731140460450376,2.274144635790358,2.27565671126873,2.277940940283225,2.280977778920378,2.28495115054023,2.2903548173585357,2.2967517603444834,2.303977846490025,2.3119496933804817,2.3203227212281456,2.327567192813241,2.334364842652282,2.341724876764317,2.3512623430336337,2.3602572366468677,2.3701692250605295,2.3793809599342457,2.3927037913018223,2.404933096652433,2.417612589456948,2.430670309752306,2.4440603023424274,2.4577504172236355,2.4717179722504676,2.4859672148357363,2.5011392507254877,2.516903195040527,2.5299958129522477,2.5451626537895646,2.560609575593974,2.576421942873236,2.5904544550823774,2.6053468153002286,2.621418749493662,2.635785561409315,2.6507182268124763,2.6685104510679754,2.6863403861286153,2.702812447963461,2.719385339308153,2.7360570361049157,2.752173364466553,2.7654433391251096,2.778762685728569,2.7921295664878008,2.8055422495920515,2.8189991013754936,2.8324985791819812,2.846039224855837,2.8596196587948155,2.8742769886076696,2.8915728873120314,2.9092047407444905,2.92706449305451,2.945085747587359,2.963230483440761,2.981476319117634,2.99980926413914,3.0182199711965034,3.036701787940941,3.0552497075758986,3.0738597785248665,3.092528757582089,3.1112538975760566,3.130032812342979,3.1488633878027734,3.167743721475388,3.186672080095044,3.2056468690735573,3.224666609927544,3.2437299231898753,3.262835515183717,3.281982167575236,3.3011687289649823,3.320394108003279,3.339657267664851,3.358957220420077,3.378293024110573,3.3976637783861388,3.417068621595446,3.4365067280480877,3.4539979295462686,3.474369378902733,3.4947854156310285,3.514576401927118,3.5341695411369947,3.5537916245595165,3.573442022234954,3.5931201261798265,3.6128253492441473,3.632557124053624,3.652314902028043,3.6720981524681697,3.691906361704616,3.711739032302872,3.731595682319508,3.7514758446050944,3.7713790661498985,3.791304907468871,3.8112529420228523,3.8312227556730942,3.8512139461667028,3.8712261226506417,3.89125890521229,3.91131192444465,3.9313848210345808,3.95147724537236,3.971588857181342,3.9917193251662413,4.011868326678958,4.0320355474007945,4.052220681040052,4.072423429044084,4.0926435003249235,4.112880610997717,4.133134484131149,4.153404849509244,4.173148495376142,4.192847175420792,4.212560243941408,4.2322874671192805,4.252028616674204,4.272331266670849,4.295518497508759,4.316131112204832,4.336538750989718,4.356960503739948,4.377396161065047,4.39784551811982,4.41830837446814,4.43878453395199,4.459273804565683,4.479775998334775,4.500290931199702,4.5208184229037105,4.541358296884956
2.271125106938841,2.271412877337162,2.2721530224000377,2.2737092839995343,2.275026158083144,2.276128567054643,2.2779447481176356,2.2806028669303218,2.2840367257973204,2.285305106248097,2.2915428802561495,2.299731811178554,2.3062572424940457,2.313176561051586,2.3204905596737753,2.327622620509431,2.335125660535133,2.3429536505817286,2.3519070898191634,2.365181467044932,2.3718245903540836,2.3810484387705153,2.395250992578707,2.4113221525806146,2.427506415792294,2.443716474584064,2.459836756491065,2.475190413425861,2.4868887091990755,2.49711731170017,2.5072132013350985,2.517341844553377,2.532935718786589,2.549216286223872,2.564717103611998,2.577484242382399,2.5927110520564236,2.609115241003047,2.622352157820915,2.637521927002707,2.6536994773354765,2.669969962376174,2.686411228287975,2.7044128573008828,2.722508161607733,2.7389547141336976,2.7528249283201105,2.7696861420581746,2.7866377109873386,2.8036766700249913,2.820800107113127,2.8380051915616313,2.8552891889055343,2.872649467831902,2.8900835023795803,2.9075888713083846,2.92516325578585,2.9428044360986347,2.960510287829894,2.9782787777801616,2.996107959806846,3.013995970692208,3.031941026107843,3.049772337628026,3.0673998405638843,3.085118586836884,3.1029267666676867,3.120822588120198,3.138804277771201,3.1568700814287,3.175018264879773,3.1932471146511405,3.2115549387673297,3.2299400674939798,3.2484008540550557,3.2669356753150915,3.2855429324188017,3.304221051382223,3.3215629198358756,3.3379102522725317,3.3542827604252636,3.3706801720385244,3.387102223095523,3.4035486572697016,3.420019225415795,3.4365136850972267,3.4559773055842724,3.4754795934023024,3.4950128601040866,3.5152448531382,3.5357465474181677,3.5562893951891583,3.5768723321227203,3.597494331159703,3.618154400908725,3.6388515841228615,3.6595849562505673,3.680353624056949,3.7011567243117507,3.72199342254056,3.7428629118360153,3.7632838027220776,3.782614256254893,3.8019656799470383,3.821337668465759,3.840729827851427,3.8601417751026963,3.8795731377801204,3.8990235536273006,3.918492670208599,3.9379801445626454,3.9574856428707847,3.9770088401397192,3.9965494198976583,4.016107073903276,4.035681501866847,4.055272411182987,4.074879516674392,4.094502540346103,4.114141211149666,4.133795264756884,4.153464443342618,4.173691443403837,4.19399400835722,4.214312292974184,4.234646051723236,4.254995044746263,4.275359037676284,4.295737801462872,4.318713998403561,4.341917485210413,4.365128685289327,4.38834733692207,4.411573188765359,4.434805999337709,4.453083197938404,4.471084712357027,4.489100137969201,4.5071294423821335,4.525172594323788,4.543229563610889
2.271125106938841,2.2726202838021066,2.274040567993055,2.274735249129266,2.2766209131897757,2.2800043126668053,2.283076978896728,2.283561563633261,2.2841413411792804,2.288551564313149,2.2937812784262865,2.3008656729284107,2.3111457032685983,2.31608459304454,2.321782779064153,2.3302676636182125,2.3403405183146924,2.351148627012754,2.3590396275746097,2.3655579561633524,2.379579917968389,2.393890078944796,2.4084632771655636,2.423300726693778,2.4383591480992513,2.453282309348366,2.4666798872486027,2.4785516789468436,2.4924446960760256,2.5039913480906635,2.5157269190259703,2.5276627941725005,2.5398052105314965,2.552156703082202,2.56573086191121,2.582466974393488,2.5960841807533117,2.6094935513290474,2.6266686892636426,2.6441368650950356,2.6618389175521067,2.67974140191951,2.697823463813343,2.712679826808967,2.7257894645839027,2.7406904446843674,2.7589534506537885,2.7772913292548664,2.795698604588502,2.8136213274084354,2.8297718836222234,2.8460408604710534,2.8624261765001093,2.878925779830637,2.8955376449436776,2.9122597699840824,2.929090174546575,2.9460268979041433,2.9630679976384617,2.980211548631869,2.997455642381803,3.0147983865989243,3.032237905052519,3.049941416716476,3.0679955044342035,3.086101718864668,3.104258553909157,3.1224645645517497,3.1407183638154756,3.1590186198836245,3.1773640533791614,3.1957534347947063,3.214185582065234,3.232659358275738,3.251173669496227,3.2697274627366837,3.288319724014938,3.305241044200617,3.322968483630625,3.3417837064800606,3.360665223560035,3.379611565176227,3.398621288612735,3.417692978374174,3.4368252463686177,3.4560167320328405,3.4752661024017875,3.4945720521245835,3.513933303429584,3.533119173976499,3.552161569028407,3.571230866530058,3.5903264839952223,3.6094478571710398,3.6285944393009353,3.6477657004234674,3.6669611267050723,3.686180219804845,3.7054224962695934,3.724687486957488,3.7439747364887763,3.763764411725809,3.7846971670945866,3.8056604471569635,3.8266535444789027,3.847675774045068,3.8687264723697283,3.889804996648916,3.910910723951784,3.931313394947312,3.951620900357711,3.97196132367876,3.9923339564386646,4.012738108426091,4.033173107232874,4.053638297802165,4.074133041982711,4.094656718089679,4.115208720472626,4.135788459090826,4.156395359096371,4.17702886042531,4.1976884173970035,4.2183734983219106,4.239083585117905,4.259818172935201,4.280576769790022,4.301358896206904,4.322164084869806,4.341756992042026,4.361116007075818,4.380484462987216,4.3991624632820905,4.417122038055522,4.435095628259853,4.458045536537527,4.47747066515082,4.496897069461636,4.5163332955550475,4.535779376035226,4.555235338603972
2.276412302676407,2.2768468643516098,2.277859511059755,2.2797904102010143,2.28316614615427,2.283750675312834,2.2849160309020853,2.2894044473193413,2.2948230084569627,2.299723286577816,2.3030042546423117,2.306800175854339,2.311500232213187,2.323040952468153,2.332604305823562,2.3408821069473786,2.3477669618619443,2.353263491327345,2.3626642043342874,2.374890018515122,2.3878329907708116,2.4014894986709137,2.4158273980060687,2.430779434847381,2.444087447690976,2.456360933281287,2.468906186900678,2.4810683432137894,2.493326952324652,2.508087046111469,2.5216367959033894,2.534325978844278,2.546198236675776,2.5583172679781785,2.570676487146206,2.5832682681766617,2.599413129933743,2.6165586438777777,2.63389355491879,2.6514085635628017,2.6689955425124543,2.6848015481647254,2.699628157851622,2.7160704876565505,2.733256868103984,2.749740415610674,2.7659015241061815,2.7816839738034576,2.797591306632463,2.814170147204501,2.832701149148023,2.8512871016295684,2.8693655339107145,2.887016081555961,2.9047963542289224,2.9227029985892696,2.940732730545824,2.958882335116372,2.977148666338538,2.9955286471977316,3.014019269544218,3.03261759397679,3.051320749675382,3.070125934169216,3.089030413030885,3.108031519489986,3.1271266539626734,3.1434920079018855,3.1595413843337443,3.1756196831488874,3.19172648991853,3.207861408317916,3.2240240588329856,3.240214077568385,3.256431115148007,3.272674835700069,3.2889449159194153,3.3069494765307947,3.3256157789400107,3.344317723722199,3.363054435637,3.3818250702632424,3.400628812616143,3.419464875837866,3.438332499957122,3.4572309507136922,3.4761595184440695,3.4951175170246405,3.514104282869032,3.533348606041288,3.552816737052103,3.572336500751788,3.591906728417929,3.6115262780702544,3.6311940341921365,3.650908907422056,3.6706698342181023,3.6904757764984164,3.71032572126008,3.7302186801794015,3.7501536891958676,3.770129808082133,3.790146120002376,3.8102017310610328,3.830295769843831,3.850427386952995,3.8705957545382565,3.890800065825129,3.91103953464202,3.9320430504491375,3.953201390677179,3.974385176834753,3.9955938581123256,4.016826900051081,4.0380837839307375,4.059364006184399,4.080667077839364,4.101992523982367,4.123339883248201,4.144708707330488,4.166098560513441,4.187213915884229,4.206500797721676,4.225796300703048,4.245100552389738,4.264413672895348,4.283735775010636,4.303066964341074,4.322407339455213,4.342991880281821,4.363285510183791,4.381216941154675,4.3998624318389865,4.419249979505582,4.438647165855278,4.458054044934131,4.481291577189896,4.504543906620359,4.527802318253464,4.551066613234598,4.57347028057691
2.276412302676407,2.2777018136449843,2.2793354675310913,2.2819185737432384,2.283324726182811,2.2879182141241468,2.290639779081409,2.2941107428028715,2.2969273850691976,2.3008380110541973,2.3074028535276168,2.3139955991361587,2.319234129564818,2.3253963144055647,2.3351746813217242,2.3424958174911388,2.3501431265841966,2.3602518164520703,2.3710840502928163,2.382545164230877,2.3945656670789663,2.4070933011269937,2.4200861974863175,2.432095318825136,2.4462556586655575,2.4586980305579327,2.4698335561666775,2.481714338079643,2.4947771735591893,2.509506595612499,2.522705840656755,2.5354196847621178,2.5494293411341045,2.5636597137034944,2.578105032060214,2.5927597731769914,2.607618632737222,2.6226765005653063,2.637928439565031,2.6533696676848146,2.669094980310546,2.6866369691681915,2.7007832841848765,2.7169364561980345,2.734471215516712,2.7502462009959134,2.7663830809320844,2.7831809284914466,2.8001301014862365,2.817226819185335,2.834467374841544,2.8518481341145683,2.8699237750202884,2.8886072009068395,2.9073336559680416,2.926099647460154,2.944901900119097,2.963737344307128,2.982603105248611,3.0014964932149377,3.020414994532699,3.039356263302047,3.058318113724085,3.0772985129469625,3.095521859122907,3.111481778974208,3.1274719877909063,3.1463132834959056,3.1655889411270373,3.1849512251611003,3.2043977983692464,3.2239263871129986,3.243534780399504,3.2632208288736693,3.282982443753286,3.302817595713513,3.3227243137270763,3.342700683866523,3.3627448480747133,3.3823479348308605,3.401452226664288,3.4205580929764263,3.4396653634482104,3.458773918909266,3.477883687323972,3.4969946399074896,3.5161067873794436,3.535220176362148,3.554334885929316,3.5734510243099367,3.592568725751265,3.611688147543269,3.6308094672060958,3.6499328798408417,3.669058595642883,3.688186837576114,3.7073178392054587,3.726451842684238,3.745589096892388,3.7647298557206197,3.7838743764955183,3.8030229185397504,3.8221757418615256,3.841333105967043,3.860495268789599,3.87966248572887,3.898835008793948,3.9180130858436186,3.937196959917612,3.9563868686525696,3.9755830437766795,3.994785710677112,4.013995088034649,4.033211387520102,4.05243481354732,4.071665563077975,4.090903825473418,4.110149782389349,4.129403607709081,4.14866546751165,4.167935520071205,4.187509019223827,4.208939671601788,4.230390117089951,4.251859966039776,4.2733488393342105,4.291701515575778,4.309576169552897,4.327465082459971,4.345368210213384,4.363841838433562,4.384713526480196,4.405606522426818,4.42652041482236,4.447454802461684,4.4684092940958635,4.489383508150518,4.510377072451991,4.531389623961293,4.552420808515522,4.574336600073433
2.281285062833764,2.2811034262728507,2.2821752792084378,2.2845642033270663,2.2861369408762764,2.2881627972426424,2.292637020250711,2.2945878915357025,2.298401254740691,2.303475000509088,2.309155456292336,2.3145069467278647,2.322158108684334,2.330373447611825,2.337413723924117,2.3476050316683086,2.3571062297236023,2.366744920409033,2.3767749545785493,2.3871734117595107,2.397920685423656,2.4089998455871853,2.4203969411297566,2.4335143052255814,2.4473448947997603,2.461554847113964,2.474429337171129,2.4893905605079123,2.500236346082351,2.5113417899298858,2.525946455165358,2.5425529897984562,2.5593146708002754,2.5732115656370613,2.587139074476367,2.601226998239387,2.6154719736912764,2.6298707523427622,2.644420205786911,2.6591173252396993,2.6737089647215053,2.686944685213552,2.7040662846843704,2.7193261876517303,2.734720302420413,2.7530163809877846,2.7716980147327273,2.790509064612495,2.809443172556698,2.828494534352112,2.8476578058255124,2.866928036381749,2.8863006194871295,2.905771254152662,2.925335913882001,2.9449908209014724,2.9647324242755575,2.9845573809830497,3.0004285105507105,3.0161951441737136,3.031995523315875,3.0478289897172943,3.0636949215146205,3.0795927304160013,3.0962955743508296,3.1153075512011594,3.134332830609112,3.1533699277459193,3.1724174802662706,3.191474242902906,3.21053908220165,3.2296109713721917,3.248688985235894,3.2677722952569392,3.2868601646478943,3.305951943544734,3.325047064250006,3.3441450365456338,3.363245443079388,3.382855002909506,3.4030293982683513,3.423266336098159,3.443564169095495,3.463921299401839,3.484336177298192,3.5048072999030335,3.5253332098772243,3.5459124941391353,3.5665437825928348,3.587225746872053,3.607957099102077,3.628736590681613,3.649563011086314,3.6704351866954186,3.691351979642712,3.7123122866927973,3.7333150381435107,3.7543591967550096,3.77544375670608,3.796567742577876,3.8177302083653224,3.838930236516161,3.8601669369976497,3.88143944639069,3.9021773190195237,3.9197235846506286,3.9372855432547422,3.9548631067752176,3.972456189527156,3.9900647082206087,4.0076885819576775,4.025327732211833,4.0429820827950635,4.060651559816846,4.078336091637553,4.09603560881834,4.113750044068827,4.131479332193629,4.14922341003836,4.166982216435704,4.184755692151943,4.202543779834091,4.2203464239579915,4.238163570777363,4.255995168274,4.273841166109092,4.294856368026209,4.316382192991895,4.337925964598163,4.359487342383607,4.381065994752496,4.40266159868095,4.42427383943488,4.445902410299126,4.4675470123172145,4.48920735404133,4.51088315129208,4.532574126927437,4.5542800106206,4.576000538646362,4.59773545367555
2.281285062833764,2.283295928139644,2.2842972752102604,2.285115588288274,2.289289600735043,2.291230688809958,2.2943822644076954,2.300623846401523,2.303029955078049,2.3060412115296707,2.3098608277154424,2.3159449712542806,2.3230899442490607,2.3308352806945916,2.3391161382970833,2.3478859257069122,2.358482983538994,2.368948360490477,2.3798480573196783,2.391069705056963,2.402471452749114,2.413904822306899,2.4252549252819287,2.436478170219743,2.4476033762344858,2.4617059212286283,2.476121877736924,2.489899942538354,2.5061027210495683,2.5191757089958005,2.5324264776403136,2.5458517197251136,2.5594479353892843,2.5762294150186746,2.5932953782260117,2.6101248973261337,2.6226894368765152,2.635333809020418,2.648054184732115,2.660847006597741,2.673959217408346,2.6889430981200872,2.7049500581217707,2.723103991829005,2.741399805863184,2.759831237099693,2.778392404637627,2.7970777814974337,2.815882168622721,2.8348006709858256,2.8538286756311373,2.8729618314996266,2.892196030886675,2.9115273923942957,2.9309522452482346,2.950467114859688,2.96899931378701,2.9846963202028096,3.004462539320955,3.0244449241888636,3.044501723927996,3.0646302784706023,3.084828068611505,3.105092706253183,3.125421925504515,3.145813574534458,3.1662656080981373,3.186776080665116,3.2073431400898054,3.227965021771462,3.2486400432581317,3.2693665992540692,3.2901431569948016,3.310968251957857,3.331840483880532,3.352758513058974,3.373721056905384,3.394726886742346,3.415774824815341,3.4368637415061376,3.4579925527314344,3.4791602175124288,3.5003657357023137,3.521608145859763,3.542886523257552,3.56419997801635,3.584586387740276,3.6043801109850224,3.6236221166493556,3.64092255960791,3.658226810800807,3.6755453635520015,3.692879854053223,3.710230795842354,3.7275983531533123,3.744982551429146,3.762383353022522,3.779800689259311,3.797234475636495,3.8146846196451936,3.832151025056115,3.8496335943805953,3.8671322303341795,3.884646836728135,3.902746927011193,3.924088566058359,3.9454635747894913,3.966871187720951,3.988310661854724,4.0097812759301865,4.031282329700427,4.052813143232639,4.074373056231986,4.095961427388322,4.117577633745139,4.139221070090251,4.160891148367392,4.182587297108326,4.204308960884683,4.226055599778988,4.247826688874299,4.269621717761797,4.291440190065751,4.313281622985341,4.335145546852666,4.357031504706461,4.378939051881017,4.400867755609597,4.422817194642093,4.444786958876167,4.466776649001568,4.488785876157098,4.510814261599703,4.53286143638539,4.5549270410613225,4.577010725369011,4.598994949463983,4.6196860117723215,4.640387707614388,4.661099836324695,4.681822202453348
2.2857412435773012,2.2863740422758223,2.287845410202442,2.2890479940165758,2.2904398126299887,2.2929726918769195,2.2965377202542356,2.3012000252513265,2.306806763477931,2.3132268440725126,2.318351226260056,2.3230168750770894,2.327706196901155,2.332492844456004,2.339169435917724,2.3485564109854042,2.360083449713827,2.37234239915081,2.3843329740575423,2.3961269734734487,2.407849482388091,2.4196054642804827,2.431463759607283,2.4420825408526894,2.4516187707914114,2.462400273498832,2.47854600666774,2.491025878475717,2.506248457772462,2.5217726558121445,2.5375827423846475,2.5536640664120966,2.5700029397251503,2.5852521547134844,2.597644317919405,2.6105097519746416,2.6278689248745484,2.6453688104390136,2.6630051115580953,2.6807734981532136,2.6986697161936783,2.716689649413988,2.7348293503509455,2.7530850522396086,2.771453169401323,2.789930291043736,2.8085131715863154,2.8271987194453865,2.8447962770098605,2.8601785655189587,2.875604049676802,2.8910714723524205,2.906579662902519,2.9221275295874047,2.9377140527401573,2.9533382786071667,2.9700687095205414,2.9897539081294453,3.009519748854003,3.0293634186411578,3.0492822434939786,3.069273679437744,3.089335304101594,3.1094648088436085,3.1296599913463474,3.149918748605919,3.1702390702289187,3.1906190319359045,3.2110567891435626,3.2315505704535226,3.252098670802567,3.2726994439056507,3.293351293410552,3.314052661806019,3.3348020154310327,3.3555978225980123,3.3764385191393194,3.397322449865317,3.4182477609267043,3.439212183840496,3.460212554792344,3.4812435947577853,3.5022942215899997,3.523333409028794,3.544241600594165,3.564659734555326,3.58554765335451,3.606308619470323,3.624170955367773,3.6439602239832896,3.6637789208288556,3.6836248364919983,3.7034987837910616,3.723400911180888,3.743330996526897,3.763288623878088,3.7832732756250067,3.80328438201291,3.8233213488823203,3.8433835737854016,3.8634704556092085,3.8835814004222975,3.903715825046821,3.923873159219709,3.944052846856806,3.964254346735318,3.984477132793187,4.004720694173571,4.024984535098838,4.045268174630633,4.065571146354558,4.085892998016083,4.106233291126141,4.1265916005495304,4.146967514085235,4.167360632045286,4.1877705668367495,4.208196942550043,4.228639394555961,4.249097569112864,4.269571122985085,4.290059723073211,4.310563046056531,4.331080778047842,4.351612614260552,4.372158258687959,4.392717423794516,4.4132898302187415,4.4338752064875475,4.454473288741571,4.4750838204711485,4.495706552262645,4.516341241554643,4.536987652403717,4.557645555259362,4.57831472674776,4.599112147957742,4.621230976108343,4.643366885466516,4.6655195597856105,4.68768869067842
2.2857412435773012,2.287101121933637,2.2881608082208014,2.2894573691332143,2.2910199174944803,2.2965301978719497,2.2988739908635534,2.30129973565362,2.3079606619936643,2.3135109940143743,2.3203649100324806,2.328160465199978,2.3365864025333787,2.345651687037623,2.3554097839988937,2.365967913198018,2.3774745761283262,2.3897971564401126,2.3980840662682037,2.4065310546644567,2.415141768559101,2.42392300809256,2.4328902114260216,2.4434649441799428,2.4556315135336204,2.467975104545728,2.478809815292108,2.493210413516815,2.5067049881710544,2.52413143530216,2.5419572583312275,2.560082382440953,2.572953225614242,2.5865865443070293,2.6034028560668263,2.6204405805642055,2.6376890976035323,2.6551384125853335,2.672779113142819,2.690602330020321,2.70859970144219,2.7267633404210274,2.7450858045937525,2.7635600682715946,2.782179496459726,2.7989226377088037,2.814166799414279,2.8294585361965177,2.8459839854520905,2.86486615158943,2.8838425204256226,2.9029105054267434,2.922067622212127,2.9413114807440515,2.96063977840215,2.9800502938712716,2.999540881762314,3.0191094678835864,3.0387540450832398,3.058472669588321,3.078263457772747,3.0981245832934072,3.1180542745406497,3.13805081235608,3.1581125279768107,3.178237801170958,3.1984250585342577,3.218672771922184,3.2376154484458954,3.2564675632349616,3.275381165908081,3.2943543111067295,3.31338514327056,3.332471901430973,3.3516129278716518,3.3708066835097426,3.3900517754496278,3.4093470077787438,3.428691479750598,3.4480847888085973,3.4675274908364404,3.4870222822228256,3.5065776049953277,3.5262215685586376,3.546069790613524,3.56647258355899,3.5873677207574013,3.6069287239455106,3.628342394375289,3.6497878976926037,3.671264494045527,3.6927714693984637,3.714308134323933,3.735873822864123,3.7574678914574595,3.779089717925881,3.8007387005187745,3.8224142570098985,3.844115823843778,3.8658428553284887,3.887594822871762,3.909371214257793,3.9311715329620696,3.952995297501979,3.974842040820938,3.9966965073684473,4.018505500567791,4.040337088559632,4.062190824283219,4.084066275020376,4.105963021508907,4.127880657176494,4.14981878746838,4.171777029249202,4.1937550102647245,4.215752368652737,4.237768752494896,4.259803819403257,4.280386568546486,4.300927922758551,4.321483135658162,4.3420519587245785,4.3626341502811465,4.383229475248588,4.403837704909196,4.424458616681093,4.445091993902181,4.4657376256234125,4.486395306410687,4.507064836155152,4.52774601989134,4.548438667622994,4.569142594155844,4.589857618937423,4.610583565903258,4.6313202633292985,4.65206754369028,4.6728252435236,4.693593203298832,4.714371267292011,4.735159283465092
2.289778891367873,2.29006280878165,2.2907783220713216,2.2911046552037146,2.2933630648888492,2.2975238802867306,2.302901667368933,2.3092018587301797,2.315336415927612,2.323339212442984,2.3326685002807928,2.341739381505348,2.350510766119043,2.358137545137033,2.3658517187980856,2.373688531799754,2.3816670397619215,2.3900494125008667,2.4032002434885142,2.411791481423798,2.4206240841119966,2.429699402515542,2.4390195672346593,2.448587255350746,2.458405441697407,2.468477156962766,2.4805009320033378,2.495199301646218,2.512149788915178,2.529369664052572,2.546834582712627,2.5607527473358282,2.5784488041440756,2.5970183303954153,2.6157638716365557,2.6346651893383743,2.653706542282164,2.6728752834355354,2.692160979708744,2.7085623459713184,2.7234800336986424,2.7384578605172685,2.753493285987957,2.768583967962913,2.783727748412573,2.800937820651462,2.8198291162380937,2.8388477814013076,2.8579885173746837,2.877246309975108,2.896616412316281,2.916094328625036,2.9356757990882687,2.9553567856640193,2.9751334587950082,2.9950021849672903,3.0149595150602884,3.0349433967910646,3.0529659963994233,3.071077197692217,3.0892741025114674,3.107553898459401,3.1259138598499243,3.144351348208176,3.1628638123991553,3.18144878847102,3.200103899307125,3.2188268541951435,3.2389794569959,3.2593436718638396,3.279764015803698,3.3002391280521652,3.3207676866520295,3.3413484073480233,3.3619800425244666,3.382661380179091,3.403391242928543,3.4241684870418996,3.4449920014994824,3.46586070707474,3.4860965526103227,3.5032303799835285,3.520384079399764,3.5375581266449867,3.554754109820323,3.571978514062609,3.589292807736371,3.608782920483872,3.6299899377973195,3.6512962553253985,3.672652122109848,3.6940474362149875,3.7154779942703984,3.736941440899588,3.758436199033793,3.7799610801829866,3.8015151142483616,3.823097465725106,3.8447073886468988,3.866344200628,3.8880072670298773,3.90969599081815,3.931409805776473,3.9531481717842754,3.9749105714097666,3.996711309704011,4.018602664223099,4.040515677209995,4.062449933755539,4.084405030733459,4.106380576347387,4.128376189699715,4.150391500381071,4.172426148079236,4.194479782206358,4.216552061543555,4.238642653901802,4.259859328644729,4.281857236136517,4.303928678242114,4.326017829720999,4.348124382712527,4.370248037197349,4.392388500716589,4.414545488105716,4.436718721242002,4.458907928804293,4.4811128460442955,4.503333214568459,4.525568782129749,4.547819302428649,4.570084534922815,4.592364244644829,4.614658202027614,4.636966182736986,4.659287967511082,4.681623342006147,4.70397209664844,4.726334026491894,4.748708931081274,4.77109661432054
2.289778891367873,2.290713355034799,2.2916393501393726,2.294546671570648,2.296718835969814,2.2976349007221013,2.3037708832085118,2.3094890021337884,2.3163224218117167,2.3241711663865963,2.3328926638756324,2.342910676993361,2.3512887336624875,2.3609438626299113,2.3693229377293545,2.377349008272815,2.38564887024008,2.39432893831447,2.4034616180888317,2.4131415275690147,2.423469330199156,2.434557161193789,2.4464818495537513,2.459250801683409,2.472801552193901,2.4870355792440706,2.50144305252041,2.5130560192711147,2.5248010485193118,2.536670252413253,2.5486563761497516,2.5645248966025425,2.5824240800502603,2.600517882229567,2.618793796457188,2.637240704238052,2.6558486246555897,2.674608530670376,2.6935122096881114,2.7115548369810476,2.7310493109700507,2.7506378334674317,2.77031457695751,2.789944507312316,2.809572533458566,2.8267429279735885,2.843449256790878,2.860284357148445,2.877244644454749,2.8943265456388314,2.9115265113961866,2.928841027075987,2.9462666222975114,2.9637998793730995,2.9814374406100916,2.999176014562502,3.01701238130354,3.035002173437867,3.0551270477332544,3.0753311792832947,3.0956117541705366,3.115966094833753,3.1363916522102224,3.156885998375151,3.177446819645839,3.198071910120206,3.2187591656211554,3.2395065780201553,3.2603122299150655,3.281174289638844,3.3020910065773794,3.3230607067760185,3.344081788815824,3.3651527199417233,3.383712658687202,3.4007259490341557,3.417759791115116,3.4348139599619567,3.451888251959699,3.468982492711425,3.486773555437561,3.507729528277704,3.528727636447476,3.549766919122945,3.5708464429832687,3.591965301407802,3.6131226136907073,3.6343175242731167,3.655549201992574,3.6768168393498852,3.698119651793196,3.71945687701945,3.74082777429309,3.762231623781944,3.7836677259103286,3.8051354007292013,3.826633987303356,3.8481628431154,3.869721343486463,3.891308881013465,3.9129248650225894,3.9335838821797138,3.9538435200536823,3.9741225935086884,3.994420686107287,4.01473739481576,4.035072329449684,4.05542511214694,4.075795376866468,4.096182768911411,4.1165869444751975,4.137007570209464,4.157444322812389,4.177896888636524,4.198364963314981,4.2188482514050065,4.239346466047915,4.26075123579833,4.282877492147626,4.305021115966265,4.3271818080908515,4.349359276908342,4.371553238098121,4.393763414385226,4.415989535304108,4.438231336972439,4.4604885618744055,4.4827609586530315,4.5050482819111215,4.5273502920202855,4.549666754937778,4.571997442030679,4.594342129907095,4.61670060025406,4.639072639681745,4.6614580395738265,4.683856595943482,4.706268109295054,4.728692384490854,4.7511292306230315,4.773578460890203
2.2933962418773737,2.293955481225406,2.295520847111959,2.2965798148559347,2.298132702479601,2.301364411498745,2.30508161454674,2.311512546598456,2.319477782425438,2.3274370617377573,2.335248189234356,2.3432851183243253,2.3540912018606805,2.362661458959399,2.371261807223854,2.3788775927606984,2.386741690913442,2.3948500213157167,2.403687564621737,2.4182435132559355,2.433543472229188,2.4456836746724373,2.456493851376985,2.467485779032051,2.4786482906217744,2.4899707157850335,2.5018528277980674,2.5171683602226875,2.5329150726578296,2.549040867050695,2.5655049178028064,2.582274545556012,2.599322849324757,2.616626483896194,2.6341495093440206,2.649547033057143,2.6641981967280666,2.678918537924822,2.693707541694611,2.712552154551967,2.7317214764159603,2.7510138356028735,2.7704234225140976,2.790074710880225,2.8099131564700355,2.8293025508573724,2.84913023100422,2.869051506648149,2.8890625722126577,2.90915986309951,2.929340035683172,2.94959994912085,2.9699366489423698,2.9903473522480493,3.0108294343376683,3.0313804166105762,3.05199795559619,3.07169657279651,3.0903018905758843,3.108976588232258,3.1277180976418903,3.146523976593579,3.1653919018211027,3.184319662404477,3.2033051535303017,3.2223463705992406,3.241441403667226,3.26058843220599,3.2797857201679714,3.298963462624038,3.3158700762189977,3.3327985934149136,3.349748716833341,3.3667201622409477,3.3862720324260716,3.4074383201521155,3.428650235402948,3.4499064858425754,3.4712058316764813,3.4925470829801184,3.5135385421925287,3.5332622884107256,3.553018695551372,3.572806865713469,3.5926259365933317,3.6124750797273144,3.632353498834989,3.6522604282563966,3.6721951314775745,3.692156899738732,3.712145050720045,3.7321589273001594,3.752197896383,3.7722613477886267,3.792348693204251,3.812459365191714,3.832592816248082,3.852748517916075,3.872925959941349,3.8931246494739784,3.9133441103112676,3.9345687210389833,3.956239890272187,3.9779378291172396,3.999662008670969,4.021411914263435,4.043187045003929,4.064986913341448,4.086811044639189,4.108658976762741,4.1305302596816995,4.152424455084288,4.174341136004674,4.196279886462645,4.218240301115268,4.240221984920204,4.262224552810353,4.284247629379437,4.306290848578266,4.328353853421275,4.3504362957030365,4.372537835724485,4.39465814202844,4.416796891144187,4.438953767340814,4.461128462388967,4.48332067533084,4.505530112257897,4.527756486096406,4.5499995164001845,4.572258929150505,4.5945344565627995,4.616825836900027,4.639132814292368,4.661455138563112,4.683792565060434,4.706144854494901,4.728511772782523,4.750893090893058,4.7732885847035735,4.7956980348567315
2.2933962418773737,2.2953559447771266,2.298149597777316,2.3018316127065512,2.3065286492268693,2.311334961413526,2.3166373172912,2.3223204204094046,2.328306064359332,2.33455578480802,2.3410600453839616,2.347831182978225,2.3549186624115594,2.3639004893579756,2.3724173867394813,2.3832491016254753,2.3945270832078247,2.40445620780023,2.414449545351996,2.4246526754917386,2.435066493111662,2.4494336452521988,2.4658042927969994,2.4815239633951376,2.494812571962995,2.508265031827566,2.5218686530238776,2.5356120641341766,2.549485070207455,2.5634785284206307,2.5775842438705223,2.5917948979306864,2.6061040702275626,2.620506809185946,2.6350146253511793,2.6519510298144664,2.669917955749856,2.6880829604191034,2.706431344088048,2.7249521902762512,2.743635873163267,2.761276608816069,2.7774322901303923,2.7937308970564776,2.810168953097324,2.8298260325608706,2.84980954195348,2.8698602502951718,2.8899750173164684,2.9101509594783526,2.9303854201473727,2.9506759446193414,2.9710202588431507,2.9914162510991713,3.0118619560879916,3.032355541014236,3.0528952933414892,3.072679832991825,3.0934239466001796,3.1142283020720387,3.135091005371034,3.156010255886937,3.176984340116573,3.197843151250403,3.2147703063237976,3.231562463503748,3.2483782181993277,3.2652172023899992,3.282079063275376,3.2990316113404656,3.318324524973854,3.337662951668975,3.3570454495091173,3.3764706404224794,3.39593720676159,3.4154438880866107,3.4349894781403116,3.454572822002741,3.474192813414727,3.4938483922594745,3.5139290971843558,3.5353507767078143,3.556811066726588,3.578308953072597,3.599843460252315,3.6214136495782725,3.6430186174061476,3.6646574934708473,3.686329439315371,3.708033646806637,3.729769336732923,3.7515357574778596,3.7733321837663287,3.79515791547779,3.8170122765230428,3.838894613780539,3.8608042960887055,3.882740713290916,3.9047032753300064,3.926691411389432,3.9487045690782825,3.9707422136576707,3.9928038273060684,4.014888908421348,4.036996970957436,4.05912754379365,4.0812801701348205,4.103454406940523,4.125649824381766,4.146924406700395,4.16775248532809,4.188602393899281,4.209473726839435,4.230366088285269,4.251279091819428,4.2722123602127215,4.293165525173765,4.314138227105798,4.335130114870527,4.356140845558739,4.37717008426752,4.398217503883886,4.419282784874721,4.440365615082679,4.461465689528052,4.482582710216336,4.503716385951356,4.524866432153799,4.546032570684968,4.567214529675699,4.588412043360088,4.609624851914184,4.630852701299242,4.652095343109479,4.6733525344243185,4.694624037664793,4.715909620454188,4.737209055482551,4.758522120375281,4.779848597565311,4.801188274169157
2.296591719021362,2.297192229473139,2.2991770056072482,2.3024217293002573,2.3066203524808184,2.3123022654055494,2.3184361215799725,2.324909153626427,2.331332898752559,2.337222604724488,2.3434457136698086,2.3499788984858228,2.356802290724598,2.3648658748700604,2.3751449641784386,2.384952524441832,2.3946503236187784,2.4061573582700584,2.4180977969368795,2.4303177195366072,2.442791468181224,2.4554966402387417,2.468413375450858,2.482578712118558,2.499702152577131,2.5171339470452994,2.5348425887202124,2.55163475404603,2.565544967468805,2.5796153694538537,2.593849917532705,2.608250907189033,2.622819344708266,2.6375552367916266,2.6524578115935524,2.667525686457386,2.6827569954911166,2.698149487395195,2.713700601446356,2.7294075274917686,2.7452672542236276,2.7624736688680023,2.7814575926588305,2.8005802954688654,2.8198349863839396,2.8392153704347827,2.8587155969191387,2.878330215576402,2.8980541388903407,2.9178826093133274,2.9378111705240917,2.957835642042561,2.9779520966741253,2.998025291654885,3.0163246255007397,3.034705023364337,3.053163336273663,3.0734796099614257,3.0941069875703,3.1147760140849985,3.135485360960035,3.1562337762910806,3.1770200786243565,3.198002130640328,3.218701937387555,3.239595435322082,3.2605226944088437,3.281482811256385,3.302474926293322,3.3234982206401553,3.3445519132568124,3.3656352583385365,3.386747542935962,3.4078880847776674,3.4290562302757164,3.4502513526970913,3.4714728504850947,3.492720145716955,3.5139926826848935,3.534730182055563,3.5546532323376456,3.5746164926259207,3.5946190941902105,3.614660190905201,3.6347389586059107,3.6548545944643296,3.675006316386088,3.6951933624261537,3.7154149902225693,3.735670476447524,3.7559591162748753,3.776280222863522,3.7966331268560434,3.817017175891775,3.8374317341342516,3.857876181812072,3.878349914772979,3.898852344050688,3.919382895443994,3.939941009107888,3.960526139156249,3.9811377532757604,4.001775332350783,4.022438370098846,4.043126372716471,4.063838858534981,4.084575357686136,4.1053354117771885,4.126118573575225,4.147866005323674,4.170102544832561,4.1923590497064485,4.214635138027232,4.236930438733798,4.259244591214697,4.281577244919429,4.303928058987343,4.326296701893246,4.348682851108814,4.371086192779005,4.393506421412728,4.415943239586989,4.438396357663876,4.460865493519704,4.483350372285739,4.505850726099897,4.5283662938689035,4.550896821040367,4.573442059384325,4.596001766783752,4.618575707033664,4.641163649648343,4.663765369676309,4.6863806475227685,4.709009268778993,4.731651024058511,4.754305708839685,4.776973123314389,4.799653072242522,4.8223453648121435,4.845049814504827
2.296591719021362,2.298218437017835,2.2993799774461077,2.302704014655077,2.308927305372563,2.3159923102070414,2.3207084014830635,2.325822107807013,2.331990109888109,2.3397868189546993,2.3467645056743085,2.3543283876528323,2.3625866403912275,2.3718020326372824,2.38230245969225,2.3939466350126413,2.4062662557850962,2.418946823067354,2.4318257630843614,2.4448164062968547,2.457876157211789,2.4709924073183562,2.4841719220187395,2.4974314415239314,2.5107906289276958,2.5242679089338553,2.537878647217313,2.552802728159303,2.5709933197225436,2.58939644624786,2.6079965489086687,2.6249018754739994,2.640193928090982,2.655691861828592,2.6713876453910608,2.6872733713250745,2.703341295928425,2.7195838717866647,2.7359937733905264,2.752563916443146,2.769287471551415,2.786157873027004,2.8031688235131305,2.8203142951163525,2.8375885276684225,2.8549860246793157,2.8725015474753675,2.8901301079494583,2.9078669602869334,2.9257075919724667,2.9436477143305604,2.9616832528062482,2.979810337152297,2.998156840363673,3.0184463941205157,3.0388174777368904,3.059266995070539,3.079792020699449,3.1003897877869204,3.121057677019165,3.1417932064975855,3.162594022483883,3.1812583372206045,3.1980116259947353,3.2190905573489634,3.240219649305694,3.2613974836513853,3.2826227047432215,3.303894015700399,3.325210174887816,3.346569992665057,3.3679723283770038,3.389416087564944,3.4109002193789792,3.4324237141746066,3.4539856012778234,3.475211331796444,3.495008303480734,3.5148482337816884,3.5352899265893827,3.556611362334239,3.577956493414456,3.5993248408882987,3.620715942426244,3.642129351429828,3.6635646362143923,3.685021379249996,3.706499176455634,3.7279976365420677,3.7495163803991565,3.7710550405240153,3.7926132604865748,3.814190694429414,3.835787006599178,3.857401870906978,3.8790349705154625,3.9006859974506094,3.9223546522361143,3.9440406435488358,3.9657436878936823,3.987463509296406,4.009199839013176,4.030952415255553,4.052720982929917,4.074505293390242,4.09630510420344,4.1181201789262625,4.139950286893175,4.161795203014352,4.183654707583222,4.205528586092973,4.227416629061485,4.2493186318640195,4.271234394573443,4.293163721807426,4.3151064225821845,4.337062310172457,4.3590312019773725,4.381012919391825,4.403007287683161,4.425014135872812,4.447033296622612,4.46906460612569,4.4911079040015105,4.513163033195034,4.535229839879657,4.557308173363881,4.579397886001423,4.601498833104655,4.623610872861203,4.645733866253621,4.667867676981858,4.690012171388586,4.712167218387131,4.734332689391853,4.756508458251062,4.778694401182137,4.800890396708961,4.823096325601387,4.845312070816769,4.867537517443453
2.2993639341038157,2.300380867008865,2.30328038169733,2.306787604654243,2.3109608500556216,2.316031709162786,2.3218336976351734,2.3274055835460663,2.3333488182533486,2.3399001859834865,2.348770201244447,2.358561733503027,2.369150648130401,2.3804120286431094,2.3922519508115374,2.404604530619583,2.417422507110594,2.4306700990865284,2.4443186341483805,2.458344008756386,2.4725263104143407,2.485046684682883,2.497852413746894,2.5109380673423796,2.5242977239399194,2.537924984705409,2.5518130102082295,2.565954573794807,2.5803421260732544,2.594967865602648,2.609823811624999,2.62677990479927,2.6457342601771705,2.6648485643430218,2.684112770461062,2.7035176821529627,2.7230548322330934,2.7427163845927844,2.762495053166016,2.782384033797013,2.8017858141128427,2.8191062026944897,2.8365314312643997,2.8540584270534293,2.871684266143355,2.889406160611725,2.907221447187865,2.9251275772234244,2.943122107807777,2.9612026938818796,2.9793670812236916,2.9976131001953847,3.0152637176174952,3.0317371734972665,3.048240193417974,3.064772141239807,3.08133241176681,3.0979204286881723,3.114535642702878,3.131177529808629,3.147845589738487,3.16453934453088,3.183457890909846,3.2043826895747407,3.2253664009628538,3.2464071056218367,3.2675029760492476,3.2886522710407218,3.309853330458364,3.331104570382218,3.3524044786117315,3.373751610487341,3.3951445850055033,3.416087960890823,3.435750154739217,3.45545828479524,3.4755849469047098,3.49722085222275,3.518892451542315,3.540598910627843,3.562339425119204,3.584113219054549,3.6059195434868614,3.6277576751868983,3.649626915426136,3.6715265888335997,3.6934560423212393,3.71541464407275,3.737401782591453,3.7594168658027045,3.781459320207489,3.8035285900831206,3.8256241367282904,3.8477454377491753,3.8698919863839523,3.892063290863243,3.914258873804061,3.9364782716351643,3.9587210340518397,3.980986723498156,4.003274914675176,4.025585194073334,4.047917159527665,4.0702704197944986,4.092644594148204,4.115039311997106,4.137454212517104,4.159888944302339,4.1823431650316705,4.204816541150237,4.227308747565231,4.249819467355068,4.272348391491311,4.294895218572582,4.317459654569894,4.340041412582783,4.362640212605673,4.385255781303937,4.407887851799233,4.430305919382511,4.451954492013362,4.473617300869106,4.495294058739044,4.516984486197157,4.53868831134593,4.560405269569552,4.582135103296569,4.6038775617710765,4.625632400832599,4.647399382704016,4.66917827578727,4.690968854466627,4.712770898919054,4.7345841949316005,4.756408533725261,4.778243711785404,4.800089530698103,4.821945796992543,4.8438123219888904,4.865688921651653,4.887575416448331
2.2993639341038157,2.3012050014019962,2.3044813840933105,2.308117083860597,2.3118722643567327,2.316335515818885,2.3231238066197406,2.3313475241397197,2.3406526209972283,2.3507948050214384,2.3616286460591764,2.372386457576974,2.38314999507293,2.393252829864348,2.403651075590314,2.414365669243546,2.4253917011290738,2.436724831707685,2.4483610189096634,2.4602962452331996,2.472725210796499,2.4874434415453104,2.50248157769037,2.5178238297867304,2.5334555167484947,2.549362910511628,2.5655331241530637,2.58195402758186,2.5986141811756105,2.615502781424751,2.6326096148645726,2.6499250179291924,2.6674284815694516,2.6837757648324403,2.7002600909729715,2.71687645642381,2.733620200786933,2.750486969581156,2.7674726818177087,2.78457350173409,2.802376946078859,2.8224677830797478,2.8426508674661037,2.862920812960369,2.8832724903945555,2.900838416418502,2.917083972595932,2.9333646355142884,2.9496794738156518,2.9660276089667854,2.9824082110738783,2.998820495126338,3.0159386601570635,3.034341744464241,3.052820405977072,3.0713727630187515,3.0899969957284594,3.108691342761242,3.127454098293286,3.14628360929627,3.165178273049126,3.184136534859397,3.203156885969965,3.222237861629918,3.24137803931092,3.2605760370528354,3.279830511924315,3.299140158585861,3.318503707944373,3.337919925889635,3.357387612104244,3.3769055989396564,3.3964727503518377,3.4165820812028707,3.438062834787827,3.4595856349996197,3.4811493216769818,3.5027527825201803,3.524394950531382,3.546074801619983,3.567791352360426,3.589543657891296,3.6113308099452834,3.6331519350005976,3.6550061925450805,3.676892773445104,3.6988108984118813,3.7207598165584015,3.7427388040408833,3.7647471627788196,3.7867842192485464,3.808849323345268,3.830941847309112,3.8530611847109935,3.87520674949445,3.8973779750698356,3.9195743134575225,3.9417952344771043,3.9640402249796503,3.986308788120375,4.008600442669291,4.030914722357436,4.053251175256664,4.075609363190844,4.097988861176784,4.120389256892933,4.1428101501744505,4.165251152532938,4.187711886699557,4.210191986190126,4.232691094890971,4.255208866664434,4.277744964972835,4.30029906251998,4.322287231340473,4.343860022990574,4.365448613381066,4.38705267216962,4.408671878238187,4.430536163463538,4.453200461721557,4.475880497861046,4.498576028850621,4.521286817164776,4.544012630615731,4.566753242191726,4.589508429901606,4.6122779766251885,4.635061669969387,4.657859302129643,4.6806706697565135,4.70349557382715,4.726333819521478,4.749185216102846,4.772049576802987,4.794926718710991,4.817816462666312,4.840718633155442,4.863633058212222,4.886559569321572,4.909498001326529
2.301711685070542,2.30253110427599,2.304938032608522,2.3092110719583667,2.3138345276209233,2.319469202895379,2.3275517163157726,2.3351368120933333,2.3434633817073074,2.352481290576013,2.3621389727770508,2.3730606348290912,2.3832064726709734,2.3944683925730814,2.4062162513942895,2.4177989290505324,2.429507679900193,2.441736022215112,2.4545033933526272,2.4678175511602305,2.4816697449144876,2.4960346994685874,2.5108753251344846,2.52614933242627,2.54181481045965,2.5573502562753516,2.572558426515936,2.587952843011549,2.603524451024852,2.619265019056827,2.6351670374830127,2.6512236307823884,2.6674398412016664,2.685145417061293,2.703033530063436,2.72109638960025,2.7393266045280824,2.757717159535423,2.7762613930826667,2.794952976781768,2.8132611855827556,2.83129038234384,2.8494637782049526,2.867776220236147,2.884628955839721,2.903700997876201,2.9234992344192423,2.942320208888416,2.9612573183714543,2.9803065079758264,2.99946388429734,3.0187257094399214,3.038088395138948,3.0575484970019837,3.077102708878732,3.0967478573700813,3.1164808964843207,3.136298902446816,3.156199068667977,3.1761162892053973,3.195817676488152,3.2155847802843223,3.2354156298550008,3.255308322019156,3.2752610188129987,3.2952719452305983,3.3153393870404346,3.335461688673941,3.3556372511823316,3.3758645302589354,3.39614203432441,3.416468322672781,3.4368420036763583,3.457261733047885,3.4777262121583967,3.4982341864093622,3.518784443657859,3.5393758126933617,3.560007161765177,3.5806773971590427,3.601385461821934,3.622130334033805,3.642911026125173,3.663726583239196,3.6845760821374287,3.705458630047695,3.7263733635531815,3.7473194475215683,3.7682960740728624,3.7893024615850246,3.810337853736082,3.831401518581581,3.8524927476664206,3.873610855169801,3.8947551770821773,3.9159250704133974,3.9371199124305303,3.958339099924805,3.9795820485063684,4.000848191925875,4.022136981422106,4.043447885094523,4.0647803872998685,4.0861339880719845,4.107508202563908,4.128902560511417,4.1503166057172205,4.171749895554994,4.1932020004925485,4.214672503633281,4.236161000275259,4.257667097487312,4.279190413701306,4.300730578320086,4.322870840909171,4.345459990316899,4.368066209181405,4.390689203905072,4.413328688570303,4.43598438466793,4.458656020837401,4.481343332618511,4.5040460622136465,4.52676395826039,4.549496775613741,4.572244275137392,4.595006223503947,4.617782393003294,4.64057256135888,4.6633765115515855,4.686194031650626,4.709024914651318,4.731868958319308,4.754725965040988,4.777595741679761,4.800478099437937,4.823372853723974,4.846279824024801,4.869198833783049,4.892129710278883,4.91507228451632
2.301711685070542,2.303466895193236,2.305840233890804,2.3095612461735056,2.3146827792078297,2.3207440721144508,2.327908442806772,2.337751698854689,2.3463273770079742,2.3549901831726743,2.3640336414045606,2.373435415094626,2.385025942938863,2.395843446049901,2.4065854457878983,2.4183857667326274,2.430943224697807,2.4438584048453977,2.457104253064237,2.470656609422818,2.484493928893081,2.4985970039988836,2.512948699915205,2.5275337088547674,2.542338327184589,2.557833524898715,2.5741721873138443,2.5908024739093714,2.6077004688574763,2.6248459415028265,2.6421876768509587,2.658443573640393,2.6749073994093755,2.6915717038441307,2.7084292883002794,2.72547320190158,2.742696737147331,2.7600934251200884,2.7776570303648414,2.795381545496472,2.813785896108175,2.8327544323531084,2.8518531457347622,2.868456642452838,2.8862227540108023,2.904798617412632,2.924201634793853,2.944769879535654,2.964377413557923,2.9832038738129816,3.0021229653454795,3.021131786790759,3.0402275385788315,3.0594075188474923,3.0786691196146165,3.098009823198169,3.1174271988516513,3.136918899586907,3.1564826591606727,3.1761787008728284,3.1962352123942916,3.216366119631054,3.2365690376699896,3.2568416760721064,3.2771818348203574,3.297587400426827,3.318056342196489,3.3385867086440006,3.359176624059952,3.3798242852223046,3.4005279582488828,3.4212859755864917,3.4420967331319194,3.462958687480411,3.4838703532967252,3.504830300804314,3.525837153387831,3.5468895853044766,3.5679863194996573,3.589126125522576,3.610307817537339,3.6315302524255624,3.652792327976287,3.6740929811593164,3.6954311864781437,3.7168059543988443,3.738216329851426,3.7596613908001064,3.7811402468795277,3.802652038093499,3.8241959335734754,3.8457711303939357,3.8673768524417196,3.889012349337052,3.910676895403392,3.9323697886841282,3.954090350003547,3.975837922070097,3.9976118686198623,4.019411573598318,4.041236440378469,4.063085891013667,4.084959365523411,4.106856321210517,4.128776232008203,4.150718587855605,4.172682894100398,4.194668670927161,4.216675452810364,4.2387027879906976,4.260750237973736,4.282817377049744,4.304903791833842,4.327009080825344,4.349132853985489,4.371274732332754,4.393434347554794,4.415611341636388,4.437805366502516,4.460016083675987,4.482243163948895,4.504486287067223,4.52674514142819,4.54901942378947,4.5713088389900465,4.593613099681912,4.615931926072501,4.638265045676776,4.660612193079313,4.682973109705216,4.705347543600037,4.727735249217824,4.75013598721751,4.772549524266663,4.794975632852739,4.817414091101387,4.839864682601358,4.862327196236017,4.8848014260208785,4.907287170947132,4.929784234830868
2.3036339558681966,2.304962110330879,2.3075930253102452,2.311383487129447,2.3166372998423177,2.3230804619929177,2.330297647500625,2.3380787384951747,2.3477072538867096,2.3570289312005404,2.3662183259726213,2.37568882628724,2.3855517488880955,2.3974774106956076,2.4103795902025418,2.423705126908801,2.437361485080504,2.4504118477285974,2.4638107248915024,2.477535056708684,2.4915644399627186,2.5058807444835245,2.5204677838328826,2.5348981760973777,2.5494683731890553,2.564305847504272,2.5794013551970454,2.59474590203593,2.6103307487824643,2.626147414314058,2.6422216535223035,2.659812767888329,2.6776063717111227,2.6954482724929756,2.712448950890217,2.7296026323081226,2.746903921615939,2.7643476932161564,2.781929066549084,2.7996433849841527,2.8174861975812506,2.8354532432847406,2.8523225964654766,2.8710768595943166,2.890059740096123,2.908484459214353,2.927014529269729,2.9456465926199265,2.965401371568795,2.9860918957282294,3.006837374182342,3.027633860086754,3.0484775383236165,3.069211338726284,3.0895305766929546,3.1099286727910096,3.1304028152975687,3.15095031549452,3.171568601607841,3.192255213088593,3.213007795211567,3.2338240939694995,3.2547019512427418,3.275639300225982,3.2966341610952496,3.317684636899791,3.3387889096649235,3.359945236692933,3.3811519470502938,3.4024074382304312,3.423710172982079,3.4450586762940367,3.466451532527884,3.4878873826907637,3.5093649218408838,3.5308828966189547,3.552440102899107,3.5740353835533343,3.595667626323802,3.6173357617976696,3.639038761479452,3.6607756359561305,3.6819960716798428,3.7025859701899324,3.7232359824518637,3.7439451728114514,3.7647125946757116,3.785537292616301,3.806418304420226,3.827354663076056,3.848345398685382,3.869389540291083,3.8904861176154317,3.911634162702737,3.9328327114624395,3.9540808051101983,3.9753774915054567,3.9967218263852455,4.018112874494897,4.039549710617197,4.06103142050228,4.082557101701145,4.10412586430625,4.125736831603004,4.1473891406363315,4.169081942696707,4.190814403730205,4.212585704677288,4.234395041744905,4.2562416266167,4.2781246866058185,4.300043464754923,4.321997219887685,4.343985226616094,4.366006775307506,4.388061172015384,4.410147738377339,4.432265811483949,4.454414743721596,4.476593902592349,4.4988026705137605,4.521040444601166,4.543306636434977,4.565600671815155,4.587921990504976,4.610270045965965,4.63264430508571,4.655044247900153,4.677469367311774,4.69991916880492,4.722393170159498,4.744890901164009,4.767411903328892,4.789955729600963,4.812521944079715,4.8351101217360934,4.857719848134308,4.880350719157181,4.903002340735423,4.925674328581254,4.948366307926585
2.3036339558681966,2.305097959838167,2.308083307058701,2.3129052839101365,2.3195538698707763,2.3266956795986067,2.3336204328700156,2.3411938313714016,2.3494784328505456,2.358465782750979,2.368118444986326,2.3783881775338185,2.3892249837252195,2.4005814548395628,2.4124145081067274,2.4246857926022214,2.437432380314559,2.451543776001796,2.466024624754426,2.479483257963444,2.492887246016889,2.5065977868095666,2.520604741761252,2.535311035184668,2.550397402173199,2.5657150145659124,2.581253059131606,2.5970016368094453,2.612951641977366,2.629094660275104,2.6454228820064563,2.6619290286320823,2.678606290273782,2.6955911011875107,2.713756850189276,2.732094544449121,2.750595966100826,2.7692536164139594,2.7880605882111964,2.8041624390126327,2.8201741711313906,2.8362280133165068,2.853540437179716,2.8717438584963486,2.8904206456077426,2.9098798099483827,2.929449880338688,2.94912659393229,2.968905885970615,2.9887838791608154,3.0087568737247135,3.0288213380712,3.048973900047335,3.069364731614153,3.090291912822586,3.11125572349467,3.132252998295239,3.1532807944599424,3.17433642471577,3.195417491430519,3.2165219191395082,3.237647982212939,3.258794324408527,3.279959967492498,3.301144307013122,3.322347094567422,3.343568407313623,3.3648086067990794,3.3860682901638284,3.4073482372954036,3.428649357513424,3.4499726389267056,3.47131910287595,3.492689765020941,3.5140856038021893,3.535507536307244,3.5569564010535535,3.5784329468704965,3.5999378269006415,3.620596205975043,3.6410002909584303,3.6614672094943934,3.6825454331505107,3.7043472366584855,3.726180164166291,3.748043365943721,3.7699360234096226,3.7918573477663617,3.8138065786996114,3.8357829831405432,3.8577858540872296,3.8798145094824004,3.9018682911447753,3.9239465637514193,3.946048713868485,3.968174149028043,3.990322296848705,4.012492604197838,4.034684536393342,4.056897576443017,4.079131224319628,4.101384996269899,4.123658424155832,4.145951054826486,4.168262449519049,4.19059218328746,4.212939844457344,4.235305034105875,4.2576873655654,4.280086463949607,4.302501965701081,4.324933518159218,4.347380779147558,4.3698434165794025,4.3923211080810045,4.414813540631339,4.437320410217714,4.45984142150637,4.482376287527417,4.504924729373374,4.527486475910621,4.550061263503209,4.572648835748367,4.59524894322318,4.617861343241904,4.640485799623359,4.663122082468064,4.685769967944401,4.708429238083706,4.731099680583565,4.753781088619172,4.776473260662164,4.7991760003068,4.821889116102965,4.844612421395808,4.867345734171649,4.890088876909856,4.912841676440539,4.935603963807632,4.958375574137291,4.981156346511164
2.3051299159062943,2.3058598950013374,2.3091221768421297,2.3142280136017352,2.320232333242684,2.3273787101667582,2.334819417495208,2.342528468702113,2.351499449239557,2.3622206075971546,2.3740496936953095,2.384572460075546,2.395132141872564,2.4060889515553225,2.417429692130368,2.4291421683968792,2.4412148081344425,2.453636436784819,2.4663961514732735,2.4808622581560913,2.4960453887879357,2.511563635902119,2.527407176698256,2.5435664950587324,2.5600322069385895,2.576794946324175,2.5938452988211735,2.611173772149742,2.628770794506143,2.646626733132192,2.6622380841267526,2.677788063040329,2.6933987459319413,2.709067285111242,2.724791085944527,2.740567776550226,2.756395181896952,2.7722713016913176,2.7881943107436675,2.8070105833180934,2.8260976296243037,2.8453162456188776,2.8646612803890794,2.884127899636792,2.9037115536339617,2.9234079502596115,2.94321303200075,2.9631229561459245,2.9831340775796584,3.0032429337147866,3.0234462311972057,3.0437408340922527,3.0641237533195036,3.0845921371478413,3.105143262597728,3.125774527625442,3.1464834439861185,3.167267630689871,3.188124807979586,3.2090527917702643,3.2300494884990507,3.2511128903427404,3.2722410707656957,3.2934321803662283,3.3146844429938174,3.3359961521129997,3.3573656673928514,3.3787914115033812,3.400271867102373,3.4201903590893923,3.4399224668356476,3.459724905372409,3.4795970657710793,3.4995383040451085,3.519547942247675,3.539625269776071,3.559769544861698,3.57997999622358,3.6002558248628023,3.6214715967066833,3.6430347155258813,3.6646275498213097,3.6862503784111755,3.707903398592772,3.729586732805029,3.7513004354853154,3.7730444998700983,3.794818864565295,3.816623419771546,3.8384580130955133,3.860322454911824,3.8822165232649244,3.9041399683169313,3.9260925163588705,3.9480738734101353,3.9700837284346067,3.992121756204146,4.014187619840059,4.036280973062688,4.058401462177803,4.080548727826419,4.10272240652309,4.12492213200522,4.1471475364141375,4.169398251326501,4.191673908652994,4.213974141419119,4.236298584441743,4.258646874913285,4.281018652904147,4.303413561793,4.325831248633281,4.348271364463295,4.370733564566642,4.393217508688806,4.415722861215073,4.438249291314401,4.46079647305328,4.483364085483291,4.505951812705496,4.52855934391445,4.551186373424465,4.573832600680201,4.596497730253793,4.6191814718299264,4.641883540180788,4.664603655131952,4.6873415415206034,4.71009692914712,4.732869552720992,4.755659151801876,4.778465470736641,4.801288258592961,4.824127269090078,4.846982260527386,4.869852995711029,4.892739241879147,4.91564077062614,4.938557357826073,4.961488783555683,4.9844348320171825
2.3051299159062943,2.306768008610427,2.3108103704394543,2.3160472677385466,2.321662303401765,2.327901447248065,2.3360402003185174,2.345399774432851,2.355383568796391,2.3647063259442636,2.3744247191829495,2.3864777793679335,2.3993250628255463,2.412186647819574,2.4249721192516036,2.438150845101908,2.4516952349948804,2.4655807268819387,2.479785426654169,2.4942897857320347,2.5090763135623146,2.5241293228337285,2.5394347051506165,2.5549797346574303,2.5704148300891796,2.5855212015548035,2.6007132008037597,2.615985437074515,2.631333114120226,2.6467519455179787,2.664731926645898,2.683076725793767,2.701651538308406,2.7204468744947135,2.739119672442006,2.7568734945319724,2.774773435671734,2.7928154611446505,2.810995805971812,2.829310957330835,2.8477576396384867,2.8663328018959726,2.885033606917592,2.903857422070055,2.922801811141643,2.941864526936085,2.9610435041474923,2.9803368520197964,2.9997428462311713,3.019259919376104,3.0388866493549203,3.058621744937896,3.0784640277687045,3.0984124101356727,3.118465867999403,3.1386234090489227,3.158884035985231,3.1792467057989295,3.1997102864838856,3.220273513336025,3.240934947608655,3.261692940690137,3.282545606996528,3.3033041757845845,3.322603552079029,3.3419761457696664,3.361421567451378,3.3809393914120824,3.400529155133289,3.421805573997944,3.443391126473747,3.465027170764953,3.486712402674409,3.5084455653193207,3.530225446999691,3.5520508791805274,3.5739207345805317,3.5958339253604854,3.617789401405303,3.6397861486938674,3.661823187751545,3.6838995721804353,3.7060143872628117,3.7281667486335737,3.7503558010178035,3.772580717029707,3.794840696029589,3.8171349630356373,3.8394627676875106,3.861823383258983,3.8842161057169187,3.9066402528242294,3.929095163284386,3.9515801959253745,3.974094728920994,3.9966381590476088,4.019209900974504,4.04180938658614,4.064436064334678,4.087089398621251,4.1097688692045615,4.132473970635406,4.155204211715863,4.177959114981943,4.200738216208487,4.223541063935324,4.246367219013579,4.269216254171193,4.2920877535967,4.314981312540463,4.337896536932445,4.360833043015802,4.383790456995536,4.4067684147014825,4.429766561264995,4.452784550808678,4.475822046148573,4.498878718508206,4.521954247243999,4.545048319581489,4.568160630361888,4.5912908817985,4.6144387832426,4.637604050958288,4.66078640790598,4.683985583534128,4.707201313578801,4.730433339870824,4.753681410150092,4.776945277886806,4.800224702109276,4.82351944723808,4.84682928292624,4.870153983905207,4.893493329836394,4.916847105168037,4.940215098997128,4.963348244955863,4.986166610769451,5.008994690905143,5.031832325089989
2.306198919620019,2.307834867800736,2.3115863127176848,2.316481444492874,2.3221051599733142,2.3289420717314577,2.336922574696808,2.3457880392903765,2.3553952952814416,2.365660148937103,2.3765201071341906,2.3879234679369215,2.3998254548717153,2.4125069199754225,2.4259703188040946,2.4393710901934633,2.4530449425751946,2.4670730031531436,2.4814381043749005,2.4961243101178563,2.510980629994517,2.5256746132507994,2.540484141331624,2.5554001739027434,2.570752896941873,2.5867437405137323,2.602942748241908,2.6193412262978204,2.6359312083649358,2.6527053731052868,2.6696569731058553,2.686779773749221,2.7040680006571276,2.721516294539299,2.739453391014121,2.7586619310779548,2.7780635598912555,2.797649594705226,2.8174116292444853,2.8373415525830605,2.8574315627626357,2.877664142278712,2.896910483838459,2.916274259575381,2.9357510596970773,2.9553366680831505,2.975027053312914,2.994818360132384,3.0147069013306482,3.0346891499996866,3.054761732154881,3.0749214196961647,3.0951651236918942,3.114399633484065,3.132952426693211,3.151580666751075,3.170284231403954,3.1890629841716773,3.207916770766841,3.22684541580837,3.2458487198340604,3.264926456616994,3.284078370790372,3.3034908083400207,3.324526151639699,3.3456490005893316,3.3668565004900444,3.388145614142863,3.4095131657088364,3.4309558889328007,3.452470476126293,3.474053624743745,3.49570207911796,3.517412665777018,3.539182321595371,3.56100811473349,3.5828872588398966,3.6048171213202225,3.626795226641387,3.6488192556737835,3.6708870420198965,3.692996566170962,3.715145948202447,3.737333439583918,3.759557414552733,3.7818163613892333,3.8041088738381643,3.826433642844946,3.8487894487166003,3.8711751537715706,3.893589695509426,3.916032080307364,3.9385013776335316,3.960996714756442,3.9835172719222927,4.0060622779689625,4.028631006342925,4.051222771486023,4.073836925559404,4.096472855473723,4.119129980196764,4.141807748311376,4.164505635799438,4.187223144029149,4.209959797925317,4.232715144304523,4.2554887503583085,4.278280202269629,4.301089103949396,4.323915075881038,4.346757754062363,4.369616789035326,4.392491844995158,4.415382598970952,4.438288740071413,4.461209968788992,4.48414599635757,4.507096544158361,4.530061343169725,4.553040133457304,4.57603266370011,4.599038690750568,4.6220579792243255,4.645010900404451,4.667674027502424,4.690349581267365,4.71303733427563,4.735737064985152,4.758448557541327,4.78117160159056,4.803905992101095,4.826651529190836,4.8494080179618955,4.87217526834141,4.8949530949285895,4.917741316847422,4.940539757605141,4.9635971049362775,4.9869929209852115,5.010402349406808,5.033825196607416
2.306198919620019,2.307943675213774,2.3117040269053684,2.3174645863949372,2.323656899178091,2.330685298604784,2.338380170153159,2.3466504461305315,2.355438855609446,2.365940439260576,2.3770294999501504,2.3886159141828625,2.400669140503838,2.4131619941349274,2.426070030601034,2.4396768054550595,2.453596450992069,2.467705076573582,2.4819827130122483,2.4964126239839226,2.5111167641614798,2.5264015656888255,2.541965666262344,2.5577967839035916,2.573883330845309,2.5902143522631977,2.606779473872698,2.623568856725711,2.6405731578914384,2.657783495976596,2.675191420651194,2.6927888855108435,2.710568223735791,2.728522126108883,2.746643621035674,2.7649260562746227,2.783363082137244,2.8019486359602213,2.820676927685446,2.839542426412013,2.8585398478067447,2.877674175591845,2.898062229150305,2.918588884558936,2.9392476235810268,2.960032243596627,2.9809368504547766,3.001955849660285,3.022771165166886,3.0409451011320305,3.059195027399482,3.077520829009557,3.095922399022069,3.1154898879692987,3.1358928829968207,3.1563714000449172,3.176922845612785,3.197544736109405,3.2182346927779304,3.238990436853026,3.259809784941336,3.280690644615634,3.30163101021361,3.322628958832617,3.3436826465120584,3.364790304595268,3.3859502362631977,3.4071608132323203,3.4284204726095853,3.449727713897319,3.4710810961414484,3.492479235216432,3.5139208012406664,3.5354045161163667,3.5569291511880454,3.5784935250140655,3.6000965012458686,3.6217369866097457,3.643413928986253,3.665126315582476,3.686873171192711,3.708653556543156,3.7304665667165597,3.7523113296528336,3.774187004721871,3.796092781364993,3.8180278778016343,3.8399915397979125,3.8619830394941173,3.8840016742880294,3.906046765771397,3.928117658716756,3.950213720112218,3.97233433824168,3.9944789218081977,4.016646899098503,4.038837717186281,4.0610508411726425,4.0832857534616,4.10554195306896,4.127818954962951,4.150116289434971,4.17243350149892,4.19477015031777,4.217125808655973,4.239500062356429,4.261892509840815,4.284302761632115,4.3067304398982795,4.3291751780159125,4.351636620153147,4.374114420870594,4.396608244739638,4.419117765977187,4.441642668096044,4.464182643570226,4.486737393514458,4.509306627377209,4.531890062646583,4.5544874245685,4.577098445876575,4.599722866533121,4.622360433480812,4.645090301118439,4.668135435454715,4.691193167946615,4.714263290687632,4.7373456018594196,4.760439905458112,4.783546011037426,4.806663733467411,4.829792892707261,4.8529333135915955,4.876084825628932,4.89924726281162,4.922420463436263,4.945604269934,4.968798528710036,4.992003089991575,5.015217807683811,5.038442539233216
2.3068405061320263,2.3088983235627394,2.312474930237492,2.318104292938711,2.326952062898159,2.335802227227254,2.345671998479153,2.3563939444943087,2.367838623871099,2.3799080761999356,2.3925260330961895,2.405632029627179,2.4191773812852277,2.4331222897772764,2.4474337245881226,2.462083862101042,2.4770489299546354,2.492308346632245,2.5078440765532943,2.523640142975388,2.539682256957314,2.5559575320907,2.572454262934709,2.5891617510154368,2.606070166544339,2.6231704371350038,2.640454157080893,2.6579135124287725,2.675541218308379,2.692337847699469,2.7089847313386044,2.7257213194247245,2.7425456908939116,2.7594561571860576,2.7764512360425666,2.7935296285902393,2.810690199177457,2.8279319575246293,2.8452540428277153,2.86265570951579,2.8801363144140444,2.8976953051051186,2.915332209315799,2.9330466251847316,2.950838212290378,2.9687066833388895,2.986651796428437,3.0046733478212153,3.023083936299331,3.0443160840551404,3.0656475336133746,3.08707378070868,3.1085905640199774,3.130193853083007,3.1518798363543516,3.1736449095317028,3.1954856642098863,3.2173988769311253,3.2393814986706384,3.2614306447839887,3.283543585431324,3.305717736484041,3.32795065091228,3.3502400106458476,3.372583618897007,3.394979392930179,3.417425357261541,3.4399196372700005,3.462460453199925,3.485046114535749,3.5076750147284947,3.530345626254363,3.553056495985981,3.5758062408576903,3.5981102978939705,3.6197025912926493,3.6413372117687604,3.6630132543500338,3.6847298404782935,3.7064861170314587,3.72828125539169,3.7501144505568322,3.771984920292602,3.7938919043230133,3.8158346635569598,3.8378124793487114,3.8598246527905515,3.881870504035729,3.903949371650001,3.926060611990379,3.9482035986094846,3.9703777216843017,3.9925823874679858,4.014817017763637,4.037081049418881,4.059373933840331,4.081695136526804,4.1040441366206135,4.12642042647589,4.148823511243273,4.171252908470137,4.193708147715727,4.216188770180442,4.238694328348751,4.261224385645017,4.28377851610183,4.3063563040401105,4.328957343760717,4.351581239246855,4.374227603877025,4.396896060147891,4.4195862394068826,4.442297781593922,4.4650303349920355,4.487783555986503,4.510557108832103,4.533350665428281,4.556163905101797,4.5789965143966445,4.601848186870965,4.624718622900631,4.647607529489306,4.670514620084692,4.693439614400794,4.716382238245898,4.739342223356106,4.762319307234237,4.785313232993826,4.8083237492081015,4.831350609763769,4.854393573719366,4.877452405168038,4.900526873104669,4.923616751297076,4.946721818161222,4.969841856640281,4.992976654087371,5.016126002151913,5.039289696669449,5.06246753755477,5.085659328698266
2.3068405061320263,2.3094076990956256,2.313572262989726,2.319436813747766,2.3269665322859776,2.337193116661078,2.348411819962326,2.3603685953173934,2.372907697983567,2.385921808686027,2.3993335016372686,2.413084886205076,2.427131428233568,2.4414380703773166,2.455976689989551,2.470724372243808,2.4856622002904003,2.500774384820372,2.5160476232366418,2.5314706183057596,2.5470337101855955,2.562728590725041,2.5785480785623536,2.5944859398878477,2.6105367440041283,2.6266957457493736,2.6429587889015864,2.659322226142747,2.6757828522180267,2.6933304658778714,2.7112748769043797,2.7293684644836214,2.747605598759307,2.7659809767663783,2.7844895957174876,2.803126729197681,2.8218879058416215,2.8407688901503794,2.8597656651680063,2.8788744167868763,2.8980915194888084,2.9174135233588947,2.936837142233015,2.9563592428592775,2.9759768349695057,2.995687062169929,3.015487193571239,3.0353746160873714,3.0553468273403026,3.075401429114942,3.0955361213140766,3.115748696368514,3.1360370340620283,3.1563990967347717,3.1768329248323695,3.1973366327709547,3.2179084050913604,3.2385464928781635,3.259249210421482,3.2800149321015546,3.300842089477896,3.3217291685665447,3.3426747072903407,3.3636772930886036,3.384735560673697,3.405848189923215,3.427013903897384,3.448231466972246,3.4694996830800564,3.4908173940489986,3.5121834780349874,3.533596848039045,3.5550564505041846,3.576561263986295,3.5985935438066594,3.6214171499725527,3.6442758631393226,3.6671685424034663,3.69009409905397,3.7130514936500365,3.736039733283479,3.759057869013556,3.7821049934625792,3.8051802385617384,3.828282773436946,3.8514118024253543,3.874566563213713,3.897746325090578,3.92095038730459,3.944178077521875,3.9674287503758605,3.990701786103493,4.0139965892621365,4.037312587521781,4.0606492305276705,4.084005988828777,4.107382352867866,4.130777832029121,4.154191953739656,4.177624262621596,4.2010743196912586,4.224541701602755,4.248025999933067,4.271526820505987,4.295043782752646,4.3185765191063705,4.342124674429514,4.36568790547077,4.389265880350681,4.412858278073979,4.436464788067021,4.460085109738799,4.483718952064319,4.507366033188757,4.531026080051543,4.554698828028929,4.578384020594158,4.60208140899418,4.625790751941958,4.6495118153235335,4.673244371919098,4.696988201137129,4.720743088761033,4.744508826707503,4.76828521279612,4.792072050529354,4.8158691488826575,4.839676322103954,4.863493389522159,4.887320175364021,4.911156508579283,4.935002222673194,4.958857155546518,4.982721149342324,5.006594050299207,5.030475708611013,5.054365978292101,5.078264717048577,5.102171786154566,5.126087050333783,5.150010377645862
2.3070543990118653,2.310535698878589,2.317339078241619,2.3261713543561577,2.336678440217336,2.348560034971588,2.3615564393462507,2.375460210432349,2.3901110268809673,2.405385565570845,2.421188329809423,2.437444568769676,2.4540950491765754,2.471092234296679,2.488397488096321,2.5059790180599624,2.523810350058849,2.541869187984865,2.560136553335656,2.578596129967725,2.5972337604008446,2.6160370549940004,2.634995085892955,2.6540981451824996,2.6733375520735523,2.6927054978485288,2.7121949201171813,2.7317994000054853,2.751513077426774,2.771330580718155,2.7912469677736262,2.811257676444338,2.831358482461334,2.8515454635063793,2.871814968341103,2.8921635901248544,2.9125881432230534,2.933085642941982,2.953653287731636,2.9742884434820183,2.9949886296048236,3.015751506645959,3.0365748652172804,3.057456616070734,3.0783947811663697,3.099387485608915,3.1204329503465025,3.141529485540956,3.1626754845319955,3.183869418328624,3.2051098305700267,3.2263953329059865,3.247724600753257,3.269096369389862,3.290509430353888,3.3119626281174384,3.3334548570097486,3.354985058366494,3.376552217884831,3.3981553631660013,3.419793561429199,3.4414659173821316,3.4631715712351783,3.4849096968473945,3.5066794999937105,3.528480216743716,3.550311111943322,3.572171477791444,3.5940606325044824,3.6159779190621113,3.637922704028325,3.659894376442438,3.6818923467748954,3.7039160459434526,3.725964924385499,3.748038451182626,3.770136113234005,3.792257414475204,3.814401875139546,3.8365690310591503,3.858758433003156,3.8809696460507292,3.903202248996678,3.925455833787624,3.9477300049868886,3.9700243792662864,3.9923385849232633,4.014672261421805,4.037025058955804,4.0593966380334425,4.081786669081524,4.104194832068472,4.126620816145053,4.14906431930174,4.171525048041889,4.194002717069712,4.216497048992403,4.239007774035564,4.261534629771208,4.284077360857689,4.306635718791005,4.329209461666746,4.351798353952247,4.374402166268395,4.397020675180551,4.419653662998218,4.4423009175829415,4.464962232164108,4.487637405162131,4.510326240018903,4.5330285450347665,4.555744133212244,4.578472822105612,4.601214433676568,4.623968794155253,4.646735733906798,4.669515087302858,4.692306692597923,4.715110391810411,4.737926030608062,4.760753458197613,4.78359252721849,4.806443093640381,4.829305016664473,4.852178158628274,4.875062384913781,4.897957563858896,4.9208635666719625,4.943780267349254,4.966707542595355,4.9896452717462205,5.0125933366949145,5.035551621819813,5.058520013915277,5.081498402124585,5.104486677875144,5.127484734815799,5.150492468756242,5.173509777608322,5.196536561329355,5.219572721867155


==> anc/fig5a.csv <==
dist_w_2,dist_w_2_75,dist_w_2_95,dist_w_3_3,dist_w_4_45
0.8443708465357056,0.4289127795341483,0.22137918694945213,2.291988837149761e-5,1.5402477913928347e-7
0.9697264953743643,0.3702919766155257,0.09107806531241103,3.097662472500984e-7,3.479333601209833e-6
0.9080287027075844,0.1913845680691919,0.2886382272679495,1.79621978995681e-5,6.751862120984997e-6
0.9113850107471007,0.31154569879762306,0.19698264178682878,4.146933184207002e-6,2.3154890790855198e-7
0.7356932384833836,0.3795018846388043,0.037625837314613,2.200799646676901e-5,3.946679775837514e-7
0.8672247818240293,0.31339207360593946,0.10319311117281327,2.542382126352605e-7,4.962571013289452e-6
0.749706782279818,0.2988410268085553,0.04431654430670173,3.8355804617362654e-5,2.8007380157152317e-6
0.9324889442725812,0.3500844340462623,0.2890546109594725,1.5760534912919594e-5,9.166494510541578e-6
0.8500991318830611,0.24900575473753772,0.002121309909798183,1.0622948748120059e-5,1.1247199970393362e-6
0.8303125346634475,0.33313153074795565,0.14108228770144082,1.5950992484844995e-6,1.0605245522625137e-6
0.879711886092986,0.4235648941389316,0.00035736085682413,2.758382364353995e-6,7.295687310737015e-6
0.8527144855867412,0.27282917775108784,9.304834384958605e-6,4.741256899471261e-6,1.782333821059856e-6
0.8940265408951835,0.2686044181965981,0.1581386655554211,1.9860429479351405e-5,1.7391884793854784e-6
0.8680768064932192,0.25430406209546286,0.13509200021161316,1.011764006104282e-5,2.379328885492027e-6
0.9280197704890227,0.44361745414757525,0.19368807648767294,7.448588211163331e-6,1.0027934636003266e-6
0.9409338850811682,0.3843866536433427,0.23578331532382268,7.289805232443825e-7,1.2403481122694876e-6
0.847414892664681,0.37379716512632877,0.14839561126471512,2.1894251218609884e-6,5.3171767792903335e-6
0.909367256951537,0.2860891430737196,0.27144217755691624,1.1850502669510932e-5,4.382865128362001e-6
0.8202681523650162,0.3064126990148828,0.08669174387523977,1.0946693936274288e-5,5.481002543841762e-8
0.8550452810719475,0.2884351071818392,0.00015553508580577746,0.057535665187687615,1.0120564056456671e-6
0.8087522944112542,0.4772136533978042,0.12073542449454244,0.0911895605603017,8.81053034456486e-7
0.7985219540246531,0.22971405336419423,0.08002976565864994,8.89632611525415e-6,2.190782661001117e-6
0.7906746969759664,0.29344922625254943,0.15316984402586975,0.0010996677986339978,1.624090977619952e-6
0.9052186444234063,0.20239557222957405,0.18982538220095124,0.02295581316922979,5.843882812522905e-7
0.8590436487672282,0.23846227195816194,0.0907944086525192,1.1160906856960695e-5,4.2508532899915297e-7
0.8790199495917319,0.18744186702313925,0.10186769974375576,2.95186842716455e-6,1.1195070066111201e-6
0.8196525591071588,0.17268275453459392,0.11472521807214697,2.007909084607816e-5,1.4815065587248794e-7
0.8713992631086795,0.2451700295800392,0.08137865950435152,1.439918089055775e-5,9.883077937339335e-6
0.8038849073299348,0.38621998213911635,0.16433107251476553,2.0820140455221625e-6,5.060315352578559e-7
0.75396008521348,0.17701027889917853,1.2603273969041817e-6,1.0828120382028183e-5,4.1021083352459076e-6
0.9853750959682603,0.426661392968434,0.23880462070659592,6.390708094765329e-7,2.6608160160999927e-6
0.9411864792204163,0.2891073723375861,0.055479727053899364,3.789306545071147e-6,2.77119165004603e-6
0.7712416333635934,0.2738705294136734,0.108644063222886,6.23810264918645e-6,6.05843869627698e-7
0.7408586650751712,0.3508724030775596,0.1929425703710428,5.968587980580316e-6,1.2877262936292211e-5
0.8952575250938382,0.1913560750384491,1.1544453386996834e-7,6.842724495274063e-6,1.3033098108100605e-6
0.8056088538882076,0.11864105572723549,0.15376647152301226,2.6601328769531793e-6,1.58954310331208e-6
0.8322306869109202,0.32375894589685705,0.00442262539105176,3.962217193415746e-6,1.150764591950626e-8
0.8516653730760013,0.24194694691127427,0.19506687628121622,3.1624823267975555e-6,2.208404872331912e-6
0.6914088556659976,0.07867664191524648,0.0499178530552995,8.606507421612952e-6,9.766785368237052e-7
0.9524671651342742,0.2589210483349942,0.03895616711043548,3.980490230546044e-5,1.6116413632111248e-7
0.8379003668237126,0.3507129911348881,0.1954656133351067,2.070299826364974e-6,2.810779422351972e-6
0.8160427723552584,0.3910288040925578,0.09655597087655066,0.018767109360901202,3.4891806630771294e-6
0.8013887886586901,0.44589835567362757,0.052575245537770154,2.4853304495808803e-6,1.92550778763817e-6
0.9389818443243803,0.2306748201067168,0.2765462056631365,9.9644751146849e-7,4.216866285199419e-6
0.7535398531102331,0.28785115916710113,2.5292184314767985e-5,9.544946051404102e-6,1.4348758370086312e-6
0.6879133108486464,0.10546388379377802,0.12116209328146477,1.7999152802511409e-6,1.623546901530215e-6
0.8664628111382142,0.20536330445462925,0.057286057490268494,2.686577129810963e-6,1.298729671361798e-6
0.9130714650117757,0.2792495156225496,5.444784618592602e-6,4.929201017307705e-6,6.602503377986513e-7
0.8110140383862507,0.3084322381346172,0.25461309803209486,7.247880726731393e-6,1.0154240031971578e-5
0.8724544559420147,0.18786953008660756,0.17412223876781008,3.242990201003659e-5,5.561543052777507e-6
1.0384249222780677,0.29312192350092525,0.21848421902539528,8.323455150047177e-6,9.64018847127851e-6
0.6962620386539129,0.38927488272026256,0.17236221838924637,1.261297962668051e-5,9.359914318537998e-7
0.8144176845798055,0.30493310439553595,0.14259695211358991,1.023334977770518e-5,3.990199960807184e-6
0.8329928913263522,0.45983215455258586,0.11610777251509763,3.4989587384889886e-6,2.743885363781784e-7
0.7380440648407891,0.5010091489205384,0.0012180518235311438,1.2652684418135163e-5,2.3673914705327204e-8
0.8807418980003798,0.24122863736477385,0.08595143712345754,2.27092668347445e-5,8.505050919295487e-6
0.9959038763927541,0.362011101042933,0.2851504144071648,0.16297646183289372,2.0834360164826305e-6
0.9362470470480222,0.22195337211031108,0.17797838801175514,0.09562091148456764,4.1322910311891725e-6
0.8443717371984425,0.1699872673004914,1.66717752056178e-5,4.325849810693505e-6,3.6210119927493345e-7
0.9045983418234185,0.2629453725387685,0.027405574631080398,1.8601371619964002e-6,2.6092486598294773e-6
0.9530202759849113,0.2910202917856286,0.11814682773648189,0.014081125614552992,5.029365361397531e-6
0.8517100936283302,0.3224816460802593,0.1116571728736595,6.2981841661147175e-6,1.25150464665158e-6
0.9286928250476238,0.18680154102866053,0.28102842244364235,4.342975349208578e-6,1.956670085352663e-6
0.9651118263564031,0.18052310471822075,0.15535834753033884,2.711678889780189e-6,2.7664255728698794e-6
0.9066840204536866,0.24241444703010595,8.74505402830017e-6,0.09960514349969518,4.402649676910064e-7
0.9447280329581522,0.2813915518590173,0.22287813866104322,0.05469225759361951,4.0473296948617676e-7
0.8593886535200475,0.18662281445559048,4.7087914126029556e-5,4.095406752183117e-5,2.9825519279325086e-7
0.9421311521619278,0.3422308860617491,0.2127242899096462,4.723657030893114e-6,4.273284589071877e-6
0.7986638092342089,0.3571562875853509,0.16104933276688627,1.364484077600453e-5,3.1068340534271335e-6
0.8312864245961249,0.29549278200493,0.22774883107226307,0.06161366668808643,2.8502480698550103e-6
0.807781895124855,0.2584882862191673,0.19325106899060662,2.0493268414016608e-7,1.9577617687421833e-6
0.9274695537914912,0.2607009663027897,0.2624409867353594,5.980014896732333e-6,8.159175550970232e-6
0.9535023401030709,0.3084858478657808,4.643037543577977e-6,1.6118124563445357e-5,3.888814233653226e-7
0.691884311804726,0.3008323934011954,0.12316358719692344,2.026935381031769e-6,1.2934910630091334e-7
0.8513795478666633,0.3084063988266883,0.03780548320927268,6.0872302098113895e-6,1.2488437594743163e-6
0.8668795468778248,0.29013398886795905,0.2562806671490021,0.010537750448469385,7.245154454438296e-7
0.890056772938578,0.3140027978788833,0.28404240613746357,2.922268637864378e-6,2.780402988872277e-6
0.9257877663997123,0.20254677810468502,0.07445254584106431,9.698415799619386e-8,3.738521523709293e-7
0.9249414591722358,0.2886176211328606,0.20032515622398606,3.1310951750452426e-5,1.8054925069422526e-6
0.7381767409889228,0.3152742526991408,0.017190696178154052,5.123152964459782e-6,1.5559840163305305e-6
0.8810833982937694,0.44277516905293224,0.20595211683689874,4.283533645375176e-6,2.5829086065451423e-7
0.7196555321779128,0.3044131445152072,6.86561875162979e-6,1.6575465172419257e-5,4.666114178958347e-6
0.8939371472724189,0.11749405089383247,0.050198279675196744,3.963963724129549e-5,3.901822049880155e-6
0.8154402104903116,0.18662618989132973,0.2867519323581864,6.405809604502488e-6,1.90136115279637e-6
0.9697102847343979,0.35808066947852835,0.3341775945274232,8.872521028447863e-6,4.186474420256325e-6
0.8814935051298507,0.37193367688969126,0.23918991585294158,3.579056494087615e-5,2.9627062169690355e-6
0.7760528009764669,0.3099977988730873,1.2694258011078374e-6,1.4638655661550204e-5,3.475021669863132e-7
0.831464190091113,0.24847635049930128,0.04624758454836231,1.1255387058579577e-5,2.4401507878434037e-6
0.89007494097023,0.2426823270663867,0.10157663028628372,1.6739421534548576e-6,1.0255157978276974e-5
0.8687028681471842,0.22417052195030474,0.17009042602837887,2.165045073604377e-5,1.0210345886309258e-7
0.9388267776257475,0.19212287533032546,0.289316684778413,3.0613989654981744e-6,3.1328625106404745e-6
0.8944266494185718,0.3370894018779236,0.040070192569133134,2.523310219465502e-6,3.236386479643638e-8
0.669756730826963,0.20639229981987484,0.2114144513074243,9.984378854778486e-6,1.8803760007402026e-7
0.900487694950912,0.25729903207234717,0.18681802247964363,7.997990054506299e-6,5.86501495321301e-7
0.7997643731231987,0.26934916980154444,0.14451300564768177,2.989917910018597e-5,7.144226385202845e-7
0.7639083226825152,0.08846178889171918,0.1757704976645016,2.7042973654856084e-6,1.3821446363249112e-6
0.7884033077117225,0.23978698936518583,0.17147070400110076,7.126205781638785e-6,1.7204688967931148e-7
0.9188781657142577,0.273250935407093,0.09457835210024612,3.83944011046744e-6,9.086855359385915e-6
0.8858038233033092,0.35987761237533933,0.17980176525108327,1.3286597959835666e-6,3.077181321836653e-7
0.8172836746373353,0.10529582484888245,0.23036108570952907,2.859686691718266e-6,7.22758763617784e-7
0.8945187780047217,0.27638459086976264,0.16638812580748086,1.0860198365492124e-5,1.4854274847514448e-6
0.6985351262612944,0.34546567817740126,0.24295225843872936,0.02185114345634087,1.149090915739115e-6
0.8320959356921018,0.1628955015709601,0.1097725285660629,1.0123401668199472e-5,1.6546692517549477e-6
0.8162559304244539,0.11799978372367503,0.04448514118882452,0.03683941165586413,1.462942221974739e-6
0.7712854620691689,0.13848542068199476,0.25994734653913953,1.3506192379095228e-5,4.1941593554098433e-7
0.8767491430779648,0.2844446058610228,0.3659080139423576,6.039887479460798e-6,1.514688612869186e-7
0.703803009629155,0.38490867513168503,0.09004733216687821,7.850031424926074e-5,7.130507977959333e-7
0.8179559076194982,0.32991752453696144,0.17945787277607472,0.015822167065578707,3.0559373386598865e-6
0.9174773261878366,0.38799965256431124,0.250616091783221,6.590979938075892e-7,3.0611721829269366e-6
0.8441579336799059,0.16096511118012513,0.1421532915650232,3.752471934782148e-6,6.294408383192285e-7
0.9378026374000394,0.24640638220040811,0.09646683499792674,4.4326508195739744e-6,1.9494923080148885e-6
0.8023321666101149,0.1668152666944529,3.7770171900528005e-5,6.92918770582307e-5,1.7040025705981898e-6
0.928523105611486,0.44315695884044937,0.09666545261328352,1.796969242987001e-5,1.524917390638425e-6
0.9249486185518951,0.29689329391409514,0.06097482289114131,1.0163251343627e-5,9.559160480968054e-6
0.8114557911972455,0.2932241087706853,0.18495849661640928,7.487225359252558e-6,1.8266711955400305e-6
0.9759068712349768,0.20937424263203663,0.23396126225678593,2.3046368726971356e-5,4.494512662336914e-6
0.7934002867997711,0.3599000970788375,0.08718854537183551,6.190549859161343e-6,2.29687170446094e-6
0.8281350209792251,0.177990142100088,0.1429928492630128,6.304240357642155e-6,3.09157972160079e-6
0.9786943029989854,0.2570921753461448,0.15450673207504106,7.268204380614374e-6,1.1943083836063462e-6
1.0335428551757522,0.38274096331656526,0.22019505454325072,2.2283731350679348e-5,9.921448286057122e-7
0.8967277563826248,0.2183012465809555,4.2374366492750615e-5,0.03269454523426241,1.2708005327211058e-6
0.9139070982910835,2.427547033424793e-5,6.332193621283455e-6,3.2861941900046154e-5,6.895067740861349e-7
0.8235651440064395,0.2232997849203251,0.19861790030434623,2.4186918326701834e-5,9.326009163534987e-8
0.8353044994214294,0.2910254788088462,0.11049476541966596,1.2683115607980966e-5,1.764355256200778e-6
0.903111998329531,0.467471923553092,0.16621060077876537,2.9346287438072882e-5,2.7105799740856362e-6
0.8583635566645116,0.30772683064317397,0.018027791116005165,3.4850751596659374e-6,3.0390288246612274e-6
0.7949470701376247,0.34238229457280767,0.30739481384733214,3.9366028638000705e-6,4.3380294537098685e-6
0.9036857422616822,0.20235312937916605,0.1309947546155863,1.9738255213896938e-5,6.997166115130238e-7
0.9487421030718934,0.09729729234965712,0.007585710084643704,3.2195031399590013e-6,5.837692701104666e-7
0.7873135264940041,0.317443354555079,0.019235902616249856,8.512393789746053e-7,1.1252958573640393e-6
0.8405070977596507,0.20539479992692566,0.3268823264358267,1.590966731278287e-5,2.3541635223167656e-6
0.905303804806223,0.31780083353643684,0.2052985511172487,1.3940578073939891e-5,5.522918497258278e-7
0.9175134231736672,0.3404006256105747,0.07424048516656256,1.2698997010188173e-5,2.1825583270546067e-6
0.8207904516028752,0.307918351258337,0.1423091838723165,1.600042665273263e-5,9.105974681442031e-7
0.9017883925474299,0.2515044840146161,0.09835891295433363,1.680613924142163e-5,4.517857201122473e-6
0.8923491263045222,0.23774014960397594,0.07309823831651396,2.7318653137570204e-7,3.141001291895318e-6
0.7014624516045171,0.15972065016753412,0.10175711247708641,6.227447218804666e-6,8.26073039056352e-7
0.7803829793947838,0.07113358027113392,0.2156172267743779,2.622546122953151e-6,4.6684883444215314e-7
0.8077823706033453,0.38433966576090883,0.22961621669012855,1.793711334413528e-5,1.228059928366776e-6
0.7872604755971309,0.46093785178106694,0.06885615773575804,3.697749257083882e-6,2.3660497106663125e-6
0.8579148189297716,0.4147882298138108,0.26185932641187626,1.5708854022424522e-5,1.4073153585536513e-6
0.7957095280875106,0.14704077193308063,0.3086160520775012,3.565441044106263e-6,2.1813758350613943e-6
0.8554884498924324,0.4058513357416249,0.018657339067925438,3.5334310483026155e-5,2.265077418003858e-6
0.9252535168748057,0.4517142517579833,0.06339508232511148,2.265167171850227e-5,1.1581659737566752e-6
0.8458887493850415,0.2954721874866242,0.14775946533370865,3.289518130238783e-5,3.0148669172141984e-6
0.8481492375056523,0.4371174719573041,1.9421635788392788e-5,1.944392153539233e-5,4.078759607542906e-6
0.7520425792833136,0.20435506091627653,0.15504630924185214,1.180358045587554e-5,1.2472604807300947e-6
0.8551875942401352,0.3364639291112175,0.21109712110055714,1.186247152288461e-6,9.039452664866277e-7
0.800727649016332,0.28981466801214006,0.25142129689176373,1.3568402222413622e-5,9.615804409304068e-7
0.8996603614427783,0.4399782263960481,0.15487728028266146,2.9212756786495264e-5,3.123149909453615e-7
0.9840456078428828,0.22503051858710643,0.07260421402782402,5.7714188759069515e-6,6.004841672929695e-7
0.9992175363199327,0.27415859789576125,0.26099458959564004,1.3221512021627246e-5,1.4956869758345204e-6
0.9570390729589291,0.31911790051345523,0.1691749357392025,6.386033991778728e-6,2.4867771278302975e-7
0.867159334702202,0.3739403708419493,0.2293553334421363,0.0221637760791058,1.8918800728448537e-6
0.8441717940029947,0.2814233440923881,0.17303290946527916,9.60573023064959e-6,3.1851076192912497e-6
0.8873888062044748,0.24395392686959916,0.19482293755289914,4.724155978949596e-6,4.806983508635204e-6
0.6001427182628802,0.252184679390016,0.07515401989580983,3.1960602220326706e-10,7.3605024220047e-7
0.9275169318437957,0.3240614262609611,0.2650942624559627,3.1415252453037557e-6,3.4667056026255194e-6
0.8761489012805828,0.41696686914334524,0.10900905232510505,9.384823561867442e-6,4.961431042782571e-6
0.8623667653418274,0.33944013809301055,0.08561166103555529,1.4050128384041072e-5,9.277969531658325e-6
0.8921873041389512,0.42546447548405864,0.03638003659628186,4.0615134809518505e-6,1.9316248847656148e-7
0.8889869270954938,0.2511643974070914,0.12380006710253744,1.0629775274710596e-5,9.143269871780824e-6
0.8419682934506101,0.15233937814053844,0.1944594318577053,2.9296998278402486e-7,1.5709035878011535e-5
0.8479899924563457,0.42794374615167685,0.21143898590359456,9.801990671531174e-6,5.639010680208445e-7
0.9992580208123145,0.27247858676352577,0.12308377388180469,6.58745135974359e-7,2.0768925356774715e-6
0.9459419420387456,0.2823941320989748,0.05033971001714521,1.2417000429740255e-5,1.0759888569314424e-5
0.8790240242833476,0.3123254316664972,0.13784084984729938,0.04667128569276713,2.0724686264905756e-6
0.7462624630197694,0.3241326105798952,0.20326929000692973,5.435816247179037e-6,6.713797675583777e-6
0.8873270526907562,0.3073763417847135,0.11000532306137023,0.04282478396186162,6.367864457703515e-6
0.8460142233846839,0.3149874654123308,0.10737085581891881,6.3730634789205265e-6,4.9335331371051436e-6
0.9213873907863421,0.31768144044245394,0.08982527970630638,2.7322017070993687e-5,1.5747039141039351e-6
0.9582710488079993,0.4094270030702236,0.3527124271882398,1.0409704093265748e-6,1.6936955668858666e-6
0.7656501069387813,0.3039153543840709,0.23391172964286167,0.015933252989408064,2.7476258920508534e-6
0.9073178318523749,0.38749573198903065,0.05974490018372958,3.6602290325732367e-7,2.506451972195123e-6
0.8968701435962214,0.22783796926939193,0.06482902801439305,6.115352941454821e-6,4.6157064621105137e-7
0.9377868986032409,0.2911604882122063,0.34474076208352367,9.825539854450838e-6,2.2612216493689274e-7
0.9132661139169178,0.3587408776557828,0.29930343713654395,0.08877351655419252,5.807142122532527e-6
0.8474797387110833,0.28739619830434293,0.1482323571615014,2.8924643235811454e-5,1.0181373539114302e-6
0.6593026837391927,0.30874834804425966,0.25249081223233616,7.883540426120716e-6,2.442309574982038e-6
0.7342743128869875,0.3750952049789662,0.2968199273209544,7.457315190806391e-6,1.9735480616955847e-6
0.8562425146680805,0.1870363120008487,0.09864444181619891,7.731451149184387e-6,4.831432572627303e-7
0.9105441568397601,0.3004555833420617,0.18461446544832105,2.135689361332238e-6,4.816942495794452e-6
0.8735361185782815,0.3036484717318655,0.07528084398515045,9.667635641805346e-6,3.0599821230214985e-6
0.8577312851165999,0.30496222234199655,0.13350390725554684,0.1002791675495299,5.834193745855865e-7
0.7573240576402402,0.35867766546753144,0.20371868484220013,5.221139404529285e-6,5.442311864223282e-7
0.9184893225057866,0.40608754797051017,0.030347271765124972,3.4810162916201065e-5,9.931416240088753e-8
0.929039103614349,0.1948383103655713,0.07302297103778832,1.0277651509280061e-5,1.6755865364648237e-7
0.8662821383014139,0.2738456532629727,0.10565012867164114,6.172479293013733e-6,4.635253162771358e-6
0.8666704467385227,0.318336244892957,0.2048643156181349,0.04676959500855071,2.9876029211534094e-6
0.8500356248950336,0.3402451972907703,0.03777103088573375,1.60764720499168e-5,1.1297501599574766e-6
0.8069824709995963,0.29235590649915544,0.22184709081885678,1.2381384672535689e-5,2.1413636699940675e-7
0.8401042386426827,0.38786729417117316,0.11260571557015853,1.4858569098302743e-6,1.1947238028775509e-5
0.8724893209833815,0.390708445112959,0.044523356923038104,2.6271561522316078e-5,4.457134429175502e-7
0.8338539124302202,0.394191109590718,0.05107593302025526,1.047742454392789e-5,2.6198439281865937e-7
0.8119170558260898,0.3604358998748154,0.17023187166632692,8.667661840375436e-6,2.392827098844641e-6
0.858867926448998,0.28536361648233477,0.2905920966642057,5.386810145627252e-6,7.335544965472729e-6
0.7669031019122965,0.27752364481086156,0.03541378733807221,2.5731898045944224e-6,1.3166391559949614e-6
0.927582187445315,0.38226754803718244,3.996795800297222e-6,1.5049011101220255e-5,6.384790113556083e-7
0.8819149964140109,0.34612642705166197,9.16632178227239e-6,4.5953252382838206e-7,1.0964228498605913e-5
0.9147874687789388,0.28678024272797886,0.06333725506647747,6.593353391724788e-6,1.4157033095263394e-6
1.0017532557355024,0.13443291026340143,0.1614478372154502,3.6449624172887884e-6,2.3023218821693892e-7
0.8685874090095562,0.3485732671339292,0.21028409453033348,0.04771341093768244,8.308790909461461e-7
0.8149474255928593,0.3644416696143309,0.06257579977892158,8.481411247901471e-6,3.192327880471857e-6
0.8496798457087982,0.17067575847598704,0.24789881209497233,1.88776095928489e-5,9.213533051805056e-6
0.8459721707592602,0.3865998791982115,0.01865553109953577,1.1097302220382244e-6,4.955183021515541e-6
0.7678472839371162,0.1659034758936495,0.15528167052682473,9.370966641650269e-6,3.965469085459583e-7
0.9434726919623966,0.27272232077328606,0.18221472048789478,6.378320252678135e-6,1.738952493973711e-6
0.9559040721132224,0.23250685404675941,0.05742720855057426,5.846039462322622e-6,1.0194362291396364e-5
0.8505948630582423,0.38682452123653555,0.2617813590947673,1.3658289900835702e-5,5.763301364619666e-7
0.8132615136951853,0.15438017710922036,0.09729419268519335,4.2843762873277444e-5,6.36538029796796e-6
0.9203229697809396,0.2902748008806868,0.00911222046710547,4.460856379429577e-6,1.8200799437040338e-6
0.6760517521677416,0.3203065752787353,0.12426666343969917,3.992862639162764e-6,3.391241976957726e-7
0.9068068299574272,0.211836095652147,0.13330201743527015,2.184852359284062e-5,2.70186360097624e-7
1.0424547141681542,0.3159007806319223,0.10994411256408831,3.61124658108114e-5,4.5474635880851655e-7
0.7909344658085646,0.32134138136053414,0.005308638086701567,2.1847151381548108e-5,1.150651587795981e-6
0.9284425721713432,0.3283385535375558,0.25645126666089846,1.415964253424773e-5,3.685339653725084e-7
0.7977869559207318,0.2674488621328841,0.21094830180935054,2.8173590053970354e-7,3.5152860016346432e-6
0.8335151401737839,0.329991605750243,0.028863877466672516,2.569903555099673e-7,7.92503692240154e-7
0.7951518046131505,0.1641764648933326,0.06977881250169826,3.3500795487261675e-6,1.1907702855695756e-7
0.9261503080334355,0.3001602950654205,0.05889724305828947,2.7036387852674704e-5,1.5246928855849884e-6
0.808213459471204,0.40044836972551723,0.24014102318382813,0.06850219357146914,1.4441440072954226e-7
0.7553369811939157,0.36252494203168206,0.07615549777824349,4.68611987493317e-6,2.0694584284552953e-6
0.7706659995595215,0.2810291799578981,0.14269242155587714,4.3012790649499255e-6,8.35617877491257e-6
0.8824517100218467,0.13674855291342958,0.34558023750786004,4.5817419163513007e-7,4.59076951765669e-7
0.8364147873981467,0.2985474959972647,0.32673307624589354,7.072731895152451e-7,1.1148499937000539e-5
0.845435420759673,0.26554833906145126,0.1515386721983809,1.8953669522868075e-5,3.3543262932464457e-6
0.7565582121586587,0.23184183018603388,0.12618655394108336,1.8072319877962713e-5,7.129144275648536e-7
0.8813092359691268,0.25781867446987805,0.24022133359314957,5.227065147758725e-6,2.3488203743093905e-7
0.9149191032793427,0.4179864037277139,0.00045117629909189466,2.8023956391010074e-6,1.351689312367732e-6
0.9475435954141198,3.526544389983316e-5,0.06886680734169026,5.81732908942062e-6,1.4064500443583539e-6
0.897193016404104,0.2169629529933399,0.05553140058842798,2.0458059212732915e-6,8.655804459259397e-6
0.7917533424806695,0.23896975937727127,0.11302668604149524,3.197511263430819e-6,1.1660702879529028e-6
0.901306568984559,0.24496335902326738,0.1556119201804287,2.1496604465480462e-5,7.858595687804115e-7
0.8600364245318435,0.3358877218708547,0.15957528776572438,3.815615453154481e-6,1.3492150142610515e-6
0.7252904552052271,2.0758070347057234e-5,0.18740852516911,3.573634575586293e-7,1.4684364672418182e-6
0.9430931717579059,0.3598391842391844,0.07915438240751715,0.11169729568624609,3.1489560870946037e-6
0.9781185626051152,0.33026923256843554,0.16508344721595725,1.05778919910135e-5,3.112551198003466e-6
0.795567282323705,0.29272803370988365,0.2654065273600928,4.349797952662993e-6,5.280145119544721e-6
0.8223683083274014,0.4412186414949675,0.20601390583891988,3.4299251068029e-6,1.6646470952369485e-7
1.0024853609679067,0.3231284699357717,0.12168186668729453,2.680804496128092e-5,6.423777513746287e-6
0.7171993210645655,0.041268539698792406,0.213268610481129,1.9911299699998386e-6,3.684693055325261e-7
0.8495863601120504,0.3594452935249516,0.2100695463484774,2.4097678730937606e-6,9.82161795434755e-7
0.8732255367489334,0.2767314284314657,0.14130932858855916,7.870229924711314e-8,8.481926805081752e-7
0.81890402550526,0.25460814279376764,0.20273489926039323,7.285980231162836e-6,1.009638831886428e-5
0.7566147968477734,0.4869660022365907,0.11969963272751016,0.04996876829089736,4.817583044157067e-6
0.7856020156814365,0.3410257547058273,0.17460991898044087,1.5311867165579418e-6,1.4637539203221639e-6
0.8450222203410864,0.3534242268745009,0.15152532040119082,7.1875190005149525e-6,3.300711229684006e-7
0.9208191443623779,0.32065808953852626,0.06550901381455487,1.103932262214169e-5,2.3505931013286524e-6
0.9134088565288465,0.15512682202686712,0.296116965560155,7.036291652174828e-6,2.6289356629544125e-6
0.8715778095686102,0.10575353471065663,0.10102052344851131,1.1769438362667362e-5,6.817457662011694e-7
0.7031288624353014,0.26442398377732124,0.17668951380319564,8.966186373776663e-7,3.5829454249451664e-6
0.8587074068651659,0.31962780828148585,0.007453694648345444,2.910374691036943e-7,6.679349074303204e-7
0.714401043281609,0.35040308359850547,0.04897483827354687,7.599159347223411e-6,1.738382015711859e-6
0.8602686971325464,0.15416324013648453,0.15949729297049897,1.6853925313328614e-5,8.223035155435765e-7
0.8735036537283243,0.3265769304573243,0.11543089278089269,3.358262865823039e-5,2.3301527016239554e-7
0.7941359249713669,0.3671243592019331,0.13830610606298377,3.221365981534441e-6,2.6003370309779505e-6
0.8523092647660926,0.3067721468421287,0.35343831546688936,1.370126543752577e-5,2.143795465679027e-6
0.7780807074104552,0.12975402644737466,0.08657234712577244,1.420394800515784e-5,2.6346892715162218e-6
0.7519335323910044,0.16951621875918343,0.1851722405601932,7.79937391006541e-6,5.687061389314518e-7
0.8898681159674404,0.2185761141877336,0.2358173465438651,1.531269689778597e-5,5.177943826137343e-7
0.733784573583852,0.14315877374174413,0.2345305345165647,7.980109389821299e-7,3.541126094852576e-7
0.847971341154234,0.30861474653818677,0.21367982366277366,1.1989809694315512e-5,1.0048784649385745e-6
0.7964616322164311,0.14750405819378498,0.1686329708520371,3.10783086281477e-6,1.5203001113711645e-6
0.8756224937666572,0.39889785551496093,0.1978199339449609,1.8276057345625873e-7,2.7320566245436773e-6
0.8879681350820356,0.2041167651063791,0.16252892361586913,0.06899589201294187,1.0119202734637511e-6
0.9039551513586392,0.2224464069430736,0.13024529268949792,9.453302506942651e-6,7.583430083613063e-7
0.7801590815478718,0.38352759033799844,0.19049733657628565,1.6059062824896886e-5,3.771713904317242e-6
0.8906148909508094,0.199022999231389,0.07282105852463827,4.8989997390308515e-6,3.332621707208272e-7
0.8731130953316835,0.27265217316258106,2.584772121787607e-5,2.1939071439148333e-5,1.2190622000751716e-7
0.8776817222920119,0.20759331072572573,0.1389394871987486,0.10307545383052386,6.419389003822773e-6
0.7859783022807281,0.31327078720997603,0.10717655556385042,2.2279502241706606e-7,1.7824964695378753e-6
0.8751880781093573,0.32299799855434186,0.19469652353800582,9.7619135144833e-6,4.0558333484069786e-7
0.9155869671649048,0.28283753719181826,0.011179495273040185,2.0596569249020646e-6,7.437503567325754e-7
0.7535808561601125,0.2674408611662864,0.09792066408979272,5.16626578752552e-5,6.402960407408953e-6
0.9538816603993805,0.3077642983279638,0.1260347790725862,4.6811449537359495e-6,3.816175420004171e-6
0.8358860902229308,0.3124239140237801,0.051542486928794595,0.0046209932344516425,2.4440039322337626e-6
0.984733141721911,0.21874250209995916,0.1965690772569504,1.4465105639928626e-5,7.429325211860682e-6
0.9449923393106121,0.3139424668464752,7.797956858242305e-6,0.0027394533952344365,3.6836177520066515e-6
0.7820269867252114,0.28662500645406075,0.045126405890129284,1.1103051649086204e-5,2.3737339309992667e-6
0.7340868368274416,0.24329994113393383,0.12522386706197963,2.0661353245840508e-5,2.05145137706364e-6
0.9752574610677036,0.24596624554849678,0.21545295023829159,0.02515538455380728,3.0002745993878976e-7
0.7972805885036958,0.357933330727775,0.00012071134443124992,3.588884030446965e-5,5.539192759751455e-7
0.8088118199435312,0.33528373955330354,3.423911824144976e-5,7.507012977726879e-6,2.3560869832697784e-6
0.8416923398594776,0.2529075477183227,0.04427858617095204,3.0020366846295055e-6,1.940881714034004e-6
0.88753850727108,0.3362212718064881,0.05288847019384901,6.090376436042322e-5,4.6087447435061435e-6
0.7972644310646033,0.2383638980445415,0.2369745745373908,3.739412910292589e-5,2.629022635064482e-6
0.956625983226234,0.3044874318783082,0.17852958302913313,3.778156447648744e-6,1.5153040507902976e-6
0.9883089685297359,0.21004857244955488,0.0773894448203607,1.89774002780016e-6,7.031348252251046e-6
0.8667658261897655,0.3233198047227419,0.3146056249099245,3.150160575560168e-6,4.844436031438762e-6
1.0100872301349462,0.37916239817070796,0.2492354502884786,1.0722434080595589e-5,4.867861642110505e-7
0.928587850359667,0.22065360056336836,1.9173643735451162e-5,3.978014039916766e-5,1.1528818534452256e-6
0.8194977002895127,0.42180290616452387,0.11633172821994053,1.1143429743121214e-6,2.163401523896935e-6
0.7311707511476029,0.28679055355366767,0.3281198421069873,3.4343603874872897e-6,3.257675089698986e-6
0.8877652131797333,0.24666181775986518,0.02781703270554292,1.3202826415203983e-6,8.522945778993707e-7
0.9411909267543019,0.11448443931770536,0.05802467940841938,1.2753371289031534e-6,1.6415867017580653e-6
0.8208163544058351,0.1378727887302751,3.4391701886259986e-5,1.0932632074106552e-5,1.8089337318113324e-6
0.8273423558360129,0.3120337769899293,0.12900426091506745,4.49886409106294e-6,1.4109732362141414e-6
0.8409883096021087,0.2998333415378389,3.0190208584399136e-6,5.800113170445487e-6,1.2582566259605743e-6
0.9494644002266495,0.20988807997767234,0.19348968699550273,1.4886665489859813e-5,7.677927896652947e-6
0.9223865367308415,0.17646985607299026,0.14763979241686664,4.2672986137576654e-5,1.2746497308757654e-6
0.9213558173167371,0.3816446807660019,0.036843707723023034,0.1083244751607566,3.093010156815512e-6
0.8508129799282886,0.3327064560370001,0.16745731693721222,3.85945520765818e-6,1.5308392393269254e-6
0.8271079044693543,0.40211880686934665,0.17258000419049369,0.05310626792901951,3.4757747675809997e-6
0.9548506827734586,0.2670690953445587,0.10273129391163893,7.4541737797957294e-6,7.86290848264759e-8
0.7985186796768002,0.24847757803923898,1.063467481479674e-6,7.874582076565495e-6,1.6285115611719414e-6
0.7972696268478168,0.2979474118221299,0.09328864780344848,1.3497569170350943e-5,6.294192200145127e-6
0.8585790633989712,0.2234854467303582,0.06318202161705022,0.015801094978490582,8.166885303223514e-6
0.8692001756010481,0.23291605739404053,0.1337540926800309,3.7934653358412396e-6,8.831324329328094e-7
0.9148443641992419,0.2615120698416957,0.1548053715868698,2.1587818775367163e-6,1.1054856420417147e-5
0.8521431928908099,0.42412480249694084,0.21582759272644747,2.1362671765584595e-6,2.2670878628769375e-6
0.8502848807324455,0.2263756469306979,0.15846557608755552,1.8056067405184534e-5,1.0876538484930198e-6
0.823792107853911,0.22361949061797848,0.1978223298828139,3.7592900362024007e-6,1.720405779032097e-6
0.9242388335543206,0.2804715838292089,0.1941657529841141,4.06264667050793e-6,1.8360814005840415e-6
0.8820428671057261,0.3510275740842048,0.06747126216190713,0.006968489174507209,4.605827928397255e-6
0.8553740585563987,0.15701938203800442,0.13559972478565818,4.506235258683322e-5,1.7686075992617845e-6
0.8300558002424734,0.40875414327506254,0.21395228273436206,2.4840813406257212e-8,1.2085484664969837e-6
0.8064613121604873,0.21712330062012253,0.11385017967165245,7.126742048950592e-6,3.482823746084329e-6
0.8750584237249677,0.26330068965614517,0.08489665371448352,4.232807527405902e-5,5.93850106036381e-6
0.9176558345278822,0.3242776018864233,0.2630225244908062,0.0012093259774392101,1.8718005868542664e-6
0.8306133266946527,0.3656004035676701,0.14392940145624689,0.05873496829795588,1.1028986117711526e-6
0.7311601741996112,0.1730689384403048,0.2609499199911247,7.540147195941849e-6,3.4362292249817683e-6
0.8930777004828694,0.3263070563809869,0.2239187642851328,1.5878631351717853e-6,5.039424960641414e-6
0.8821190033600113,0.4717151974834848,0.1577074794481086,2.1243516396887707e-6,1.8899447905562639e-6
0.8251156192649733,0.4829096211337447,0.21019659187634776,1.5204444399979922e-5,1.4789321949593148e-6
0.8343814143908106,0.45971934021098626,0.267180063630843,4.130470451377266e-6,2.9719315996629136e-6
0.9228236817234876,0.48731035485880714,0.21947515602152945,3.590665986624719e-7,5.702215105929387e-7
0.8854159763641865,0.34042477660320314,0.24041274226842946,2.1030599171995012e-5,2.8069705797269945e-6
0.7945936568539884,0.30553903469778243,1.8567552993765946e-5,2.2203359929903743e-5,1.0738023799791718e-6
0.8451855806424278,0.25967146892961335,0.11435078291476586,5.327464377841151e-7,1.8418363701561136e-6
0.8401196169710006,0.1752261591408666,0.10747406541932136,2.361857514045218e-5,2.2500642043697672e-5
0.88922211123375,0.28160347388793117,0.19513803937852758,5.99185924718415e-6,1.306583524374183e-6
0.9198997051078655,0.36221587897629703,0.19670881924089567,5.411692152762493e-6,1.792023123253772e-6
0.9528417414777057,0.18640289419127942,0.04285384924078439,1.8166904167671305e-6,2.1325149187345627e-6
0.9734456582390107,0.3257075569449883,0.13514199419786843,4.906403990145858e-6,8.607784576491334e-7
0.8725946749139237,0.19951818852385417,0.13246737755597238,4.54366760033794e-6,5.14560460151102e-6
0.8132560221346452,0.37699924772999527,0.350227866375346,9.250162896642933e-6,6.592544903337438e-6
0.8553227342808132,0.2930753042892862,0.05561372626599681,1.3468946389680152e-5,6.851014917319542e-7
0.928425430332231,0.2816811432826407,0.14151452777443074,9.604115199190327e-6,9.925822672118834e-8
0.9435631043221977,0.24157932137294313,0.10834068992378798,2.849128591234963e-6,1.933818930342779e-6
0.9119589233329184,0.2510415074371197,0.03824227100033584,1.7466540232963235e-5,6.092980973509965e-7
0.908850065981543,0.3134028308223451,0.20999715657058618,4.372259988415228e-6,5.59645979586465e-7
0.8503826672261061,1.2605593161756426e-5,0.036045635812652854,3.567786096073111e-7,7.440149478437491e-7
0.8780050461283824,0.08879200635308049,0.14753683804658735,3.7599856042708213e-6,2.544066382836885e-7
0.9341595576809376,0.26442132857278766,0.218520998598565,7.326002674279408e-6,2.358806744305955e-6
0.8316595261547666,0.303305055555182,0.23760168622954092,1.2139020324403171e-5,5.002304394874368e-7
0.9559474536009218,0.2844010215327861,0.15311686795538204,2.6077204732077863e-5,1.864022488577699e-6
0.8645300569361751,0.3265332006650321,0.005620763940154205,2.1314457767183242e-6,1.8271212625584066e-6
0.8281079115707088,0.31470322847943644,0.20213736900071178,8.566555860012315e-6,2.1460967001840636e-6
0.8526179920361407,0.184223974529806,0.1759607119771962,2.138552488012424e-6,7.315517631511365e-7
0.7458750740952076,0.3446020491956614,0.24111954258502388,1.3835124224925721e-5,3.91495515047937e-6
0.790014552816281,0.38854276022794787,0.12282068753093345,1.4803583310716434e-5,7.356958303117445e-7
0.7923091039032455,0.32482103277570173,0.17269566417573667,2.6982954889898103e-6,1.6756812066393012e-6
0.9507616710647753,0.3741711403587442,0.12551593240920145,0.01235547444884233,4.907321360728134e-7
0.9462584538471837,0.08990128517769058,4.646282456888251e-6,9.970188110418506e-6,1.4913808863217803e-6
0.8175266272227049,0.18607290293006695,0.2769639847993015,1.534409943133863e-5,6.445357744508384e-6
0.7701458027023316,0.3475209597274844,0.08246387456398008,1.3940122907330627e-5,1.3095486768519016e-6
0.8502782751619185,0.23936809442759577,0.11125476349310892,1.9574722844410697e-5,2.488889431301322e-6
0.8522185165634641,0.36950565747521447,0.15227858848765985,1.2296856647109333e-6,5.782727117875641e-6
0.8214586144562919,0.2764858132943484,0.22290261616990792,3.566205437101344e-6,1.660038434311839e-6
0.7820627567719907,0.30403878082236346,0.3286873255513538,3.270594167117946e-6,4.051487531075981e-6
0.8921401925852237,0.4117721751099195,0.02492774606763204,0.023859519092506165,1.0058971999377109e-6
0.8495066398578781,0.3302522026909771,0.1664356380192391,0.01691127994077357,1.935680107954113e-8
0.9161562946077768,0.2986831516919102,0.3017220191687464,4.931459000323546e-6,5.098830652014441e-6
0.8292785304712549,0.3341523481884896,0.06323610119075207,0.0767638280101246,7.820886037498975e-6
0.7655697441122373,0.4298163784670681,0.03425878272426308,3.286973302611684e-5,1.1408237318988323e-6
0.8640084760141273,0.3350982255300128,0.18725584774316228,4.418351128281789e-6,2.6173700373721687e-6
0.9354872037163253,0.3585698198993117,0.20868431712712487,1.9537932129977398e-6,2.379486739908631e-7
0.9339775005389117,0.4664737512785089,0.17042555520207125,3.494643896984062e-6,5.924737217236076e-6
0.9205426896749205,0.23848761482513225,0.11443669814800028,1.4262531785227961e-5,1.1808188941780928e-6
0.7476381780973012,0.26344397945290554,0.09034068445810206,1.2283870710338984e-6,1.5776532141659194e-6
0.8658909684184484,0.391352556110653,0.03574745154560244,4.521265222594273e-6,1.4555553463845526e-6
0.855259208853183,0.24485136371036775,0.023036969343285474,1.0578626686706671e-5,4.0168104964433127e-7
0.9002780462570641,0.2683297119313466,0.11964909927399292,0.001829011912182708,4.564387767122535e-6
0.8225358686124742,0.3876693862546978,0.049755353206609065,9.131865420931862e-6,1.878621635337252e-6
0.8824052857119682,0.3159838658897711,0.07476212368811952,4.6730556180207827e-7,4.684339936333881e-6
0.8553128864980266,0.3802870910714411,0.07462190638275912,2.1365107934660094e-5,1.0517147365218804e-6
0.7770043556261296,0.40724332791921913,0.19756093717378498,1.1599621601257604e-5,6.5885615639915684e-6
0.9084509293786023,0.29616370736632724,0.1615516891476454,2.5180229082169547e-6,7.366286186215321e-6
0.8631301784911454,0.14486727030924085,0.061641533626978884,0.0008724927169666804,4.92173130704765e-6
0.9451028242942714,0.40219697269767973,0.10528753507307576,1.2867429898880123e-5,1.5932386220642025e-6
0.8844754227605889,0.13165803274031918,0.16438018340338,2.136923629096621e-6,9.413527304324987e-7
0.9787118658548346,0.31027994352860366,2.9645467446715035e-6,2.7305548040215677e-6,1.404212058996046e-5
0.8560322477246505,0.4544991089087924,0.23395471935373724,3.1474508303131876e-6,3.8124528067978725e-6
0.8240642971737624,0.3571591328714989,0.18737364954559377,0.00015720033893047367,4.657868322148484e-6
0.9438673636402868,0.2647505460757804,0.1474026875671357,1.7740067456140096e-6,4.623399822545338e-6
0.9724970130738289,0.31693017573321036,0.10419516296308062,1.6564244658366645e-6,5.813548097088894e-7
0.721914682580489,0.45226406403078334,0.22513323544407138,1.725303195199146e-6,2.1684338160216088e-6
1.0355701134359632,0.3213995273089987,0.23328574767687993,3.7338166807088582e-6,6.481646582609524e-6
0.8668953316001238,0.23997431940050706,0.12039332425688842,0.021839365799162458,1.0483865310537133e-6
0.8989411935651672,0.23707061991980183,0.07637842562773711,1.36946168504265e-5,5.922853049834115e-6
0.855385961850406,0.19727630819416975,2.3949904645798048e-5,0.14269717903086576,9.826042580880767e-7
0.715286052506503,0.25759531607325803,0.083220692704565,2.801809207741285e-5,4.21365120466255e-6
0.8242279959796082,0.10469504784672079,0.1435960761493864,1.917759279156106e-5,6.130004963356139e-8
0.868517299936824,0.32018246269948314,0.2221047455176013,1.2408593935975265e-6,3.0550794103273438e-6
0.908157837401367,0.26717003767299907,1.820352495761346e-5,1.8860088982591144e-5,9.65011292831941e-6
0.8941068570941084,0.3167695512667952,0.11421418302762021,0.03379499729490565,5.779618430058059e-6
0.9150668631958334,0.26879927471155307,0.05118661602079522,4.737431428127048e-6,2.2645047529079587e-6
0.8349708936900178,0.14153666501860807,0.049621265074487386,7.72918603564321e-7,3.9501117464306457e-7
0.86827474126419,0.17962234010160127,0.2281044771379248,9.384107978512718e-6,5.603551313376753e-7
0.6448787067774746,0.022475783685314887,0.1474241949729036,6.046425056954047e-6,4.301465168669166e-6
0.8206390376628478,0.26333343257060093,0.3393160223581315,5.187701774073128e-6,3.1767566296692085e-6
0.8048779678307159,0.27636531361185446,0.078451986761372,1.7956759748992412e-5,1.5193407212725496e-6
0.803209004774661,0.2176109050906394,0.115969638872782,1.3583142884550717e-5,2.188670431627071e-7
0.9759377039556112,0.2882266158074418,0.2946151870045224,5.047451618320209e-6,1.03686272676963e-6
0.8681645662693742,0.1395156207129009,0.11840407399665764,1.5172463256510338e-5,5.0918327250751294e-8
0.7493921044730683,0.15610376417920246,0.09331328805352213,0.013295979868753083,6.821536060006017e-6
0.8014815094127723,0.4485276542786041,0.3181187730504691,4.249385515671736e-5,7.727275040392279e-7
1.0198277676749887,0.3618450348251243,0.08738950729641504,6.335207319617744e-6,3.0891162405843886e-8
0.9347078603964132,0.4001277109323431,0.19180785581212634,1.2126871906673053e-5,2.3914207937236753e-6
0.8003458356103317,0.2968566071434364,0.05212711883413057,9.49990838013115e-6,4.811155164888281e-8
0.8659853313179209,0.2040368140415847,0.2939228745453879,2.3192535685036264e-6,1.317791505001109e-6
0.8404844182514459,0.24613098986522264,0.1880266773148791,1.2040328109919063e-5,4.5990275920893e-8
0.6653458552154978,0.3171840575559828,0.05960096500143974,6.65427648516917e-5,2.3890300016038424e-8
0.8064747293960348,0.2811557248537171,0.368855894848497,5.5824018299413525e-6,1.0439071018719659e-6
0.7911201459744741,0.24832490144053487,0.12476275139561466,6.459277913987288e-6,6.324198372903433e-7
0.7647239526064151,0.08808342146217596,0.1528913738879223,2.009000320338239e-7,1.0422775118291983e-5
0.8394552401240194,0.18295907326112548,0.15423319264215102,1.5993875312064754e-6,3.4199618628716344e-7
0.8620526038244427,0.16430273525642836,0.03190339654210739,0.0010029156166331717,1.7420904123710557e-6
0.8710843368606085,0.2398892502129648,0.2049762609799215,2.555465496725806e-6,5.88279353837956e-7
0.8776303733698887,0.22460360750778685,8.966253930112189e-6,0.00300350082621657,1.267563554153972e-6
0.9746597642350592,0.05446215550917044,0.007788782356997981,1.7618127027930336e-5,6.654021479882144e-6
0.780174827813692,0.4148659926128744,0.06258094446234219,1.1105320588095102e-5,3.1133998969479215e-6
0.805703392702191,0.2731209001860311,0.05171758012747185,2.981847286899486e-6,3.6442118539481427e-7
0.9197613733088592,0.11708889381407994,0.17480873373127048,4.5176250850417765e-6,8.683721372804154e-7
0.8602102680359374,0.3308898316331801,0.18938453917137998,2.7208740890103528e-5,1.2041733055898063e-6
0.6399924787540932,0.17707047159651657,0.011526877997309892,0.07570348030537177,2.3978800227364427e-6
0.7672167800909602,0.30170885362202826,0.13324536948381427,5.958599519878538e-6,7.316178904613613e-7
0.7605192673059742,0.2753194662711964,0.03838519960656139,1.447079113925387e-6,3.4940566152885655e-6
0.7484101351631613,0.24581097018026155,0.24121329389209256,2.9158326948497404e-6,1.2504207249769417e-6
0.8442399345117004,0.37415033428319555,0.10496539672437999,2.3121193640757154e-5,1.662030750168575e-5
0.976837930343704,0.32808800062088306,5.6792537397043485e-6,7.009096158631933e-6,7.221952092045791e-7
0.8152253705920196,0.16553166516080786,1.8217186747264413e-5,3.603828517162455e-6,2.2797589076528624e-6
0.8535302899262511,0.41164301311335194,0.13374901269946715,6.901932060529581e-7,3.605314326665665e-6
0.8277233011776102,0.27696113950929213,1.3646774972555717e-5,8.208697413351895e-6,4.0770374175047586e-6
0.8552462002688008,0.24212650605067987,0.029620691405586985,1.0193960790945422e-6,6.11766771872399e-6
0.9110633399001502,0.3211421453809944,0.09386940262496202,0.022119565455187562,4.878168259267457e-6
0.9197281437611582,0.17764754052516674,0.22147546674694585,5.29395690786541e-6,5.848672281934253e-7
0.8570532112412033,0.3286504116010178,0.14604584433850487,3.46267045317622e-5,2.6051833490470244e-7
1.0021548842505603,0.08636791329411597,0.011557694646483707,3.3253674894169645e-5,1.979544440446762e-6
0.8393847402757859,0.305537000959184,0.21089069643255876,3.9653319478319404e-7,6.478585435057069e-6
0.7789914103195485,0.08521487254824711,0.00013458657780862637,6.747900810719076e-6,6.01474653930123e-7
0.8342332285661525,0.26783033147166524,1.699604995443471e-6,9.829674815983735e-6,6.903167472795124e-6
0.909853196269653,0.3834068195072282,0.1173833874873873,7.714116229726176e-6,5.558888574799803e-8
0.9952643324263737,0.17042611504520755,0.07632758995457012,2.142696856650972e-5,4.0158085690134016e-6
0.9567365831262755,0.1992689328071524,0.16769129180854314,6.672625808800282e-6,1.4029151152172847e-6
0.8067123091617332,0.1429753306089867,0.026610277691515805,5.831116937735081e-6,6.581059769618369e-6
0.8967275751923234,0.3965912859639218,0.1315014721008807,1.404812515914955e-5,6.264853981002849e-7
0.7804583794302635,0.16243747770872918,0.1950095222996615,2.9396399396947048e-5,2.0517134495315337e-6
0.9017345187420251,0.22540957818179086,0.0746361962669777,0.007855308944617612,2.2794407180948273e-6
0.850684719481118,0.26460546058946566,0.16173481373911391,1.6553425152235346e-5,2.270980336074868e-6
0.84364487333294,0.29277697560438076,0.12708238181244358,1.1408824906869452e-5,1.2890737691381715e-6
0.8161863346046139,0.26193223667359566,0.02849989793735519,4.87418551900487e-6,6.287522395162504e-7
0.9713959942324024,0.24416359738304338,0.11134585829268184,2.7429219561711515e-6,1.6572402750398424e-6
0.8163031291297029,0.3263287437657989,0.126029959353545,9.961093448019459e-6,3.81684540596422e-6
0.8709096810177894,0.33636286003983606,0.13507741537966833,4.74218649010906e-5,3.301482972686842e-6
0.8419653022742697,0.42325103819218457,1.381167473470113e-5,2.1565617242085e-5,2.3122006453588084e-6
0.939898107261985,0.32821991847318754,0.15990559307720575,7.30156938680282e-6,8.971805345661665e-7
0.9845053840521691,0.23342312841622892,0.20358690490711995,1.4713576669128647e-5,1.9886644125888253e-6
0.8231209200215566,0.2509362003877911,5.084103071456569e-6,2.134983868454232e-5,5.1448670220430315e-6
0.8569429728893607,0.24121064326095087,0.17469949959794562,1.3130103310478314e-6,2.9093241164590902e-6
1.0264236395589301,0.38792153637116167,0.07446707644079353,1.0252519608719424e-5,5.104335023715934e-7
0.8154429246447217,0.2927682575969257,0.20575184518905099,2.3273780688573553e-6,2.6956266298283627e-7
0.7976336108216566,0.3623766584992336,0.022297788939758867,0.10064573386735987,7.920162361438332e-7
0.8808297012249113,0.19793018004972351,0.08703121232880395,3.683526429890116e-6,1.3743712036495825e-7
0.8283664141420548,0.20987304122601635,0.2740287682110836,0.03706984844699157,2.2557037839682215e-6
0.7793329475559121,0.3923680205744873,0.10322184646018773,8.56590561657683e-6,6.965746843640153e-7
0.9398339952021924,0.3151591483931022,0.11974917700012355,2.1609333220373728e-5,2.4611991115905396e-6
0.9357491687721833,0.1909581281143855,0.08256801576087636,5.902306745011673e-6,5.429964672551413e-6
0.8512802567785158,0.24924569447642897,0.30213264654031535,1.4376107293767593e-6,1.3408295921110008e-6
0.8487215986900147,0.3038912715534976,0.20098477195075892,7.491058231640091e-7,1.5169889201471776e-6
0.893351637301691,0.44381758518242576,0.24221456190741497,2.309581653488907e-5,4.034326637578078e-6
0.8359675443002592,0.16106318884573323,0.20003454081507854,1.8632452578250247e-5,3.365172676822459e-6
0.8636979760284635,0.17260500491592934,0.17485973020820111,4.360730051482242e-5,1.9967984702731756e-6
0.9108682350132997,0.24462186320178841,0.24652372295384106,5.3482907375737576e-5,9.726636019113943e-7
0.8425350537582865,0.5842155654629626,0.19935902241733183,4.7124215879768006e-5,2.2941800223857944e-6
0.9932750537797475,0.25605068645298434,0.049190204448415376,1.528289483658258e-5,1.3347558429688267e-5
0.9681194867864167,0.2392400103499437,0.09674580465558336,1.4551279711182835e-5,1.8213538280145714e-6
0.7855847041119501,0.2785323268039064,0.15367597875560834,0.03194820173515156,1.0788658267521511e-6
0.9091908369065913,0.35601340852214314,0.016175533664651187,4.7050452932177744e-6,8.742273697182057e-7
0.8466286212838243,0.3806571754635657,0.3481798383247563,5.53001352952831e-6,5.119217294840585e-6
0.9016046078734345,0.354325231579125,0.09282361722263532,9.544308193776274e-8,5.151660889546328e-9
0.8934198925776102,0.2641532675106304,0.2908031542390166,9.722808356985718e-6,4.7917353733217816e-6
0.8478274616911774,0.17938163288400943,5.102435380981152e-7,3.27083043842602e-6,2.6958578729328886e-6
0.8450043918983248,0.21668585909678084,0.11225767069645931,3.024732401178676e-6,2.957707237599694e-7
0.9474081467026716,0.21648940092978775,0.12014745283809303,2.357703232661046e-6,1.7693313994204818e-6
0.8636282373132307,0.27730448510193506,0.24299290171212418,7.76571976592727e-6,2.835293237829495e-7
0.8010271496665102,0.29548385320999193,0.10374442389323146,2.085255439328304e-6,2.618762879769143e-6
0.8740789141452958,0.27862840070670014,0.2647893527317686,3.87999992081875e-5,1.0490067354484989e-6
0.8680900917640177,0.32016335637386995,0.11220466848204413,2.3970742607654083e-6,1.7921581716776047e-6
0.7621437908108595,0.2747019607093595,0.21994486692353377,0.06804215186184903,1.1118586643363293e-5
0.8629373576702553,0.4692775082703009,0.03218558989329834,8.256195620781615e-7,1.7118102587157513e-7
0.9493076246506584,0.4078053252900564,0.09516137608087494,4.812551294409301e-6,1.022237698183881e-6
0.8020295953802403,0.2913145512028943,7.546317244200296e-6,1.389511604071858e-5,6.516124519267974e-7
0.7735155901402373,0.30878504928096273,1.8726949187676534e-5,2.5873114637697814e-6,7.786056852136791e-7
0.8615858402659007,0.18275307817845787,0.1011461040079471,1.4531668101375357e-5,4.3295664898107544e-6
0.8536610644064524,0.324749552081149,0.17015194891163032,1.0394679741121404e-5,7.126252643055442e-7
0.9020600166584916,0.35084684897899665,3.3071628510366116e-6,7.806768375700698e-6,5.304831937537335e-6
0.9217897493605389,0.22797786895618444,0.14989386476801236,1.5843846553830268e-5,2.4342814065281227e-6
0.7120721350127552,0.2515306352527431,0.1964243979262097,1.132914655285755e-5,3.2588930132110283e-6
0.6920309667549822,0.3799025220825154,0.3307474177014629,1.091398157399004e-5,8.359894137180413e-6


==> anc/fig5b.csv <==
w,mean,std,mode
2.0,0.8583528075473164,0.07351249941608894,0.855
2.05,0.8220603147548262,0.0784615563199207,0.835
2.1,0.7867445595019585,0.07596178358890139,0.815
2.15,0.7527608101249365,0.07490715835944436,0.785
2.2,0.7118173147598337,0.07754325921771503,0.745
2.25,0.6802752585074608,0.07618307501187194,0.705
2.3,0.636674299171659,0.08433606335971605,0.69
2.35,0.5970299699886406,0.08270423376754107,0.635
2.4,0.5535310403698152,0.08245359777838927,0.545
2.45,0.5228244689758529,0.08529479499240177,0.53
2.5,0.47886820325930607,0.08294875387045107,0.485
2.55,0.4425382932632183,0.08561723785472791,0.45
2.6,0.4047497885489545,0.09112199653596133,0.45
2.65,0.3637219498595778,0.08584096054340824,0.365
2.7,0.32570488189083485,0.08950160780595823,0.29000000000000004
2.75,0.2838154902916815,0.09245219462206243,0.31
2.8,0.24976183433860105,0.09262398810529039,0.225
2.85,0.21236967660108585,0.0891211945768123,0.245
2.9,0.16884976604571902,0.08502744313221705,0.175
2.95,0.1367321324903751,0.08990450114247515,0.005
3.0,0.10624790729866125,0.08086155596456003,0.005
3.05,0.07131691264913645,0.07246620903756486,0.005
3.1,0.04914321104046281,0.05983350985262869,0.0025
3.15,0.02507984073956105,0.04391351678877429,0.0025
3.2,0.017409420185470675,0.03852615095311833,0.005
3.25,0.008523645886146904,0.024160804180122612,0.0025
3.3,0.005169095977954072,0.019446583115339446,0.0025
3.35,0.0018920507559547694,0.010730738854482455,0.0025
3.4,0.0007253754521451281,0.005767124097745536,0.001
3.45,7.819671966019848e-5,0.0009767785797248079,0.00025
3.5,0.0001262601220232019,0.002518647204773073,0.001
3.55,6.2651735678442565e-6,7.813219179145009e-6,1.0e-6
3.6,5.164697659017827e-6,6.218894684190579e-6,5.0e-7
3.65,5.303081005457829e-6,5.708540598417892e-6,5.0e-7
3.7,4.880955187815311e-6,5.510780072730162e-6,5.0e-7
3.75,4.3076134197887526e-6,5.213860978511432e-6,5.0e-7
3.8,3.970161889078611e-6,4.4574647206453654e-6,5.0e-7
3.85,3.731845798688328e-6,4.06500611006804e-6,5.0e-7
3.9,3.596533569609829e-6,4.2189185366088454e-6,5.0e-7
3.95,3.7614956241808014e-6,4.220818513543936e-6,2.5e-7
4.0,3.325647643846922e-6,3.5051732306796313e-6,2.5e-7
4.05,3.1988635913871594e-6,3.1986196544958676e-6,2.5e-7
4.1,3.0997637318406436e-6,3.237986627703014e-6,2.5e-7
4.15,2.875635522986618e-6,2.95982713184866e-6,2.5e-7
4.2,3.0368099208687075e-6,3.3981223455133547e-6,2.5e-7
4.25,3.1286340701016847e-6,3.277586162161309e-6,2.5e-7
4.3,2.853403150409559e-6,2.8409128228493757e-6,2.5e-7
4.35,2.860745079432963e-6,3.0428501770939916e-6,2.5e-7
4.4,2.8003843612041487e-6,2.949361270340354e-6,2.5e-7
4.45,2.6510680594880813e-6,2.874093852877849e-6,2.5e-7
4.5,2.562047298115176e-6,2.756824526916575e-6,2.5e-7
4.55,2.355411494707438e-6,2.4868938260045042e-6,2.5e-7
4.6,2.5500589909660856e-6,2.7932247145832985e-6,2.5e-7
4.65,2.645104532543483e-6,3.000707452040047e-6,5.0e-7
4.7,2.566767385946529e-6,2.635513291153145e-6,2.5e-7
4.75,2.4791765445430764e-6,2.6108987438632024e-6,2.5e-7
4.8,2.4995708737688356e-6,2.468705547783828e-6,2.5e-7
4.85,2.768948690262186e-6,3.0149789375797187e-6,2.5e-7
4.9,2.3658756924903605e-6,2.5445427016668366e-6,2.5e-7
4.95,2.604437035903564e-6,2.8172428719681325e-6,2.5e-7
5.0,2.4165002211558785e-6,2.4366031050470648e-6,2.5e-7


==> anc/fig6.csv <==
w,lnI_L_100,lnI_L_200,lnI_L_400
0.0,-4.605170185988092,-5.298317366548038,-5.991464547107983
0.2,-4.380930644244879,-5.067739330059098,-5.64644895481932
0.4,-4.288212372143517,-4.919047612954403,-5.491372516373542
0.6,-4.172582499718908,-4.789149235429448,-5.360373257212823
0.8,-4.119459452145026,-4.677333797775831,-5.05836355296642
1.0,-4.016943358568326,-4.564308469325384,-4.78176820968615
1.2,-3.965192546219116,-4.322926431457605,-4.597159625527521
1.4,-3.9024427892440183,-4.231311322372373,-4.188824888215622
1.6,-3.692573458443132,-4.202111691368497,-3.9981099235659925
1.8,-3.656216412050191,-3.8600982758844635,-3.980502308823519
2.0,-3.691350727966511,-3.791247734509272,-3.791247734405211
2.2,-3.5358304335933104,-3.4990259529625143,-3.639301997111251
2.4,-3.257827171531567,-3.3900606900637897,-3.381713058698117
2.6,-3.3052254136557253,-3.4818208694600927,-3.3208260975334913
2.8,-3.176112981329985,-3.1761129829331165,-3.2192334158493554
3.0,-3.146527891596689,-3.246157078670453,-3.2442660232588065
3.2,-2.8630159524396905,-3.0688786354027857,-3.041349558447379
3.4,-3.068176218996059,-3.0681762185464017,-3.068176232590035
3.6,-2.977254452877984,-2.8898705755339984,-2.934053086626539
3.8,-2.8991148179491435,-2.907081142494515,-2.984415142105536
4.0,-2.987627845520651,-2.7971099809238336,-2.8608286116636763
4.2,-2.8570144359285896,-2.8570144052486777,-2.857014462306251
4.4,-2.8795185443180564,-2.9616147169405096,-3.0342661958834505
4.6,-2.8305488304743864,-2.728706289750432,-2.948945638130247
4.8,-2.9820408345349536,-2.972745369349078,-3.037322946855245
5.0,-2.8462358746198713,-2.846236389186883,-3.0280041147912313
5.2,-2.955306460578521,-2.753071116511426,-2.890742095725529
5.4,-2.7160462325177135,-2.83857805607007,-3.0186103754796223
5.6,-2.7683848802266264,-2.7683848802322686,-2.7683848802322766
5.8,-2.7969256167001637,-2.867811439623609,-2.867811439623587
6.0,-2.681883254290428,-2.9260878941018533,-2.926087894101878
6.2,-2.983888936923352,-2.983882255192781,-2.9838887615959586
6.4,-2.7364087639416437,-2.816032408649454,-2.8301964778072373
6.6,-2.7038811694693745,-2.7038811694694402,-2.7038811694694957
6.8,-2.882515749261673,-2.62608944730843,-2.6260894473084093
7.0,-2.6511463313729022,-2.704507432841748,-2.704507432841757


==> anc/fig7_1_w1.0.csv <==
theta,color,Lambda_1_1,Lambda_1_2,Lambda_1_3,Lambda_1_4,Lambda_1_5,Lambda_1_6
-3.141592653589793,-1,5.045807792245219,15.390218132973914,25.226554168202064,25.565947331891916,34.62439056131904,35.40228336712007
-3.078760800517997,-1,5.162840779127883,15.552424362488932,25.41413755413937,25.671525607387604,34.86401825906689,35.53323879903804
-3.015928947446201,-1,5.279304271780841,15.711869891042978,25.59813200429614,25.77329100607351,35.09893649230639,35.659553119326674
-2.9530970943744057,-1,5.394964234295935,15.867966625775251,25.777711997996914,25.873471444314642,35.32782602848572,35.7832168165363
-2.8902652413026098,-1,5.509616026418302,16.020248435074603,25.95221358596041,25.97101309680804,35.549596355110324,35.90297824769385
-2.827433388230814,-1,5.62308930487843,16.16838075727291,26.06223734593079,26.121148973785786,35.76341278903406,36.01500556244366
-2.764601535159018,-1,5.735250872738275,16.312161704916537,26.165005578635192,26.28420949060421,35.96870573987192,36.13705336432286
-2.701769682087222,-1,5.846005532939412,16.4515124568949,26.24725650062891,26.44125495398762,36.16516041164847,36.23699899772163
-2.6389378290154264,-1,5.955295178678554,16.58646971914369,26.335193255378762,26.59230269570664,36.34102623194171,36.352701133277904
-2.5761059759436304,-1,6.063096471313303,16.717165331221903,26.42241975621596,26.737501966593303,36.44275639158736,36.53145721834334
-2.5132741228718345,-1,6.169417510980546,16.843809995771814,26.508635024373145,26.87711138521892,36.54193641382025,36.70172942115243
-2.450442269800039,-1,6.274293902351141,16.966674817504657,26.593889347225534,27.011473758629318,36.638688288350195,36.8639526432923
-2.387610416728243,-1,6.377784573005405,17.086074794324173,26.678372756133335,27.140992950505332,36.73329091231449,37.018660585001754
-2.324778563656447,-1,6.479967631958943,17.202352609937282,26.76249995373042,27.266111539015043,36.82625888280819,37.166451958173916
-2.261946710584651,-1,6.580936477162115,17.315866652207887,26.847271184179334,27.387293438443855,36.918697970415295,37.307962963418106
-2.199114857512855,-1,6.6807962849631854,17.42698051989105,26.930797331537992,27.505008869361017,37.008825681007956,37.44384362736552
-2.1362830044410592,-1,6.779660949742072,17.536054823094148,27.01567169805723,27.619722503535225,37.09933937849831,37.574738980448856
-2.0734511513692633,-1,6.877650491325941,17.643441621867474,27.103165456466968,27.73188507682546,37.19160891142495,37.70127522103289
-2.0106192982974678,-1,6.974888911632926,17.74947929107484,27.185628665184947,27.841926162130353,37.278075536240465,37.824048442890415
-1.9477874452256716,-1,7.0715024590558855,17.85449235903051,27.269789270396046,27.95025253168064,37.36554944304618,37.94362011762885
-1.8849555921538756,-1,7.167618246294791,17.958787529094177,27.356262936074476,28.057243193999522,37.454718600979824,38.06051020726817
-1.8221237390820797,-1,7.2633631629165745,18.06265344477984,27.43795221588109,28.163248548484002,37.538547319585255,38.175195139748354
-1.7592918860102837,-1,7.358863024254419,18.16636274330165,27.53208502486933,28.26859209742777,37.63431437899545,38.28810888392434
-1.6964600329384878,-1,7.454241902253385,18.270167986733703,27.62243274527397,28.373566215747527,37.72583097428779,38.39963847949007
-1.6336281798666918,-1,7.549621590286231,18.374305073417084,27.69523794783621,28.478435509930026,37.79936838434915,38.51012741944118
-1.5707963267948961,-1,7.645121160533261,18.478997410418998,27.8075025131,28.583440992632834,37.911946095313844,38.619879994841234
-1.5079644737231004,-1,7.740856580150017,18.584446369331538,27.905125259750818,28.688790557370556,38.00946944778984,38.729152031384025
-1.4451326206513044,-1,7.8369403601945224,18.690836772090908,27.99463135453427,28.794664477584178,38.098459060027544,38.838156684402115
-1.3823007675795085,-1,7.93348122024115,18.79834262720015,28.098868558218378,28.90122114384536,38.20174707486359,38.9470704735683
-1.3194689145077125,-1,8.03058375783005,18.907115900678985,28.191294659751676,29.00858582923693,38.292764588309616,39.05602234644116
-1.2566370614359166,-1,8.128348123937954,19.017294487646563,28.289857922070258,29.11685867230106,38.38942210672476,39.16510196906909
-1.1938052083641206,-1,8.226869713625161,19.128996642493473,28.392738722392103,29.226109172486236,38.48985125238487,39.27435456076209
-1.130973355292325,-1,8.326238892821285,19.24232161028889,28.49469681836567,29.336376994959043,38.588752203035824,39.38378214076022
-1.068141502220529,-1,8.426540795204085,19.357347082626344,28.59789559044987,29.447669780537243,38.68821828836077,39.49334191811201
-1.005309649148733,-1,8.527855234185212,19.47412964126715,28.714355578420882,29.559964212786394,38.80019014994012,39.602948196072134
-0.942477796076937,-1,8.630256788976473,19.592699190003653,28.81526399599006,29.67320144977641,38.895766255762815,39.712468975483034
-0.8796459430051411,-1,8.733815134004734,19.713060487838643,28.923648038191203,29.78729015412088,38.99787770447344,39.82173062741381
-0.8168140899333451,-1,8.838595684797141,19.835195271437364,29.039581169515436,29.902110734609842,39.106496632687914,39.930524369291014
-0.7539822368615492,-1,8.944660634410068,19.959053774250094,29.17608004734603,30.017509730723017,39.234536003818945,40.03860359177033
-0.6911503837897532,-1,9.052070437697298,20.084553600783266,29.279360317935136,30.133302398314875,39.328109115466745,40.145690207699715
-0.6283185307179573,-1,9.16088577020462,20.21159299539365,29.36146881049742,30.249290591348213,39.39916640645198,40.25149717793052
-0.5654866776461613,-1,9.271169937816563,20.34004839451048,29.50564816199821,30.365265811531472,39.530865579019206,40.35573706770834
-0.5026548245743654,-1,9.382991638533998,20.46976687619888,29.62493313483581,30.48100791684367,39.6361741754806,40.45812703253072
-0.4398229715025699,-1,9.496427887360218,20.600588471998126,29.445221421912766,30.596314199921384,39.44094714983602,40.558424688255535
-0.37699111843077393,-1,9.61156681164695,20.73234395894147,30.711004047724597,40.656439703627356,48.979688986760515,59.33970886779868
-0.314159265358978,-1,9.728509930003108,20.864869987477178,29.31661043552691,30.8249404835343,39.27668093158403,40.75206187282415
-0.25132741228718203,-1,9.847373464371788,20.998017222300728,30.938043596783263,40.84528001232866,49.149603763978824,59.5423633893408
-0.18849555921538608,-1,9.968288225227239,21.131660848271604,31.050304486791685,40.93619958908952,49.23359176276805,59.64450648139499
-0.12566370614359013,-1,10.091397687886973,21.265704886628257,31.161790490324787,41.02504915894229,49.31740626241983,59.74740810501722
-0.06283185307179417,-1,10.216854043104973,21.400101611088036,31.272662472023413,41.11219585946868,49.40153161829461,59.841573668613464
1.3322676295501878e-15,-1,10.34481226006402,21.534842470339253,31.383160361981258,41.198125878285495,49.48653172899176,59.935343837670985
0.06283185307179728,-1,10.47542250600816,21.66996043852511,31.49359701542918,41.28343007671933,49.57303268124856,60.039029797801284
0.12566370614359323,-1,10.608821565448892,21.805546452144355,31.604363606767404,41.36879849515187,49.66171371642242,60.138290895938695
0.18849555921538919,-1,10.745124139837511,21.94170860632988,31.715876146256406,41.454954207341444,49.75324200087717,60.23280561679702
0.25132741228718514,-1,10.884415010188562,22.078611230112426,31.828601385488824,41.54266592911793,49.848287955495195,60.33027196859822
0.3141592653589811,-1,11.026742995367046,22.21639204826022,31.942961533274364,41.632640028566776,49.94742132208696,60.43347079992365
0.37699111843077704,-1,11.172117426204052,22.35522764734944,32.05938908916213,41.725564369139796,50.05116208760846,60.539905422698574
0.439822971502573,-1,11.32050753851555,22.495289268343356,32.178274636189116,41.82204769098672,50.15992732449854,60.65053936760418
0.5026548245743689,-1,11.47184481142957,22.636698594652724,32.29991770533236,41.92256513810887,50.27398490825387,60.76551452335182
0.5654866776461644,-1,11.626027937245935,22.779608455695424,32.42460569302272,42.02753501293517,50.39353875154831,60.87967888939992
0.6283185307179604,-1,11.782929843394047,22.924106915173535,32.5525190214358,42.13722469614645,50.518641988914766,61.00107452073209
0.6911503837897564,-1,11.942406035688641,23.070382766984693,32.68390003877783,42.25192271929409,50.64937638698042,61.126223467901774
0.7539822368615523,-1,12.104303519204535,23.218307993421824,32.81864057559711,42.37153125440964,50.78545017607027,61.25824050127479
0.8168140899333483,-1,12.268469606780824,23.36807338425983,32.95692367810914,42.49621385938006,50.92685026082482,61.392290709423655
0.8796459430051442,-1,12.434760079885326,23.519685518720127,33.09872712138569,42.62590545798993,51.07335541046059,61.53039822003923
0.9424777960769406,-1,12.603046329020174,23.67317625914024,33.244039359510225,42.760534701761294,51.22476070462597,61.67383500741373
1.005309649148736,-1,12.77322127604238,23.82857606402368,33.392838870973605,42.900009299963074,51.380863891839596,61.8212388564318
1.0681415022205316,-1,12.945204015660627,23.985892104665286,33.545077656228614,43.04420483949533,51.54145469325863,61.97320491562173
1.130973355292328,-1,13.11894323835012,24.145177917877813,33.70075552115695,43.19304361314015,51.70639339776402,62.12897660670276
1.1938052083641235,-1,13.29441954972743,24.306445964765754,33.85983648571756,43.34641477160746,51.875530548161684,62.28790204368801
1.25663706143592,-1,13.471646862706496,24.469740270665593,34.02232454621432,43.50425306962347,52.048784903660355,62.451148365426796
1.3194689145077154,-1,13.650673022454038,24.63516430147384,34.188294009902435,43.66657150478209,52.22617542354875,62.61827247366427
1.3823007675795118,-1,13.83157982825109,24.80275564104014,34.35776606170929,43.83333960695056,52.4076987387465,62.7892273709089
1.4451326206513073,-1,14.014482581716234,24.972616071483312,34.53084025211988,44.00461616773933,52.59346126124391,62.96371977470055
1.5079644737231037,-1,14.199529251009492,25.14483193881939,34.707615860966875,44.180471455620975,52.783600975730934,63.14265092941666
1.5707963267948992,-1,14.386899300708542,25.31947275196064,34.88819114047051,44.36098699579775,52.97828681392915,63.324892267463746
1.6336281798666956,-1,14.576802186051959,25.496703525176695,35.07277597266325,44.546368504604565,53.17783139470781,63.51204231271388
1.6964600329384911,-1,14.76947547458072,25.67652474022849,35.26143182564104,44.736685895959454,53.382430895452174,63.70301627314075
1.7592918860102875,-1,14.96518248725147,25.859404560192377,35.4547035950633,44.93250495548057,53.59279660034442,63.89891459978973
1.822123739082083,-1,15.164209328480585,26.045143898398198,35.65248388154306,45.13375121907771,53.809018429113266,64.09997487085425
1.8849555921538785,-1,15.36686111662668,26.233982859883476,35.8551181239357,45.34081443967991,54.03166889778662,64.30601130169786
1.947787445225675,-1,15.573457199463775,26.426064047914416,36.06286596712925,45.5540089632978,54.26126261376158,64.51775135586483
2.0106192982974704,-1,15.784325064407506,26.62153226381263,36.27599820970903,45.77366928497629,54.49835014130758,64.73558063535964
2.073451151369267,-1,15.99979273533822,26.820041536663762,36.49430016631967,45.9996515318385,54.74301707947304,64.95910605816599
2.1362830044410623,-1,16.22017934912769,27.02236095755507,36.71867270789923,46.232932044468065,54.99647907626354,65.18932559843716
2.1991148575128587,-1,16.44578372112971,27.228684873485495,36.949436414832775,46.47390840692571,55.25937795767149,65.42684330057325
2.2619467105846542,-1,16.676870818799607,27.43814838535788,37.1858397343986,46.721903755417785,55.53127954347713,65.67097240119494
2.3247785636564506,-1,16.913656122343777,27.650907505727933,37.428130440284576,46.97723364554459,55.81273235112688,65.9220131292564
2.387610416728246,-1,17.156288290505437,27.86749818752755,37.67690489794702,47.24055003125529,56.104601671637255,66.1805189164684
2.4504422698000425,-1,17.40483053293573,28.08705450538588,37.93131558098125,47.511042941405385,56.40625974671574,66.44572026284733
2.513274122871838,-1,17.65924179533173,28.309644710379764,38.191396297018514,47.7887595651573,56.717892210443694,66.71764543563512
2.5761059759436344,-1,17.91935903476776,28.535150676212965,38.45693141270132,48.0734674118819,57.0393480397276,66.99630475728094
2.63893782901543,-1,18.18488210891663,28.76268000272927,38.726859235956496,48.36405219767749,57.36952465766228,67.28021146514934
2.7017696820872255,-1,18.45536350520505,28.99196779483704,39.000668079768076,48.65990956626212,57.707748518418036,67.56885827462129
2.764601535159022,-1,18.73020456117915,29.223135145811234,39.27815294501032,48.96069919969314,58.05352104794855,67.86184417002774
2.8274333882308174,-1,19.008659984420365,29.45415087913,39.55688051207734,49.26380958025794,58.40397963528388,68.15668501653023
2.8902652413026138,-1,19.28985197251059,29.685277246775822,39.83664394730047,49.56881533761517,58.7583566660518,68.45285706562566
2.9530970943744093,-1,19.57279414035145,29.91553809959774,40.11594604584152,49.87396588952712,59.114476132052495,68.74859096363808
3.0159289474462057,-1,19.856424114644398,30.145188344738706,40.39448856342238,50.17868309786847,59.47126548296815,69.04336465220908
3.078760800518001,-1,20.13964336118579,30.37239786079802,40.669880069732564,50.48027979221696,59.825493898603156,69.33453288076457


==> anc/fig7_1_w3.0.csv <==
theta,color,Lambda_1_1,Lambda_1_2,Lambda_1_3,Lambda_1_4,Lambda_1_5,Lambda_1_6
-3.141592653589793,-1,5.314393929143249,17.003893779847182,26.932993378478454,27.706384493006162,35.517687784761385,37.63548409163744
-3.078760800517997,-1,5.448708416647886,17.23372276352858,27.23469411490883,27.785010459974767,35.969113956191,37.78598181135502
-3.015928947446201,-1,5.581255922037634,17.451791563955723,27.521161027890336,27.902981507075907,36.400558510940634,37.97235097101051
-2.9530970943744057,-1,5.711714383196023,17.65746675756944,27.791323904320606,27.989423163312583,36.809843904957305,38.12328031006375
-2.8902652413026098,-1,5.839820116492746,17.85046754136144,28.044572173127296,28.066572878492277,37.19543118010613,38.26067751025814
-2.827433388230814,-1,5.965372911205396,18.030847987782515,28.135655995239045,28.280740867473835,37.55642572709797,38.385548874930365
-2.764601535159018,-1,6.088237463505138,18.19897421962221,28.19830029322753,28.50008534371981,37.89255997818109,38.49941141732513
-2.701769682087222,-1,6.208341465106256,18.355472890770557,28.25494481881798,28.70322197179109,38.20413094443397,38.60269389983851
-2.6389378290154264,-1,6.325670939520553,18.501182908231485,28.30664347293282,28.89106797162629,38.491927295370374,38.69652853632763
-2.5761059759436304,-1,6.4402635752862105,18.637096241678048,28.355567375312752,29.064767671299695,38.75713539718978,38.78323880493439
-2.5132741228718345,-1,6.552200841880987,18.764300861854764,28.403506883693968,29.22561964067463,38.86482566251383,39.00124119705774
-2.450442269800039,-1,6.661599612614997,18.88393019492216,28.445030338347554,29.37501032443102,38.936110467856416,39.22593599133531
-2.387610416728243,-1,6.768603892674454,18.99711713806253,28.488140670099103,29.514353184644207,39.00537671668078,39.43302712616403
-2.324778563656447,-1,6.87337709396919,19.104958797934927,28.535362338651648,29.645040172995277,39.075443713712,39.62436228358394
-2.261946710584651,-1,6.976095140027981,19.208487702873196,28.57795162706688,29.768401649845796,39.13786557403948,39.801764636591756
-2.199114857512855,-1,7.076940543521798,19.308657910988988,28.623623455502887,29.88568329210228,39.20064883661618,39.96698828763684
-2.1362830044410592,-1,7.176097486716325,19.40633264590605,28.671791917632067,29.998026554949345,39.26348582667536,40.12168086652168
-2.0734511513692633,-1,7.273747853964305,19.50228162887586,28.718878837615296,30.10646066434958,39.32305787308901,40.26736132503922
-2.0106192982974678,-1,7.370068113734709,19.59718385675494,28.771955316736438,30.211901627346627,39.38667308732813,40.40540824481437
-1.9477874452256716,-1,7.465226919886245,19.69163127263332,28.830777537989864,30.315153416457672,39.45429968181421,40.537053383965876
-1.8849555921538756,-1,7.559383292953458,19.7861364044313,28.884573215499017,30.416914116179992,39.51535092724771,40.66338277918228
-1.8221237390820797,-1,7.652685245709054,19.881142401979663,28.943706035615353,30.51778519757398,39.58034883120967,40.78534312831429
-1.7592918860102837,-1,7.745268728984273,19.977029329239308,29.008091667554886,30.618277546996296,39.649339885311875,40.90374652078056
-1.6964600329384878,-1,7.837256789767834,20.074121581964082,29.071378118783787,30.718818927188003,39.7160754640077,41.01927778063195
-1.6336281798666918,-1,7.928758851628845,20.172697103326485,30.819763390056547,41.1325045931984,47.25493656416789,56.91473784869113
-1.5707963267948961,-1,8.019870045998744,20.27299220092119,30.921396328320544,41.24388375472778,47.31707271313114,56.95920591355441
-1.5079644737231004,-1,8.110670541557095,20.3752055208455,31.02393863988961,41.35376679621701,47.37866690321122,57.00001983397619
-1.4451326206513044,-1,8.201224837281295,20.479501012120597,31.12754978776912,41.46240463027981,47.43959676462545,57.04610328293992
-1.3823007675795085,-1,8.291581003561287,20.586013356090056,31.232333209177774,41.569954519499994,47.49970438943127,57.09272782735549
-1.3194689145077125,-1,8.381769875900222,20.694843263486423,31.3383314844753,41.67647675464567,47.55879336603353,57.14270900133091
-1.2566370614359166,-1,8.471804227688278,20.806059667638642,31.445528331451534,41.781938100351645,47.61663212775432,57.19320883846878
-1.1938052083641206,-1,8.561677973793488,20.91970103847289,31.55384971803699,41.88621431141376,47.67295424939829,57.2470894198738
-1.130973355292325,-1,8.651365485248668,21.035763532045376,31.663151910379323,41.98907963908595,47.7274474525606,57.30346386352027
-1.068141502220529,-1,8.740821128622116,21.154197917750583,31.773218538613133,42.09020549391392,47.77975052637404,57.3620319499453
-1.005309649148733,-1,8.829979180239805,21.27492006058163,31.883771638652217,42.18917338034114,47.82946578733297,57.42205324474459
-0.942477796076937,-1,8.918754305138656,21.397841103054425,31.994503038945588,42.28550864167143,47.8761925953838,57.48566416122356
-0.8796459430051411,-1,9.00704282944118,21.522677021998984,32.10488603347904,42.37849516449964,47.91934142078585,57.55069729116702
-0.8168140899333451,-1,9.094725068778995,21.649252284210995,32.2144823668462,42.46748632319426,47.958447086594035,57.617814932887434
-0.7539822368615492,-1,9.181668996544452,21.777234960806084,32.32268221429951,42.551650091920244,47.99291463753665,57.68660625914867
-0.6911503837897532,-1,9.267735533933879,21.906267122023397,32.42884129731545,42.63011274106409,48.02216503776734,57.75652446096474
-0.6283185307179573,-1,9.352785706897453,22.035898552938054,32.532223451051465,42.70190967900488,48.04558790052508,57.82741513694976
-0.5654866776461613,-1,9.436689830393927,22.165649338038396,32.63207437216467,42.76606935482213,48.06262451863189,57.89794992172007
-0.5026548245743654,-1,9.519338734548692,22.29498975383038,32.727615004453334,42.8216187760083,48.072770985515604,57.96779718558249
-0.4398229715025699,-1,9.60065683652589,22.423339374306135,32.81805625178698,42.867612236633576,48.07559956183993,58.035850772127134
-0.37699111843077393,-1,9.680616589587894,22.55012890511801,32.90267801704315,42.90322595492434,48.07084147674054,58.10111893038796
-0.314159265358978,-1,9.759253524864908,22.6747799042473,32.98082685690427,42.92777230349859,48.058383996885446,58.16264545591241
-0.25132741228718203,-1,9.836680788214027,22.796761383970008,33.05199002860759,42.940790473377284,48.038338812757296,58.21957262089445
-0.18849555921538608,-1,9.913101806856348,22.91563476562381,33.115855877958225,42.942122261493495,48.011092597723064,58.27127875068462
-0.12566370614359013,-1,9.988819580852441,23.03107771661107,33.17234940870298,42.93196029621369,47.97732873388038,58.31793670776476
-0.06283185307179417,-1,10.064241132792963,23.14289836067131,33.22165286163915,42.91087687604185,47.938031406929206,58.3584677297096
1.3322676295501878e-15,-1,10.139875912250126,23.251133986913786,33.264304040936395,42.87992458907447,47.89456600650663,58.39430160594907
0.06283185307179728,-1,10.216327439470081,23.355996320129574,33.30113358937341,42.84056866599514,47.84859794065442,58.42599698070567
0.12566370614359323,-1,10.294278143000376,23.457905033193462,33.333282769357,42.79469195241096,47.80209190378572,58.454936152237636
0.18849555921538919,-1,10.374468097721847,23.557507257932837,33.36220022071369,42.74457106624492,47.75729003952971,58.482683733131644
0.25132741228718514,-1,0.7034777319113906,10.437413867985722,19.740620868234128,23.635276922349608,24.764464898680195,32.93848392259801
0.3141592653589811,-1,10.544656070990843,23.75280327309042,33.41678385542066,42.641614901121635,47.68215285129479,58.54230172285076
0.37699111843077704,-1,10.636178169259253,23.850191254710833,33.44587874543802,42.59402646531782,47.65651050878519,58.57795189687451
0.439822971502573,-1,10.732931905343007,23.94851864431036,33.47839414302186,42.55241229725485,47.64171427220538,58.62006942392887
0.5026548245743689,-1,10.835538452531505,24.048550639363167,33.51584508548215,42.51907302279538,47.63963615766835,58.67022642078918
0.5654866776461644,-1,10.94452674765865,24.150957960141664,33.55956300980039,42.496023704134124,47.65182874830618,58.72975384889351
0.6283185307179604,-1,11.0603234134486,24.25643501989734,33.6108005606708,42.4850796232286,47.67962452021801,58.799800035232856
0.6911503837897564,-1,11.183249846611654,24.365438498406487,33.67046406742205,42.4875781802835,47.72387066541693,58.881197543045985
0.7539822368615523,-1,11.313526178883457,24.478606909407848,33.73953390807717,42.50479727618049,47.78535996646729,58.974659712982266
0.8168140899333483,-1,11.451281276508613,24.596326816282357,33.818637509237405,42.53753424237834,47.86442177635212,59.08059299131966
0.8796459430051442,-1,11.596567546446915,24.718940384943714,33.90826841348335,42.586337403703254,47.961164967606834,59.19920151970776
0.9424777960769406,-1,11.74937908691677,24.84687321736585,34.008928935532644,42.65166603435043,48.075648297310295,59.33077345590115
1.005309649148736,-1,11.909671653521919,24.980345564339327,34.120858081888855,42.73363847014718,48.20763762286882,59.47515537880619
1.0681415022205316,-1,12.077383006766672,25.11957298476082,34.24424951780564,42.832271336104746,48.356852712891246,59.63236502636929
1.130973355292328,-1,12.252452394298448,25.26479865517722,34.37930070678327,42.94754945244676,48.52304311056102,59.802356810094686
1.1938052083641235,-1,12.434838193558338,25.416085261488103,34.52602033741157,43.079252335717456,48.70581901768426,59.98495297004564
1.25663706143592,-1,12.62453301644612,25.573668910576806,34.68459590221716,43.22733835266224,48.90503839561999,60.18021797000219
1.3194689145077154,-1,12.821575836526115,25.737598606205314,34.8550446164806,43.391609269798266,49.12047323871513,60.38802208746965
1.3823007675795118,-1,13.02606091574681,25.908169104396165,35.037655310322116,43.57216268172565,49.35226271481916,60.608715293194685
1.4451326206513073,-1,13.238143444393874,26.08533167699235,35.232405743180735,43.768816830921374,49.600337880351695,60.842262968546706
1.5079644737231037,-1,13.458041900636255,26.269245869579752,35.43951841667191,43.98167109168983,49.864981372262925,61.08883453924604
1.5707963267948992,-1,13.686037165468722,26.460150380259805,35.65933301931589,44.2109805147973,50.14670051853817,61.3491075030519
1.6336281798666956,-1,13.922468394677532,26.658098791010165,35.892041204067326,44.456890413918615,50.4459598255844,61.62332969484256
1.6964600329384911,-1,14.167725654404636,26.863387383747916,36.1381109062714,44.71985846936839,50.76360014267153,61.91223268973007
1.7592918860102875,-1,14.422239254188018,27.075996742677702,36.397721809557524,45.00008620008897,51.10026614043948,62.216276534113035
1.822123739082083,-1,14.686465683241446,27.29622283985442,36.67138753698241,45.298135600959306,51.45701756263568,62.53628401261172
1.8849555921538785,-1,14.960870104968095,27.52413392045194,36.959400814691136,45.6143673983039,51.83476028792122,62.872782370430194
1.947787445225675,-1,15.245905346905909,27.759727876628844,37.261976210511776,45.949075730569696,52.23437157943165,63.22638747463042
2.0106192982974704,-1,15.541987467133389,28.00310594878123,37.579406344875714,46.30263536679728,52.656835194646916,63.59768305267017
2.073451151369267,-1,15.84946812227878,28.25425121062959,37.9118202364152,46.675250358695855,53.10297486406349,63.98701791117641
2.1362830044410623,-1,16.168604163850237,28.512818266825075,38.25895062281863,47.06671121991191,53.5731930013181,64.3944168273499
2.1991148575128587,-1,16.49952519328741,28.77866485256837,38.62064166348587,47.47689230739912,54.06794630487739,64.81987206849543
2.2619467105846542,-1,16.842200110929497,29.05124379523507,38.99621649581313,47.90510915424682,54.58707826892248,65.26277777265724
2.3247785636564506,-1,17.19640405151625,29.330679320002712,39.385529962044245,48.35116135483272,55.13083487559555,65.7229682362096
2.387610416728246,-1,17.5616875387386,29.61509905628189,39.78627956513498,48.81263435698468,55.69713788015428,66.19797286386026
2.4504422698000425,-1,17.93735002166622,29.904395822069272,40.1977506387203,49.288636473079116,56.28529349054428,66.6867830104968
2.513274122871838,-1,18.322420097531587,30.1983990364741,40.61897745347223,49.77795321773988,56.89412037533265,67.18799164839702
2.5761059759436344,-1,18.715645247606165,30.49182962603763,41.04369630115,50.27399548603059,57.51687557202991,67.69470679292776
2.63893782901543,-1,19.11549357566171,30.78880067016509,41.47485441297932,50.77930600172116,58.155744870485016,68.20912596450488
2.7017696820872255,-1,19.520169591123846,31.08522574758267,41.90703765439077,51.287987630107935,58.80426322397986,68.7249281900726
2.764601535159022,-1,19.927646081522912,31.37771442048853,42.335397338967056,51.79463456128874,59.45624780899412,69.23620129487873
2.8274333882308174,-1,20.335712269581478,31.668720540760752,42.76084099658183,52.299531752893365,60.111010146962904,69.74274307871522
2.8902652413026138,-1,20.742037048747456,31.950324402633303,43.173866174947236,52.79250200182706,60.75722688997438,70.23387484109656
2.9530970943744093,-1,21.14424602672212,32.22915887124993,43.57954591484838,53.27790915544865,61.39797715122834,70.71349149634281
3.0159289474462057,-1,21.54000663407711,32.49808376758288,43.969264903073245,53.74641580236578,62.02254315390216,71.17186876658792
3.078760800518001,-1,21.927117063762704,32.75717480859445,44.341769581830704,54.19605749644986,62.62753378121958,71.6067386262844


==> anc/fig7_1_w3.75.csv <==
theta,color,Lambda_1_1,Lambda_1_2,Lambda_1_3,Lambda_1_4,Lambda_1_5,Lambda_1_6
-3.141592653589793,-1,5.423178028000141,17.63220078341464,26.502501288669126,27.605136715301445,35.6788314758074,36.47543722055594
-3.078760800517997,-1,5.562263921348964,17.863641194837644,26.60672170699443,27.92535383919772,36.18269439251321,36.66843435135451
-3.015928947446201,-1,5.699271018337664,18.16258584386871,28.3083527504653,28.727468790615447,36.74442681203714,38.87323569721204
-2.9530970943744057,-1,5.8337166455925535,18.372619075025316,28.597145884880483,28.841677513885134,37.206042567783136,39.066204323740294
-2.8902652413026098,-1,5.965394417707306,18.56668148382137,28.864430134599587,28.9374539157939,37.63883873502807,39.23520256657212
-2.827433388230814,-1,6.094102687282378,18.745012513048994,29.014691092442423,29.11026477037851,38.04184380149722,39.379943349771935
-2.764601535159018,-1,6.219712563726511,18.90821981895126,29.075496072372705,29.33520063702178,38.41479840124019,39.502476890443226
-2.701769682087222,-1,6.342164989668479,19.057213394430125,29.128512419919566,29.54020346384733,38.75808898582992,39.61150248933677
-2.6389378290154264,-1,6.46146483803441,19.193136624805977,29.169201214961703,29.72656984387993,39.07266129476062,39.70263443403565
-2.5761059759436304,-1,6.5776729017150934,19.31730650005712,29.20903719378221,29.895849784580598,39.359929155656864,39.78758047830568
-2.5132741228718345,-1,6.6908966682767295,19.43114620384539,29.24292192128295,30.04976064668246,39.62166607813414,39.86153636412003
-2.450442269800039,-1,6.801280686104628,19.536125360410605,29.27468550728178,30.1901091035409,39.859898965372494,39.92866925041208
-2.387610416728243,-1,6.908997174196646,19.633707809589378,29.302933544080435,30.31872200911023,39.98794774360129,40.076807758374116
-2.324778563656447,-1,7.014237345637399,19.725307199733315,29.329121628676507,30.437387127770442,40.04120155671364,40.27463425770286
-2.261946710584651,-1,7.117203735565022,19.812252498267192,30.547806163804516,40.455604575540654,46.5945638244419,56.06919285986081
-2.199114857512855,-1,7.218103668870858,19.89576633247023,30.651563074817794,40.621869481716814,46.63005125937582,56.06542389326802
-2.1362830044410592,-1,7.317143881133341,19.976947439505132,30.750098824232243,40.77545468416105,46.66214613920655,56.07022062177654
-2.0734511513692633,-1,7.414526220872044,20.056771688670903,30.84470678588915,40.918235661538596,46.69223142082227,56.06353198692716
-2.0106192982974678,-1,7.510444305134458,20.13608635845664,30.936523163307,41.05191145372146,46.72141839782486,56.047420520819784
-1.9477874452256716,-1,7.60508097587153,20.2156181500947,31.026532565896073,41.17799739952357,46.75056794979427,56.03572135649844
-1.8849555921538756,-1,7.6986063975247125,20.295985018723474,31.11557849428061,41.297826201801094,46.78031815596081,56.01648516997424
-1.8221237390820797,-1,7.79117663416586,20.377703889808014,31.20437049536993,41.41254865841171,46.81110960084396,55.99786508110696
-1.7592918860102837,-1,7.882932570159743,20.461201693807503,31.293495165138665,41.52314070898579,46.843214289383496,55.97912426972136
-1.6964600329384878,-1,7.973999047586946,20.546830936091247,31.38343199615181,41.63041734879005,46.876767283811866,55.9575548516521
-1.6336281798666918,-1,8.06448411763409,20.634879317804995,31.474563413088035,41.735042208152336,46.91179166029376,55.93838216837405
-1.5707963267948961,-1,8.154478323955772,20.725572604242608,31.567178061633697,41.837531512198815,46.948212819014884,55.91710544294168
-1.5079644737231004,-1,8.24405395630654,20.819088280439935,31.6614847967647,41.93826945992926,46.98588129958056,55.89770391446072
-1.4451326206513044,-1,8.333264232801142,20.915573903060153,31.75763121991271,42.037528583899935,47.02459647791088,55.878924367416666
-1.3823007675795085,-1,8.422142392114411,21.015110116776125,31.855666707940106,42.13543483373602,47.06407240656413,55.861310578636626
-1.3194689145077125,-1,8.510700696775581,21.117767932720575,31.955599535129068,42.23202680026359,47.10399464083275,55.845766727401156
-1.2566370614359166,-1,8.598929375186508,21.223537742570933,32.05732559915142,42.32718652680332,47.14394687300928,55.83114968098075
-1.1938052083641206,-1,8.686795557431918,21.332464545356856,32.16076329888555,42.42077642199917,47.18354258951071,55.81875372538721
-1.130973355292325,-1,8.774242292449458,21.444434589753538,32.26563987506623,42.51242763592227,47.22220785027195,55.80888637113036
-1.068141502220529,-1,8.861187772104,21.559333261202525,32.37164919351619,42.60169998996129,47.259336695002354,55.801715352006234
-1.005309649148733,-1,8.947524930732996,21.67707854802977,32.47848550217164,42.68811817728993,47.29432532572968,55.79768548944326
-0.942477796076937,-1,9.033121635396235,21.797422487996208,32.58564581006943,42.77097714263664,47.32637850280982,55.7970473210276
-0.8796459430051411,-1,9.11782173189872,21.920133590449254,32.69261418233861,42.849530273160035,47.35470306051153,55.80013278925776
-0.8168140899333451,-1,9.201447255805626,22.044908973361277,32.79877703478847,42.922909867557216,47.378437430394804,55.80702028755224
-0.7539822368615492,-1,9.283802153522862,22.171377512703508,32.90343110549241,42.99014198894505,47.39667824167363,55.81764529392769
-0.6911503837897532,-1,9.364677869757331,22.29911967770594,33.00581016574135,43.050182177370836,47.40852805809376,55.83188144090281
-0.6283185307179573,-1,9.443861135120056,22.42766528508245,33.10509206435498,43.101933943021976,47.41312264126226,55.84921616446403
-0.5654866776461613,-1,9.521144210647938,22.556480776454837,33.20039798415436,43.144262107724984,47.409646077688066,55.86903868952506
-0.5026548245743654,-1,9.596337703539945,22.685006241302574,33.290844250621674,43.176061244472066,47.39739023618033,55.89047180654001
-0.4398229715025699,-1,9.669285846375526,22.812641066141353,33.37554544872075,43.19627755647412,47.37575514326784,55.91262420353684
-0.37699111843077393,-1,9.739883834964141,22.938755666053893,33.45364585517115,43.203960367379665,47.34426685381671,55.93444997682788
-0.314159265358978,-1,9.808096462556422,23.06276231301585,33.524411361015204,43.198374182853115,47.30264719539257,55.955115935898625
-0.25132741228718203,-1,9.873976914146136,23.184075845036098,33.58721141678573,43.178999356831696,47.250770420405985,55.973966065614576
-0.18849555921538608,-1,9.937684250669603,23.30217730810163,33.64160242738872,43.14563126121859,47.188725672551385,55.99062864580571
-0.12566370614359013,-1,9.999497898070487,23.416664689914075,33.68739488171615,43.098458969028506,47.11687500332798,56.005075428009064
-0.06283185307179417,-1,10.0598274279983,23.52718992600407,33.72460147474208,43.03801983252976,47.03580671463976,56.01720199668344
1.3322676295501878e-15,-1,10.119216128677174,23.63364414501255,33.753626480917276,42.96538931676779,46.94652776379723,56.02604848039945
0.06283185307179728,-1,10.178337319623184,23.736005029937537,33.77510903912305,42.882015443590895,46.85022736263139,56.02669524259392
0.12566370614359323,-1,8.326052691833311,17.5425889539193,25.626577332543842,28.44477312151416,35.66029124973721,36.52876150013871
0.18849555921538919,-1,8.326451424936836,17.637463817286644,25.58334644545067,28.49709274635854,35.561541565335084,36.44297537452256
0.25132741228718514,-1,8.323148029398526,17.726275259079983,25.529039198226233,28.546067057293286,35.45037876063808,36.34883099643953
0.3141592653589811,-1,8.316658107984228,17.809776748125994,25.4653608303066,28.587502743783563,35.329137352194635,36.24308682596417
0.37699111843077704,-1,8.307698262549108,17.88891805813016,25.39447566096233,28.62679904399942,35.200548248407706,36.13235664683159
0.439822971502573,-1,8.29710095941464,17.964767179773904,25.31883974602635,28.66322172311892,35.06756020626129,36.017294289371364
0.5026548245743689,-1,8.285743681193525,18.03843753672786,25.24105063333162,28.698322371103977,34.93317565420896,35.90093546770774
0.5654866776461644,-1,8.274491042693558,18.11102616989786,25.16371881627962,34.8003096178534,45.185094671592914,53.35608318103621
0.6283185307179604,-1,8.2641495855003,18.18356442756904,25.089362620781714,34.67167629431164,45.21304032164951,53.20276144892859
0.6911503837897564,-1,8.255435082589605,18.256982577720542,25.020328464303645,34.54970674988428,45.23021795000957,53.03973702714558
0.7539822368615523,-1,8.248951782155277,18.33208852819749,24.95873694052093,34.43649857452474,45.239919669676674,52.867769230291735
0.8168140899333483,-1,8.245182423924946,18.409558462771614,24.906452261244286,34.33379446125284,45.24506747077163,52.68891830560508
0.8796459430051442,-1,8.244487313286772,18.48993641716478,24.865071195218803,34.24298462974015,45.24818140596343,52.50713268343036
0.9424777960769406,-1,8.24711038937847,18.573639844770284,24.83592715611029,34.1651271879982,45.25137420516304,52.324615647568535
1.005309649148736,-1,8.253190132540174,18.66096952926123,24.820106070561188,34.100981462433566,45.25636254451849,52.14504826396309
1.0681415022205316,-1,8.262773308787999,18.75212145110732,24.818469787131953,34.05104864873983,45.26449106321911,51.96883889980768
1.130973355292328,-1,8.275829880461163,18.847201043942377,24.831685680289908,34.01561736762851,45.276782151410664,51.80074959688545
1.1938052083641235,-1,8.292267840511963,18.946239855258323,24.8602608765041,33.99481188381276,45.293961299093084,51.642168568445655
1.25663706143592,-1,8.311947176425745,19.04921167871121,24.904576842482,33.98863845545957,45.31649953590325,51.49437867396563
1.3194689145077154,-1,8.334692581770767,19.156050316305517,24.964925433767526,33.9970309834826,45.344650978676384,51.35897532594747
1.3823007675795118,-1,8.360304876362123,19.266664299289765,25.041540902303115,34.01989080164679,45.37846686991551,51.23680866587138
1.4451326206513073,-1,8.388571358604867,19.38094999364372,25.13462862395333,34.057121904796084,45.41779600351445,51.128241290859386
1.5079644737231037,-1,8.419275498874416,19.49880163141883,25.244388512443415,34.10866024198221,45.46225645834648,51.0331806007221
1.5707963267948992,-1,8.452206500740143,19.620118560129516,25.371032854078884,34.174497532636764,45.51115917166537,50.95104354525675
1.6336281798666956,-1,8.487169316134313,19.74480982971987,25.51479807913726,34.25469985377994,45.56336838359982,50.8807699689136
1.6964600329384911,-1,14.073238853142499,27.236849821133493,36.494220971137835,44.529628599296956,49.529637127702,60.91528761516389
1.7592918860102875,-1,14.3614738214396,27.471138624470637,36.79703673944302,44.87816970168303,49.9455762183944,61.31226575928852
1.822123739082083,-1,14.661889621043297,27.71465115643706,37.117617566400206,45.24917123398964,50.38721484251571,61.72828333519868
1.8849555921538785,-1,14.974772640534265,27.967248370239705,37.45594029055143,45.642535831823956,50.855075009178805,62.16375942443917
1.947787445225675,-1,15.300372262480211,28.228607916110757,37.81176095221958,46.05795795266099,51.349502866524084,62.618846967377124
2.0106192982974704,-1,15.638874532529357,28.499011696241265,38.18538146253246,46.495681314547184,51.871410148397906,63.094205745802974
2.073451151369267,-1,15.990373426117499,28.77727031247408,38.57555149811967,46.95439177180312,52.420148173081635,63.58885473504102
2.1362830044410623,-1,16.354840338960123,29.063159296793483,38.98188134622901,47.43362140703581,52.995890244345645,64.10260181684009
2.1991148575128587,-1,16.73209257193617,29.356457025024675,39.403856590396416,47.93275467258671,53.59861386997489,64.63502811650507
2.2619467105846542,-1,17.121761846426452,29.65579674980162,39.83966827798354,48.449850091475035,54.226897130331935,65.18430910539128
2.3247785636564506,-1,17.523264198775486,29.961610652392444,40.289137863775025,48.98455668010213,54.88080937394008,65.75011620952546
2.387610416728246,-1,17.935772918418323,30.268274486956997,40.74584701281992,49.53023513519674,55.55400743386277,66.32573690379841
2.4504422698000425,-1,18.358196593391835,30.577809041512698,41.21083012526812,50.08764179500297,56.24739654184193,66.9117412829249
2.513274122871838,-1,18.789164652275392,30.88827158879471,41.6809644037203,50.65331061057529,56.957492279540304,67.50436954777257
2.5761059759436344,-1,19.227023092900293,31.195525755956904,42.15074751754683,51.2213239033702,57.67817528345763,68.09729938473744
2.63893782901543,-1,19.669843093151535,31.501140717799327,42.62021512369724,51.79122517031299,58.40859274781002,68.68953576520266
2.7017696820872255,-1,20.115445290164466,31.80067434310222,43.08325415503978,52.35633102447754,59.14146445368429,69.27376213564406
2.764601535159022,-1,20.561442092616954,32.09304914255619,43.53702159631277,52.9131531673169,59.872504942456814,69.8457590315772
2.8274333882308174,-1,21.005299571672868,32.383747217702386,43.985195236087996,53.46465779880304,60.60368912406874,70.40765951963601
2.8902652413026138,-1,21.444418442938193,32.66575212277217,44.41898305844839,54.001289637065355,61.32429124864166,70.94902501612037
2.9530970943744093,-1,21.876228819890304,32.94482667521563,44.842474934996396,54.526343911920016,62.036278384860374,71.47224459501095
3.0159289474462057,-1,22.29828273431688,33.23761869353971,45.270813419140275,55.05416218917859,62.75253715500088,71.99083594994396
3.078760800518001,-1,22.65042860964199,31.48976170478593,43.59054800297275,53.47046107402943,61.357333695221456,70.42502278810579


==> anc/fig7_2_w1.0.csv <==
theta,color,Lambda_2_1,Lambda_2_2,Lambda_2_3,Lambda_2_4,Lambda_2_5,Lambda_2_6,Lambda_2_7,Lambda_2_8,Lambda_2_9,Lambda_2_10,Lambda_2_11,Lambda_2_12,Lambda_2_13,Lambda_2_14,Lambda_2_15
-3.141592653589793,0,0.014664780934880488,9.851000816163031,19.248837209280005,20.195411156891726,28.694412088637346,29.5932475500087,30.371140355809725,39.03882242936604,39.42958358523685,39.768976748926704,48.8751584645942,49.21455162828404,49.60531278415485,58.27299485771117,59.0508876635122
-3.078760800517997,0,0.014726835283161285,9.876440026933599,19.326320731861117,20.26602361029465,28.708716926411256,29.715904315222165,30.385124855193318,39.0983005097723,39.5776175068726,39.83500556012084,48.96001370142274,49.21740175467097,49.69671875177127,58.40989440635026,59.07911494632141
-3.015928947446201,0,0.01494628169275625,9.901208394945918,19.402012882956175,20.333774014208053,28.722167455740525,29.83457850221831,30.395195129238587,39.15473307500265,39.720840615471474,39.89599961724884,49.04099518825582,49.21615419003319,49.78226173050201,58.54179967626608,59.102416303286354
-2.9530970943744057,0,0.015321658564654754,9.925067030786318,19.47518106127512,20.398069422265632,28.73466326619369,29.948183452754435,30.40357424080502,39.207665657673004,39.85792882497609,39.95368827129383,49.11741102989467,49.2131704762124,49.863433643515485,58.66752506038347,59.122915848434054
-2.8902652413026098,0,0.015852712155467696,9.947817863041278,19.545200632191182,20.45845027169758,28.74611690793151,30.05583304084748,30.409214933431016,39.25674931658781,39.9877981917333,40.006597702580926,49.188714467473616,49.207513978321245,49.93856285346673,58.786097236623526,59.139479129207054
-2.827433388230814,0,0.01654042630567454,9.969308642818552,19.61157245806682,20.514600095213034,28.756524818684294,30.156863910461304,30.408456683870913,39.30181627107877,40.05072049911918,40.10963212697418,49.19567285973665,49.25458448759165,50.00348871563206,58.89684830283992,59.148441076249526
-2.764601535159018,0,0.017387039533386748,9.989434825221055,19.673931074488774,20.566345657399317,28.76591276813276,30.250841906667038,30.419189531117972,39.34282360031102,40.10368578038569,40.222889692354705,49.195667474029676,49.31487138599869,50.07573356607336,58.99936763526641,59.16771525971735
-2.701769682087222,0,0.018396053036617312,10.008138550129337,19.732044007790186,20.613645474084827,28.774316131289687,30.337550931745678,30.409389517818838,39.379823055245176,40.133294975479686,40.3272934288384,49.17556709897919,49.369565552337896,50.1230374725724,59.093471009998744,59.165309596071914
-2.6389378290154264,0,0.019572234424781988,10.025405210987733,19.785803648558996,20.656579751452867,28.78181879465246,30.405303287687943,30.41697818902413,39.4129933351176,40.165701725259204,40.422811165587085,49.161716871352674,49.41882631168055,50.171534701822154,59.16754984791562,59.17922474925181
-2.5761059759436304,0,0.020921622509349876,10.041258257880752,19.83521350963079,20.695327117789354,28.78847107591279,30.40058154278341,30.489282369539392,39.44253993582139,40.19453679453345,40.50961900491079,49.14779436081544,49.462876571192794,50.21487342990485,59.168130996186854,59.25683182294283
-2.5132741228718345,0,0.022451538330515834,10.055752927777624,19.880370963711133,20.73014541256889,28.794349941380652,30.394970441170223,30.554763448502403,39.46874242617192,40.21958847710373,40.58806483794951,49.13356745477325,49.50204381561903,50.252889866550845,59.16686884422036,59.32666185155253
-2.450442269800039,0,0.024170607010144597,10.068969548134804,19.92144843279779,20.76135046328832,28.799549131869924,30.3885649930092,30.613829347951306,39.49193004702344,40.24104387767218,40.65862828907596,49.11914457674431,49.5367289881481,50.285842818796844,59.16394351786897,59.389207872811085
-2.387610416728243,0,0.026088794201884615,10.081006950383044,19.95867458487947,20.789297171701808,28.8041149627534,30.381595133510974,30.666964806198237,39.512405184072165,40.259262768007396,40.7218829623794,49.10470314588133,49.567323340253324,50.314180924188555,59.15962130206248,59.44499097474976
-2.324778563656447,0,0.028217460054852216,10.091976389132617,19.992316808291484,20.814361367110955,28.808086058864212,30.374508710904095,30.71470178626982,39.53047103684255,40.27484913006296,40.77846071534759,49.090618380635696,49.59422996592031,50.338608059140725,59.15437730971346,59.494570385079186
-2.261946710584651,0,0.030569432845814384,10.10199621908178,20.022665744056034,20.836926394127556,28.811518279968798,30.368330926099,30.757595919101814,39.54644845501457,40.28900045107326,40.82902270533778,49.07785298698602,49.61787524125054,50.360427237309224,59.149279773221984,59.53854476622479
-2.199114857512855,0,0.03315910384254478,10.111187453312512,20.05002221131701,20.857371688240377,28.81445063720799,30.36118849988732,30.796206446244874,39.56063487213585,40.300023257891816,40.87423479571484,49.0644516837828,49.63866322160582,50.37805160736179,59.14248003325277,59.57749797961033
-2.1362830044410592,0,0.03600254455683012,10.11967022499791,20.07468670191154,20.876064098349985,28.816876443346626,30.355680973313067,30.831080575263616,39.573270316698704,40.3106974502267,40.914748255704694,49.05288719166179,49.656937997139785,50.39436513066778,59.13655487210287,59.61195447405341
-2.0734511513692633,0,0.039117647317728245,10.127561102275715,20.096951246483137,20.893352232817247,28.818829507616645,30.35307606741674,30.86274237702467,39.58462063815817,40.32246621162417,40.951185831982656,49.04434447275767,49.67306409311617,50.41090966658215,59.13278792771566,59.642454237323584
-2.0106192982974678,0,0.042524290005722,10.134971161061234,20.1170934418213,20.909561540503148,28.820300433337728,30.345710914613257,30.891683821263214,39.59489081277964,40.32783319537332,40.984130692318736,49.03104018688975,49.68733768383515,50.42028006642884,59.12348705794526,59.66945996459522
-1.9477874452256716,0,0.04624452578899844,10.142004698439129,20.13537228438734,20.924994598413754,28.82129006992719,30.340291509779288,30.918362184361964,39.60427996990182,40.3336590957275,41.01412235701209,49.019576881267355,49.70004014255195,50.42941926837763,59.115337053917486,59.693407728500155
-1.8849555921538756,0,0.05030279874373509,10.14875846364908,20.15202547691773,20.93992774644847,28.82177334772537,30.337403153428767,30.943194759717116,39.612942630524756,40.34067016669741,41.04165042462246,49.010418037505055,49.711398295430094,50.43912583160276,59.1088737024104,59.714665308698756
-1.8221237390820797,0,0.054726186267363294,10.155321289971525,20.16726788123588,20.95461157183479,28.821741571399834,30.329910342936042,30.966558163099148,39.6210318532631,40.3418569342004,41.06715326680331,48.996330624364354,49.72162695696726,50.44245203790456,59.09692572806851,59.73357354823161
-1.7592918860102837,0,0.05954466915901305,10.161774023285133,20.1812908097817,20.969273742332362,28.82118691164269,30.334996023900043,30.988790528828932,39.62868663068992,40.354512810396606,41.09101988295505,48.9944089122576,49.73091598481604,50.45674216452274,59.09663826638372,59.75043277131261
-1.6964600329384878,0,0.06479143009055155,10.168189659104375,20.194261922846913,20.98411574358469,28.820067937738695,30.336380502124957,31.01018800732723,39.635994022219016,40.362452765867495,41.11358623634106,48.98825878075928,49.739392251232836,50.465850994881315,59.0916570097731,59.765464514975385
-1.6336281798666918,0,0.07050318086795665,10.1746336173809,20.20632552689206,20.99931710051175,28.81836247672466,30.320249974930878,31.031009010022913,39.643045959855506,40.35194188444204,41.13513944653585,48.963978834274634,49.74717639636845,50.45607232095498,59.06810927078758,59.77886830587961
-1.5707963267948961,0,0.07672051832636366,10.181164100540201,20.217603102748598,21.015040350425938,28.816053378771137,30.34354545310694,31.051479352634335,39.64992962865688,40.37998445531534,41.15592293484817,48.97843473133787,49.75437321087071,50.48442803752918,59.08287831355171,59.79081221307911
-1.5079644737231004,0,0.08348830783668396,10.187832495875702,20.228193969889173,21.03142228505722,28.813104706518686,30.352101175476506,31.071783759070694,39.65669449570021,40.39246264948998,41.176127947109705,48.97737338611949,49.76103868373922,50.49680683752899,59.08171757415851,59.801400157752695
-1.4451326206513044,0,0.0908560921422918,10.194683797635564,20.238176004453493,21.04858020953195,28.809483250085915,30.35237479197531,31.09207241634988,39.6633796619823,40.39586699879324,41.19590012184315,48.967174244425664,49.76720736747557,50.49969470428651,59.07100194991894,59.81069957429351
-1.3823007675795085,0,0.09887852149585702,10.201757038141066,20.247606367864012,21.066618445100065,28.80516254670327,30.367144376118294,31.112467774823006,39.67002395366226,40.41299370584124,41.215346291468215,48.970549884680494,49.77290247030748,50.51587222248645,59.07342840132571,59.81875180003042
-1.3194689145077125,0,0.10761579871569159,10.209085727273637,20.256522244477868,21.085617870122576,28.80010423977405,30.369796629195264,31.133054387326805,39.676636382622995,40.417233146399504,41.23452431588475,48.960815141695676,49.778106311180935,50.51870307495744,59.06228507025362,59.82554282838517
-1.2566370614359166,0,0.1171341297088261,10.216698314363326,20.264941611131356,21.105644678071933,28.79428407184838,30.378208112495628,31.153887974839964,39.683230435556986,40.426451409263656,41.25345215949446,48.95579386998068,49.78279462021148,50.52601559391815,59.05535805463518,59.83103791697952
-1.1938052083641206,0,0.1275061661054952,10.224618696098258,20.272864084374117,21.126745624966567,28.787663900388946,30.390487704865198,31.174991013242426,39.68979082925726,40.43873309314106,41.27210354323519,48.95353290915588,49.786903359250026,50.53584562313382,59.050645439148646,59.835148747525885
-1.130973355292325,0,0.13881142181266365,10.232866806482816,20.280271952283996,21.148949523950417,28.780225875318912,30.401324732027202,31.1963546697516,39.696308592786515,40.448729877828384,41.29041005442175,48.9486838008633,49.790363977456664,50.54278526249854,59.04273918553345,59.83776912325784
-1.068141502220529,0,0.15113663947769992,10.241459337388598,20.287131474963363,21.17226562481086,28.771938312345537,30.412814132634384,31.21793776238562,39.702744599767804,40.45848627020915,41.30826046029652,48.94329310759132,49.79306729767869,50.54880896812005,59.03361580550222,59.83873943525346
-1.005309649148733,0,0.16457607608768338,10.250410647606923,20.293394630892664,21.19668505468886,28.76279165491917,30.436910991842588,31.239669037974604,39.709066062001106,40.47989497512833,41.32550360949384,48.94929199915484,49.79490063352035,50.56572954664757,59.03512657067407,59.83788461680609
-0.942477796076937,0,0.17923166938505397,10.259733929157811,20.29900145486443,21.222176330184993,28.752777790682817,30.444741136171395,31.261443855891613,39.715220191709996,40.48400866187802,41.34194611566437,48.937784997696404,49.79572245148275,50.56451092165078,59.018287257469154,59.83498997718937
-0.8796459430051411,0,0.19521303882735377,10.269442705109594,20.303883178402515,21.2486880589435,28.74190424278531,30.459275609296064,31.283128532236425,39.72114959661922,40.49371608258899,41.35735819851867,48.93173714697178,49.795379262901456,50.567945748871225,59.00596681325402,59.82981973619438
-0.8168140899333451,0,0.21263726710803993,10.279552730280516,20.307966364961686,21.27615231692074,28.730196295527392,30.480538214998813,31.30456595160191,39.726795882167615,40.50895184967998,41.37148141477438,48.93118178024568,49.79371134534009,50.57586731285246,58.998097243418165,59.822124980021265
-0.7539822368615492,0,0.2316284017822322,10.290084358255156,20.31117821930247,21.30447749809518,28.717702067880445,30.521503771191117,31.325571359142497,39.73209520772048,40.54259763223843,41.38402731561542,48.9491214808164,49.790551164193396,50.60105358871135,59.00757743728933,59.811645025240715
-0.6911503837897532,0,0.25231661271244804,10.301065410244057,20.313453219628897,21.333548573330024,28.70449707935992,30.528355290481894,31.34593638271487,39.73698024244589,40.540743099866745,41.39468518024648,48.93178695959776,49.7857290399775,50.58949189739835,58.98053575712937,59.798116849362344
-0.6283185307179573,0,0.2748369416655533,10.312534537620113,20.314741124202424,21.363241762809146,28.690694075009784,30.51311757791291,31.36544834939146,39.74140130019882,40.515324164495226,41.40314594534602,48.89127711530258,49.77909889615338,50.55302176044979,58.92897471125714,59.781305482735696
-0.5654866776461613,0,0.29932758756684963,10.324545004587844,20.315016260764708,21.39342346128176,28.676446354784613,30.55902322876949,31.383894717458624,39.74532481147853,40.54949448494635,41.40911213447962,48.91092457896626,49.77054222849953,50.57471190196735,58.936141995987256,59.76101348467639
-0.5026548245743654,0,0.3259276868308323,10.337168727475625,20.314287843162678,21.423943965140502,28.661957072422382,30.579110223777437,31.401063080827555,39.74873231008727,40.556229339464494,41.41230412147235,48.9038985687242,49.759973350732054,50.567470380109285,58.915139609368985,59.73709246641911
-0.4398229715025699,0,0.3547745746818967,10.350500302605155,20.312610790939306,21.45466088724306,28.64748416986575,30.299293837157705,31.41677137557721,39.75164475450365,40.26140432549185,41.41249710350047,48.59627770441829,49.747370482426916,50.2571300534151,58.592003432341556,59.709480970761064
-0.37699111843077393,0,0.3860005513614179,10.364660640144548,20.310096296047305,21.485437787439068,28.633345579180464,31.430873443341824,38.99336546021863,39.75412272647499,41.40953353212496,49.73278281525812,50.11414260751314,59.678218471160875,60.09280269629627,70.03823835219903,78.36148763533218
-0.314159265358978,0,0.4197292258626737,10.379799721919793,20.306921111209643,21.516159779393863,28.619922519155452,29.967900227443597,31.44328116868371,39.75628257662952,39.89502161673345,41.40335166474083,48.20802302467925,49.71635307268664,49.855092112790565,58.16809352073638,59.64347446197648
-0.25132741228718203,0,0.4560715663014781,10.396097940784012,20.303334356329408,21.546741698712953,28.60765810797957,31.45397811425835,39.00041773334156,39.75830186590851,41.39400448874088,49.69832824039105,50.1510614912705,59.60556465593645,60.09108786575304,69.99832428129842,78.30264803294858
-0.18849555921538608,0,0.49512184449808444,10.413765483018164,20.299660585315998,21.577138106062527,28.59705275899453,31.46303320836036,39.00796747762147,39.760425382038896,41.38167684688044,49.67906902055897,50.17134010066584,59.56496412285681,60.08998373918591,69.97587884148375,78.27327101516228
-0.12566370614359013,0,0.536953714521429,10.433039318217958,20.296297986835455,21.607346516959243,28.588655090313004,31.47060518557674,39.01865693291039,39.762962289054286,41.366690789273264,49.65904789275082,50.19296413165168,59.52230656136832,60.089049735348205,69.9523084039657,78.24466550744324
-0.06283185307179417,0,0.5816167010223766,10.454177561957753,20.29371094940301,21.63742512994082,28.583046708228945,31.476958517386077,39.0230887585478,39.76629427621201,41.34951937832145,49.63885513714739,50.20633632653087,59.47838852459264,60.07889718746624,69.91843057491151,78.20776633373744
1.3322676295501878e-15,0,0.6291333835067442,10.47745127514875,20.292416791452982,21.667481485423984,28.580822642159244,31.482447001728215,39.029634750838476,39.77085285243447,41.330764893370215,49.619170744076484,50.21966496111371,59.43413626038072,60.06798285275571,69.88294836905995,78.17135421976622
0.06283185307179728,0,0.6794975402402633,10.503134117144338,20.29296717843448,21.697672049661286,28.58256978296372,31.487505110951428,39.04856689951644,39.77710771548067,41.3111416878555,49.600744292384746,50.243104832033396,59.39057735367489,60.06674140893746,69.8565744702276,78.14617707475685
0.12566370614359323,0,0.7326734580512464,10.531490612674297,20.29592550105876,21.72821549936976,28.58884072232931,31.492650387754228,39.065417901845585,39.78556560902477,41.291467542377276,49.584382763647824,50.26214278854104,59.348817652032295,60.06095994316409,69.82539483154856,78.11831005281911
0.18849555921538919,0,0.7885965261004165,10.562764066026942,20.301842127111975,21.75934853251931,28.600129920647703,31.49842659360435,39.07969353656756,39.79671438714007,41.27259413353087,49.5708819270666,50.276278003059936,59.30995998815163,60.05044554298646,69.78952360407149,78.08781139760723
0.25132741228718514,0,0.8471751232757792,10.597165278652176,20.31122982228128,21.791361498576038,28.61685184865855,31.505426042205144,39.09883586176157,39.81104806858241,41.255416197581546,49.56103822395881,50.29303208168544,59.27510276758792,60.043022237061834,69.75708678069093,78.0627088070682
0.3141592653589811,0,0.9082936954109527,10.634863180425091,20.32454167571751,21.824512233318266,28.639322969237693,31.51419072861068,39.12537244707438,39.82897202213087,41.24076021362482,49.555541507145,50.31502149996756,59.24522000243742,60.041590984981696,69.73126948027411,78.04605077379429
0.37699111843077704,0,0.9718168166657293,10.675978258478416,20.34215353845609,21.859088479623807,28.66775125692475,31.525263759601483,39.15649459201486,39.850861478070144,41.229425201414166,49.55502291988282,50.33960481316025,59.2211981998605,60.04376625497294,69.7099415349506,78.03553925341926
0.439822971502573,0,1.0375939536513639,10.720579321497127,20.364352376294725,21.895361051324933,28.702232009806544,31.539134106122532,39.192844052912186,39.87701373963434,41.2221194739683,49.55999910748012,50.36762578273999,59.20377216227772,60.05061115058576,69.69438420538336,78.03226383889518
0.5026548245743689,0,1.1054646105601025,10.76868372123974,20.391331154016246,21.933537504462894,28.742750924161246,31.556184937239397,39.2342805392592,39.907604707384394,41.21940404791904,49.57082381806404,50.39913432248236,59.19347125084054,60.06235343316199,69.6850008659385,78.0364206360835
0.5654866776461644,0,1.175263531240226,10.820260768567525,20.423190088479974,21.973841287017013,28.789193827093115,31.576770606929458,39.275333964944714,39.9427743455426,41.22176784425676,49.5877715828699,50.42891448339421,59.19070090278235,60.073911720721505,69.67684104063395,78.0428447792471
0.6283185307179604,0,1.2468256658460541,10.875237772108317,20.45994344681897,22.016414843887805,28.841360739587284,31.601120518598456,39.32379327140462,39.982537811366775,41.22953262486072,49.610949917629036,50.464970343184106,59.19565559233968,60.093382449446366,69.67808812415703,78.05950541692532
0.6911503837897564,0,1.319990666504073,10.933507938297208,20.501530618813472,22.061484669593256,28.89898428649981,31.629507350109524,39.375831367421156,40.026961017795855,41.24302462190266,49.64047828958899,50.5038080987172,59.208500970105256,60.117325370510336,69.68534805102661,78.08280171871293
0.7539822368615523,0,1.394606747088195,10.994939329263477,20.547830008076012,22.10894380348077,28.961748929736636,31.661834482293305,39.43453925494116,40.075753403953925,41.262167064468585,49.67608598612921,50.548543729158446,59.22897666494174,60.14887631133373,69.70176699014625,78.11568591180689
0.8168140899333483,0,1.4705338155353584,11.059384109384665,20.598674290655588,22.15898788686367,29.02931069210035,31.69827806813459,39.49475114069919,40.128914469579364,41.2871283619839,49.71776476342867,50.59435491817819,59.25705494469958,60.183205212027495,69.72249539329843,78.15313179474319
0.8796459430051442,0,1.5476458540274314,11.126687456693,20.653865793297236,22.2116128955278,29.101315745767902,31.738791232132034,39.55835855534653,40.1862411846027,41.317832834797606,49.76528278726827,50.64328399418134,59.2924611238725,60.2223255968469,69.74950393345114,78.1969538859218
0.9424777960769406,0,1.6258325767717507,11.196695677141737,20.7131910193928,22.266825607261804,29.17741702225748,31.783320949512866,39.626491325045244,40.247546952377554,41.35418404988285,49.81841005274754,50.69662125516531,59.33490539499859,60.267484355535295,69.78397969778636,78.24820570065104
1.005309649148736,0,1.7050004341843188,11.269263241134247,20.776433670123712,22.32461802911555,29.257288262000234,31.831788458105017,39.697663226592425,40.31264304998153,41.39605126505494,49.87690585693146,50.753018014573726,59.384076285920926,60.31728082152366,69.82445125051312,78.30530584238966
1.0681415022205316,0,1.785073055912677,11.344258607476007,20.843385790742715,22.384946696480664,29.340635644506026,31.884073879747373,39.77238586686913,40.38132373351068,41.44325943131071,49.94050928507401,50.81307395587378,59.43963646834072,60.37225950743711,69.87138669070382,78.36863654446712
1.130973355292328,0,1.8659912351192014,11.421568838398343,20.913856930381538,22.447803517926037,29.427206715005404,31.940091609909235,39.849789923944144,40.4534413945331,41.49566921318837,50.009018997812234,50.87602460347183,59.50130708979543,60.43160220675097,69.92389029873418,78.43724008335805
1.1938052083641235,0,1.9477125556036203,11.501103076555426,20.98768136244533,22.513129491593748,29.516797138999546,31.99970777748365,39.92916863452587,40.52882355403787,41.55309829843546,50.08221407498968,50.9411950495642,59.56879236087958,60.49458557051601,69.9811638564059,78.51027963296013
1.25663706143592,0,2.0302107547798243,11.582795030328551,21.064723553737704,22.580888438287648,29.60925538777458,32.0628169616968,40.01161884954103,40.607348795733685,41.61540123724553,50.15993307128241,51.00971225750013,59.641861594691555,60.56229653304886,70.044225056458,78.58875689049489
1.3194689145077154,0,2.113474902111554,11.666604610540153,21.144882105419804,22.651095889559954,29.70448602418647,32.12937338443961,40.09658307430199,40.68897730320627,41.68250309286821,50.242107011634864,51.08107435332179,59.72038450651452,60.634204061750374,70.11248155663004,78.6720854753967
1.3823007675795118,0,2.197508456703479,11.75251887737263,21.228092422613898,22.72369469016168,29.80245155440983,32.19926823540295,40.18398018657223,40.773627367198884,41.754278656072096,50.32863778786803,51.155155999361284,59.8042113331093,60.71016642003044,70.1857399652717,78.76009909706764
1.4451326206513073,0,2.282328251066048,11.840552431702617,21.31432834732207,22.798685921469694,29.903173440826656,32.27246183708915,40.27343195428328,40.86130693059373,41.830686017725725,50.41953111123029,51.23156544405036,59.89330702684975,60.78978962468693,70.26356554030639,78.85241063381096
1.5079644737231037,0,2.3679634317522367,11.930747353899719,21.403602948553818,22.876050041709618,30.006732468663774,32.34890563636372,40.36578242234951,40.95203515647368,41.9116895585112,50.51481907862115,51.31108511015941,59.98767467327526,60.8738690323069,70.346724626961,78.94985414707095
1.5707963267948992,0,2.4544543722413943,12.023172760751269,21.495968616078503,22.955746212003366,30.1132684342099,32.428542067330596,40.4598738877445,41.045841885461996,41.997260455840475,50.614560273971875,51.39244733899659,60.08735612929911,60.96116572750647,70.4339615828337,79.0512614009651
1.6336281798666956,0,2.5418515593981987,12.117924006884756,21.591516538826067,23.037825346009495,30.222979428929307,32.511417877950805,40.557190346935386,41.14288076805404,42.087490325437365,50.7189532155406,51.47709168606012,60.19254574748191,61.05316413354668,70.52675666548798,79.15821955559123
1.6964600329384911,0,2.630214442121829,12.215121527534375,21.690375597852793,23.12217079318215,30.336120597345513,32.59742486350057,40.656705975034086,41.24316986299329,42.18233194891312,50.82807694840584,51.56375524068186,60.30333101872425,61.1486623260944,70.62391639641281,79.26966139590554
1.7592918860102875,0,2.7196102194029974,12.314909254273921,21.79271061469118,23.20913132721483,30.453002259555035,32.686932687632094,40.75912025900034,41.34722433249595,42.28223172250302,50.942523367366874,51.653342331941246,60.420324727784134,61.24864136681217,70.72644272722944,79.3867343720933
1.822123739082083,0,2.81011253492724,12.417452518072103,21.898719855606746,23.29838708798972,30.573987065642314,32.77965442552436,40.86494350738328,41.45492163555993,42.38699440866923,51.06226161870479,51.7458780773009,60.54352895623943,61.35321806044576,70.83448539798042,79.50975260801597
1.8849555921538785,0,2.9018000367680368,12.522935300820272,22.008631616564475,23.390057044077064,30.699486074671185,32.87575335982127,40.973828478582426,41.56660781792798,42.4968886238735,51.187743081980216,51.84095022183922,60.673439397724415,61.46208548589145,70.94778180163566,79.63863625974237
1.947787445225675,0,2.9947547539882384,12.631556673203066,22.12269966937162,23.484163521653706,30.829953319835404,32.97530651782226,41.08644206193865,41.682560168286045,42.61210843703709,51.31936208750087,51.93904891038928,60.810505083669426,61.575850829604114,71.06699382577266,79.77424747623644
2.0106192982974704,0,3.0890602378576952,12.743526183754092,22.241197259021355,23.580733383159217,30.965878115352645,33.07840445842648,41.2031086094047,41.80308531475777,42.732870404322874,51.457551260654164,52.04031580880982,60.955222335921434,61.69478175470622,71.19245282997348,79.91713368630477
2.073451151369267,0,3.1847994150121717,12.85905804466808,22.3644094101869,23.679306845993622,31.10777495782145,33.18465821151245,41.32386393651439,41.928023759146996,42.85891684116836,51.602282388802905,52.14411273783993,61.107633754321725,61.81837136749584,71.32372273301468,80.06708828064922
2.1362830044410623,0,3.2820521047712403,12.978363855115399,22.49262319168424,23.780545463542776,31.25617022347971,33.29480480011161,41.44901674565333,42.05835183190708,42.99111655045577,51.75466358225125,52.25119835408071,61.26892291882009,61.94751010442487,71.4617694409937,80.22531647278919
2.1991148575128587,0,3.3808921648660544,13.101643706213338,22.62611569830627,23.88454485856912,31.411585249052052,33.40901685066205,41.5790505919538,42.194486401407836,43.12976839200933,51.91523794275512,52.3619517443096,61.439709934848054,62.08270328565687,71.6071752777498,80.39264482849559
2.2619467105846542,0,3.4813842511143367,13.229075600155051,22.765139621174242,23.990353166713327,31.574515409233584,33.52641718773252,41.71420826695141,42.33579297579186,43.27410853677323,52.083484324832575,52.47548583350969,61.61954834585176,62.2231771825504,71.75924120356959,80.56861699162894
2.3247785636564506,0,3.5835802089472026,13.360803143503842,22.909906348763858,24.098054526888,31.74540505434615,33.647157732148024,41.85468583247566,42.482656437730306,43.42438066670466,52.25987937228695,52.59193721585982,61.80898257754696,62.36916015041646,71.91826335567647,80.75376206125877
2.387610416728246,0,3.6875151593200837,13.496921869739555,23.06056700304783,24.208131766761667,31.9246186434298,33.771776900069945,42.00053588826094,42.63582854045191,43.58118361048942,52.445235250871384,52.71174578528305,62.00888038417966,62.52115249570252,72.08479762901081,80.94884926939275
2.4504422698000425,0,3.793203398115756,13.637464473711127,23.217191834135264,24.319688446161276,32.112408639445626,33.89941580658542,42.1518691555772,42.79463261189577,43.74367688218078,52.638893687491155,52.83409312802735,62.218621047915285,62.678354203622725,72.25808156404686,81.15329836935722
2.513274122871838,0,3.900634293940482,13.78238588057923,23.37974914871802,24.432788795627268,32.30888179400441,34.03015206376605,42.30863501919585,42.95928470905245,43.91190365040481,52.8410362956912,52.95903793424388,62.43839956382998,62.84078952088263,72.43815278902143,81.36728543430782
2.5761059759436344,0,4.009768438413111,13.931549174901471,23.54808517408205,24.547340816346672,32.51396580192775,34.16387681552725,42.47092251948108,43.12975744337296,44.08565755201562,53.05153817986132,53.086714160926284,62.6680741790419,63.00849489741464,72.62503089659522,81.59091152444093
2.63893782901543,0,4.120534366222792,14.084713599450014,23.72190656117101,24.662511493262652,32.72737902115581,34.299704454983655,42.63806582864285,43.305176914968456,44.263883688210875,53.21586372245549,53.26935614819567,62.906549109916675,63.180042955682715,72.8172359174037,81.82270837738851
2.7017696820872255,0,4.232826206713065,14.241526491644096,23.900767978138145,24.778130781276094,32.948606930294055,34.437372267770144,42.80971668649731,43.48521121992606,44.446072552701175,53.3463209761293,53.49391150485708,63.153152991351135,63.35502126106034,73.01426274755437,82.06210169971028
2.764601535159022,0,4.346502640027817,14.401520439226902,24.084066693909715,24.894451023858988,33.17688854216513,34.5769972785418,42.98521166424432,43.669819126797215,44.63201507774088,53.47814224887641,53.72483692599631,63.40738318067912,63.53316004807549,73.2157063027583,82.30852815101373
2.8274333882308174,0,4.461387495400505,14.564117128347842,24.271046196528438,25.009608023057478,33.411216251554386,34.716537091238074,43.163921632800744,43.85670714626402,44.81926672418541,53.609412527510386,53.95943677921136,63.66636584739195,63.71214216045772,73.41907122863832,82.55924128366425
2.8902652413026138,0,4.57727223812383,14.728638938648482,24.46081032896317,25.124064212913716,33.6503516573998,34.8562356032284,43.34485205697367,44.04577693166503,45.00760230375306,53.740277331238914,54.19714363218969,63.891644031763555,63.929315022504376,73.62381542207825,82.81335675051488
2.9530970943744093,0,4.693920444943207,14.894328391186992,24.65234823487259,25.237072350433277,33.892858477397965,34.995092194118875,43.526973308983536,44.23560243664425,45.19550014036266,53.86971726822983,54.43601038288803,64.0701252144736,64.19403022657362,73.82814505815922,83.06865530068458
3.0159289474462057,0,4.811074176932843,15.060374395616513,24.84456893006261,25.34913862571082,34.13715131516229,35.133333160156916,43.709250484403206,44.4259155452566,45.38263337884059,53.99801471449752,54.67521576394027,64.24731493318119,64.45941029838637,74.03150946762729,83.32409185272697
3.078760800518001,0,4.928461948245752,15.225944157180301,25.036343879664688,25.45869865679253,34.381557986050886,35.26909837927692,43.8905969682123,44.61431248566311,45.566580588211465,54.123351467824534,54.91179469459767,64.42083367675907,64.72219441708206,74.23123339924346,83.57644750562966


==> anc/fig7_2_w3.0.csv <==
theta,color,Lambda_2_1,Lambda_2_2,Lambda_2_3,Lambda_2_4,Lambda_2_5,Lambda_2_6,Lambda_2_7,Lambda_2_8,Lambda_2_9,Lambda_2_10,Lambda_2_11,Lambda_2_12,Lambda_2_13,Lambda_2_14,Lambda_2_15
-3.141592653589793,0,0.014695815938405075,9.94379541456968,18.528489820852613,21.633295265273613,27.33491748919649,30.217989671556545,32.33578597843259,39.024417339900424,40.14708927018781,40.92048038471552,48.95351693853169,49.726908053059404,50.8495799833468,57.53821134481463,59.65600765169067
-3.078760800517997,0,0.014693669362965836,10.015665020743219,18.750084862025396,21.80067936762391,27.382441730139604,30.53509920890609,32.351967064070095,39.16745607702029,40.53607056028634,41.08638690535228,49.168427428400555,49.718743773466485,51.087358256732536,57.90284726968272,59.719715124846736
-3.015928947446201,0,0.014833823613485177,10.084203287548098,18.963600770598394,21.95473892946619,27.422004951651896,30.83413641251648,32.40592887258637,39.29254059356999,40.90350587645109,41.28532635563666,49.3619100575046,49.74373053669017,51.354695819571276,58.24130754055489,59.81310000062478
-2.9530970943744057,0,0.01511214100777237,10.148969287758938,19.16748928839564,22.09472166213235,27.453483311828712,31.113241662769056,32.4266780678755,39.39923568620213,41.24709880952022,41.4451980685122,49.533092832953294,49.731192091945275,51.57905521526337,58.55161283358999,59.86504923869644
-2.8902652413026098,0,0.015526141775989002,10.209630773541848,19.360489780520677,22.22027819841054,27.47700022026055,31.371137205389367,32.43638353554138,39.48764764512924,41.56524183715522,41.58724254252021,49.681752276895104,49.703752982260085,51.78134717428607,58.83261128387393,59.89785761402594
-2.827433388230814,0,0.016074931045919724,10.26596781073724,19.54165267036137,22.33144288731436,27.49290597583707,31.607127746938488,32.436250894770886,39.558381052414184,41.711935754395014,41.85702062662981,49.66318905987071,49.808273932105514,51.96182863408634,59.083958791729636,59.91308193956204
-2.764601535159018,0,0.016759115773700473,10.317870239871299,19.71034487433258,22.42860699598837,27.501734323248442,31.821081630449655,32.42793306959369,39.61247107936551,41.82040770405497,42.12219275454725,49.61179715297083,49.91358220346312,52.12151882815257,59.306056837924395,59.91290827706844
-2.701769682087222,0,0.017580718968400962,10.365329799988936,19.866238772631817,22.512461225653237,27.504163534026276,32.013370198296116,32.41193315370066,39.651294959690574,41.91284212634354,42.361119279316654,49.550766887738,49.99904404071112,52.26059120736407,59.49995301335399,59.89851596875853
-2.6389378290154264,0,0.018543098227173715,10.408428161621979,20.009287485366062,22.58394013033291,27.500966750150923,32.184799454076995,32.38940069503425,39.67647871886186,41.990260018778336,42.5746845174718,49.481939283563186,50.06636378225666,52.380145082173144,59.66722310600075,59.87182434695799
-2.5761059759436304,0,0.019650874651998558,10.447322304273644,20.13969003016373,22.644154970665483,27.492954533908524,32.33652269655557,32.36262610430019,39.689787200300366,42.05499383019028,42.76419412617721,49.408258333935066,50.117458629922005,52.48266525981192,59.809826355812085,59.83592976355671
-2.5132741228718345,0,0.02090987693911531,10.482228655758979,20.257850212142092,22.694328675732756,27.480924379197997,32.33353469757196,32.46995023211587,39.69302439917177,42.10915625395508,42.93126901093573,49.33223042101098,50.154343177991635,52.57047503277494,59.79354919983084,59.92996473437474
-2.450442269800039,0,0.0223271040767116,10.513407233585575,20.364332900489867,22.73573781589274,27.465639422744022,32.29683795931813,32.58666348279703,39.68797000505119,42.14776362622242,43.077743612305895,49.24907014847658,50.17905013456005,52.63884375573129,59.74015027798544,60.02997580146434
-2.387610416728243,0,0.02391070884733849,10.541146755429015,20.459820696948835,22.769660000817094,27.447779987687802,32.26068353285366,32.68833394233691,39.67629323307588,42.17935747437348,43.20556998891859,49.167316765112446,50.193529279657554,52.69659352095516,59.68455281169413,60.11220322117738
-2.324778563656447,0,0.025670003323107614,10.565751378383458,20.54507348897213,22.797333082349194,27.427931753230894,32.227736623065915,32.776655192937866,39.659513457196624,42.207058733654584,43.316736567998205,49.089916997913356,50.199594832256984,52.74714010871494,59.6299983729737,60.178916942845646
-2.261946710584651,0,0.027615486812266384,10.587529433784868,20.620892420530826,22.819921996630082,27.406566510913642,32.18938592082377,32.85328498337604,39.638959073758855,42.22274890756972,43.41319893034864,49.008422997952536,50.198873020731455,52.78266285454232,59.56833694492514,60.23223600747742
-2.199114857512855,0,0.029758896258433542,10.606784277371727,20.688089272906286,22.838501644838917,27.384047247790466,32.15346718935281,32.91980664037347,39.61576461525765,42.234772184887376,43.49683202148677,48.93073015977156,50.19278999637095,52.81179756600067,59.50775554088485,60.27409499190551
-2.1362830044410592,0,0.03211327887404221,10.623807187917334,20.747461499489667,22.85404234710706,27.3606267494792,32.11950161883308,32.97769665867939,39.59086190866892,42.24315593040541,43.569390567722685,48.85632118039494,50.18255581771221,52.83484983944871,59.44801508943823,60.30621012928455
-2.0734511513692633,0,0.034693086754110335,10.638872122227829,20.799772782917472,22.867405897139385,27.336452482288834,32.08400310587882,33.028306557829026,39.56498625720039,42.24490376656846,43.63248559330275,48.781583465939825,50.169165292674116,52.84908280204219,59.385762501413545,60.33006595336375
-2.0106192982974678,0,0.03751429331237555,10.65223206390406,20.845738681371802,22.879347806924294,27.311583346004813,32.05411926690579,33.072854424392034,39.53869908902504,42.247625884373534,43.68757219498372,48.71347054900654,50.15341685961673,52.862343654965215,59.328188319598226,60.34692347708447
-1.9477874452256716,0,0.040594531557548004,10.6641166753819,20.886016642890105,22.890521028128976,27.286000180801206,32.029667293485524,33.11242099563718,39.512404533548285,42.25156726099372,43.735943139461526,48.65155079890482,50.13592667737264,52.87508940481807,59.275072942729174,60.35782664488084
-1.8849555921538756,0,0.043953254437704925,10.674730966186397,20.92119962918868,22.90148407766424,27.259617973859942,31.999920888731953,33.147952740666526,39.48637108533779,42.24638955173424,43.77873045241521,48.5848078964055,50.11714879708648,52.87716726348293,59.215585608154186,60.36361746008877
-1.8221237390820797,0,0.04761191768793376,10.68425471328225,20.95181264402256,22.912711869552858,27.232302424736574,31.975275503188552,33.180269800293175,39.46075958100718,42.24283343392886,43.81691259588749,48.52332321464288,50.0974023766015,52.87947622952318,59.15996601023719,60.36496030734181
-1.7592918860102837,0,0.051594185786422456,10.69284240354341,20.97831137732767,22.924603003798442,27.203879062366163,31.95566534211402,33.21007197758271,39.4356396626212,42.24113431589828,43.851320195339696,48.46670200093678,50.07688788037819,52.882382533655274,59.107950218693766,60.36235685416245
-1.6964600329384878,0,0.055926161724885314,10.700623506948805,21.00108236039275,22.937488299145055,27.174144610314332,31.934744835964757,33.237947152589,39.41100940251059,42.235203689408706,43.88264449781292,48.40826593933029,50.0557067477345,52.879901034632624,59.0529632845542,60.35616560117845
-1.6336281798666918,0,0.060636641299518845,10.70770292802958,21.02044413117143,22.951641179727222,27.14287610214092,33.264382382869066,36.802677386664165,39.38681435383857,43.91144866959913,49.04661563836181,50.033880640568626,59.693681925091866,60.34662184371047,70.00642312823372,76.12885509920322
-1.5707963267948961,0,0.0657573924927307,10.714161519892086,21.036648946299326,22.96728367481453,27.109837904702676,33.289771101221774,36.75197110512596,39.362960059625124,43.93817522862113,49.005093260048405,50.011364187024476,59.653497387447764,60.33385161343172,69.975984813855,76.04917377225837
-1.5079644737231004,0,0.0713234602026907,10.720056579246801,21.049884735574203,22.984591558535207,27.074784842568413,33.31441971486261,36.696137773333376,39.33931982185682,43.96315283390672,48.96067275262178,49.98805294090092,59.60940587166589,60.31788109722832,69.9392340279933,75.96413413498752
-1.4451326206513044,0,0.07737349603660287,10.725422271685126,21.060277114195816,23.003698446524428,27.037469248541452,33.33855328903512,36.643975766855924,39.31574542338076,43.986602064683645,48.92225194169523,49.96379419902928,59.570300717343756,60.29864904153997,69.90515555985445,75.88234769420008
-1.3823007675795085,0,0.08395011205800776,10.730269965145725,21.067891275467947,23.024702317674496,26.997641145399225,33.362323627996716,36.59066458332344,39.292073497927994,44.00864348108444,48.885096935852204,49.93839335101571,59.53141678893992,60.27601466133794,69.86903809926214,75.79878796919343
-1.3194689145077125,0,0.09110025619460872,10.734588477183488,21.07273374735386,23.047661864769687,26.95505035874171,33.38580713494006,36.538965994039096,39.26812374632791,44.029295355928944,48.8520393816253,49.91161196731679,59.495527602614175,60.24975723748715,69.83367287278455,75.7159894841724
-1.2566370614359166,0,0.09887560539337471,10.738344269206266,21.074754038106377,23.07259970915663,26.909448065509057,33.40900947805674,36.48602477622351,39.24370350545942,44.04847814186964,48.82028021617388,49.88317216927231,59.45974887998676,60.21958193817242,69.79615864888687,75.63085267628955
-1.1938052083641206,0,0.1073329704646519,10.741481650028751,21.073846243405526,23.09950471470815,26.86058618139005,33.43186930808493,36.43472135186556,39.21860924606945,44.06601798764902,48.79274441654496,49.85275792563355,59.42689309610907,60.18512251901033,69.75925768948584,75.54599762747036
-1.130973355292325,0,0.11653470379683564,10.743923082130781,21.069850810837412,23.12832112892749,26.80821862431205,33.45424885763412,36.38423503527172,39.19261667110876,44.08163723596807,48.76863308206843,49.8200050494427,59.39602146040238,60.14593277814934,69.72194918910901,75.46031700258365
-1.068141502220529,0,0.12654909766802588,10.745569718530575,21.062556673831356,23.158946507659042,26.752101706291477,33.47593346295982,36.33438312986273,39.16547849541995,44.09495408382237,48.7477599189912,49.78449911628249,59.36678053985375,60.101486071583274,69.68376749515453,75.37331252761464
-1.005309649148733,0,0.137450756676138,10.746302334746725,21.051704076435644,23.191243215088548,26.691996483427477,33.49664495677747,36.2845839408391,39.1369373637693,44.10549653484805,48.72952482118092,49.74578894183989,59.33837639925151,60.05119068352881,69.64377814094043,75.28407054793226
-0.942477796076937,0,0.14932092285238371,10.745982858743545,21.036988461469388,23.225069656659315,26.62767241518176,33.516075259385154,36.237143981021525,39.106759213097526,44.11273719527632,48.71623077893729,49.703421148988696,59.31289271482844,59.994426751714535,69.60389831755428,75.19458227126667
-0.8796459430051411,0,0.16224772640046758,10.744456737880519,21.018065868901118,23.260090930438324,26.558912125187323,33.53370006145892,36.190267995568504,39.07454631774513,44.115909072938976,48.70590218812631,49.656755329225184,59.28811119960637,59.930364460245784,69.56172033062697,75.10256658691317
-0.8168140899333451,0,0.1763263289329269,10.741556411568132,20.994560367916197,23.296083627000126,26.485521131315963,33.5490875833482,36.14488897760937,39.04004834674796,44.1143176659834,48.69941619304137,49.60527842938317,59.264646275676576,59.85828238573123,69.51765023202464,75.0086109954244
-0.7539822368615492,0,0.19165891996626286,10.737106173459695,20.96607405108043,23.332672137721328,26.40733859669684,33.56164001534206,36.10103021830884,39.00290456095846,44.10708726883549,48.696596182570474,49.5483518144519,59.242043436063895,59.77731969207263,69.47101131368463,74.91227585930103
-0.6911503837897532,0,0.20835452193394075,10.730928697225997,20.932200140974636,23.369460285315515,26.32425243767788,33.57073172906416,36.05861186087528,38.962784025767405,44.093305904356214,48.697143448964795,49.48535820105946,59.21971762425685,59.6866296448081,69.4209890680055,74.81304136470874
-0.6283185307179573,0,0.22652855502784433,10.722853453141257,20.892539681094664,23.405966299181856,26.23621790261487,33.57565252713527,36.01804513903954,38.91933074865547,44.07197742524868,48.70115798508015,49.41565564676888,59.19748288319356,59.585341874722296,69.36716911114698,74.71084733266717
-0.5654866776461613,0,0.24630211203006827,10.712727146156347,20.8467221288138,23.441686653800815,26.14327729262357,33.57568163645827,35.978602695711736,38.872236800268034,44.042106670584545,48.707562203356204,49.338661834394316,59.173987237482486,59.472656817051764,69.30798222013993,74.6045373839497
-0.5026548245743654,0,0.2678008964659117,10.70042614708887,20.79442991864383,23.476077166370555,26.045582128151135,33.57008093792552,35.940608328218026,38.82123314743282,44.00270618854848,48.716259347499715,49.253858398055776,59.14888459812267,59.347862169610735,69.24288836967763,74.49404057918494
-0.4398229715025699,0,0.2911537865386184,10.68587066401946,20.735426648866056,23.508553201799707,25.943413974072406,33.5581091866463,35.90366518435961,38.76609651185265,43.95282606412714,48.72634772213986,49.1608133893335,59.1210645996207,59.2103693741801,69.17062058446731,74.37860790967365
-0.37699111843077393,0,0.31649100390397755,10.669040115829118,20.669588053710303,23.538552431359232,25.83720357552651,33.539100369240415,35.86748102917393,38.706715891056625,43.891649481165565,48.73699334470404,49.05926500298176,59.05981294086295,59.08954245662918,69.09009039451037,74.25770591632657
-0.314159265358978,0,0.3439418913660489,10.649988844023024,20.596934290617344,23.565515223405416,25.727545984004195,33.51246066999974,35.83180744303117,38.64307236338658,43.81850762265671,48.74733382241355,48.949119316043564,58.89606476263788,59.053380775070536,69.00032622166485,74.1309379150517
-0.25132741228718203,0,0.37363233689396397,10.628860981531552,20.51766142630124,23.58894157728753,25.615209765681257,33.477742022057214,35.79644357381841,38.57529036143723,43.732970666694804,48.75652416957439,48.83051900607483,58.719319450844516,59.01175281421198,68.90055325898166,73.99810159836169
-0.18849555921538608,0,0.40568192118612895,10.605903033520542,20.432169417055817,23.608435992288005,25.501139753285383,33.43470237582327,35.76132590624695,38.50367271205285,43.63492348815769,48.70389382438726,48.763858865014406,58.530160207922535,58.964079977348824,68.7903463608841,73.85931669711366
-0.12566370614359013,0,0.44020090846350934,10.581472600555418,20.341083488066126,23.623730736314045,25.386451925732814,33.383341623824755,35.7270598996172,38.428710061491444,43.52461331591666,48.56998175358335,48.769318035375825,58.32959264109406,58.91058972746774,68.67020061497846,73.71556905264514
-0.06283185307179417,0,0.47728723924784305,10.556041740215688,20.24526575461838,23.634698968094032,25.272420285505746,33.32392298249673,35.69285660828614,38.35107751338409,43.40267748346457,48.42983201435194,48.77151383616448,58.11905602875463,58.85026833713233,68.53949235153502,73.56664688242238
1.3322676295501878e-15,0,0.5170237120391449,10.530193766061752,20.145814314199836,23.64145184072541,25.160455731631984,33.2570723888635,35.66019133107442,38.271713806295644,43.270242442886094,48.28488386031825,48.77144940573809,57.90050440845634,58.78461945976069,68.40024000789877,73.41488142533093
0.06283185307179728,0,0.5594755503982641,10.504612819642098,20.044047896263834,23.64428170030159,25.052077170923113,33.183716776923326,35.62947621097436,38.1917460515826,43.12885404616716,48.136883320826435,48.76914509163385,57.67631839744816,58.71428236087768,68.25371743749943,73.2617467121587
0.12566370614359323,0,0.6046885372750199,10.480066273438556,19.94147545649252,23.643693163631642,24.948875407867284,33.105102346685605,35.6017196563192,38.11250229806037,42.98048008284914,47.9878800342239,48.76534654651228,57.449289217277865,58.64072428267582,68.10213346572976,73.10953341710454
0.18849555921538919,0,0.652687858037257,10.45738082081811,19.839751666349343,23.640419981029098,24.85247063963413,33.02279082656033,35.57786433323607,38.035509799845116,42.827483789341194,47.84020276262598,48.76090349344705,57.222573608157205,58.56559645622791,67.94796730175915,72.96068627504393
0.25132741228718514,0,0.6832225020514034,9.986429502299808,15.010273532745876,19.72036563837414,24.744209668820208,25.80490514185219,32.91822869273802,34.04741666906862,35.538841277926515,37.94207272318409,44.84204827817492,47.245279723432496,48.7367043322904,49.86589230862099,56.97921585950683
0.3141592653589811,0,0.7570418386713537,10.421022421001592,19.645853466702565,23.62916962310117,24.686391416875725,32.85400066880214,35.54654028843169,37.894538618975304,42.517981251132376,47.55851920130554,48.754687490531275,56.78335024700652,58.418668072861514,67.64349911856249,72.68403706873565
0.37699111843077704,0,0.8133444774613995,10.409031968188588,19.557179688068377,23.62304505364017,24.619663731535752,32.77119277351996,35.54110511962507,37.833676816987335,42.36688026424714,47.42936430771452,48.755118205076656,56.57751202759431,58.350805695803835,67.49895341568364,72.56143745915101
0.439822971502573,0,0.8723323416330527,10.402207840344552,19.476225994577536,23.617794579311912,24.565527969528063,32.69181273354489,35.543883121251554,37.78111470849542,42.22168823225639,47.31099020720693,48.75946986021891,56.38500836143991,58.28934535893041,67.36336351316339,72.45266548811392
0.5026548245743689,0,0.9339367669649666,10.401231213083946,19.404459150397184,23.61424339991561,24.525022285270147,32.61747133722884,35.555612548390975,37.73803447210181,42.08476578334783,47.205328918220786,48.76862473522264,56.20855685553403,58.23591918134162,67.23914711865487,72.35971025352781
0.5654866776461644,0,0.9980763124126666,10.406681362071396,19.34314205640514,23.613112574554407,24.498947100577187,32.549573268888146,35.57687220116451,37.705378313060194,41.95817831854688,47.11398336271892,48.78330341364752,56.050444057052665,58.191908463306255,67.12836915763998,72.28417420181204
0.6283185307179604,0,1.0646595560458847,10.419025096819349,19.293304159377143,23.615136703268092,24.487849056366564,32.48941576582588,35.60802457138141,37.68396066281531,41.84378130659934,47.03832620358877,48.80413617783015,55.91260526614656,58.15850171860362,67.0327807811614,72.22732567815082
0.6911503837897564,0,1.1335880217068315,10.438613590722396,19.25572770358384,23.620802242517232,24.49202018871727,32.437916355378675,35.64934706634634,37.67420884051211,41.74294192439424,46.97923440952767,48.83153571814117,55.79634852238912,58.13656128715673,66.95367540001817,72.1899678851516
0.7539822368615523,0,1.2047591806972957,10.465686179366626,19.230949547469937,23.630766909891015,24.511512237756744,32.39603027799432,35.70081198427171,37.676592968281135,41.65695727666365,46.93751996695046,48.865892714796104,55.70278333505377,58.12681971346543,66.89208308156876,72.17264577185556
0.8168140899333483,0,1.2780694878156487,10.500380180770698,19.219276913911642,23.64542572054444,24.546164447885417,32.36432245368538,35.762335662852955,37.69120998765916,41.58663314664043,46.91352068061421,48.907381202626695,55.63241741375516,58.12969189558174,66.84858862872268,72.17547616269646
0.8796459430051442,0,1.353417409485229,10.54274543802486,19.22081442824477,23.66511827652166,24.595641992148344,32.343187266741566,35.833678544249274,37.718014830645146,41.53251529528121,46.90734285918478,48.956051382746075,55.585411849404686,58.14537941128571,66.82344840150562,72.1982759654092
0.9424777960769406,0,1.430706387581681,10.592762105748474,19.235499204566256,23.690256236197552,24.659481467526124,32.33299333501534,35.91460662611699,37.756975597975206,41.49504905318213,46.919031316142,49.01210075656607,55.56176841495978,58.17415647473286,66.81689357355066,72.24087583651051
1.005309649148736,0,1.5098476641752099,10.650360181724734,19.26314056998306,23.72103409254214,24.737139722704704,32.33381448080047,36.00465747864208,37.80781363352211,41.474326998349994,46.94832615107164,49.075331389459485,55.56110653932997,58.21584390700902,66.82862429526735,72.30262344798898
1.0681415022205316,0,1.590762878515957,10.715439411560778,19.30346122985988,23.75762938955493,24.828042606646385,32.34565120785403,36.103554920124424,37.87023258464053,41.47032774089885,46.99490911768535,49.14574489811858,55.58293093598446,58.27042143116339,66.8584432494625,72.38302462624901
1.130973355292328,0,1.6733863441970362,10.787888395803076,19.356137141466572,23.80023465668185,24.93163079958083,32.36848340234534,36.210944499114504,37.94397706045961,41.48298545395138,47.05847911206565,49.22329075999327,55.626727857729136,58.337792811599314,66.90604155726281,72.48153521537706
1.1938052083641235,0,1.7576669232130213,10.867601999136491,19.420833997442376,23.848849067066254,25.04740067940918,32.40208106537214,36.32653463177056,38.02864774733895,41.512016141295604,47.13858282326242,49.30778169970033,55.6918148215683,58.417716775623795,66.97094877392969,72.59751545589648
1.25663706143592,0,1.843569432317073,10.954496423957428,19.497238874402505,23.903632318088118,25.17493891736025,32.44637476853319,36.45011849174246,38.124074811490935,41.557301760173544,47.2350018031313,49.39925438587315,55.777744253576365,58.5101813775135,67.05292382795857,72.73062387091633
1.3194689145077154,0,1.931075541029422,11.048521551304702,19.585086204622378,23.964544320983897,25.31395017353924,32.50110897430157,36.581499022293755,38.22997294321844,41.61855498457685,47.347418953493715,49.49752179197295,55.88398360681139,58.61496780224822,67.15153245556591,72.88039642448277
1.3823007675795118,0,2.020184144800769,11.149670350726712,19.684177722130247,24.03177853937607,25.464277755223765,32.56628591077961,36.720730333599285,38.34638594387312,41.69577211670555,47.475872149799066,49.60283852224864,56.010379521202594,58.73232472817458,67.26683209957811,73.04693213267163
1.4451326206513073,0,2.1109112172040927,11.257985283392474,19.794396371133114,24.10517351599095,25.625917420563436,32.641584603731594,36.86784250875845,38.47310565316191,41.78865866991997,47.62017971935029,49.71503074135692,56.156590807090936,58.86210480754531,67.39851589528595,73.23003694471626
1.5079644737231037,0,2.2032891594737376,11.373561706565898,19.915714381583815,24.184765675509393,25.79902466215691,32.72691835052731,37.02287782914002,38.610228631100405,41.897190897619474,47.78050117819256,49.83408179808352,56.32265385321048,59.00435434517567,67.54650702019359,73.42981730076669
1.5707963267948992,0,2.2973656739494883,11.49654831300557,20.04819580848698,24.27066152779665,25.98391581222785,32.82230902327806,37.186322796741585,38.758029027018935,42.02149166233414,47.95721166607501,49.96043601153267,56.50885916155642,59.159618650588754,67.71126614607016,73.64698614981104
1.6336281798666956,0,2.3932021910792285,11.62714460413639,20.191993813987676,24.36277500046902,26.181063225653467,32.92762421032031,37.358433094911625,38.9166936219861,42.16156662337747,48.150636035043256,50.094063491244256,56.715485244894545,59.32800590430141,67.89285511415271,73.88192452581849
1.6964600329384911,0,2.4908718794089304,11.765595401932414,20.3473429650294,24.461257131275694,26.391084638332536,33.043004694372684,37.539717185391076,39.08674636767582,42.317728216896164,48.3614698901993,50.235378914734355,56.94321745329629,59.51010243725784,68.09185000035482,74.13559167365797
1.7592918860102875,0,2.590457266227462,11.912182333107284,20.514546723638738,24.565939821596967,26.61472666398924,33.16830421212841,37.7307370576628,39.26848415247892,42.49002927900824,48.59020921935875,50.38449454615248,57.192573609890204,59.70621961303231,68.30858400356375,74.40876394391427
1.822123739082083,0,2.692047494593302,12.067212191721291,20.69396025569819,24.676969348334264,26.852842217374562,33.303717412311165,37.932108667350604,39.46259937398754,42.67888210943915,48.83776407111552,50.54186582396358,57.46451213509243,59.91703052109158,68.54377858506847,74.70266054674484
1.8849555921538785,0,2.7957352409820593,12.23100213522125,20.885968718834015,24.794265950705096,27.106361608451333,33.449232534317865,38.14438369096032,39.66962542393518,42.884499428557056,49.10489231817437,50.70764750644416,57.75985890178715,60.14291440068335,68.79788098429613,75.01827387391344
1.947787445225675,0,2.9016133165228104,12.403861650405743,21.09096117046367,24.917684180128674,27.376257019325617,33.60478370018661,38.36827291452439,39.890079549048544,43.10703203406954,49.39232788293148,50.88209544424732,58.07942740298942,60.38434377813025,69.07144329818817,75.35673914705012
2.0106192982974704,0,3.009770973152766,12.586071369247255,21.309300391168822,25.047189850895094,27.66350021901846,33.77041887281666,38.604348077041706,40.124618700666296,43.34671926891116,49.70091909676079,51.06546655868954,58.42414811868236,60.64176695478403,69.3649959767056,75.71919580455524
2.073451151369267,0,3.120289933403666,12.777858959189276,21.541289081469927,25.182642047540085,27.969013586837562,33.94607216982074,38.85305663395048,40.37379667518837,43.60364119560634,50.031365700973986,51.25783972230129,58.79479582325464,60.9154087480869,69.67883887036754,76.10656337573518
2.1362830044410623,0,3.2332401592524502,12.979372515246007,21.787133112339284,25.32358661822084,28.293614893745474,34.13134721531412,39.11483871977728,40.637828996720316,43.877479571307674,50.38396135271386,51.45905282275212,59.191721949807146,61.20518517874567,70.01294577583894,76.51942755724514
2.1991148575128587,0,3.3486753735491774,13.190652184466682,22.04690282837993,25.469791843747636,28.6379568258582,34.326042487660885,39.389882589476244,40.917096485139155,44.168019298578386,50.759073296056656,51.669022248757194,59.615323939969905,61.510999059674695,70.36724970358794,76.95830370106621
2.2619467105846542,0,3.4666283512072815,13.411601051785345,22.320493710219036,25.620644736090917,29.002462824894693,34.52953739452461,39.67816232862946,41.21150650920026,44.474510095102666,51.156479209778325,51.887206012935046,60.065371868212026,61.8321787135131,70.7410713719468,77.42304048662244
2.3247785636564506,0,3.5871060130328507,13.641956655074384,22.607588047862862,25.776231923560847,29.387261568625696,34.741863316349324,39.97939492923974,41.52153683711215,44.79671395839085,51.576387479153695,52.1136701977262,60.54201887194216,62.16852083976773,71.1341522325562,77.91382575331905
2.387610416728246,0,3.710084390144966,13.881264898998058,22.907619690847756,25.934676416541347,29.792123214017362,34.96103120839104,40.292958197723344,41.84553473156065,45.13221171724413,52.01671524041374,52.346369715266626,61.043070032263444,62.517550224119724,71.54390501596943,78.42840853913903
2.4504422698000425,0,3.8355035874690957,14.128858404120129,23.219744238478942,26.09590420452318,30.2164012559441,35.186790038881995,40.61789077589662,42.18344705634714,45.48014485553302,52.47680187299817,52.58493657629966,61.56768770735699,62.87829139295069,71.9691772273095,78.96583424477467
2.513274122871838,0,3.963262962305881,14.383841379304018,23.54281714357166,26.259820318246533,30.658984301164427,35.41879608251417,40.95285557422879,42.53496324010694,45.83937449951231,52.82883451317131,52.95554165710508,62.114517421372724,63.24941293016944,72.40838869443708,79.52455585202985
2.5761059759436344,0,4.093216842276588,14.645083517388954,23.87538270226955,26.421267895820424,31.11826278826887,35.651567080701014,41.296094009166715,42.894447166700346,46.203433755813386,53.07227838759818,53.44631384181271,62.676613026693296,63.62414506271055,72.85444424759115,80.09732433359046
2.63893782901543,0,4.225171219776132,14.91122496259036,24.215676551332194,26.584532057093742,31.59211542009605,35.88898364583557,41.64549651411592,43.26542251459943,46.575037388649804,53.318803608619305,53.95147625741366,63.2559278461555,64.00485735143353,73.30930894017537,80.68574780893923
2.7017696820872255,0,4.358881951441411,15.180693858249514,24.561643833966674,26.74575001470834,32.0779194278386,36.1266999904255,41.99858439393134,43.642975584297425,46.9485118972336,53.56364055039017,54.464787491105525,63.84573746682268,64.38545245719827,73.76640243291543,81.28267802678735
2.764601535159022,0,4.494055028912928,15.451737947391456,24.91097516971314,26.901806286357072,32.57258841741852,36.361043508678755,42.35254190330313,44.02265675638414,47.31872642715729,53.80261024226874,54.98033967486267,64.43957689718435,64.76029316074727,74.21953038306894,81.88114363077433
2.8274333882308174,0,4.630349439853762,15.72246989567484,25.26116065198638,27.055478166854112,33.07263904605592,36.594168923165654,42.704371977808236,44.405647317235186,47.68628937898673,54.0373802489875,55.49776777305627,65.0364585293678,65.12950070480858,74.66819146112013,82.47966985518966
2.8902652413026138,0,4.767382984823127,15.990924757137059,25.609560584016883,27.199212111022902,33.574285472164206,36.81784793790273,43.05093342328639,44.78257282605005,48.04138971021666,54.25922077717223,56.00611459836398,65.48276254948617,65.62475042524382,75.10139837636599,83.06612326451331
2.9530970943744093,0,4.904741154956523,16.255128198554978,25.953491439155236,27.34004104308279,34.073559434934936,37.03840428368305,43.38907378004941,45.15847227946274,48.3887913272815,54.473986624577215,56.5088593230612,65.82437366817568,66.20722256366145,75.52273690877593,83.64280490455562
3.0159289474462057,0,5.041988832543714,16.51316996803408,26.290320867326614,27.471247101539856,34.566448218862995,37.24839800083238,43.71577383154875,45.52452535236876,48.71957913632275,54.67385096505453,56.99570648785913,66.14503210054488,66.77285738715166,75.92218299983742,84.1983103513738
3.078760800518001,0,5.1786842028002,16.76327897603646,26.61756689065562,27.5933367208682,35.04904317542533,37.44762463548736,44.02824802049014,45.87910092025708,49.03221940872362,54.85830576532189,57.46369569349334,66.44290053855815,67.3179836081125,76.2971884531773,84.72866473794701


==> anc/fig7_2_w3.75.csv <==
theta,color,Lambda_2_1,Lambda_2_2,Lambda_2_3,Lambda_2_4,Lambda_2_5,Lambda_2_6,Lambda_2_7,Lambda_2_8,Lambda_2_9,Lambda_2_10,Lambda_2_11,Lambda_2_12,Lambda_2_13,Lambda_2_14,Lambda_2_15
-3.141592653589793,0,0.014832601320915453,9.987768533207722,18.061463293713675,22.196791288622222,26.924592152661067,30.270486049128177,31.06709179387671,39.13361490807556,39.140786554382665,40.24342198101498,48.00391541333005,49.106550839962374,49.113722486269474,57.18024560046832,57.97685134521686
-3.078760800517997,0,0.014785009431553768,10.076497653791629,18.33383820710712,22.377874927280306,26.9886729153808,30.6352154805958,31.120955439437097,39.29005018886947,39.37829599275259,40.69692812495588,48.033130701026266,49.35176283322956,49.44000863711266,57.60910338654505,58.094843345386344
-3.015928947446201,0,0.014875706717263397,10.160642613313856,18.596716674885695,22.623957438844897,26.982461027409812,31.060031500416738,33.18884038559164,39.445775852940855,41.205798407013326,41.624914447163476,49.59154275953745,50.01065879968759,51.77068135376007,58.027616821109284,60.15642570628418
-2.9530970943744057,0,0.015100651305679896,10.239627461160847,18.8485241440635,22.77852989059361,27.01564741004126,31.38742657349626,33.24758832945343,39.55454983947403,41.611953383351434,41.856485012356075,49.7790766493292,50.02360827833384,52.081011822211245,58.387973332231844,60.248135088189
-2.8902652413026098,0,0.015456775606431486,10.313205426384647,19.087614026813124,22.91449249249871,27.03777444382616,31.68890109292719,33.28526492447124,39.63906150994022,41.98664974370541,42.059673524899715,49.93681016071844,50.009833941912746,52.35742217567793,58.71121876114692,60.30758259269097
-2.827433388230814,0,0.01594282045489117,10.381195077784405,19.312774108903124,23.032104903551023,27.049152889887996,31.963683934669742,33.301783482944444,39.70006271565462,42.233362514063174,42.328936191999254,49.96974129504804,50.065314972984126,52.59861477139268,58.99689400410284,60.334993552377554
-2.764601535159018,0,0.016559003374053093,10.443539821444578,19.523137585662983,23.132047076669323,27.05031698476582,32.21164484088773,33.29932333009077,39.738824239990564,42.37892109430918,42.638625658958254,49.90610049341201,50.16580505806109,52.805901912379696,59.245402822279495,60.33308131148254
-2.701769682087222,0,0.017306922375146236,10.500296991792354,19.718182513774945,23.215345396554,27.042042436378296,32.43323091853659,33.286644422043445,39.75709084113994,42.50452994402603,42.91622098795379,49.82838986662939,50.24008091055714,52.987520013443245,59.45796643253975,60.31137993604659
-2.6389378290154264,0,0.018189467016855206,10.551622686090806,19.8977141369715,23.283294472862373,27.025297269149423,32.62938592374307,33.2593590630181,39.75696905592099,42.605450513898795,43.16281914281702,49.73303364607671,50.29040227499494,53.138883732972744,59.63649372587563,60.26646686515066
-2.5761059759436304,0,0.019210741621843976,10.59775402614532,20.061833397221584,23.33738762448735,27.001176974198273,32.801466995563615,33.229118318212436,39.740810572540305,42.693197689288695,43.38001028008709,49.632541266265385,50.319353857063774,53.27174097381217,59.78343322814005,60.21108455078886
-2.5132741228718345,0,0.02037600442246234,10.638990447259534,20.210895878711206,23.379239982828196,26.970829566772128,32.951145414279864,33.19101570026575,39.71107910234079,42.76292113171743,43.569759857116935,49.522854819778345,50.32969354517786,53.3815355745545,59.901598976629536,60.141469262615416
-2.450442269800039,0,0.021691625270709183,10.675675368401006,20.345465230232595,23.41052004270698,26.935398025913628,33.080309904538574,33.14908018957816,39.6702427002196,42.818870051409746,43.73429364766887,49.40880284709078,50.32422644334991,53.47285379454004,59.994016305181496,60.06278659022107
-2.387610416728243,0,0.02316506352590713,10.708179263046757,20.466265012310643,23.43288989843949,26.895967336069816,33.10211563293055,33.190975647703375,39.62067797146255,42.86020138219444,43.875989847224226,49.28990370595361,50.3056921709834,53.54521558171528,59.97491790547446,60.06377792024728
-2.324778563656447,0,0.024804866916713717,10.736884794953843,20.574131924886256,23.44795464904976,26.853525004080833,33.05176907799295,33.28520177898217,39.56459485817675,42.889016207925366,43.9972817070193,49.16840928711994,50.27667478621388,53.601096135962486,59.88048921515708,60.113921916146296
-2.261946710584651,0,0.02662069159091687,10.76217435712824,20.669972768864376,23.45722311983041,26.80893201776563,33.36502153156655,36.283561053184535,39.5039807804678,44.100575197103865,48.978609815886706,50.23953444600512,59.71416348142402,60.14733285774126,69.62196189316016,75.76092114206142
-2.199114857512855,0,0.028623343211050777,10.784420085558617,20.754726492457635,23.46208274915799,26.762908270116636,33.432389156057006,36.19828090400884,39.44057093371601,44.188185898404576,48.87594356760821,50.19636767606357,59.63174030995578,60.166674082962594,69.6020467168548,75.6102284945138
-2.1362830044410592,0,0.030824838796210983,10.803976223523321,20.829332083452123,23.463779781895113,26.71602353849763,33.48913564182392,36.12409802106763,39.37582709686942,44.26228702655103,48.783901579439416,50.14897848159653,59.55705296416652,60.17433434152534,69.58240882409534,75.46910027914083
-2.0734511513692633,0,0.03323848900578953,10.82117358622404,20.89470246187349,23.463419054022896,26.668698221157154,33.53694792967235,36.03999878726204,39.31094368895601,44.324883026890596,48.682244255060894,50.09887878617426,59.470179352279146,60.17240766182371,69.5437082279286,75.31770398721227
-2.0106192982974678,0,0.03587900066839745,10.836315805518755,20.951704095933216,23.46195785884094,26.621211040036616,33.5773461492554,35.947213163031535,39.246853093358794,44.377782954105754,48.572855216353716,50.04728989820915,59.37329202120408,60.16267818862363,69.48868031161854,75.15818725572193
-1.9477874452256716,0,0.038762599529696976,10.849677015331073,21.001141848958568,23.46021418955424,26.57371239922926,33.611679023181736,35.85886580593345,39.184249573452426,44.422593438983114,48.469402980156616,49.99516398925381,59.28031739595799,60.146628822881304,69.4317822295855,75.00435277985618
-1.8849555921538756,0,0.04190717339596186,10.861500648953097,21.043748356473575,23.45887927015186,26.5262403106333,33.641126977672336,35.76240732464673,39.12361893183206,44.46072045322947,48.35978594584549,49.94321240738919,59.17937942140262,60.12546011490967,69.3616271289231,74.84411908308282
-1.8221237390820797,0,0.045332436054907214,10.87199904161682,21.0801772046586,23.458526297258977,26.47873814709086,33.66670446030076,35.66549362735385,39.06526540273301,44.49337106586267,48.252020882996,49.89193200829492,59.07868748855792,60.10011017133671,69.2868656515997,74.68542659403194
-1.7592918860102837,0,0.049060112520621695,10.881353583851782,21.11099912769891,23.459622707499545,26.431072708096615,33.68926825134667,35.56698268843448,39.00934183174438,44.52156172267784,48.14525181208225,49.841635303075535,58.977545283413406,60.07128084692266,69.20719082726053,74.52726440765824
-1.6964600329384878,0,0.053114146270216406,10.889715206330782,21.136700558969018,23.46254709483508,26.383050493990833,33.709532447473315,35.46383806183107,38.95588238249513,44.54613350753389,48.036669950335366,49.7924834425557,58.87327101039594,60.03946879519393,69.12025636303417,74.366606298056
-1.6336281798666918,0,0.05752092917132737,10.897205024454369,21.15768381951867,23.467600224625276,26.33443327166009,33.728079019689574,35.36102377974037,38.904828471831,44.56776311497262,47.93141897991128,49.744512567114036,58.77110307519432,60.00499136217834,69.03158187025863,74.20833132240004
-1.5707963267948961,0,0.06230955472145503,10.903915012112547,21.174268462677666,23.47500929239938,26.284949769493732,33.745362742964495,35.25384239342053,38.856044049780564,44.58696820035559,47.82493667370736,49.697649507171654,58.66654213109846,59.96800295773677,68.93689558166358,74.04757688847965
-1.5079644737231004,0,0.06751209499545144,10.909908611320215,21.186693274484774,23.484942935453613,26.234305114136074,33.761727598618165,35.146127729016236,38.809339438269475,44.604124114942934,47.72116205314963,49.65173595459423,58.563558569474395,59.92852061775879,68.84034323263896,73.88795507229024
-1.4451326206513044,0,0.07316390128489883,10.915221218137455,21.195118582124678,23.497530888396465,26.182186476135623,33.777428252383686,35.036514365641416,38.76449614639463,44.61948556923625,47.61882403590043,49.606553463247195,58.46088135275298,59.886450827234405,68.74077871674021,73.72784661075114
-1.3823007675795085,0,0.07930392776084505,10.919860518924825,21.19962864472074,23.51282824358654,26.128266217548852,33.792596369382444,34.925504389621345,38.72123394221057,44.63315296054643,47.518472114283064,49.56179053337454,58.359028705447045,59.84155865917046,68.63879683124296,73.56743440407107
-1.3194689145077125,0,0.08597507654240709,10.9238066789509,21.200233944085426,23.530873914895892,26.072201784654585,33.80730118003042,34.813973871222984,38.67926902059958,44.645132782438914,47.42104110716798,49.51710062300807,58.25887270957647,59.7935278881426,68.535299974711,73.40726781528015
-1.2566370614359166,0,0.0932245612360197,10.927012417816504,21.196873345468404,23.55162078520093,26.013633691674357,33.82148171285283,34.70083649964583,38.63824205905879,44.655269569433315,47.325444867030264,49.47202991563927,58.15923272361075,59.741890843291166,68.42909365126265,73.2458539974686
-1.1938052083641206,0,0.10110428424860468,10.9294030377773,21.189416160890918,23.575072025702237,25.95218232840245,33.83508514881585,34.587393464278954,38.597851316327386,44.66338390234455,47.23306245220389,49.426150069856085,58.06136120573259,59.68616319296971,68.3213743288462,73.08414049635775
-1.130973355292325,0,0.10967122089397903,10.930876506206669,21.177664267062713,23.60106880351075,25.887444481412388,33.8478565643668,34.47412300227081,38.557636778716464,44.66906184967949,47.144315299574885,49.378842064029165,57.96552058488757,59.62562982488521,68.21230834574362,72.92208856009329
-1.068141502220529,0,0.11898780042901239,10.931303732742679,21.161354529187776,23.629449221841202,25.81899123422884,33.859500018286305,34.36136989123273,38.51713672332736,44.671815950599964,47.05951538033125,49.32945265564103,57.87183131264492,59.559503452086126,68.10188210909001,72.75951881413108
-1.005309649148733,0,0.12912227062290335,10.930529224764769,21.140161899883058,23.66008284206154,25.746369048322816,33.86971551717983,34.2497292120364,38.47592266561959,44.671122471321695,46.97928282933317,49.277329619761446,57.78068978347504,59.48696229487974,67.99032245859333,72.59652960703309
-0.942477796076937,0,0.14014902826140965,10.928372350334632,21.113703682901843,23.692673202934607,25.669105043075024,33.878004535501816,34.1397738612928,38.433405895675,44.66622785757504,46.904074713892776,49.221629217748216,57.692298035966,59.406960550315425,67.8776293685332,72.43303072870638
-0.8796459430051411,0,0.15214889317033597,10.92462948505969,21.081545575881115,23.726941343610225,25.58671836323261,33.883857434431654,34.03214809197884,38.389030221783145,44.65633802632101,46.83445995052937,49.1615108136725,57.606940542418734,59.318426904493926,67.76385663324015,72.26902942059165
-0.8168140899333451,0,0.16520929806819204,10.919077359495384,21.043210192264137,23.762539077051038,25.498737755101715,33.88667190981979,33.92732061225915,38.34219947265737,44.64053997124698,46.77078232981481,49.09606753408457,57.524650391242005,59.22020036685332,67.64878322401074,72.10431078684833
-0.7539822368615492,0,0.17942436112984378,10.911477953918741,20.99818883737138,23.79905331309939,25.40472509009996,33.82569214235402,33.885764196552024,38.2923004492806,44.61781778934092,46.71326750153467,49.024354042069504,57.44532109432357,59.11106492552214,67.5320319777762,71.93856823050479
-0.6911503837897532,0,0.19489480307042564,10.901585291105842,20.94595730273533,23.836027099054448,25.304303183458245,33.72765656626731,33.88039911068393,38.23874499140685,44.58708959871935,46.662098374215915,48.94543547944226,57.36878886225133,58.98980749107176,67.41316087388081,71.77150675460373
-0.6283185307179573,0,0.2117276665927012,10.889154445865229,20.885996324532233,23.872958595827626,25.19718502277251,33.633278545974285,33.86980047449463,38.180989172734904,44.547227253767154,46.61708269593668,48.858415952007434,57.29450947520921,58.85525783067443,67.29135135387621,71.6025400521165
-0.5654866776461613,0,0.2300357942128296,10.87395300191235,20.81781712548297,23.909289567719245,25.08320109544606,33.54259370728306,33.85315369128987,38.11853766125296,44.497070898989385,46.57793027308996,48.76245486895248,57.221847480789485,58.7063189925231,67.16571160436011,71.4310955743232
-0.5026548245743654,0,0.249937022093028,10.855775031412128,20.740992025262518,23.94444356917476,24.962321016970783,33.45540258733047,33.82966056302515,38.05098955473341,44.435498572344244,46.5440711250931,48.656827564052506,57.14990913441219,58.542044557902905,67.03512612826259,71.25645511997085
-0.4398229715025699,0,0.2715530540734426,10.834457436652839,20.655189544406213,23.977812656418667,24.83466713119993,33.371536191468934,33.798544764172036,37.97802235096576,44.36144914675143,46.51489141123476,48.540926733545156,57.07779579381416,58.36165884129853,66.89852790156753,71.07800548836124
-0.37699111843077393,0,0.29500799315060966,10.809898182267872,20.560212694476384,24.008770013357623,24.700519180913428,33.2907023039246,33.75908452556614,37.89939101200318,44.2739747146834,46.48957413501435,48.414281201120446,57.00446432413161,58.16459571332896,66.75477883634011,70.89508532277716
-0.314159265358978,0,0.3204265284665084,10.78207557646586,20.45603839830378,24.036741426925285,24.560311410843227,33.21278015134928,33.7107042487632,37.81497726130266,44.17235329676256,46.46744600180871,48.276626309302,56.92909504980806,57.95058913113992,66.60305787164597,70.70733088418542
-0.25132741228718203,0,0.3479318049797162,10.751067376729344,20.342855316775317,24.061166307619303,24.414626380349606,33.137822025558194,33.65295424766528,37.72472531123957,44.05608981941491,46.44792095644815,48.12786088298919,56.85105652819779,57.719648823035165,66.44284446824376,70.51461553181804
-0.18849555921538608,0,0.37764303958446505,10.717068158871555,20.22109699270142,24.08156121630358,24.264191404034225,33.06609437728854,33.58559005013345,37.62868446146625,43.92501516942053,46.43058743472057,47.96810958075334,56.77001255400766,57.472138414583206,66.27404138783751,70.31713579917032
-0.12566370614359013,0,0.4096729887529341,10.680403180555013,20.09146726786737,24.0975699723986,24.109883302166843,32.99808372684792,33.50863405971096,37.52705009401043,43.77936425151303,46.41525051869151,47.79778028581251,56.68598071049359,57.208844373124876,66.09704479780595,70.11546083210541
-0.06283185307179417,0,0.4441254136144267,10.64153696235244,19.95495532014012,23.95274220225012,24.10889946035821,32.93413748429379,33.42231781814589,37.42010470025589,43.61972936688391,46.40149998229956,47.61751624899391,56.59891153103757,56.930934606781584,65.91232988882525,69.91011677093526
1.3322676295501878e-15,0,0.48109272122126456,10.60107505712599,19.812837892976507,23.793976340005944,24.115503073461365,32.873497056608166,33.32726590931188,37.30840435634132,43.44724824521661,46.38792507294354,47.42838669224604,56.50790740884826,56.64014952809657,65.71967024469879,69.70080869172823
0.06283185307179728,0,0.5206539767580922,10.559757985943609,19.66666439041145,23.634876309451943,24.11742569625796,32.81134418941447,33.2243321007258,37.192544019766295,43.26343610991132,46.369011899728825,47.23164802895182,56.33855443341965,56.40811590891435,65.51502231338218,69.48323423242269
0.12566370614359323,0,0.5510102768001955,8.634998655424742,17.85153491751073,18.66871257261811,27.387180495605815,27.885248834704093,28.75371908510559,35.96923721332865,36.6037167576918,38.787433002298954,44.687705136316346,46.8714213809235,47.50590092528666,54.72141905350972,55.589889303911214
0.18849555921538919,0,0.5930257686786156,8.538908396842642,17.849920789192453,18.517103516727058,27.538979059815226,27.82811590907687,28.70954971826435,35.77399853724089,36.849991452165035,38.68774483814877,44.79587408032906,46.63362746631279,47.70962038123693,54.774069200213475,55.65550300940095
0.25132741228718514,0,0.6370278552716601,8.439791794417907,17.842919024099366,18.36113135682976,27.66427848509701,27.764258586511218,28.662710822312665,35.567022525657464,37.06740571477847,38.58405038472451,44.87016965392472,46.386814323870766,47.88719751299177,54.79150921633657,55.68996145213802
0.3141592653589811,0,0.6828520801101213,8.338436162290726,17.831554802432493,18.202212684178765,27.695331324320534,27.764376461908604,28.609280798090065,35.35091540650114,37.25749510205037,38.4730573199781,44.91307918423098,46.12864140215871,48.03522109770794,54.776855706119015,55.62176004230047
0.37699111843077704,0,0.7302891434120568,8.23584674624423,17.81706654182528,18.041919333689602,27.62313912927065,27.841091214469916,28.55494752769454,35.12869673210282,37.42231101005097,38.36102011513991,44.92786861288313,45.866577717972085,48.16019199592022,54.733941200328516,55.44779751355314
0.439822971502573,0,0.7790860811464623,8.133158647398906,17.80082486775817,17.88187910763385,27.549545327993116,27.896601903663917,28.499279411103185,34.90361789424556,37.56426812402318,38.24799987133813,44.91834069027562,45.60207243759057,48.262722667368195,54.66706115051057,55.269738657949844
0.5026548245743689,0,0.8289492399526458,8.031562336556407,17.72368735743375,17.78425619209074,27.476381212968086,27.933290887936323,28.44414102646686,34.67899430957184,37.685984743470655,38.1362660473442,44.88859784007442,45.33887914394796,48.34586957784677,54.58072286095176,55.0915729994823
0.5654866776461644,0,0.8795489621659249,7.932241608547685,17.568832410121466,17.768776735751985,27.405367537325766,27.953617463860972,34.45806018370753,36.12460597330427,37.79015259106527,44.84284523744704,45.96114110050858,53.013833746890334,54.47943603902081,62.650424548464116,73.03520960220364
0.6283185307179604,0,0.9305257334977978,7.836323926710471,17.4186376002404,17.75573876877921,27.338052442309138,27.96000162757827,34.24385063552181,35.94972275485734,37.879416469647005,44.78521466285969,45.86913759692608,52.774935790138755,54.367528336389604,62.35724946366869,72.89861349100656
0.6911503837897564,0,0.9814973956917558,7.744843282274857,17.2742215678555,17.746390777405797,27.275769062986434,27.954732767980786,34.03911494956954,35.764251845116796,37.95628026311172,44.719626149694825,45.76579934024773,52.529145226830835,54.24900443527546,62.05852351241147,72.73903471253676
0.7539822368615523,0,1.0320669132948361,7.658715325618275,17.136476959622083,17.74185207166049,27.219613705664297,27.939898054774016,33.84626211798774,35.56774761538908,38.02303480081623,44.64968321313967,45.65088436143129,52.27753277375473,54.12744484714348,61.75529440775854,72.55871550291049
0.8168140899333483,0,1.081830129171516,7.578723927644187,17.00606612765274,17.743099966490856,27.17044216649941,27.917339137171528,33.66733596497208,35.361189972004986,38.08171517601819,44.57860897449087,45.52556601085166,52.022459809324324,54.00595117449943,61.44980200933288,72.36107501885166
0.8796459430051442,0,1.1303829587680014,7.505517736822025,16.88343117134337,17.750966840700034,27.12888027522138,27.888627947566658,33.5040150532754,35.14757922503359,38.13407705144466,44.50921182949869,45.3930283289116,51.76816310696562,53.88712526402003,61.14607654148696,72.15127331771026
0.9424777960769406,0,1.177327555657769,7.439614866997775,16.768814898885694,17.766144322389586,27.095344354277508,27.85506191605052,33.35763166561751,34.92830335845603,38.18159137144233,44.443878682782334,45.25483281384784,51.517120125187844,53.77307871467025,60.84632015707576,71.93256717424059
1.005309649148736,0,1.2222771148521616,7.381413656152118,16.6622890480245,17.789193052873173,27.07006844474556,27.817670130109427,33.22920498604551,34.70635584955403,38.22544952683048,44.38458606813044,45.11413524627508,51.27327178757504,53.665461460002824,60.55414717944742,71.70952826153234
1.0681415022205316,0,1.2648591421816344,7.331207478206265,16.56378633981414,17.820555620525585,27.053134482133462,27.777228754293425,33.1194828181581,34.48157659088199,38.26657689661275,44.33292523263738,44.970924733201315,51.03727306922595,53.565504094245256,60.26985193083382,71.48329434531311
1.130973355292328,0,1.3047171833280309,7.2892018196755615,16.47313350701416,17.860572983156775,27.044504670495378,27.73429829079632,33.0289893068429,34.258265736271106,38.305669454277535,44.29015409062507,44.82963689975232,50.814121536099854,53.474085777963666,59.998053223438454,71.25921800722061
1.1938052083641235,0,1.3415111556582064,7.2555321769039836,16.390083184212635,17.909504191650345,27.044055198958997,27.689232599492968,32.958076220204774,34.03743986884553,38.343204614239326,44.2572256354851,44.69141188359189,50.60543290483767,53.39177664279376,59.73998391214633,71.03913332742665
1.25663706143592,0,1.374916549299538,7.23028171307033,16.3143433260479,17.967546215355796,27.051607828333367,27.642204406491576,32.906972992104166,33.82008354455395,38.37946890877704,44.234834072547834,44.557348046839415,50.41271321061021,53.318895685525405,59.49677482358778,70.82463590403145
1.3194689145077154,0,1.4046228590468335,7.213497976508846,16.245603526223924,18.034855711043594,27.06696126075867,27.593223521417702,32.87583637822068,33.60754786868879,38.414581255952456,44.223456373414464,44.42890560322354,50.23778072068555,53.255561923129534,59.26988627040062,70.6175062655944
1.3823007675795118,0,1.4303316802708355,7.205208283284186,16.18355818262786,18.11156770621183,27.089917605555502,27.542134250896584,32.86479420856885,33.40047604685245,38.44849367382423,44.223370276837585,44.3068354697801,50.08171207279344,53.201720176181254,59.06006197213711,70.41863804040584
1.4451326206513073,0,1.4517549576518098,7.2054335879614175,16.12792686880417,18.197812223000273,27.12030550384302,27.488600967522533,32.87398413415263,33.19904625486746,38.48097960256138,44.19142488990632,44.23465823287099,49.94510352021593,53.15715151371374,58.86759680105868,70.22827089977704
1.5079644737231037,0,1.46861392261772,7.214200803642307,16.078472533181102,18.29372693618672,27.15799866572551,27.43206874954538,32.9035855467501,33.00299289192099,38.51159488208979,44.082519024465405,44.257181763114374,49.82810590548999,53.121453492653174,58.69237763502878,70.04597385139306
1.5707963267948992,0,1.4806392980436955,7.231553591993061,16.035018270550943,18.399465651382435,27.20293032994032,27.37167990957955,32.81156428317094,32.95384462388968,38.53959196896892,43.979476342560304,44.29050626291829,49.730390636509675,53.09397094147617,58.533855315067555,69.87051695409616
1.6336281798666956,0,1.4875733860175802,7.257561635434968,15.997463410077646,18.515202149020524,27.255103923663203,27.30613193989754,32.623533525211315,33.025092173080594,38.5637724534831,43.88117403879687,44.33376070290048,49.65116228821426,53.07366247754317,58.39106406285694,69.69973259267682
1.6964600329384911,0,2.4547267511796393,11.712097901183983,19.74750552934311,24.74751405774815,24.875708869174975,32.9111164973341,36.133164545210036,37.91112502573914,42.168487647338445,47.16849617574349,49.296775513201034,55.20390380390261,58.55414666320537,66.58955429136451,71.58956281976954
1.7592918860102875,0,2.5600210583526,11.885919173324988,19.96705213556499,24.995583976356027,25.03445865227636,33.07671693859603,36.40114819317048,38.144123455307394,42.40261505356842,47.47002157027978,49.51081299620152,55.55115453251978,58.83671111117391,66.91784407341392,71.98525059012528
1.822123739082083,0,2.667557289272879,12.070523699236022,20.20207736682546,25.123285234629783,25.34012097535153,33.25483890221922,36.681189468034496,38.392882510745295,42.65780531218236,47.79584892070844,49.73395100342827,55.92740258829787,59.13691741339141,67.26847108098085,72.4065146895069
1.8849555921538785,0,2.7773881441315966,12.266080064443328,20.45267560571585,25.25855579414877,25.665214783070688,33.44515133542128,36.97389919833107,38.65769051277613,42.93384325573301,48.14638243308786,49.9663749280365,56.33297797436038,59.45506684834823,67.64166238962075,72.85420156697559
1.947787445225675,0,2.8895688430045605,12.47272187911338,20.718918879554792,25.400957532743927,26.010463793417888,33.64715453318534,37.279807894270924,38.938699447048435,43.23030756929416,48.52185248315725,50.208043547901475,56.76804948359866,59.791196584010294,68.0373935844517,73.3289384983148
2.0106192982974704,0,3.004154298313495,12.690524064604684,21.000823916619407,25.550661228316596,26.37655275047014,33.86096108033132,37.59934834787521,39.23668991418205,43.54733084662251,48.92305968047324,50.45948551158712,57.23335953248796,60.145855277878304,68.45615512989303,73.83188396374376
2.073451151369267,0,3.1211959044636153,12.919477090109206,21.298317363792645,25.70637397646579,26.764073765071164,34.08521425014923,37.93278032703055,39.55097065142775,43.88349543579481,49.34925183707334,50.71967721338713,57.72809211075678,60.51795839903273,68.89679867271616,74.36255507399467
2.1362830044410623,0,3.2407378489041334,13.15945989833966,21.61119995914646,25.867778856173018,27.173468796456298,34.31951891697981,38.280180368950745,39.88178775428966,44.23824096641535,49.800509803725184,50.9884993267841,58.25224986453198,60.90722137621963,69.35896143702644,74.92123027433627
2.1991148575128587,0,3.362812841111559,13.410212406483295,21.939110488673595,26.0345768595718,27.604969686061775,34.5634749417621,38.64138393259194,40.22933413915028,44.61087450713383,50.276733704522016,51.26574838568044,58.805631786712325,61.31314795105219,69.84204603324248,75.50790523063067
2.2619467105846542,0,3.4874371788541243,13.671308707036047,22.281490520527544,26.205343610411212,28.058537559384447,34.81552542390271,39.01594953444378,40.59257246275961,44.99939695208464,50.77644399094154,51.549984437818935,59.386625804433024,61.73385596600086,70.34403777949237,76.12108481834926
2.3247785636564506,0,3.6146051312073477,13.94213234258992,22.637551158917027,26.38047879620688,28.533803852754986,35.075897612533986,39.40311068834036,40.972150306371944,45.40342482391656,51.29967751775452,51.841457141957314,59.99509633408162,62.16898435333989,70.864403169667,76.76065586350495
2.387610416728246,0,3.7442827173743094,14.221855243237234,23.00624336561405,26.554356811775907,29.030015664280082,35.33874493415273,39.801745134215714,41.36251723281875,45.816317460015654,51.84008975868168,52.134246702754396,60.624477881058496,62.61181922861732,71.39620735099413,77.41997964966016
2.4504422698000425,0,3.876401095254198,14.509422179009611,23.386233848744475,26.729034627130478,29.545988595583424,35.60584629686534,40.21033333666639,41.765601043704294,46.238867380620746,52.39862212745971,52.42994578478725,61.275433797194566,63.062966868542674,71.93977853827754,78.09953328511648
2.513274122871838,0,4.010849932029793,14.80354274695539,23.775888953810377,26.902649683474703,30.080070622775395,35.87499589032969,40.62694789100765,42.17917755929471,46.667688705255294,52.72605482752697,52.97187037422031,61.944216581075295,63.51874764245257,72.49109384930756,78.79527551827258
2.5761059759436344,0,4.147471290767659,15.102693052357585,24.173269438180945,27.0711957154142,30.630120818268374,36.141772101237564,41.049244919548194,42.598623481324985,47.09699386282749,53.01774758260481,53.55384524291491,62.624421628738276,63.97296934419473,73.0435457300181,79.50039711010552
2.63893782901543,0,4.286054704808492,15.40512911070641,24.576139157322153,27.2364267353542,31.193506734819188,36.40743678196994,41.474449752211825,43.024804359466984,47.52651118786786,53.30574737685962,54.143878765364896,63.314888811980644,64.42482178275753,73.59583182937328,80.2131994068703
2.7017696820872255,0,4.426334193463425,15.708914005400985,24.981990874838743,27.39414305833874,31.767124304045502,36.6672199277765,41.89942198600528,43.45235335698326,47.94979973971405,53.58465103894303,54.73493316892082,64.00801003835858,64.86723085088059,74.14030772031836,80.92544114952511
2.764601535159022,0,4.567987965770095,16.011960419526673,25.388091990530803,27.543567469465913,32.34744376567072,36.91969904047004,42.3206978547911,43.87905081560996,48.363671494226615,53.85230490473034,55.32302326936654,64.69915484037065,65.2962773584869,74.67240892949104,81.63176070463096
2.8274333882308174,0,4.710641439660944,16.31208945804655,25.791552020761603,27.69053710407607,32.9305833460273,37.16999966679112,42.73455374159457,44.30903099205682,48.77144768517673,54.11300138762409,55.91047901044243,65.38994157315749,65.71444940600969,75.19391196872473,82.33294329399044
2.8902652413026138,0,4.8538739542733715,16.607104889949593,26.189411468566554,27.82843856978357,33.512413080142856,37.41074514840053,43.13714684762157,44.73374675997683,49.16397608407675,54.35848052745555,56.48697769565306,66.06928427427002,66.11171146313177,75.69401804174873,83.01701965332504
2.9530970943744093,0,4.997229200012982,16.894877459793747,26.57874643671737,27.963475315119076,34.088680909657725,37.6473442920427,43.52464711980829,45.15727876498305,49.54499255182346,54.593244975133615,57.05492702476381,66.49089323491438,66.73879600168743,76.174762211838,83.68469668477836
3.0159289474462057,0,5.1402289480037195,17.173423673604287,26.95677244364261,28.112759632827114,34.65514740946489,37.89610840286544,43.893446204407965,45.59448336868772,49.929303128466,54.8327821636308,57.627678094288285,66.86597688923136,67.4110268643266,76.64932565926968,84.34770062509197
3.078760800518001,0,5.282333641149885,17.383119939336705,26.222453034480647,27.26303301039338,35.14990563158541,36.10236610553732,43.98923872672935,44.217594724469755,48.20315240372414,53.05692781961369,56.090025024916166,65.15771411780051,65.96993809597285,75.03762718885719,82.92449981004921


==> anc/fig7_3_w1.0.csv <==
theta,color,Lambda_3_1,Lambda_3_2,Lambda_3_3,Lambda_3_4,Lambda_3_5,Lambda_3_6,Lambda_3_7,Lambda_3_8,Lambda_3_9,Lambda_3_10,Lambda_3_11,Lambda_3_12,Lambda_3_13,Lambda_3_14,Lambda_3_15
-3.141592653589793,1,4.819857804852693,14.217694197969669,23.66326907732701,24.054030233197818,33.499605112555166,34.398440573926514,42.897441505672134,43.84401545328385,44.57416977284452,53.241851846400834,54.01974465220186,63.07818788162898,63.41758104531884,73.25391708054698,83.59832742127567
-3.078760800517997,1,4.728326083088877,14.178206788016396,23.560602982566536,24.03991997966683,33.422316174216974,34.42950356302788,42.87219687914449,43.811899757578026,44.54860480792655,53.26178046250554,53.93100100247669,63.12349365415597,63.380881707404214,73.24259489905465,83.6321784824157
-3.015928947446201,1,4.636850404857834,14.13765489286809,23.45780946565244,24.023917006121252,33.344071578905606,34.45648262538339,42.84487606691585,43.776637198167734,44.51790374041392,53.277441686177994,53.838058313198275,63.16370379943116,63.33886280120853,73.22512491446169,83.65769053372384
-2.9530970943744057,1,4.545424455055039,14.09553848554384,23.355020690462407,24.0052838577655,33.264766062684075,34.47828624924481,42.81488009317287,43.73776845416339,44.4837910677842,53.28788248465219,53.74327327270278,63.19762785687385,63.29338730319157,73.20313267541324,83.67613506689256
-2.8902652413026098,1,4.454054548778443,14.051437317928348,23.252353593668673,23.983402468814155,33.18431874455448,34.49403487747046,42.78170151370439,43.69495115321078,44.4447995392039,53.29233392236069,53.64571581494422,63.2242990732465,63.24309858409413,73.17506373497993,83.68569614363624
-2.827433388230814,1,4.362759764245796,14.005023579494065,23.14997594011154,23.95779179600694,33.10274415662441,34.50308324840142,42.74500797187268,43.6480356090189,44.39693983705931,53.29029942426717,53.54189219767677,63.184156012925044,63.24306764078004,73.13692422943792,83.6822156818324
-2.764601535159018,1,4.2715709920161675,13.956067241283886,23.048048934927873,23.928115026971554,33.02009672061554,34.50502585914982,42.70459296988326,43.59700755279381,44.35786973286847,53.28150380206153,53.44985142651245,63.13434767578018,63.253551587749186,73.10639546146786,83.68330629364611
-2.701769682087222,1,4.180529070226543,13.904434527887393,22.946706651386894,23.894177024980113,32.93644914847962,34.499683948935605,42.660354606140466,43.5419560724351,44.29542799266961,53.265861530095954,53.33770011616912,63.061605573829965,63.25560402718868,73.05134807092269,83.65685499487819
-2.6389378290154264,1,4.089682266733962,13.850080704305224,22.84609585039869,23.855913680868174,32.85192882696164,34.4870882213333,42.6123272645329,43.48310336742677,44.235811757568385,53.23182690366185,53.24350180499804,62.992225341233116,63.24933478156099,72.99805831779605,83.62923285826119
-2.5761059759436304,1,3.9990834090768,13.793038660826838,22.746296227108836,23.813375296198238,32.76663286248024,34.46744415610684,42.560588114230285,43.420701722388834,44.1726985811009,53.125956147382894,53.214656974138876,62.919911399132936,63.234993609510276,72.94024803450435,83.59431689441294
-2.5132741228718345,1,3.9087869551275918,13.733404991061105,22.647383968730622,23.76670638050821,32.680685358177726,34.44109886529948,42.505303394111245,43.355077842969,44.105923893900815,53.01990287157033,53.17969587890251,62.84452090750385,63.21299726834961,72.87782229695094,83.55221478174221
-2.450442269800039,1,3.818846252793808,13.671325137456794,22.549425836528926,23.71612407858145,32.59422477765359,34.408504993734965,42.44670366231657,43.2866056928071,44.035719523455846,52.91382022252798,53.139084577470086,62.76629910719097,63.18388351859475,72.81109804831563,83.50347896346915
-2.387610416728243,1,3.7293111715795235,13.606978806075949,22.45241918394988,23.661896962257106,32.50733734013104,34.37018718357587,42.38500497462746,43.21562756144981,43.96248514538504,52.807925523258966,53.093295195946226,62.68559315775539,63.14821335212739,72.74051131393657,83.4488015352553
-2.324778563656447,1,3.640226217228526,13.540566636387393,22.356335886960125,23.60432556546516,32.42009481603789,34.3267105434435,42.320435235196754,43.142479794016225,43.88685788723664,52.70262713780937,53.04282021317509,62.60296755696823,63.10657914225286,72.666726486046,83.38911146402432
-2.261946710584651,1,3.551629174765479,13.472298699739737,22.2611512356525,23.543725485975703,32.332578021888466,34.278655661021475,42.25324754686272,43.06750819693424,43.810060192992914,52.59891272890568,52.98817772190849,62.51958225387994,63.05960450814446,72.59100904011592,83.32593921516168
-2.199114857512855,1,3.463550272191871,13.402385030196369,22.16681345608735,23.480413379666338,32.244841805557314,34.2265976145942,42.18367656356182,42.99102604048519,43.73041442624114,52.49484285213212,52.92986079848968,62.43367761013662,63.007889147959645,72.51170595960659,83.25789019453445
-2.1362830044410592,1,3.376011819812668,13.331028296726299,22.073218038161386,23.41469597716738,32.15688571860247,34.17108985051945,42.111902195516095,42.91327959195454,43.650706725482536,52.39289646691762,52.868296068868176,62.34791294383125,62.95196374930925,72.43158062427233,83.18797449762441
-2.0734511513692633,1,3.289028258267501,13.258418402474927,21.98029666360843,23.34686185743291,32.06874011856642,34.11265298797444,42.03813026277384,42.83453124910795,43.57237682257394,52.29425508370745,52.80392139331537,62.263645227914864,62.89236484827336,72.35208868287286,83.11787981341439
-2.0106192982974678,1,3.202606539434031,13.184728820194096,21.887935811710523,23.27717569124961,31.980382682766038,34.05176607069153,41.9625049635261,42.75497306220795,43.48791544480163,52.19112243631806,52.73709534296802,62.17324471707812,62.82954221402353,72.26569158813363,83.04028196757557
-1.9477874452256716,1,3.1167467651722425,13.110114351120451,21.796032136660305,23.205874523770582,31.89179230931044,33.98886442374521,41.885159895258646,42.674782209285056,43.40416133511075,52.09007912065059,52.66814979523327,62.08344670659881,62.7639099678834,72.17920687924894,82.96219677922356
-1.8849555921538756,1,3.0314430160980246,13.034710029366671,21.70445790017431,23.13316569427202,31.80291356507966,33.9243349770714,41.806180578348304,42.594082847879044,43.3218103840517,51.99155825485934,52.59734986114769,61.99482526812798,62.69580552605304,72.09328093303334,82.88445021583271
-1.8221237390820797,1,2.9466843133223133,12.95863090458667,21.613104594750624,23.059226008290832,31.713699698454786,33.85851629015409,41.725646289719144,42.51298998031805,43.23381506125535,51.8882887514193,52.52493657158241,61.90023534268366,62.62553167528657,72.00083044638782,82.80012072825109
-1.7592918860102837,1,2.8624556681897255,12.881972454686295,21.521868556547286,22.984201808812415,31.624097910673406,33.791701527859644,41.64361469716998,42.431597629720635,43.15742380942732,51.79731991128831,52.4511144162172,61.81683669778488,62.553343770343325,71.919066051911,82.72656577095823
-1.6964600329384878,1,2.7787391869415403,12.804811450684078,21.43061746557586,22.9082096796979,31.534015694589684,33.72413576417822,41.56008795833222,42.34994177907001,43.07640052271848,51.70220653761026,52.37601404281254,61.7282788013528,62.479412271826355,71.83167703036663,82.64760311484696
-1.6336281798666918,1,2.695515207962625,12.727207117473787,21.339244067306385,22.831337553986728,31.443374503819324,33.65602103711758,41.475066413330495,42.268057986950176,42.97695391153671,51.588990861369304,52.29974989646134,61.620682770880464,62.40388033297428,71.72481320739341,82.54949669052426
-1.5707963267948961,1,2.6127634583333035,12.6492024605417,21.247652736564238,22.753646042755538,31.352096318778074,33.587522292641275,41.38853532098647,42.185972568663814,42.916027395322274,51.514477671344814,52.22241157087221,61.55091667355321,62.32685515308604,71.65536025576705,82.48923650565278
-1.5079644737231004,1,2.5304642235623693,12.570825697575838,21.155736434205355,22.675169885614856,31.260080622244374,33.51875967479637,41.30044209625785,42.103670411425895,42.83943856521566,51.424349301845176,52.14403188543936,61.46471077585865,62.248376073478376,71.56905496389766,82.41264475307918
-1.4451326206513044,1,2.4485995295833334,12.492091736401266,21.063398982033686,22.595919441894537,31.16722668752696,33.44981585379092,41.210718894344886,42.02112309942334,42.75361043623428,51.32491768186671,52.06461530624128,61.36840988868464,62.168443011734546,71.47223759417791,82.3261340060743
-1.3823007675795085,1,2.3671543393957744,12.413003669118718,20.970559847957976,22.515882185763928,31.073438364603184,33.38074359272293,41.11928769432613,41.93829977156218,42.68126952374116,51.238825702580414,51.98414910128513,61.284675032303355,62.08702761793033,71.38755354894856,82.25241495590757
-1.3194689145077125,1,2.2861177681592797,12.333554285363512,20.877136280659695,22.43502421392146,30.97860620921764,33.311556356770396,41.02604272642187,41.855138352066575,42.595735115843084,51.13931711113927,51.90257486927081,61.1867536283435,62.004044797828755,71.28822355690144,82.16475569975039
-1.2566370614359166,1,2.205484320134196,12.253727616902225,20.78307007761925,22.353291801556722,30.88263426227375,33.24223816526533,40.930877559041775,41.77158062598236,42.51480159968903,51.044144060406055,51.81982392275039,61.09238735717408,61.919388107404885,71.19195154182857,82.08089790553717
-1.1938052083641206,1,2.1252551485785918,12.173500536854448,20.68830035286928,22.27061306684721,30.78541288286204,33.172739995715524,40.83365827113791,41.68753981173035,42.43648207561415,50.95128189162898,51.73578520000622,60.99952727990484,61.83289772999898,71.09663980989761,81.99876673876591
-1.130973355292325,1,2.0454393354741938,12.092844481275375,20.59279840431029,22.186899865945527,30.686853788980443,33.10298258341313,40.73425893478162,41.602936506448046,42.355357791489915,50.85531171452483,51.650341652249224,60.90271686032601,61.74439703691938,70.99677224499617,81.91285496246375
-1.068141502220529,1,1.9660551816622138,12.011727319236979,20.496534156619152,22.102050017147878,30.586856854530055,33.03285630457014,40.63252899210482,41.51766314195231,42.27340481239366,50.75821164977583,51.563335279527074,60.8038837873506,61.65365797743797,70.8942064852615,81.82501277268375
-1.005309649148733,1,1.8871314895093934,11.930115472795135,20.399512496821643,22.015950044314373,30.48534706834088,32.96222445139631,40.52833105162662,41.431621475422816,42.20245038855005,50.671847412576554,51.47460545870856,60.7148313958623,61.560440030227795,70.80066596738152,81.74694037446346
-0.942477796076937,1,1.8087088095663908,11.847976335273014,20.3017526710914,21.92847859504577,30.382254930864153,32.89092099607295,40.421522456570784,41.34469733189133,42.11348580205936,50.56726213787774,51.38396485759795,60.60652966358437,61.46446711737072,70.68703192335713,81.6494743243843
-0.8796459430051411,1,1.730840609932214,11.765281083225139,20.20330214760793,21.839510749507376,30.27753181389017,32.818756103341286,40.311972287183096,41.25677716772408,42.02934365369385,50.46736471807664,51.291217641017006,60.50180519136956,61.36544730729924,70.5760348576518,81.55528021148571
-0.8168140899333451,1,1.653594312591416,11.682007947272586,20.104237877838287,21.748923410445062,30.17115334101077,32.74552299708528,40.19956697569193,41.16775292765099,41.94990889516336,50.37213882572907,51.19616656233215,60.40055246041023,61.26308202550464,70.4674679235827,81.46406751022293
-0.7539822368615492,1,1.57705212562732,11.598145986674634,20.00466983525261,21.656601943147557,30.063125791725536,32.67099508298758,40.08421965277285,41.07751893156556,41.88802135608352,50.2945452046615,51.09861279261288,60.31563906570881,61.157068749085795,70.37409502218173,81.38848816202177
-0.6911503837897532,1,1.5013115852592078,11.513699394644052,19.904743254375074,21.562448192175662,29.95349205190668,32.594931355261636,39.965879861291526,40.98597521499265,41.7897380724135,50.18078193214453,50.9983630243775,60.19316974152937,61.047111821909105,70.24191853906096,81.27440170214696
-0.6283185307179573,1,1.426485709081046,11.428692295663359,19.804645246470717,21.46638989161792,29.842342842425275,32.51709711680695,39.84454942900759,40.89305006761431,41.66697293191072,50.04292588271807,50.89525665419663,60.04513246930039,60.93295425015119,70.08283006525495,81.13353729044397
-0.5654866776461613,1,1.3527026543381315,11.343173910514995,19.704604004534904,21.36839132753599,29.729821421555897,32.437269784229905,39.72029267773276,40.79869987824981,41.60286955171764,49.96429964573755,50.789171134426674,59.95477090191441,60.81438855144767,69.9799883189354,81.04886677562932
-0.5026548245743654,1,1.2801047757724595,11.25722389145951,19.60489312071922,21.2684649321043,29.616134161364013,32.35524016976919,39.59325327705106,40.70290939902888,41.51040642840612,49.85807565766582,50.68002851471594,59.83519477335288,60.69126955536074,69.84643581399767,80.93321105166257
-0.4398229715025699,1,1.2088469899268324,11.170957478260982,19.505830857187426,21.16668320618424,29.501556585110684,32.27084379082215,39.46366707344484,40.60571716974859,41.11547674073679,49.450350119663234,50.56782765808274,59.412460607997374,60.563553386006,69.40818633592065,80.51234692055854
-0.37699111843077393,1,1.1390943798590152,11.084530035761773,19.40777931889493,21.063190124544906,29.386439407678065,29.76779919993309,32.18396727183942,39.331875063580824,39.74645928871622,40.50721655497258,49.69189494461897,50.45265221087534,50.86723643601074,58.01514422775214,60.43131229965847
-0.314159265358978,1,1.0710190177793568,10.998140407069208,19.311141815015016,20.95821090312633,29.271212311072137,32.09457096060039,39.198333700361985,40.407572368546205,40.54631140865013,48.85931281659594,50.33469375783606,58.78643420588579,60.29476425389318,68.74650470194292,79.88286475941696
-0.25132741228718203,1,1.004796042713703,10.912032458259098,19.21635620990926,20.852058832741633,29.156382584391796,29.60911583527125,32.00270259067058,39.06361899993719,39.54914220975378,40.30702634232073,49.45637862529918,50.21426275786613,50.69978596768273,57.76070237694935,60.154289132348666
-0.18849555921538608,1,0.9405991022890097,10.826494204586842,19.12388637826537,20.74513784310692,29.042530016785452,29.534801096892316,31.908510466151284,38.928425119083286,39.45344473541239,40.205902639829816,49.33933983771023,50.09179774212765,50.61681735845676,57.63673201138876,60.01044138064773
-0.12566370614359013,1,0.8785953448524146,10.741854013469911,19.03421111694746,20.63793961716644,28.930296720643987,29.464212959544845,31.812246815907727,38.793555389261485,39.36029856324138,40.104603919385276,49.22355723185888,49.967862588002774,50.53460576198266,57.51591433533642,59.8639481916993
-0.06283185307179417,1,0.8189402198751561,10.658473607320417,18.94780936614635,20.531034468255793,28.82037022708172,29.387851416465203,31.714282036238856,38.65990361452698,39.26041227740058,40.00361779506479,49.09994566484583,49.84315118251005,50.44365984538364,57.38928142367177,59.715712043445414
1.3322676295501878e-15,1,0.7617723985914736,10.576737914895707,18.865143765601967,20.425055806537713,28.713461657243975,29.3139558742812,31.615086016812946,38.52842717354821,39.1622737659232,39.90349186751921,48.97723928222743,49.71845738382344,50.352303976198435,57.2656451329337,59.566775275465446
0.06283185307179728,1,0.7072091513764406,10.497042212666582,18.786644817195825,20.320678789570657,28.6102813940999,29.252641933748542,31.515216722087604,38.400114455390046,39.07627851065262,39.80481932661685,48.86611157194275,49.59465238790698,50.270816443169565,57.155714176472,59.41828896481106
0.12566370614359323,1,0.6553425052766498,10.419777393661114,18.712692614931665,20.218594548284166,28.511509769554717,29.189269794447934,31.415319434979626,38.275944657939185,38.98808694907098,39.708234656250184,48.75252183745545,49.47266954463464,50.184811835766446,57.045437058725994,59.27148669925769
0.18849555921538919,1,0.6062364522898476,10.345314513374884,18.64360230691061,20.119482053301407,28.417769846837132,29.123165922830466,31.31606651979378,38.15684790792217,38.897333462757,39.6143543133295,48.63641152384203,49.353432374414545,50.093917929249365,56.934699317377756,59.127599914341076
0.25132741228718514,1,0.5599253917393924,10.2739899353685,18.579611961745766,20.023980090744896,28.329602117122164,29.061595974848785,31.218176310668756,38.04366666075127,38.81158613022519,39.523798337046024,48.52565067385429,49.23786288067513,50.00578235014905,56.83127270023156,58.98785303605153
0.3141592653589811,1,0.516413880468997,10.206092375761411,18.5208736692816,19.93266186077555,28.247443154295738,29.00692314711829,31.122310913668723,37.93712164958816,38.733492632132425,39.43709220718891,48.423171127424844,49.12677070248133,49.9231416850256,56.73795242094503,58.85334018749546
0.37699111843077704,1,0.4756776489400943,10.14185292891777,18.46745064738643,19.846014370730455,28.171612089199115,28.956193982476535,31.02912459187585,37.83778736917679,38.66035542428922,39.354722310344506,48.326530704266894,49.02089759032218,49.84346564543462,56.65212842273556,58.72505903213487
0.439822971502573,1,0.4376657366329404,10.081438791430541,18.419318424942354,19.764424159276302,28.10230379278812,28.909930468048003,30.939205889104112,37.74607684758572,38.59291583589377,39.27708552261592,48.23668889069137,48.920858577413526,49.76769756572157,56.57456852420318,58.603843945259285
0.5026548245743689,1,0.40230352037027156,10.024950953146778,18.376370723291778,19.688170063826416,28.039589833971416,28.86790033838973,30.853023847049567,37.66223726674792,38.53111944906937,39.20444361719456,48.153766881845876,48.82709104997108,49.69597323229253,56.505186651990876,58.49031016065071
0.5654866776461644,1,0.36949636256181584,9.972425682474261,18.338429421087405,19.617422919801562,27.983426658414704,28.82456955893901,30.77100343825105,37.586355978327155,38.46956679626631,39.13700717686419,48.072496116178755,48.739936496776636,49.6231473147158,56.4384998547919,58.38493373410393
0.6283185307179604,1,0.3391335945603254,9.923839269270974,18.305256562039293,19.55225137553324,27.933668668301557,28.78768909385662,30.693428447312723,37.518374343012205,38.41610120011889,39.074845740081045,48.000806874829536,48.65955141479169,49.55727827189837,56.382224167597855,58.28796352105396
0.6911503837897564,1,0.31109256911263894,9.879115249628905,18.27656891731524,19.49263252142204,27.890086189108374,28.753415998236584,30.62060925271809,37.45810886962464,38.36693327002972,39.01806292040442,47.93495595054599,48.58608560092069,49.49491000132577,56.33240961823232,58.199602872713825
0.7539822368615523,1,0.2852425571471386,9.838133235959674,18.252052157620298,19.438465818134954,27.85238473979558,28.724842482824815,30.552470292352247,37.40527541860811,38.325175065000096,38.96638921401287,47.878065743812634,48.5192798928254,49.43917953921739,56.29198466547326,58.11961247500069
0.8168140899333483,1,0.261448318139199,9.80073849941012,18.231374900854885,19.389588793259428,27.82022519470419,28.696815349453715,30.48919257073843,37.359515375975114,38.28566564330303,38.919828972183204,47.82495582457394,48.45911915345412,49.38526942078203,56.2555922260187,58.04796944730342
0.8796459430051442,1,0.23957323083510487,9.76675156743934,18.21420151991001,19.34579317010491,27.793243122575575,28.67124432948864,30.430718608939706,37.320421459179805,38.250285932154206,38.87816856141038,47.77746426875844,48.405346898014606,49.33521137098901,56.22491422122911,57.984388500680176
0.9424777960769406,1,0.21948192489331322,9.735977267144376,18.200203270009055,19.306840367514365,27.771066370379046,28.64927757279682,30.376970297634433,37.2875617126301,38.22014067316681,38.841196300499114,47.73663601541787,48.357691642750176,49.29027060328687,56.20086201828255,57.92855474312016
1.005309649148736,1,0.2010423992761875,9.708212828265653,18.189067420142173,19.272475635215585,27.7533302270921,28.629442384734368,30.327830423196882,37.26050065608157,38.193705191684295,38.8086850150734,47.700875620673756,48.31585544406287,49.2490599796656,56.181730212550285,57.880118251012796
1.0681415022205316,1,0.1841276477280556,9.683254830994764,18.180504684758073,19.242440382558094,27.739690236321405,28.612254907121173,30.28312847156275,37.238817419588116,38.17144045868451,38.78037832532606,47.67056764195121,48.27950550859277,49.21212854768916,56.16781749571453,57.83869106015611
1.130973355292328,1,0.168616835167425,9.660904927150623,18.174254711774484,19.216482530429765,27.729832315053624,28.596837920713224,30.24271720995746,37.22212040703682,38.15241552399237,38.75606699458132,47.644703615975565,48.248355086564516,49.17865020352006,56.15805340059943,57.80393268984366
1.1938052083641235,1,0.15439608243161634,9.64097436832152,18.17009014487574,19.194364889273327,27.723480665827545,28.582461640402066,30.20639130431165,37.21005895171744,38.13585216135387,38.735507080865865,47.62243044724378,48.22208536675577,49.14787857639219,56.15154622379799,57.77547588770758
1.25663706143592,1,0.14135892240187914,9.623287445811032,18.16781927984791,19.17587172135976,27.720403555396636,28.57018274161436,30.173965129318855,37.20233207880579,38.12276701716309,38.71849696335573,47.60469554057224,48.200425486764885,49.12086042512218,56.14922737460912,57.75300976231362
1.3194689145077154,1,0.1294064901976701,9.607683985077324,18.167287903843985,19.160813693505922,27.720417612272584,28.5593849539595,30.145304972525725,37.19869510715224,38.1125146623881,38.70490889129238,47.59079215726776,48.18318638617204,49.0970059414079,56.15039607603442,57.73631609460064
1.3823007675795118,1,0.11844750582501795,9.594021051066283,18.168380182862222,19.149031471735434,27.72339060353137,28.549908815024626,30.120207284524483,37.19896414877264,38.10491923569377,38.69456641632042,47.58049278093504,48.17013996156169,49.07609504848283,56.154851912730976,57.72515038223083
1.4451326206513073,1,0.10839810105243221,9.58217401667189,18.171019110176466,19.14039819730846,27.729243290813034,28.5412776236331,30.098531687075536,37.20301920643249,38.09950180426967,38.68737678058012,47.57327771988913,48.16115269619957,49.05763529403674,56.16212281339371,57.719376876836144
1.5079644737231037,1,0.0991815346424639,9.572037129296563,18.17516664940652,19.134821051444046,27.737950571554002,28.534216603092258,30.080123739253946,37.2108061662081,38.09700052523974,38.6832532593639,47.56985611989384,48.15610885401801,49.04230321304964,56.1729856400038,57.71889277616549
1.5707963267948992,1,0.09072783228412132,9.563523687611355,18.18082350574275,19.13224207612123,27.74954189425263,28.527428959277348,30.06481552737333,37.222337749579864,38.09614734778722,38.682115345504734,47.56894320311446,48.154911200831954,49.02872079903933,56.18624302124586,57.72362958934183
1.6336281798666956,1,0.0829733802309965,9.556565912172308,18.188028802275543,19.132638359658866,27.764101249762103,28.522239720281625,30.0525396987836,37.23769378170342,38.098312167768185,38.68400258888684,47.57190469970949,48.15759512082815,49.01821350689291,56.203367589812736,57.73366756831471
1.6964600329384911,1,0.07586049507548506,9.551114565393904,18.196859564886626,19.136021650806452,27.781766650299172,28.517444942575192,30.043070916454223,37.25702072061759,38.102352027987735,38.68881591594694,47.577606098306156,48.16406998626536,49.00940129363551,56.223351097798876,57.748977071677906
1.7592918860102875,1,0.06933698642544942,9.547138346842711,18.207429991706565,19.142437381713638,27.802729026577488,28.51354799115187,30.036659454654547,37.28053038699475,38.108847026022794,38.6969510995184,47.58664838644005,48.17475245993566,49.00306909896371,56.2469400313039,57.77005149480659
1.822123739082083,1,0.06335572451875898,9.544623062053404,18.219890272088964,19.15196304519827,27.82723025523383,28.510846713829938,30.032897615115886,37.30849759276847,38.11818669697481,38.70816482515144,47.59945403450945,48.18943216268609,48.99912126689242,56.27472124454501,57.79677214583096
1.8849555921538785,1,0.0578742209616289,9.543570536705833,18.234424994812542,19.164705800758068,27.855560258864777,28.508767398723784,30.031827544014863,37.341256574608984,38.12990266277602,38.72268200212157,47.61559897852022,48.20837831786577,48.99702440603281,56.30645343662693,57.82951358191801
1.947787445225675,1,0.052854227727530144,9.543997223896083,18.25125087435987,19.18079914311091,27.888052793574698,28.507739616463105,30.03340599156155,37.37919578974326,38.14454153567794,38.740659642025335,47.635684531846486,48.23180263819389,48.99714838412857,56.34293818231027,57.868604557408716
2.0106192982974704,1,0.04826135720428023,9.545932432471544,18.27061328880283,19.20039837836794,27.92507923469923,28.507843782854888,30.037605577773064,37.422750309966496,38.16230972875128,38.762286434104354,47.65998080401855,48.25995750937162,48.99951692815641,56.38466166034984,57.91442345526801
2.073451151369267,1,0.04406472434203111,9.549416089860854,18.292781637495402,19.223674719516758,27.96704026715131,28.508870616188343,30.043923520842306,37.47239163267013,38.18312924584425,38.78728906847686,47.688480611363076,48.29264043399567,49.00337804716979,56.431846158997615,57.96689906365158
2.1362830044410623,1,0.04023661075894754,9.554495947327787,18.31804297912326,19.250807697671945,28.014354729467417,28.51088950129688,30.052989306099324,37.528614066036255,38.20720125164103,38.816536337894796,47.72146058820988,48.33079567446364,49.00938286006841,56.48500762000535,58.02710742480779
2.1991148575128587,1,0.03675214994967985,9.561224142042608,18.346693692788396,19.28197568338989,28.06744523413568,28.514159035690152,30.06487683574567,37.59191722622861,38.23491057703743,38.850346386491466,47.759382569130366,48.374818378584386,49.017811729393216,56.54485211987615,58.09556991993167
2.2619467105846542,1,0.0335890324697816,9.569653053488974,18.379028841548315,19.317344402529688,28.12672019058903,28.51872169926614,30.078621969087962,37.66278421160822,38.26641304830685,38.8879977571473,47.802477069326045,48.4240617781665,49.02769061486513,56.61185285738539,58.17175312720721
2.3247785636564506,1,0.030727230107268154,9.579830435367287,18.415329140949577,19.357053369923925,28.19255207550622,28.524609919079094,30.094304753308084,37.74165528076623,38.30183285363573,38.929803458890376,47.85093605889575,48.478906664150394,49.039084237019885,56.686434764478044,58.256129598707034
2.387610416728246,1,0.028148738554204234,9.591793871862476,18.455845512244448,19.401200582281948,28.26525222266392,28.53176275707559,30.11241047930406,37.828897355972195,38.341169467495064,38.97646211968603,47.90481460080333,48.5401072529943,49.05237936451718,56.7688662411853,58.34951396341377
2.4504422698000425,1,0.025837338891154294,9.60556469931529,18.500781504625653,19.449825774910657,28.345042580221026,28.540242020757226,30.13204974736081,37.924769940645156,38.384503096352596,39.02726655267118,47.96423045677673,48.60699391309531,49.06672706880275,56.859447262087095,58.45125498869068
2.513274122871838,1,0.023778379187983083,9.621141647326773,18.55027429261316,19.502893233965523,28.432025879251913,28.550027517804597,30.15329614901356,38.0293891473907,38.43177910444334,39.08242879429995,48.029142372582136,48.679792062438736,49.082182019491384,56.95827501786852,58.56154364907749
2.5761059759436344,1,0.02195857854682243,9.638494577727403,18.60437520557311,19.560275314215765,28.52615594206147,28.56133192312643,30.176066955660964,38.14269194124205,38.48311265961479,39.14194758350667,48.099648658795374,48.758483582687255,49.098904301059996,57.06552928664107,58.68026431917561
2.63893782901543,1,0.020365856756177157,9.657558818477176,18.663031278461972,19.621738051704398,28.573718085949015,28.627210511689196,30.199535945517038,38.26440347341019,38.53789731917624,39.205008405501836,48.17509028089724,48.842201367222835,49.115695212988875,57.18056274088203,58.75288817470988
2.7017696820872255,1,0.018989193152113965,9.678230679646163,18.726069631802073,19.686930964577193,28.587179388005325,28.734769916733104,30.22353525420919,38.394011403227154,38.595879672936356,39.2713742063651,48.2551211594304,48.93061569285915,49.13248396256835,57.302960111586316,58.7917254490624
2.764601535159022,1,0.017818518075568304,9.700364772758382,18.7931866210138,19.75538257195747,28.601509743092986,28.848204420212884,30.248313156589553,38.5307506748957,38.65652754229207,39.34113500484497,48.339073796974894,49.023681259527784,49.14945812692415,57.4318956452303,58.832004381606964
2.8274333882308174,1,0.01684463932798046,9.723773707508578,18.86394376253452,19.82650334045591,28.616649143780883,28.96667339548186,30.271994235165547,38.673602463662455,38.71937877672821,39.4121642901915,48.42630784490881,49.11909335837209,49.164869671437856,57.56647789993476,58.871798739618455
2.8902652413026138,1,0.016059204261722793,9.748230594576409,18.937771923013045,19.899597295101064,28.632272322586914,29.089138623537696,30.2950225693663,38.78363902311157,38.82131001385238,39.484563897802936,48.51581041342625,49.179064297376804,49.21673528811762,57.70535174186289,58.91123568769148
2.9530970943744093,1,0.01545469577874664,9.773474539464344,19.013984781989716,19.973882485708128,28.648099613575294,29.214392728233502,30.316626444954416,38.84850755981908,38.972412571919094,39.55713668747979,48.606527403504685,49.19125151906536,49.31515653116538,57.84703764603006,58.94927136275096
3.0159289474462057,1,0.015024457904958922,9.799218992351056,19.09180137745074,20.048519211034726,28.663900546691657,29.341101596134408,30.33728344112903,38.91320076537533,39.12529613058051,39.629865826228716,48.69739529982142,49.20196499546963,49.41406036067482,57.9899776849211,58.98615952991573
3.078760800518001,1,0.014762744240262953,9.825162466724649,19.17037657311085,20.1226446756592,28.67941555527226,29.467858782045404,30.35539917527143,38.97689776420681,39.27825850452979,39.70061328165763,48.7872974866912,49.20965226381904,49.51101300414202,58.132511593077396,59.02005198630343


==> anc/fig7_3_w3.0.csv <==
theta,color,Lambda_3_1,Lambda_3_2,Lambda_3_3,Lambda_3_4,Lambda_3_5,Lambda_3_6,Lambda_3_7,Lambda_3_8,Lambda_3_9,Lambda_3_10,Lambda_3_11,Lambda_3_12,Lambda_3_13,Lambda_3_14,Lambda_3_15
-3.141592653589793,1,4.644097301364836,13.228791707647765,22.035219375991645,23.15789130627904,31.96431897462292,34.84739115698297,40.549013380905855,43.65381882532685,45.54988187014196,52.23851323160979,54.35630953848583,62.167612830241055,62.94100394476877,72.87010354340003,84.55960339410397
-3.078760800517997,1,4.581650273458298,13.316070114740475,21.948426982854684,23.31704146612073,31.94939833423494,35.10205581300142,40.68381817551711,43.73441268111563,45.65334350944761,52.468832522397804,54.28570037756182,62.46980387377806,63.02012021884399,73.02109157022426,84.80610591710493
-3.015928947446201,1,4.517781189123947,13.397178672174242,21.855582853227748,23.466548136108855,31.924952317162358,35.337083778026944,40.804349800212655,43.79548795908045,45.78827372114712,52.674885442130744,54.24667790220063,62.74425490606536,63.12607538525092,73.19544484918555,85.06598049110363
-2.9530970943744057,1,4.452367045570686,13.470887046207388,21.75688106964046,23.604744192958552,31.890738216391625,35.55049656733197,40.90925821702833,43.836490590765045,45.88245297307512,52.855010591401744,54.16844699650819,62.988867738152905,63.18696699714489,73.32082414389605,85.26657651826946
-2.8902652413026098,1,4.385336798825091,13.536195805803919,21.652706245543794,23.730300437569777,31.846810877309654,35.74094786243847,40.99766988428848,43.85745830217834,45.95705319956931,53.00831730915717,54.073563639309185,63.202421940923024,63.224422646288005,73.41852727805387,85.42917470292255
-2.827433388230814,1,4.316669830577765,13.59235469020189,21.54360799567759,23.842247569893214,31.793500875368913,35.90772264647033,41.06918573499304,43.858975951946036,46.01253065392686,53.134660811570164,53.96378395940256,63.23946881902669,63.38455369126147,73.489361698718,85.55483677529513
-2.764601535159018,1,4.246391892139861,13.638866526601142,21.430255975517007,23.93997765069874,31.731367099614605,36.050714406815814,41.12384173407588,43.84210385573167,46.05004048042113,53.234578490192966,53.84142992933699,63.23390456379828,63.535689614290554,73.53501568789588,85.64575244401296
-2.701769682087222,1,4.174569053851083,13.675478026493963,21.31340278788842,24.023227107514497,31.66115186890896,36.1703585331788,41.16206084155184,43.80828329457326,46.06983046122622,53.30919226721614,53.70775522262068,63.208664195263566,63.65694134823668,73.55641327628409,85.7035447019484
-2.6389378290154264,1,4.1013003203285985,13.702159644072687,21.193838908857547,24.092044707467494,31.58372397225235,36.267556676178415,41.18458329599643,43.759235940963286,46.07301724087976,53.36009526470737,53.56469650566462,63.16555582940871,63.749980328102176,73.55544089280352,85.73095286151444
-2.5761059759436304,1,4.026709603639431,13.719077329529517,21.07234183327431,24.146748759151162,31.500013262895955,36.34358142554299,41.19238098878604,43.6968459292878,46.0620525591777,53.38921365517788,53.415317062922504,63.107684788812584,63.81688508479952,73.53535621843423,85.73218888482607
-2.5132741228718345,1,3.9509376908171085,13.72655924720022,20.949633414256123,24.18787802602008,31.41095219307599,36.39997804599386,41.18657374945909,43.62305221304976,46.03918406783307,53.262258234888975,53.39867376943288,63.03787979127208,63.859992548252734,73.49919857009193,85.71129859006572
-2.450442269800039,1,3.87413472504729,13.725060391951581,20.82636691420574,24.216140521460446,31.3174470437146,36.438471103767604,41.1683727106189,43.53977762602177,45.999571247193,53.10087776944716,53.390703292926055,62.951803436351454,63.88178342243492,73.44288356586033,85.66521414816746
-2.387610416728243,1,3.796453571601901,13.715127513121717,20.703086803860685,24.232363559703394,31.22032285044236,36.46087680509147,41.13899679196218,43.44883609583044,45.951900337128045,52.939859627867015,53.367510037350264,62.85853356938682,63.88474608393194,73.37576961596851,85.6042828613566
-2.324778563656447,1,3.718044287737377,13.697366398326045,20.58022466258481,24.237447773386393,31.120306037645165,36.46902947735213,41.09962814823383,43.3518877416109,45.899433018068855,52.78229128232762,53.33120985219957,62.76161339291629,63.87129122725991,73.30169476797664,85.53327647194237
-2.261946710584651,1,3.6390497805691533,13.67241276731511,20.45808685769793,24.232326714287712,31.01800080467053,36.46471927713292,41.051363791416485,43.25039336751574,45.83418320132661,52.61985729170943,53.2837563542617,62.65322027845538,63.8436703012343,73.21313422542798,85.4455267882732
-2.199114857512855,1,3.559602630108361,13.64090762564292,20.336865600527105,24.217933006756216,30.913890981640396,36.4496503742234,40.99519597717495,43.14560834910758,45.7646159187373,52.46057389362148,53.22691334464214,62.541878889156045,63.80393872575544,73.11890427026934,85.35062163773652
-2.1362830044410592,1,3.4798229800750526,13.603477291647385,20.216642541636915,24.19517120069068,30.808336450680205,36.425406359880405,40.93199076225254,43.03857160986993,45.690865631606414,52.30403088159595,53.16222592144227,62.42768519316829,63.75391983048555,73.01937910221157,85.24961426140129
-2.0734511513692633,1,3.3998173550176336,13.560718015707277,20.097397715078642,24.164897051180997,30.70157675055236,36.393430826092555,40.862477411242,42.93011052546391,45.610028034831984,52.14670773420335,53.091011186153565,62.307608394892995,63.69519022162728,72.9117874303667,85.14032120527827
-2.0106192982974678,1,3.3196782434817274,13.51318486094947,19.97902952558248,24.127902631541154,30.59374729617416,36.35501837456139,40.787253913641905,42.8208630391944,45.52978983454288,51.9956344991759,53.01436965666213,62.18914111664364,63.62908742725383,72.80385888723532,85.03097463025556
-1.9477874452256716,1,3.2394842870532035,13.461384254561407,19.86136779247251,24.084906398385755,30.484889936296863,36.31131075113284,40.706789903805074,42.71129428904394,45.45045701648938,51.85044055440048,52.933194256552135,62.072340521908686,63.55671640037649,72.69586266573303,84.92226701848011
-1.8849555921538756,1,3.1593009276706443,13.405769590672929,19.74418793534419,24.03654730242162,30.374965647092882,36.26330041389946,40.62143431009517,42.601718758570726,45.36173722496718,51.70015556963843,52.848187421573016,61.94662423264072,63.47896513332171,72.57740194438942,84.80415505586726
-1.8221237390820797,1,3.0791813852611303,13.346739316001441,19.627229096715453,23.98338211159576,30.26387189230977,36.211839267866374,40.531429823050075,42.49232904858037,45.27440290150206,51.55489268221607,52.7598869793207,61.82245061295638,63.39652977491501,72.4590934085507,84.68755056482131
-1.7592918860102837,1,2.9991678603455596,13.284636834129822,19.510204519168312,23.92588505188681,30.1514527369253,36.15764565214184,40.43692171070956,42.38321333718034,45.188707990457424,51.41427567549591,52.66868231096459,61.69974464928017,63.30993052872158,72.34099286703716,84.5727534672922
-1.6964600329384878,1,2.919292878905856,13.219751732349804,19.392813982271385,23.864449077573724,30.037511327495306,36.101313869769974,40.33797018093925,42.27437611969155,45.09857040658968,51.27163265651126,52.57483497313551,61.572091509955214,63.21953231835942,72.21678885517913,84.45365364737539
-1.6336281798666918,1,2.8395807177002528,13.152321920842105,19.274753891811596,23.799388207572164,28.93455517633484,29.921820178541658,36.04332645926981,39.5816214630649,40.234561381683505,42.1657584302393,49.894362666206746,51.82555971476254,52.47849963338115,56.01679463717625,62.138300917904395
-1.5707963267948961,1,2.7600488663860725,13.082536292793314,19.155725251196664,23.73094042019267,28.79785845161995,29.80412937859602,35.98406257511512,39.446262579019304,40.12661680500326,42.05725153351847,49.76875000542655,51.69938473394175,52.3797389599257,55.8419389638299,62.02187216034899
-1.5079644737231004,1,2.680709497892397,13.010537654219798,19.03543776121401,23.65927077326391,28.656790691978973,29.68417088025812,35.92380575255231,39.30552381102308,40.01399903658552,41.94870585954653,49.63535196735048,51.57005879031149,52.27853401587393,55.6602520743447,61.89988694663889
-1.4451326206513044,1,2.601570930440433,12.936425772951123,18.91361790729676,23.584474548599648,28.520124425611233,29.561666682945283,35.86275072343895,39.168173201259755,39.896521525455974,41.839942857784585,49.50302804377045,51.44644937609906,52.17479770029527,55.480220178116085,61.781304218609755
-1.3823007675795085,1,2.522639073642445,12.860260383964668,18.790010253895947,23.506580237052386,28.383033691820156,29.436330106983664,35.801012589581156,39.02935354490787,39.77395141730589,41.730762459512434,49.3669748552301,51.32378589743664,52.068383769834654,55.296724725161376,61.66140720775887
-1.3194689145077125,1,2.4439188574778754,12.782064127648246,18.664380739036098,23.425552348637126,28.248296374333485,29.307868960024976,35.73862573622333,38.89178459532236,39.64601423019535,41.62094234761118,49.22992986549273,51.20485798290856,51.95908761778154,55.112246476880586,61.543003253078936
-1.2566370614359166,1,2.3654156469113614,12.701825415811475,18.536519443214154,23.34129407962437,28.113096153928606,29.17598810702704,35.67554951957473,38.752564817741494,39.51239787592715,41.51024354697741,49.088974586641605,51.08682025769186,51.846653315877525,54.92366861404429,61.42323002659197
-1.1938052083641206,1,2.2871366466999135,12.61950124007669,18.406241178061215,23.25364991964079,27.980376348536726,29.040389857625314,35.61167298432019,38.61452502810083,39.37275445100209,41.39841292230471,48.946889621477595,50.97254809278023,51.730777515681496,54.73362955946212,61.304912686157
-1.130973355292325,1,2.209092300678948,12.53502002938558,18.273387842860217,23.162408407719525,27.849404253819895,28.900776221194164,35.54680645451623,38.476792632153845,39.226703949900795,41.28517426799087,48.80272036086047,50.86119067895055,51.611101996697506,54.54108817433511,61.18711840765718
-1.068141502220529,1,2.131297687576485,12.448284642877265,18.137829675337386,23.067305263739815,27.720111098908642,28.756850296199936,35.48068205286828,38.339131719771196,39.07383725150072,41.170227085328406,48.65611867507197,50.75250850889966,51.48721404062918,54.3456637075321,61.06949546420044
-1.005309649148733,1,2.0537739111830575,12.35917565287198,17.999468059863812,22.968027230942564,27.592055517275433,28.608319637934397,35.412968111284385,38.20090709534602,38.913721379623325,41.05326051827622,48.50630883703494,50.645847975687836,51.358662259965136,54.146601244026776,60.95124971737677
-0.942477796076937,1,1.9765494764572733,12.267555079183115,17.85823903289549,22.864217015074278,27.46771059873525,28.45490096878665,35.343303812990044,38.06437253462641,38.74590657151249,40.93398776670242,48.35537813735225,50.54345933254218,51.22499336942826,53.94606209106462,60.83446493526802
-0.8796459430051411,1,1.899661634839805,12.173270765860407,17.71411702214661,22.755479777340458,27.34547289252779,28.296326033626663,35.27111396989826,37.92768190400784,38.56993516464727,40.81196022618447,48.20129103502844,50.44331609656565,51.08556935720507,53.74213729131465,60.71692522758625
-0.8168140899333451,1,1.8231576717220626,12.07616162807013,17.567122391469894,22.641391710705335,27.226490237763304,28.1323524741051,35.19591892613733,37.79172032039851,38.38535643045316,40.68687968953709,48.04472427674658,50.34624753583051,50.93988364588517,53.53568504014633,60.59925149217857
-0.7539822368615492,1,1.7470960968815066,11.976063974502242,17.417328520118645,22.521511227995674,27.111020141730652,27.96277577361208,35.117077192257305,37.656467395224084,38.19174365123282,40.55834173787371,47.885435272844816,50.252033359485715,50.78730961549444,53.32669981846122,60.48100123710644
-0.6911503837897532,1,1.6715476852260582,11.872819128974701,17.264871425677946,22.395393304266754,26.999230848875342,27.78744560097,35.033924892356275,37.5218050241674,37.98871704471864,40.425977189059516,47.72307646791604,50.16033661225692,50.627248632808154,53.115128764619286,60.36160805600556
-0.6283185307179573,1,1.5965963012716469,11.766282529225059,17.109960750745262,22.26260742733847,26.89178798716994,27.606285648858673,34.945720273379074,37.38811288528335,37.775971876812086,40.28939849489927,47.55779911323676,50.071225731323956,50.45908472285269,52.90147733475697,60.24091195927736
-0.5654866776461613,1,1.5223394277924864,11.656334410449936,16.952889574259707,22.122759444576214,26.788214977347877,27.41931460838599,34.851718952220686,37.25464001147416,37.55330959104344,40.14827411603045,47.38863499413161,49.98359951911863,50.282269098687905,52.68519015794138,60.117594501776075
-0.5026548245743654,1,1.4488883090060884,11.542892080561051,16.794044290068356,21.975517331184008,26.689070490135247,27.22666954069131,34.7511683504657,37.121695740758206,37.32067331224627,40.002320559973,47.215699512313165,49.89734676003988,50.09632433152796,52.466851721820476,59.99135053159485
-0.4398229715025699,1,1.3763676140321888,11.425923598878784,16.63391092408514,21.820640476359625,26.594162134372343,27.028627801565978,34.643323014139874,36.988879011853186,37.07818378641257,39.85131033934623,47.03843499669978,49.811561549633424,49.90086632419282,52.24642232190613,59.86111753448002
-0.37699111843077393,1,1.3049145301451994,11.305462468026388,16.47307798984259,21.65801157995153,26.50335544349001,26.82562710176773,34.527523895481636,36.82617503964891,36.85590455541515,39.695139417297845,46.85645249329634,49.69568735517903,49.72541687094527,52.02406801511254,59.72596480882645
-0.314159265358978,1,1.234677210524166,11.181622657118487,16.31223435050533,21.487669609775462,26.416495809532304,26.61828130316231,34.40319598915786,36.565226749756626,36.72254276218928,39.533807682544705,46.6694882087836,49.480753129139025,49.63806914157168,51.80009990217045,59.585014588166
-0.25132741228718203,1,1.1658125302114903,11.054612974981175,16.152161314361194,21.309841619618766,26.33339512249835,26.40738995899878,34.26992221537475,36.29619040376847,36.58862376713594,39.36747055475476,46.47742421190562,49.256270999524446,49.54870436289192,51.57497255128564,59.437504807661604
-0.18849555921538608,1,1.0984831478503243,10.924749531385597,15.993719867615164,21.12497064372001,26.193940979949577,26.253906020576732,34.12750360248747,36.02020736348485,36.45412713291115,39.19647393871704,46.28039351644642,49.02274032225231,49.456660091678614,51.349363852675985,59.22296143458673
-0.12566370614359013,1,1.0328539281664868,10.792464815677192,15.837833253343883,20.9337365077691,25.979104945435793,26.17844122722827,33.97599464352773,35.7387158329465,36.31971291932018,39.021363081194416,46.079323806830885,48.780973968705126,49.361971055078804,51.124692244497574,58.92224566079703
-0.06283185307179417,1,0.9690878466705674,10.65831186107326,15.685466391960624,20.737066362041105,25.76422089292847,26.105902714741017,33.81572358991945,35.45344490733116,36.18465721570886,38.842878120806816,45.87388123011155,48.532102135209506,49.263314443587205,50.90103576099892,58.61085663617735
1.3322676295501878e-15,1,0.9073415658507697,10.522962113988857,15.537603531421,20.53613216801146,25.550773585443608,26.037339130863444,33.64739024267512,35.1663941335817,36.050509184886046,38.66203166010727,45.666129733024135,48.27765220824535,49.16176725954971,50.68077115045628,58.290822262267966
0.06283185307179728,1,0.8477609305702821,10.387196007192017,15.395225281851294,20.33233327643585,25.34036255109513,25.972624321902543,33.472002157095346,34.87979762771686,35.91776159114637,38.480031431754625,45.45719666776811,48.019466508376354,49.05743047180587,50.465225942427395,57.96460377762019
0.12566370614359323,1,0.7904766677131996,10.251885850767163,15.259285802141926,20.1272635869307,25.13466353830546,25.912130050593834,33.29089047712379,34.59607272135943,35.787507786757374,38.29829042849855,45.24891696981133,47.75969961155251,48.95113467695046,50.256316921186105,57.63507734771605
0.18849555921538919,1,0.7356005811335199,10.117971426664754,15.13069039994954,19.922664389445607,24.935383362730395,25.856084093551477,33.105703549656596,34.317754208261626,35.660777056332336,38.11842252294139,45.04314790186356,47.50079336847262,48.84381621654332,50.05586687514835,57.30548633125347
0.25132741228718514,1,9.96617427243982,14.990018302885888,24.293225303134292,25.7846499119922,34.027161439208626,35.08785691224061,40.111700942686674,44.82179304831494,47.22502449357251,49.84563707876101,58.019656102678816,59.148844079009415,63.04350013312489,72.34670713337329,82.08064326944762
0.3141592653589811,1,0.6334081886821016,9.858239234383072,14.898777184556234,19.52221981671331,24.562757766886474,25.758926056112205,32.73036701881289,33.78758881258745,35.42290663844244,37.77090496898605,44.64773768414342,46.99573601468702,48.63105384054202,49.688275634316575,56.65971659701726
0.37699111843077704,1,0.5861982763907349,9.734345996270521,14.796830039737898,19.33003348699771,24.392517530465085,25.71827142782722,32.54404657244929,33.54066525034487,35.313958918554405,37.60653061591667,44.4621066384342,46.75467833579645,48.52797200400599,49.52459068190157,56.35036582652365
0.439822971502573,1,0.5416082766345989,9.61562643086758,14.704928405818112,19.14550192957908,24.23480390452961,25.683283557541603,32.36108866854644,33.308822058762594,35.213159056253104,37.450390643496974,44.287177210486085,46.524408797729954,48.42874579522046,49.376479185436615,56.054284296441445
0.5026548245743689,1,0.4996295275174076,9.502857464830644,14.62342059970361,18.970151910949625,24.090715045822588,25.65401086282444,32.18316409778129,33.093942983135825,35.12130530894342,37.30372723265425,44.12453324625666,46.30695516996749,48.33431749577508,49.24509638112962,55.774249616086465
0.5654866776461644,1,0.4602309268254123,9.396691621159155,14.552496665331201,18.805296670817885,23.96110171498993,25.630421765918527,32.01172788330089,32.89756240932367,35.03902681557725,37.16753292747294,43.975487509911,46.10399362180668,48.24545802806026,49.131292554083046,55.51259867146541
0.6283185307179604,1,0.42336123941663417,9.297640301974425,14.492185198963847,18.65200584274789,23.84655073973731,25.612360713978692,31.848117449196632,32.7208298022951,34.96672625475216,37.04266234618605,43.84100531730994,45.916941408743845,48.16283786120089,49.03555021429937,55.27130694951731
0.6911503837897564,1,0.38895176581757374,9.206065878679016,14.44235836381245,18.51109144769458,23.747383932828015,25.599685241441506,31.693280099489417,32.564498045689454,34.904710810457075,36.929572584622846,43.72182492331852,45.74668669748429,48.08689946225191,48.958117408451955,55.051712266499855
0.7539822368615523,1,0.3569191811804652,9.122182549283774,14.402745239570582,18.383109547953104,23.66367223823991,25.592044986085558,31.548190278477495,32.428935606343224,34.85297198475489,36.8287529687643,43.6182353528582,45.594016336867604,48.018052715279275,48.898798043145,54.85494333553694
0.8168140899333483,1,0.3271683920777332,9.046065125218675,14.372952659192453,18.268375818173723,23.5952633521475,25.58912387415999,31.413421357947463,32.31416008528844,34.811434567115036,36.740308891921245,43.53033130025598,45.45920562506219,47.95648010688878,48.857218834229755,54.68151631801723
0.8796459430051442,1,0.29959530106317517,8.977664291283086,14.352491855186662,18.166992319822718,23.541819883726294,25.59052840728759,31.28936515831952,32.2198888739462,34.77985643582723,36.66419272222309,43.45792542604713,45.342261712443005,47.90222927432403,48.83275298995071,54.53158974098264
0.9424777960769406,1,0.27408940641338364,8.916826505231167,14.340808768191033,18.078882223397958,23.502864486357826,25.5959339267819,31.176376353847036,32.14560158517561,34.757989644948694,36.6003586168069,43.40072674376648,45.24309571562469,47.85548377539777,48.824709006726344,54.40515143379148
1.005309649148736,1,0.2505361923780259,8.863316580636354,14.337315733357997,18.00382909818588,23.477828250907525,25.604833489295373,31.074503009003283,32.09060863916585,34.7453460068449,36.548502161724926,43.35812639510323,45.161282549983255,47.8160199176623,48.832125547824866,54.30179506753278
1.0681415022205316,1,0.2288192833100648,8.81684110160917,14.341422478395673,17.94151763465399,23.46609901144049,25.616934791873714,30.98370761264814,32.054120829739595,34.74161132491853,36.50828898943465,43.32963314321764,45.096310807733744,47.78380130291268,48.854214520004135,54.220987340778564
1.130973355292328,1,0.20882234570166464,8.777071091365158,14.35256474947942,17.891573142971197,23.467066801085462,25.631878449013087,30.903919403849972,32.035315546748954,34.746380500619125,36.47941306196423,43.31462924628262,45.047661807627726,47.758726761497904,48.89012290439688,54.162163859233765
1.1938052083641235,1,0.19043072879117443,8.743662727097057,14.370229409063864,17.853597803020524,23.480164484987334,25.649363361425248,30.834844870950292,32.03339648329322,34.75929843734872,36.4614115529171,43.3125304356546,45.01464355122298,47.74054550527848,48.93909711762141,54.12457862714645
1.25663706143592,1,0.173532839828383,8.716275290273458,14.393975333231205,17.827202281913813,23.50490232487156,25.669154907613414,30.7763381760445,32.04764477531664,34.780081899253766,36.45403821900225,43.32282434969885,44.99678066944733,47.72921779338446,49.000524392656594,54.10770766108768
1.3194689145077154,1,0.15802125580800777,8.694585909125685,14.423449878042549,17.81203191940096,23.54089588831783,25.690998726797062,30.728054689080164,32.0774605416355,34.808444737072335,36.45691865799703,43.34500939039002,44.993483311314705,47.72446750675154,49.07387335930688,54.11092932158998
1.3823007675795118,1,0.1437935797806719,8.678300951184209,14.458400984277725,17.807787157110152,23.58788719020367,25.714853562653243,30.689895345759513,32.1223945616072,34.84433976857918,36.46999537885303,43.378847139982724,45.00450275025656,47.726447957228544,49.158947173076236,54.133988956182506
1.4451326206513073,1,0.13075305620269198,8.667164143943333,14.498685193373653,17.814238210131712,23.645759259562034,25.740610281568664,30.66142644273019,32.18217034730268,34.88768434775705,36.49294749216051,43.424095435497684,45.02935857990115,47.73487258035552,49.255616484928005,54.17643264608954
1.5079644737231037,1,0.1188089654033792,8.660961640421297,14.544271920994388,17.831234187513456,23.714544468086547,25.768125087977502,30.64243815645695,32.25669714310447,34.938397635069656,36.525748437030046,43.48055031008758,45.06790111204796,47.74960160401316,49.36386059066067,54.23817365914012
1.5707963267948992,1,0.10787682148633582,8.659524316967747,14.595244320708616,17.85870695602383,23.7944269597647,25.79765130522236,30.632820170814913,32.34607445524611,34.99683394427844,36.56854017455578,43.548481439759854,45.12018767003719,47.77094715906952,49.484201443500716,54.31937030909328
1.6336281798666956,1,0.09787840053808704,8.662727610389373,14.651797022055163,17.896670023446536,23.88573943511232,25.82916689131332,30.632300419779167,32.45058864496362,35.06310930437048,36.62136983144496,43.627958514221774,45.18621904129624,47.798739700703116,49.61702792588756,54.420161454353405
1.6964600329384911,1,0.0887416269367077,8.670489190033695,14.714230863336832,17.94521271255718,23.988954385860318,25.86286341039537,30.64087444190046,32.57070194895731,35.13758693291886,36.684616115203596,43.71933449601585,45.266363678300586,47.83324866226213,49.76307616931898,54.54108720082407
1.7592918860102875,1,0.08040034514672714,8.68276473567818,14.782944676028684,18.004489802558,24.104669742908506,25.898955069702247,30.658247291047683,32.70703413343996,35.22068013658207,36.75842723139819,43.82304452711352,45.36079162192964,47.87443762507175,49.923224467464024,54.68251668880946
1.822123739082083,1,0.07279400307314808,8.699542067050048,14.858424028726418,18.074706764178035,24.233588725854407,25.937690478702468,30.68446392079101,32.860336789831315,35.31285517583046,36.84334588246738,43.939603239807354,45.47009394644429,47.92261233244343,50.098485201483726,54.84525864357227
1.8849555921538785,1,0.06586727123521463,8.72083385484798,14.941226744465299,18.15610074908717,24.37649363870449,25.979248826974278,30.719364564571016,33.03146022231726,35.41451572121347,36.93975745418833,44.06948230482624,45.59472403780111,47.97777953669732,50.28987519444355,55.0299909320403
1.947787445225675,1,0.05956962002264372,8.746669140080574,15.03196498894252,18.248917473963505,24.53421332282545,26.02398088414129,30.762740003686435,33.22131284288338,35.52622921802423,37.04803585254838,44.21332873808215,45.73513537260631,48.04005174774716,50.498624586944096,55.23738370648925
2.0106192982974704,1,0.053854875266631935,8.777083897188199,15.131283725037836,18.35338429328269,24.707584121132324,26.072131583061083,30.814502774930528,33.430813143053896,35.648431979155575,37.168702602780165,44.371661001077136,45.89193162470174,48.109550460803405,50.72586082892678,55.46823202079622
2.073451151369267,1,0.048680770314160446,8.812110892594811,15.239835397962448,18.46967991838042,24.897404423748057,26.123878445075366,30.874463006731233,33.66083454602871,35.781447470860975,37.30218751209887,44.54487759314163,46.06561763437952,48.186230559211786,50.97260209850926,55.723186660165126
2.1362830044410623,1,0.0440085106482189,8.851769107741497,15.358250889147689,18.597901463735052,25.104383245141243,26.179474715179495,30.942115566709887,33.91214384223452,35.925607071173054,37.448597348116074,44.733367668266325,46.25635794520936,48.269821174147886,51.23984944967252,56.002490301202904
2.1991148575128587,1,0.039802364728448045,8.896053008641696,15.487107006119963,18.738029819559202,25.329083817037468,26.239032769738007,31.017169478840156,34.18533446095071,36.08100958065551,37.60822347631842,44.93726022456876,46.46447412023167,48.36014923993646,51.52831422204703,56.30645093114917
2.2619467105846542,1,0.03602929206312976,8.944921950496823,15.626891065172478,18.889894651074886,25.57186376575054,26.302590568907252,31.09893833538046,34.480756424184236,36.24756326948531,37.78090745005611,45.156455927919005,46.689800108489806,48.45660695379089,51.83842504259466,56.63477280906786
2.3247785636564506,1,0.03265861659098609,8.998290009379462,15.777963530142294,19.053140651420996,25.83281417218383,26.37009689075634,31.187415919907455,34.798445564972305,36.42494753279787,37.967089440670286,45.39057892558635,46.93272083345877,48.55922280128433,52.17025244634918,56.98757147550029
2.387610416728246,1,0.029661750404421868,9.056016542254119,15.940520065423726,19.227197051107208,26.111700574276817,26.441355049129708,31.280608568650496,35.13805536612652,36.6125355579828,38.165112091820106,45.6388903498325,47.191466883669804,48.665947075526084,52.5233938730021,57.362647392522895
2.4504422698000425,1,0.02701196992300194,9.117897804281812,16.11455482174697,19.411252620932842,26.407909638398,26.516044341699487,31.378298421335895,35.49879547275681,36.809399158350516,38.37495543880105,45.90028499270933,47.46584127315987,48.77644495875357,52.89694201017449,57.75919608981089
2.513274122871838,1,0.024684244078313728,9.183660008345953,16.299827165938723,19.60423842534409,26.59369843900309,26.720405582936863,31.480217364286606,35.8793813472045,37.014276856001224,38.59638452187938,46.17325262026886,47.75536028614702,48.89025579494374,53.28941977786163,58.049231559211385
2.5761059759436344,1,0.022655112059378636,9.252954296939974,16.495834382939297,19.80482097205234,26.67366560383714,27.047701058051665,31.58100535048381,36.27800024293225,37.22553227894951,38.82388543648313,46.4558314638301,48.054184621363724,49.001716657380975,53.69871154982942,58.23201584226157
2.63893782901543,1,0.02090260670478083,9.325354195446618,16.70179306421047,20.011407938260845,26.75517415823034,27.387846807024694,31.684715032764228,36.692298395766535,37.44122790104457,39.06115390152807,46.745679489786404,48.365605490269914,49.11453499554795,54.12211835855025,58.41898658428979
2.7017696820872255,1,0.019406218567079022,9.400356194284239,16.916631788156167,20.22216810109234,26.837296754248904,27.738443694964268,31.787224257551166,37.119393670681426,37.659108661057004,39.3034998514231,47.04005863677416,48.684449827140256,49.224164817515835,54.556334230646094,58.605114793232985
2.764601535159022,1,0.01814689478147082,9.477384117103155,17.13899736480854,20.43506703558168,26.91895085069314,28.096680283287064,31.885135374547296,37.555917505608754,37.87663376917167,39.546748622252686,47.33587099149335,49.00598584457437,49.32670210813728,54.997484239198734,58.785939330458966
2.8274333882308174,1,0.017107065947122163,9.555797822258665,17.3672762163282,20.64791827807974,26.999009148080514,28.45939667214928,31.980926549259014,37.99808742846082,38.09112960390159,39.79240494332855,47.62982036021314,49.331095699640095,49.424137875080866,55.44129875428267,58.962828631392405
2.8902652413026138,1,0.016270693212727994,9.634906520092555,17.599631408239873,20.85844829240649,27.076279359362058,28.823173180553802,32.06673564629233,38.299821131675984,38.44180900743363,40.03146053443965,47.91845695855581,49.50810848556183,49.65009636131948,55.88318184670313,59.12674431244166
2.9530970943744093,1,0.015623326789382629,9.713986567389638,17.834054563169335,21.064373610988095,27.149568908283815,29.184441606767795,32.149286455515906,38.49995595188227,38.88280484736805,40.2693544512956,48.19831919248252,49.58486879641008,49.96771769189586,56.31838718826222,59.283232037010336
3.0159289474462057,1,0.015152166500690435,9.79230306579322,18.0684304173296,21.26348420128359,27.21775603001536,29.53961155281997,32.221561334789364,38.68893716550573,39.3167624521125,40.49768868632574,48.46608806479826,49.647014299011495,50.274839585618274,56.74221541633464,59.42416519830403
3.078760800518001,1,0.01484611507395299,9.869134029693113,18.300610314462833,21.453728802929373,27.279815159527637,29.88520508769909,32.28378654776111,38.86440993276389,39.73949300231825,40.71526283253083,48.718697847383055,49.69446767759564,50.56955074714999,57.15017413215277,59.548755592214796


==> anc/fig7_3_w3.75.csv <==
theta,color,Lambda_3_1,Lambda_3_2,Lambda_3_3,Lambda_3_4,Lambda_3_5,Lambda_3_6,Lambda_3_7,Lambda_3_8,Lambda_3_9,Lambda_3_10,Lambda_3_11,Lambda_3_12,Lambda_3_13,Lambda_3_14,Lambda_3_15
-3.141592653589793,1,4.579423106528497,12.653117867034453,21.516246725981837,22.62605379892126,31.489182657868643,34.83507655433576,39.5628774183746,43.69820541328314,43.70537705959024,51.7719001737891,52.56850591853763,60.64220067904358,61.74483610567591,70.61513661093039,82.82415936634489
-3.078760800517997,1,4.52901874187422,12.786359295189712,21.44119400346339,22.848071939549786,31.502906647823465,35.149449213038466,39.76024720113895,43.80428392131214,43.89252972519525,52.061624474627635,52.547364433468935,60.80470498678443,62.12333711898772,70.8664176311445,83.16779490463318
-3.015928947446201,1,4.476247301693454,12.912321363265294,21.29806571578941,23.058088269861884,31.443832622386,35.52140309539293,39.87990668395784,43.90714744791704,46.08628604213967,52.343221509488885,54.472030394663776,62.488988416085476,62.90810445623562,73.05387136283221,85.51718618836325
-2.9530970943744057,1,4.421011466873974,13.029908149776624,21.197031415754388,23.254434959631794,31.421558225609555,35.79333738906456,40.03045490851221,43.96046065504232,46.26239582792437,52.56935733794497,54.42951909390214,62.79388414780014,63.03841577680478,73.26294258665996,85.80184501609273
-2.8902652413026098,1,4.3632677842837735,13.137676384712249,21.08783680172528,23.435425035490464,31.3855854525035,36.036712101604536,40.15999405293198,43.98687251861756,46.40748453357706,52.76128111904604,54.35764495059009,63.05902976982426,63.132053551018565,73.42980220179679,86.03108926791086
-2.827433388230814,1,4.303035210956918,13.234614242075638,20.970993023060508,23.599866499405156,31.336245280390024,36.25077632517176,40.26782431150874,43.98715510615664,46.5204549045652,52.91873413727536,54.25683368555007,63.188412716668786,63.283986394604874,73.55366497399831,86.20457479976491
-2.764601535159018,1,4.24038626109212,13.319984025310525,20.84716342441336,23.74696484338105,31.274144242483885,36.4354720986058,40.35374200670229,43.962651497708634,46.60274835202725,53.04224926192703,54.12992775113008,63.20952551534848,63.469230079997565,73.636506333419,86.32501358864376
-2.701769682087222,1,4.17543892449902,13.39332444648161,20.717184369084965,23.87631451589882,31.20017443850217,36.591362920660465,40.41805996048476,43.91522284326381,46.6626619461499,53.13310836524641,53.98652186875326,63.20440739073585,63.61609843466361,73.68739746015305,86.4024458649147
-2.6389378290154264,1,4.10834731507325,13.454438765953947,20.582021898131867,23.9878719850279,31.115455117205816,36.719543771799465,40.46154656808651,43.84712690397739,46.69560836195519,53.19321835485809,53.823191494133106,63.1692829450138,63.72665157393204,73.70271616408775,86.43438795085933
-2.5761059759436304,1,4.03929186605207,13.503371237128334,20.442714814105024,24.08191452165181,31.0212580986285,36.821548119993835,40.48533746970477,43.76089169697053,46.71327881371892,53.22497106804679,53.65262239069561,63.11670176177188,63.803514352570275,73.69524504629535,86.43487864463738
-2.5132741228718345,1,3.9684697834052676,13.54037521485694,20.30030890291786,24.158989657694008,30.91892334575493,36.89923919326267,40.49082877720661,43.65917288132359,46.711014910700236,53.23107831277527,53.47094859876116,63.04285403021283,63.84969275561234,73.6614684730499,86.40171800861856
-2.450442269800039,1,3.8960863075670864,13.565876169398678,20.15580896507971,24.21985991252897,30.809792708210004,36.95470458683495,40.47958257004159,43.54463738251598,46.69326473370612,53.21442724434758,53.28319752938716,62.95298739121875,63.86841098747787,73.60697113434904,86.34181580865503
-2.387610416728243,1,3.822347152376019,13.580432901639906,20.01013522539908,24.265447101160756,30.695149424919926,36.99015773655349,40.45323517418381,43.41986006031266,46.65938347104455,53.089085794803715,53.17794580957655,62.84717154406761,63.8629600090974,73.53218574358846,86.25689637898118
-2.324778563656447,1,3.747452316233157,13.584699446165569,19.86409252536015,24.296779374202696,30.576172453397277,37.00784922829861,40.413419583329684,43.287242307493194,46.611663657241806,52.89105673643638,53.1244894374256,62.7283038663688,63.83656936546273,73.44038379440592,86.15145364850184
-2.261946710584651,1,3.6715913131541345,13.579389724890271,19.718348973791525,24.314943390427594,29.192978009210428,30.453902639328845,37.00999215312976,39.92853167474775,40.361701051064976,43.14895140203102,49.83633008648389,52.62358043744992,53.056749813767155,55.97528933538514,62.531378849186055
-2.199114857512855,1,3.594939759898809,13.565246166797829,19.573427944456828,24.321042909145394,29.008800578349035,30.329224686804395,36.99870557274477,39.7645973206966,40.299531093703415,43.006887350403765,49.734903727595615,52.44225998429597,52.977193757302786,55.74308550525462,62.41256639119499
-2.1362830044410592,1,3.5176571811861903,13.543013041114994,19.4297044961605,24.316164425842103,28.837778978730498,30.20285588088761,36.9759679842139,39.610930363457605,40.22821174081642,42.8626594392594,49.63628622338641,52.2707339218294,52.88801529918821,55.522977678431914,62.296089781758205
-2.0734511513692633,1,3.4398858543577853,13.513414730007236,19.2874104892909,24.301349827225486,28.658711055395788,30.07534558650915,36.94359529502434,39.446646152614036,40.1488744621586,42.71759105430801,49.52017502826349,52.088891620412895,52.79111992995746,55.29417078754715,62.16242049606235
-2.0106192982974678,1,3.361750501052694,13.477138791467157,19.146645735570555,24.27757559631751,28.472647858565477,29.94708254042091,36.9032176496397,39.27308466341583,40.06247083083538,42.572724593743104,49.3884729538303,51.898726716738025,52.68811288415756,55.0579798979337,62.014115007152476
-1.9477874452256716,1,3.2833586389892386,13.434823472616733,19.00739402288743,24.24573788841811,28.29254742959161,29.818308438688806,36.856275062641274,39.103461845392985,39.9697732723163,42.428845612911964,49.254926679020485,51.71399901961615,52.580310446539464,54.82749722929118,61.86546385324365
-1.8849555921538756,1,3.204801424824347,13.387049132344824,18.869541086504547,24.20664260790196,28.105708100517976,29.689134562061682,36.80402122910072,38.92530157607511,39.871382269582156,42.286513183260446,49.10754928359559,51.52268019727388,52.46876089078093,54.590041237755315,61.704927904794346
-1.8221237390820797,1,3.126154843505869,13.334333006547647,18.732893948979903,24.16099961210956,27.919649429242895,29.559560554541818,36.74752686775172,38.74631603480481,39.7677387175836,42.14608781018397,48.954494197846586,51.33284329044697,52.35426597322575,54.35305514027885,61.541021453488746
-1.7592918860102837,1,3.0474811262126615,13.277126670059788,18.597200250457494,24.10942014139095,27.73311023079536,29.429493721788653,36.687689265038706,38.565403702126524,39.65913926563578,42.00776284543642,48.795049245973644,51.14367282577428,52.237408389283544,54.115122826371355,61.373318369621416
-1.6964600329384878,1,2.9688303050140528,13.215815657652287,18.462165592674104,24.052416717712855,27.542953160514337,29.29876665273467,36.625248606217156,38.3795542205749,39.545752005372904,41.87159854123897,48.62653957321314,50.95238610907921,52.11858389387721,53.87288950823496,61.19937146171744
-1.6336281798666918,1,2.890241835991606,13.150720631055911,18.32747008319733,23.99040472633895,27.354060591277612,29.16715417848037,36.56079992650986,38.19374468656065,39.427632973544675,41.73754937865127,48.45422348162496,50.76413988673156,51.998028173715575,53.63097293376637,61.02461868179586
-1.5707963267948961,1,2.81174624287823,13.082099693443348,18.192781000259416,23.92370515083444,27.161673624186214,29.034386457650506,36.49479943112128,38.003279081577304,39.30473990821562,41.60548073793734,48.27363253214243,50.57437336186414,51.87583418850246,53.38431383895849,60.84472681242926
-1.5079644737231004,1,2.733366750009127,13.010151413173684,18.057763252824987,23.85254792949845,26.969585867705145,28.900159769149752,36.42758225363184,37.81198238402991,39.17694443231431,41.47519409328315,48.088767047194466,50.38701670816331,51.751978756447706,53.13637888684577,60.663801371327864
-1.4451326206513044,1,2.6551208866212104,12.935018250608433,17.922086144619378,23.77707556746099,26.776414034125175,28.764143461471935,36.35938523772,37.61847135097773,39.044040825459156,41.34645313173094,47.89836871496495,50.20078102123674,51.62635049571817,52.885436608975894,60.48067838522396
-1.3823007675795085,1,2.577022054571259,12.85679018036717,17.785427753195282,23.69734677153115,26.582665925267783,28.625984344359264,36.29031449619286,37.423222516431764,38.90575247015518,41.21895206902098,47.702990642227675,50.016190241093476,51.49872019481689,52.63162821505579,60.29595836688939
-1.3194689145077125,1,2.499081058717727,12.775508323852254,17.64747616442141,23.613339926260746,26.389248250989812,28.4853077668299,36.22040716220574,37.22707985339831,38.76173503196443,41.092375002774894,47.50350711853283,49.8341470893433,51.36880226790942,52.375474959101986,60.110574354477826
-1.2566370614359166,1,2.421307603866014,12.691168531517919,17.507928877723867,23.5249563880984,26.195131685695344,28.341716734304352,36.14956475548283,37.02891954227582,38.61157766195625,40.96632510168878,47.29878046992773,49.653527909660255,51.236186029340686,52.11554081613368,59.92338883731216
-1.1938052083641206,1,2.3437117645939862,12.603724887707601,17.366491055219136,23.4320236412363,26.00170219109564,28.19478980874783,36.077692629161234,36.83000094462434,38.45480293186145,40.84045879667277,47.090014067737954,49.47566993254927,51.10047191978638,51.85278023524949,59.73568305566288
-1.130973355292325,1,2.26630543465119,12.513093195507237,17.22287340985691,23.33429848081993,25.809551930715326,28.0440786951696,36.00449077812401,36.630757216028016,38.29086645602565,40.71427099247368,46.87754497688406,49.3009495133321,50.96105875332972,51.58732519123373,59.547737274188144
-1.068141502220529,1,2.1891037610676913,12.419154557512789,17.07679126255385,23.231470489826457,25.619169919557738,27.889107194867517,35.929615978924986,36.43148585187141,38.11915799131261,40.58725268396604,46.66153664831649,49.12963134096992,50.81730348041114,51.31917335335756,59.35968213741502
-1.005309649148733,1,2.1121265646546754,12.321759239772966,16.92796638821272,23.12316619391483,25.431326551926304,27.72937334235458,35.85271981121161,36.232733506068165,37.93900601747288,40.45892695965136,46.44236618118646,48.962287123364945,50.66855963476965,51.048573329626215,59.17191979848323
-0.942477796076937,1,2.0353997431998074,12.22073107576702,16.7761324359402,23.00895439784024,25.24680125415798,27.564355758013424,35.773255250440215,36.035024576231194,37.74968709058063,40.3286566106134,46.22035590879841,48.799325428831175,50.51398794318061,50.775757268971596,58.984656761398384
-0.8796459430051411,1,1.9589566463313053,12.115872737152731,16.621045524504225,22.888353329042086,25.066475253250456,27.39352611639358,35.690665187592614,35.838955845139814,37.550442207215006,40.19583797494412,45.99587193596123,48.64126770369034,50.352754065765545,50.50104472331273,58.79818379451177
-0.8168140899333451,1,1.8828394017579517,12.006972234526703,16.46249979736428,22.760840295953894,24.89108265452172,27.21636785879148,35.604302013509546,35.644950715948916,37.34050069156023,40.059829576347134,45.76908354871767,48.48841243350457,50.183962409115885,50.22461111155524,58.61254526627332
-0.7539822368615492,1,1.8071001615257243,11.89381104497836,16.300347297706942,22.625864637767258,24.721314349961002,27.03240089049584,35.4533679427499,35.51343999694791,37.119111773948475,39.919976249676495,45.540078826202546,48.340943301930544,49.946615078931124,50.00668713312913,58.42765418538318
-0.6911503837897532,1,1.7318022244189373,11.776174236048421,16.134520116771338,22.482864724083836,24.557873499580396,26.84121060480675,35.26456398761581,35.41730653203245,36.885582616436245,39.77565241275536,45.3089359992453,48.19900579556442,49.667281879968215,49.82002442438485,58.2433778071939
-0.6283185307179573,1,1.6570209773378746,11.653862856004881,15.965051554245155,22.331289635277408,24.40114507744693,26.642478333517683,35.078571856719456,35.3150937852398,36.639320212184685,39.626282483480075,45.07541373538646,48.06237600668185,49.386602433626734,49.62312436214708,58.05921788534885
-0.5654866776461613,1,1.5828445854772406,11.526708709047861,15.792092679010954,22.17062591674738,24.251485290847953,26.436009886710472,34.895402498547476,35.20596248255428,36.37987401028109,39.47134645251737,44.839266622118096,47.93073906435437,49.104650592081185,49.41521057608799,57.874603187925
-0.5026548245743654,1,1.5093743499652117,11.3945913438156,15.615920335523866,22.0004293531347,24.10900190588355,26.221758344842964,34.71483991520265,35.08909789089733,36.10697533869336,39.3104268826056,44.600056909053045,47.803508452965275,48.82138590076131,49.19564387645599,57.688725446815674
-0.4398229715025699,1,1.436724644350754,11.257456752104128,15.436934338897847,21.820361134683523,23.97380339916685,25.999838721477243,34.53670778174625,34.963716354449346,35.82057082923062,39.14319394124307,44.357439889499624,47.680063001512075,48.53691747629334,48.96392604899644,57.50079510926545
-0.37699111843077393,1,1.3650223404543405,11.115336852662855,15.255643339099898,21.630227041780117,23.845826462111063,25.770533528217157,34.36071665122832,34.82909887286987,35.520848040425676,38.96940535930691,44.111031163436834,47.55958848231808,48.251337649873875,48.71971987151542,57.30990299452659
-0.314159265358978,1,1.2944056423759462,10.968368464213862,15.072641476753313,21.430017512213215,23.725110217259367,25.534290524752663,34.186759265258715,34.68468336267264,35.20825334659058,38.78895637521209,43.86072208709664,47.44142511571815,47.964995099636084,48.462919197050006,57.11538793755606
-0.25132741228718203,1,1.2250222675629232,10.8168102076089,14.888581271183185,21.219945779358525,23.611776916391772,25.29171684293281,34.0149124881414,34.53004471024849,34.88350478297878,38.60181577382277,43.606700428187374,47.325011419031355,47.678471491761655,48.193603713868754,56.91679935907733
-0.18849555921538608,1,1.1570269477864175,10.661055781616282,14.704150192949088,21.00048090090337,23.506053166203404,25.04357531223618,33.84547828549049,34.3649739583354,34.54760414606605,38.4080683696682,43.34950711932036,47.20997134292252,47.39260153065316,47.91209720349807,56.714000176752386
-0.12566370614359013,1,1.0905782712374603,10.501642358549818,14.52005839284929,20.772372550351896,23.408258817530367,24.790788584651366,33.67898900933245,34.18953934219548,34.20185267196373,38.20795537649496,43.09005309664481,47.09615580117603,47.10846913094427,47.61901946380732,56.50721988848839
-0.06283185307179417,1,1.0258349479685664,10.339253305756248,14.337040187866249,20.536664854494262,23.318435469909918,24.53445173660426,33.51584701864793,33.847870094391936,34.00402735250003,38.00181423461004,42.829265376435615,46.82705225854561,46.9832095166537,47.31523259239771,56.29662787444139
1.3322676295501878e-15,1,0.9629516496700808,10.1747144855206,14.155852932550037,20.294696821425326,23.23537364915225,24.275835268454763,33.355355985056974,33.487598104305285,33.809124837760706,37.790263284790136,42.5671188209075,46.54825726793693,46.869784001392354,47.00202612064066,56.08154683724287
0.06283185307179728,1,0.9020746430785158,10.008981047546357,13.97719296658685,20.04808505673187,23.153660846549382,24.016296975772367,33.12320338024021,33.1927648557349,33.60575276704622,37.57396468608672,42.299671260202736,46.267883179243235,46.68087109055456,46.75043256604925,55.85733897051709
0.12566370614359323,1,0.8599562403916269,10.893670157584992,18.97765853620954,19.6121380805727,27.696126459197245,28.194194798295527,36.91266272128323,37.729840376390605,39.09637896589039,46.94637663847659,47.81484688887809,55.03036501710115,57.84856080607146,65.932549184696,75.14908544678198
0.18849555921538919,1,0.8054827405844217,10.783677860468838,18.729560488632867,19.805553403557006,27.75143603172103,28.040572880982673,37.062448424070844,37.729631151605446,38.90020181005457,47.04064354395526,47.92207735314274,54.986526172119284,57.90027247302716,65.84615510119119,75.157167493541
0.25132741228718514,1,0.7536716202910416,10.675011182702892,18.47777512184914,19.978158310970148,27.780922250116394,27.8809023515306,37.18404947979785,37.70226181252825,38.700694149743896,47.1053890422097,48.00384127801115,54.908152981355954,57.925180840423,65.72794477956926,75.13107200925072
0.3141592653589811,1,0.7046301344166215,10.56840665630466,18.223990738485266,20.1305704340345,27.71710937862703,27.786154516215106,37.27927315635687,37.64993103810314,38.4948353742846,47.143049678244914,48.05699915201445,54.79863376042552,57.92077567390248,65.5763597560831,75.06947839622485
0.37699111843077704,1,0.6584376271071792,10.46451021455255,17.970067817384724,20.263682095332864,27.551287612965776,27.769239698165034,37.35045949374609,37.57531228561041,38.28916859883504,47.156532081191465,48.088340479615354,54.662089684023634,57.89441306706072,65.3999706698929,74.98119046547394
0.439822971502573,1,0.615143769130728,10.363864229365673,17.71793679561812,20.37858702539574,27.385603015977384,27.732659591648183,37.40032581200745,37.48138005188313,38.084057559322396,47.14904627224239,48.09878035535246,54.50311883849484,57.84750081558741,65.20157338183985,74.86923960219912
0.5026548245743689,1,0.5747678953155277,10.266892916192871,17.469506012796632,20.476496446695442,27.222199868330968,27.67910954329921,37.37123456417655,37.43180339883354,37.88208470270709,47.123928419710886,48.09168823320965,54.32654151631464,57.783813254087,64.98642635069076,74.7391202062251
0.5654866776461644,1,0.5372995280200501,10.173890329593833,17.226582975975592,20.558675383333338,27.063118103179892,27.6113680297151,28.72966389277664,35.7823565391584,37.24795883128888,37.447903156919395,45.41894734073218,45.6188916663627,47.084493958493184,54.13718660487494,55.25548246793648
0.6283185307179604,1,0.5027000747079697,10.085013748237897,16.99081194145057,20.626377775575765,26.91022678351931,27.53217596878844,28.61609890285484,35.52189709606751,37.11448964231837,37.45159081085718,45.10421076959745,45.44131193813625,47.03390448438711,53.93970267759978,55.023625611666176
0.6911503837897564,1,0.4709055953770097,10.00028388095765,16.76362976754075,20.680795081082938,26.76517726267169,27.44414096766604,28.49031415821895,35.253660044802054,36.97351925324668,37.44568846279697,44.78303833038269,45.25520753993299,46.97506674837762,53.73841263496071,54.78458582551363
0.7539822368615523,1,0.44183045675783267,9.919592090761643,16.546240503085084,20.723013185913576,26.629377249127295,27.349661598237017,28.350862746528637,34.97751115885208,36.827423232240825,37.432798344279234,44.45527279285589,45.060647904894296,46.91055997828303,53.53720839060649,54.538409538898094
0.8168140899333483,1,0.41537163289075774,9.842713832899308,16.339607631371983,20.753986842418097,26.50398367021865,27.25088064089077,28.197837677251556,34.69473147572423,36.67822284089932,37.41525667973744,44.12207367573278,44.8591075145709,46.84259887974599,53.339492678218676,54.286449714579454
0.8796459430051442,1,0.3914133823032539,9.769326816824604,16.144461594878628,20.77452359304788,26.389910698756637,27.149658371101907,28.03347487051482,34.40860964856884,36.52757180562325,37.395107474979916,43.78652308309019,44.65405875244685,46.77302090950126,53.14815568755529,54.031972186968204
0.9424777960769406,1,0.36983203327707337,9.699032065164992,15.961319376504997,20.78527908232982,26.28784883189681,27.047566393669822,27.858520524735326,34.12080783607533,36.37676642555774,37.37409584906163,43.450007867963244,44.44733729146714,46.703295880949554,52.96558319228955,53.77653732335506
1.005309649148736,1,0.3505006384641054,9.63137603033649,15.790512571636448,20.786757112421416,26.198291968357502,26.94589365372137,27.675442831866015,33.834579373165965,36.22676904559375,37.353673050442424,43.11545476503836,44.242358769887026,46.634548442314816,52.79368498361476,53.52323416175941
1.0681415022205316,1,0.3332933115999001,9.565872173207778,15.632220509232408,20.77931458768706,26.121568651551726,26.845662923711693,27.48366242427563,33.55001076030026,36.07824178531957,37.335011066031015,42.78258962190814,44.03935890261958,46.567589927638885,52.633938263663524,53.27193776422745
1.130973355292328,1,0.3180891225424301,9.50202080988103,15.48650544622856,20.763185593663188,26.057876609709776,26.74767023001072,27.287153039137976,33.27163767548551,35.93160191734932,37.319041393491936,42.45556936282411,43.84300883896672,46.502973080830536,52.48745771717806,53.026940526305324
1.1938052083641235,1,0.30477549205022825,9.439326499358883,15.35334752060466,20.73847591463921,26.00731953535102,26.652496935884987,27.086683183991774,33.000704205237554,35.787047943193635,37.30646895063135,42.135255212546205,43.65467621998391,46.44101995794001,52.35504097918577,52.789227227292564
1.25663706143592,1,0.2932510859441227,9.377312698921697,15.232677862692487,20.705173779365367,25.969942364977953,26.56053894313616,26.883052917427744,32.73841808119854,35.64460055611373,37.29780344542162,41.82247969417611,43.475682583484,46.3818650583992,52.23723022216999,52.55974419646157
1.3194689145077154,1,0.2834282537849114,9.315533803499992,15.124408920962004,20.66315379869377,25.94576665549675,26.47202891615578,26.677478145964855,32.486353263426864,35.504134465870855,37.29338665069053,41.51845881314195,43.30771099796162,46.325492200405606,52.13436731786762,52.33981654767669
1.3823007675795118,1,0.2752350871929001,9.253584986536573,15.028461589549924,20.6121610548053,25.934821012477567,26.38703765781865,26.47050285076116,32.24537945377451,35.36538755716233,37.293397080746296,41.22372935311818,43.151738876702154,46.271746980089965,52.04662358310332,52.13008877604583
1.4451326206513073,1,0.2686171870083592,9.191110467851109,14.944789098160717,20.55178456656947,25.937167733199573,26.262229853914405,26.305463196879078,32.01590848422401,35.22795647772183,37.297841831917935,40.938401765066764,43.00828711926287,46.22033511276069,51.930780400105625,51.97401374307029
1.5079644737231037,1,0.2635392273856108,9.127810956924405,14.87339783794899,20.481407173288684,25.9529239704934,26.052331315664297,26.22699405431327,31.797918196688883,35.091265783852066,37.30652018685768,40.662189926227676,42.87744432923329,46.170791916396475,51.741716058772084,51.91637879742107
1.5707963267948992,1,0.25998638929661283,9.063451067854496,14.81436536180386,20.4001127068831,25.839997080474486,25.982277421193235,26.151027000832467,31.59091137442385,34.95449167939035,37.31893906022184,40.39437605298174,42.75882343381322,46.122403738779724,51.56228811237111,51.73103769201034
1.6336281798666956,1,0.25796570531823565,8.997867479960913,14.767855729378303,20.306536009780807,25.62393759509458,26.025496242963857,26.07652425919819,31.393925844511966,34.81642603384087,37.334164772783744,40.133827619154644,42.65156635809752,46.07406654742643,51.39146813274021,51.44249614897454
1.6964600329384911,1,0.09358579922112327,8.128993427380248,13.12900195578529,17.38636457738459,22.386373105789634,24.51465244324718,30.421780733948758,30.54997554537558,33.772023593251525,35.54998407378063,41.80743122141065,43.58539170193975,46.807439749815686,46.935634561242516,52.842762851944094
1.7592918860102875,1,0.08446641023798883,8.165599372477992,13.233005889189359,17.491497487450378,22.558904004161747,24.59969543008348,30.60116229048142,30.64003696640175,33.92559354505587,35.668568807192784,42.00672650729587,43.74970176943278,47.03525834808691,47.07413302400724,53.07559988440517
1.822123739082083,1,0.07619136746560239,8.207745035055039,13.345788643581113,17.610711445018183,22.748755053544254,24.68685713626408,30.663472980411942,30.88030872113369,34.08982354622723,35.80151658893802,42.22137721381666,43.93307025652746,47.142585081620986,47.359420822342734,53.3360366664906
1.8849555921538785,1,0.06869556804065849,8.255291109313177,13.467830286668022,17.743983029624907,22.956522206979756,24.776514701928395,30.73645875933035,31.143117748252273,34.26520662224012,35.94899793668519,42.451802163512646,44.135593477957705,47.25768235194557,47.664341340867495,53.624285398269436
1.947787445225675,1,0.06191845963772915,8.308115460079138,13.599660373942235,17.89126849618796,23.182813410051054,24.86900447479528,30.81950414981851,31.429010410492463,34.452157510904094,36.111049063681605,42.69835451134551,44.35724606412301,47.38039316453464,47.9898994252086,53.940399100231836
2.0106192982974704,1,0.05580383038882227,8.366103682403548,13.741832516254277,18.052473448694737,23.428202282545467,24.964628113659344,30.912610612406645,31.73850213456019,34.65099787995053,36.288339446257375,42.96129773196526,44.5986392982721,47.51113504366244,48.33702656581599,54.28500906456328
2.073451151369267,1,0.05029956845532274,8.429139842138762,13.894896243417282,18.22742102778435,23.693177429062874,25.063602805376664,31.014317914140936,32.072017702746315,34.86188399102226,36.48007431541946,43.24072426470569,44.858914589102895,47.64878087737884,48.706480665984216,54.65719577474848
2.1362830044410623,1,0.04535740828366939,8.497097469090468,14.05936630640031,18.415819518525996,23.978088355835837,25.166077878894754,31.124138476359352,32.429828416642636,35.084799928330284,36.68640731366919,43.53653998913708,45.13814737447599,47.79311888616365,49.09880882644693,55.05686942391152
2.1991148575128587,1,0.040932675658682256,8.569830757848981,14.235689955237163,18.617230323220713,24.2830895206089,25.272104201767327,31.24159477630922,32.8119876027992,35.31950376713906,36.90745397369741,43.848401849329356,45.4363520558877,47.94386822022757,49.51426104671754,55.48375162125944
2.2619467105846542,1,0.03698403946372063,8.647165852955217,14.424212891812118,18.83103738113714,24.608084419994043,25.381624866871448,31.365072284512305,33.21826623348554,35.56549639505337,37.14211932336921,44.17567820854487,45.7523011368607,48.09953129842854,49.95272524740177,55.936172665042626
2.3247785636564506,1,0.03347327502178189,8.728892091348891,14.625144785186846,19.056419302731463,24.952671996569418,25.49445162077222,31.494765756348425,33.648090812896534,35.82197883215479,37.39101845018638,44.517397648481904,46.086437266513485,48.260325285771756,50.41365034231986,56.41396447789606
2.387610416728246,1,0.030365042193220882,8.81475316457004,14.838525463236067,19.292325690432968,25.31609798909899,25.610254933171706,31.624827258971642,34.10048611147581,36.087827459034635,37.64859955763767,44.872215581411446,46.432987680014485,48.42032902757331,50.89598788007747,56.91056020587741
2.4504422698000425,1,0.027626680871977293,8.904438350606839,15.064193097445791,19.53745943436225,25.697214181201204,25.72853783852875,31.75707188248312,34.57402585093607,36.36155892228417,37.91682662932208,45.23837059201903,46.79363829905693,48.58117137040503,51.39812533885798,57.426659382812346
2.513274122871838,1,0.025228026709790997,8.99757423356478,15.301755902529797,19.790267048490378,25.848633170762053,26.094448717455393,31.88937398500969,35.06679492431038,36.64132598568765,38.193555653974705,45.61367219254264,47.16590186082969,48.74043292220696,51.91785386150766,57.71277912906195
2.5761059759436344,1,0.02314125022494989,9.093717636048313,15.55056901613574,20.04893939763824,25.969693117415563,26.505790777725668,32.01744206069485,35.57636716354902,36.92491487900549,38.47429344078228,45.99549126482885,47.54486982660564,48.8934175420621,52.45234264491627,57.96399392788546
2.63893782901543,1,0.02134072236336482,9.192350768979109,15.809718346476144,20.311425174877023,26.090661363868783,26.92879275237406,32.14272279952481,36.099802798989806,37.2097357697667,38.760090377021854,46.38074581638245,47.931100423637595,49.04103339441449,52.99811339387948,58.21204344103024
2.7017696820872255,1,0.019802908699945568,9.292879778137705,16.078013207344462,20.575459590075265,26.21031088930424,27.36059301928202,32.26068864301302,36.63366988871979,37.4928907012418,39.04582207221978,46.765967570679564,48.31889894165753,49.178119754179555,53.55110099988631,58.45119662361731
2.764601535159022,1,0.018506292679814015,9.394637863683942,16.353989638823858,20.83861031744052,26.32724372794424,27.797962092580438,32.37021736737976,37.174093663584564,37.771216181700815,39.329569142519674,47.147347752704945,48.705700713523804,49.302823231640055,54.10669952784485,58.678954802644185
2.8274333882308174,1,0.017431326034626833,9.496893888749677,16.635925214015376,21.098341907135286,26.43989560958264,28.237373232400984,32.47678955316481,37.71683579511603,38.041343627968246,39.615820878430505,47.520806190683295,49.095283441145554,49.41979127399777,54.65983751594899,58.899253836712816
2.8902652413026138,1,0.01656040128477276,9.598866979901734,16.921868591478038,21.352097915577957,26.54660235895675,28.67509952715426,32.57343159541193,38.25740610577122,38.299833294632975,39.89643320698824,47.88213987324994,49.4787397856052,49.52116697446695,55.205141484826235,59.10347355308391
2.9530970943744093,1,0.0158778399164287,9.699746816840051,17.2096812897804,21.597395076620817,26.64564749993097,29.107329549561165,32.66599293194614,38.54329575971173,38.791198526484784,40.175927404886494,48.22716473663535,49.61189361503706,49.85979638181012,55.73709920957571,59.29576259196069
3.0159289474462057,1,0.01536988729112803,9.798718657329447,17.49709362315173,21.83191338293002,26.73539241809481,29.5302883487523,32.77124934215284,38.76858714369538,39.313637118790616,40.46962430797513,48.5519359137337,49.70792310291821,50.25297307801345,56.25031087955598,59.491271872956524
3.078760800518001,1,0.015024970844600952,9.894938041901275,17.781810663093307,21.995724340088096,26.84949975597765,29.882596961280125,30.835057435232034,38.72193005642407,38.95028605416447,39.762510032336806,47.78961914930841,48.60184312748074,48.83019912522115,56.717071746413176,57.669532220365085


==> anc/fig7_4_w1.0.csv <==
theta,color,Lambda_4_1,Lambda_4_2,Lambda_4_3,Lambda_4_4,Lambda_4_5,Lambda_4_6
-3.141592653589793,2,19.02288722188748,28.46846210124482,37.8662984943618,47.70263452958994,58.04704487031864,68.22277406923664
-3.078760800517997,2,18.89180603582211,28.27420223037225,37.72408293529977,47.58579612695021,57.97537971031125,68.09448095520992
-3.015928947446201,2,18.75955901603317,28.07971358881752,37.58051807682777,47.46678019008093,57.899345809343075,67.9607669243736
-2.9530970943744057,2,18.62564128203422,27.885123486952793,37.43523751744159,47.34498288966326,57.81798528114257,67.82349009968196
-2.8902652413026098,2,18.489639154551327,27.69055543029165,37.287938199441555,47.219903350327364,57.73053575898367,67.68130042071711
-2.827433388230814,2,18.351242917434185,27.49619527805166,37.13845909329993,47.0912273098128,57.63651876220728,67.53037535086517
-2.764601535159018,2,18.210251193766666,27.302232887410653,36.98672913667838,46.958776922366035,57.535687754544306,67.38853162826295
-2.701769682087222,2,18.06656754507732,27.10883966857682,36.83274512623767,46.82248762333039,57.42799454728589,67.2237385910199
-2.6389378290154264,2,17.9201907366144,26.916205882707867,36.67660432027913,46.682437296842075,57.313611837307214,67.0623353735423
-2.5761059759436304,2,17.77120044739429,26.724458013676287,36.518413265426325,46.53874990079773,57.192818760706324,66.89807318570037
-2.5132741228718345,2,17.619740407858178,26.5337193855277,36.358337421461215,46.39163881090832,57.06603129569958,66.73085632430092
-2.450442269800039,2,17.466000783240457,26.34410148231259,36.196580366975574,46.241379308100235,56.93376022325375,66.56097475297463
-2.387610416728243,2,17.310201183453586,26.155641561327517,36.033309195823946,46.088227352005106,56.79651757332386,66.38881553513302
-2.324778563656447,2,17.152575393561065,25.968344644133797,35.868685063292666,45.93244399237042,56.65482897034877,66.21497631414191
-2.261946710584651,2,16.9933584416594,25.782210977572163,35.70288050254642,45.77430728878239,56.50923746382816,66.04064199579962
-2.199114857512855,2,16.832776198545695,25.597204624436678,35.536039382441174,45.61406773191114,56.360251966839,65.86406877848594
-2.1362830044410592,2,16.671037571982136,25.413227313417224,35.36824379033085,45.45191147077193,56.20830534412401,65.68792221908708
-2.0734511513692633,2,16.5083290134247,25.230207274558204,35.19959741876563,45.28804087372362,56.053832004265146,65.51355583886465
-2.0106192982974678,2,16.344811069622406,25.048018061138833,35.0301403418989,45.122587212954414,55.89717759239633,65.33332696650645
-1.9477874452256716,2,16.180616590503696,24.866534376043546,34.85990196199176,44.95566213464189,55.738652034616514,65.15394894598205
-1.8849555921538756,2,16.01585024672096,24.685598117528603,34.68886513079725,44.7873207957026,55.57849007850198,64.97596548548228
-1.8221237390820797,2,15.850589031641618,24.505062721805576,34.517009313069934,44.61760441677409,55.41689469863736,64.7921934697386
-1.7592918860102837,2,15.684883453717008,24.324779555577997,34.344296342074564,44.44652569620069,55.254025415247916,64.6197476968156
-1.6964600329384878,2,15.518759207535066,24.14456522242685,34.17063748616938,44.27403571518321,55.089961799663534,64.44222655820379
-1.6336281798666918,2,15.352219144568457,23.964256094401055,33.99594800391222,44.10007844042516,54.92476192355602,64.24569479797513
-1.5707963267948961,2,15.18524540054864,23.783695676571178,33.820134678779574,43.92457826099341,54.75845451087915,64.08695961356015
-1.5079644737231004,2,15.017801613301524,23.60271234993104,33.64307382394451,43.74741801198353,54.59100780116504,63.91168669158432
-1.4451326206513044,2,14.849835173842306,23.421142419474727,33.46463462629266,43.56846233178593,54.42235874368232,63.726153326125676
-1.3823007675795085,2,14.681279487018637,23.23883566585789,33.28468499558084,43.387563512226045,54.252424919185046,63.552950850203274
-1.3194689145077125,2,14.512056254807101,23.055638250103282,33.10307476730752,43.204544695865465,54.0810768387144,63.36525559778708
-1.2566370614359166,2,14.342077807327597,22.87142026804462,32.91966356481265,43.01922774946714,53.908174113175754,63.18073754759945
-1.1938052083641206,2,14.171249519327546,22.686049335342375,32.734294723618234,42.831407253611,53.73353418247932,62.99727626237794
-1.130973355292325,2,13.999472394936905,22.49942631797182,32.546831463773,42.64088684844316,53.556969565910755,62.80934477398755
-1.068141502220529,2,13.826645861421492,22.311452698803667,32.35712483637843,42.44744753428933,53.37825382171159,62.618802329535114
-1.005309649148733,2,13.652670886216846,22.12206791024335,32.165051893529096,42.25088646504833,53.197160872130276,62.437386809284
-0.942477796076937,2,13.477453475454352,21.931229811272736,31.970497336979363,42.05099959675212,53.013441997779296,62.236006803765704
-0.8796459430051411,2,13.300908654329998,21.73892971871279,31.77337019200571,41.84759985828796,52.82684521212186,62.037432762474424
-0.8168140899333451,2,13.122964992755962,21.545194923321663,31.57360855800283,41.64052402117532,52.63712360781553,61.841509505893605
-0.7539822368615492,2,12.943569710519721,21.3500935590977,31.371187420145013,41.42964337661793,52.44403651645796,61.661062789553895
-0.6911503837897532,2,12.76269436719081,21.15373822692183,31.166126036306675,41.21487483383829,52.24735799692426,61.44216471407613
-0.6283185307179573,2,12.580341063078851,20.956294013886207,30.958500600468522,40.99619819642309,52.04690542161211,61.19678123671588
-0.5654866776461613,2,12.396548977286278,20.757979071306185,30.74845032748305,40.773667744504046,51.84254620119796,61.00814596868569
-0.5026548245743654,2,12.21140098040114,20.559070209660845,30.536189325347898,40.54743036599269,51.63420560365758,60.7893718622945
-0.4398229715025699,2,12.025029893505918,20.359903272432362,30.32201376076651,40.31773948868977,51.42190007332767,60.26653302324232
-0.37699111843077393,2,11.83762386425937,20.16087314739253,30.10630880329529,30.520893028430688,40.08496889207842,40.46632868433345
-0.314159265358978,2,11.649430198985891,19.9624316069317,29.88955299622155,39.849623492278674,50.98598354975273,59.43772399780247
-0.25132741228718203,2,11.460756934671323,19.765080686321483,29.67231710186688,30.157840311683472,39.612343476349416,40.06507672722887
-0.18849555921538608,2,11.271971462377767,19.569363636056295,29.45525873835413,29.980278354683243,39.37390237687421,39.866173456981066
-0.12566370614359013,2,11.083495643800896,19.375852747278444,29.23911141589594,29.805854589875832,39.13519701959247,39.66911325849333
-0.06283185307179417,2,10.895797126173196,19.185132884999128,29.02466627244439,29.625174935317986,38.89722713337976,39.464708322763244
1.3322676295501878e-15,2,10.709376929980436,18.9977827806867,28.812748296990932,29.44659488936593,38.66106618863294,39.26156040567016
0.06283185307179728,2,10.52475382380276,18.814356428332005,28.604189489622144,29.280353544884722,38.42782606652622,39.070186606174865
0.12566370614359323,2,10.342446440886519,18.635361662157067,28.39979655054153,29.11193884167334,38.19861370516458,38.87637373005781
0.18849555921538919,2,10.162954439564315,18.46124223310004,28.200320294185076,28.9408058490199,37.974487834111606,38.67988391010494
0.25132741228718514,2,9.986740203832113,18.292362230209378,28.006426773838484,28.774346243312397,37.756416929214886,38.48841078694151
0.3141592653589811,2,9.814212560819456,18.128993854339644,27.818672349632056,28.61504333217633,37.5452418346462,38.30472182746875
0.37699111843077704,2,9.645713761192134,17.971311479660795,27.637486759638467,28.4600548147509,37.34164820145116,38.12623009472858
0.439822971502573,2,9.481510574412118,17.819390207923934,27.463163262721537,28.31000225102958,37.146148630567296,37.95377530582718
0.5026548245743689,2,9.321789862956948,17.673209633101948,27.295857065878455,28.1647392481999,36.95907617655809,37.78738668097641
0.5654866776461644,2,9.166658513795852,17.532662252408993,27.135591572321438,28.0188023902606,36.78058880964874,37.621731710173044
0.6283185307179604,2,9.016147197985246,17.397564490753563,26.98227016546421,27.879997022570894,36.61068227172648,37.464702697281545
0.6911503837897564,2,8.87021715223747,17.267670819923808,26.835693500440073,27.74451790084515,36.44921077223321,37.31254058136142
0.7539822368615523,2,8.728769046018616,17.14268796767924,26.695578646491775,27.61547829288376,36.29591122866706,37.16836897169629
0.8168140899333483,2,8.59165300201396,17.022289403458725,26.561579584729646,27.487729852057555,36.150429878578954,37.027020033328476
0.8796459430051442,2,8.458678944247014,16.906128896717682,26.433307233321916,27.363171706296313,36.01234883598748,36.89035004290055
0.9424777960769406,2,8.329626615265939,16.79385261813062,26.310347960381684,27.242926920918386,35.88121106075167,36.75942226316945
1.005309649148736,2,8.204254793357523,16.685109385234043,26.19227981422351,27.125484349826237,35.75654262117344,36.6326547788157
1.0681415022205316,2,8.082309422810143,16.579559276573455,26.078686459840164,27.01130949893655,35.637872011403495,36.51043668220326
1.130973355292328,2,7.963530527198846,16.476880311822708,25.969168403805906,26.899463520761447,35.52474600708505,36.39175161274464
1.1938052083641235,2,7.847657895149516,16.376773671703734,25.863351957593636,26.78914516723006,35.416742478545444,36.275723453119966
1.25663706143592,2,7.734435613433087,16.278967447469967,25.76089597087912,26.681330909236415,35.31348024642785,36.16325943264557
1.3194689145077154,2,7.623615573163439,16.1832194919301,25.66149698680975,26.575316542045616,35.21462669523836,36.05359403692527
1.3823007675795118,2,7.514960100187823,16.08931923198376,25.564892777225026,26.47084786414616,35.119903197894175,35.946421409387426
1.4451326206513073,2,7.408243866658275,15.997088960162852,25.470864875782308,26.367347473619485,35.02908905641888,35.84112338923894
1.5079644737231037,2,7.303255232186791,15.906384752296749,25.379240346950848,26.265434705982486,34.94202426909833,35.738290300636585
1.5707963267948992,2,7.199797147654083,15.817096965785481,25.289892821112716,26.163702419320074,34.85861120962259,35.63649827464731
1.6336281798666956,2,7.097687733005105,15.729150623108342,25.202743155049657,26.063361541114425,34.77881560253621,35.53695407305574
1.6964600329384911,2,6.996760618347561,15.64250561784028,25.1177596881587,25.963090995528848,34.702666773571245,35.43834506584727
1.7592918860102875,2,6.8968651138651635,15.557156758729016,25.034958119146278,25.86327475817432,34.6302571540172,35.34107611859158
1.822123739082083,2,6.797866251644923,15.473133461680485,24.95440079921513,25.76408990342146,34.56174078235999,35.24535724095611
1.8849555921538785,2,6.699644720899426,15.390499179006135,24.876195494750338,25.664841582917372,34.49733075880257,35.15053789866158
1.947787445225675,2,6.602096697635376,15.309350348099162,24.800493344267714,25.5658390902024,34.43729526348255,35.05698208637095
2.0106192982974704,2,6.505133551818128,15.229814408149418,24.727485483416682,25.467044902201472,34.38195142931308,34.964715977468735
2.073451151369267,2,6.408681399190713,15.15204694682526,24.657398312344082,25.368135925518203,34.33165694199999,34.87348729103702
2.1362830044410623,2,6.312680453315493,15.076227485110966,24.590486821679807,25.269074007284587,34.28679857202396,34.78333334385342
2.1991148575128587,2,6.217084127126232,15.00255367787202,24.52702566996495,25.170019020773776,34.24777721131223,34.6944910128667
2.2619467105846542,2,6.121857834844419,14.93123362290376,24.46729764392295,25.070926480621583,34.21498899296367,34.60699050164077
2.3247785636564506,2,6.026977456527352,14.862476162109644,24.41157936736966,24.971756940239157,34.1888023019263,34.52086014549917
2.387610416728246,2,5.932427451096598,14.796479091478568,24.36012422478684,24.87239633630971,34.16953093520631,34.43604146961798
2.4504422698000425,2,5.838198640090687,14.733415445401052,24.313142805825187,24.772875961532627,34.15740388142056,34.352603321956764
2.513274122871838,2,5.744285732574274,14.673418377860663,24.270781645999453,24.673171603052097,34.152533232638206,34.27053487119088
2.5761059759436344,2,5.650684717861115,14.61656534570682,24.2331013448874,24.573522063260143,34.15488208137576,34.19005806244073
2.63893782901543,2,5.557390309010562,14.562862768995359,24.200055730716358,24.4735495764824,34.1107425382034,34.164234963943585
2.7017696820872255,2,5.464393666085212,14.512232618241121,24.17147410473517,24.373342374444373,34.03258386093842,34.180174389666206
2.764601535159022,2,5.371680650806135,14.46450249906155,24.147048753744368,24.27282562114074,33.95537187582355,34.20206655294345
2.8274333882308174,2,5.2792308514360515,14.419400906461998,24.12632997464259,24.17210628770836,33.87903535588895,34.22905960758993
2.8902652413026138,2,5.187017560714303,14.376558889150939,24.071059288724808,24.10873027946562,33.803230679039494,34.26009697999027
2.9530970943744093,2,5.095008790299885,14.335519032825257,23.969633864410838,24.093538876510852,33.72765370809643,34.29394682275464
3.0159289474462057,2,5.00316927332317,14.295751658422853,23.867850827663773,24.079946192868952,33.65204536210987,34.329246411552624
3.078760800518001,2,4.91146326271916,14.256677369105363,23.76571635126677,24.067077091589752,33.576116073751166,34.3645593005243


==> anc/fig7_4_w3.0.csv <==
theta,color,Lambda_4_1,Lambda_4_2,Lambda_4_3,Lambda_4_4,Lambda_4_5,Lambda_4_6
-3.141592653589793,2,17.858193193074197,26.66462086141808,35.24931526770101,45.17841486633228,56.867914717036214,67.5704054301952
-3.078760800517997,2,17.883026718835808,26.515383586950016,35.24980342823219,45.25077477961245,57.035789126493135,67.58707682293932
-3.015928947446201,2,17.900126037684704,26.35853021873821,35.2379277017885,45.307297165723114,57.1778328076412,67.62902275076138
-2.9530970943744057,2,17.908141950770304,26.194135974203373,35.21265597484008,45.346513121591244,57.29226549596466,67.6242219017078
-2.8902652413026098,2,17.90600646285302,26.022516902592894,35.17337590957172,45.367480541337585,57.37812796620627,67.5942333033371
-2.827433388230814,2,17.892949589733735,25.844202895209435,35.11988775483356,45.36978063452488,57.435255711102,67.54006371855853
-2.764601535159018,2,17.8684993029673,25.659888751883166,35.05236338634445,45.35347451044204,57.464211266559126,67.46353734016444
-2.701769682087222,2,17.832466361376643,25.470391122771105,34.97130009541398,45.31904917643452,57.46618060209882,67.36565253014625
-2.6389378290154264,2,17.78491686617411,25.27659613095897,34.87745545470306,45.26734051809787,57.44285248680879,67.24831305151012
-2.5761059759436304,2,17.72613605851695,25.079400562261746,34.771768288151826,45.19943971777348,57.39627238416531,67.11474351780001
-2.5132741228718345,2,17.656587061078213,24.87966122813412,34.655282784517226,45.116601563337085,57.328701583310874,66.96790760515007
-2.450442269800039,2,17.57686801292216,24.678174535176318,34.529100202080606,45.02018033158947,57.24251091389662,66.80361105732203
-2.387610416728243,2,17.487670375876277,24.475629666615248,34.39430360813506,44.91153965471675,57.14005290010482,66.6310764321414
-2.324778563656447,2,17.389740682740314,24.272598946999082,34.251921057587744,44.7920024326481,57.023584136613835,66.45398767733057
-2.261946710584651,2,17.283847061072,24.069521151454815,34.102884138200764,44.66279808517337,56.895190648018584,66.26465457221228
-2.199114857512855,2,17.170751359492847,23.866709334377028,33.948014329911594,44.52503971102488,56.75675707849207,66.07172262300597
-2.1362830044410592,2,17.051186992848393,23.664352242837925,33.78800655441026,44.379700463453545,56.60993562264327,65.87539489436928
-2.0734511513692633,2,16.925842283970802,23.462521983342164,33.62342264403181,44.227601679505526,56.45613545441709,65.67273266315652
-2.0106192982974678,2,16.79534881111882,23.26119347575183,33.45470009321958,44.06941786381126,56.296533606831495,65.47130506681299
-1.9477874452256716,2,16.660274010057062,23.060257547968167,33.28215751547637,43.90567965930072,56.132084012047805,65.27123027740434
-1.8849555921538756,2,16.521117263905865,22.859535608577126,33.106004271579415,43.73678198332811,55.963535094805955,65.06197190587366
-1.8221237390820797,2,16.37830878357464,22.65879856428865,32.92635649502896,43.562999290623274,55.791456446893896,64.85402008052958
-1.7592918860102837,2,16.232210508688958,22.45777819372745,32.74324716751171,43.3844953852687,55.616255985523736,64.6473183238393
-1.6964600329384878,2,16.083118449530776,22.256180699452358,32.55663955289631,43.20133689812022,55.438201690316475,64.43545822713618
-1.6336281798666918,2,15.93126599724284,22.053697968212333,31.713499252735573,32.36643917135418,42.02624045587743,43.013505458084246
-1.5707963267948961,2,15.776827766686655,21.850016725090004,31.492149925513292,32.17250415149725,41.81463735192053,42.8209082788966
-1.5079644737231004,2,15.619923691909504,21.644823798903715,31.266176729668683,31.974651955231113,41.59600488599609,42.62338507427523
-1.4451326206513044,2,15.460623207354955,21.43781534170059,31.044321860015064,31.77267018421128,41.379176702525754,42.420718959859805
-1.3823007675795085,2,15.298949345549106,21.228699215480383,30.821722653404596,31.566320525802606,41.15934396372681,42.21264037889032
-1.3194689145077125,2,15.134882728931514,21.01719934031936,30.60111497561675,31.355344610489734,40.939260245787125,41.998832831478616
-1.2566370614359166,2,14.968365457329462,20.803059484732138,30.379636195446594,31.139469253632253,40.71604596434671,41.77893791744514
-1.1938052083641206,2,14.799304916311952,20.586044854296475,30.16018002477199,30.918409447673255,40.49254461814876,41.55255812723735
-1.130973355292325,2,14.627577626267692,20.36594543974233,29.941961850702008,30.69187316844896,40.26788957940864,41.319261546782904
-1.068141502220529,2,14.453033232785724,20.142578265245845,29.7248596888171,30.459565220546626,40.04184664411788,41.07858584140917
-1.005309649148733,2,14.275498807378899,19.91579121437073,29.508378671782353,30.22119295605965,39.81378041347127,40.830044534130245
-0.942477796076937,2,14.094783632788005,19.685467586500376,29.294939152340138,29.97647318922622,39.58594475506598,40.57313512511738
-0.8796459430051411,2,13.910684674299745,19.45153093058595,29.082886800967128,29.72514006160655,39.35649593198773,40.307349073086606
-0.8168140899333451,2,13.722992970859266,19.21395373425903,28.87332158055244,29.466957690607096,39.1263255369005,40.0321877732423
-0.7539822368615492,2,13.531501151417487,18.97276569703389,28.666457318645897,29.201733574654625,38.89542519626663,39.74718082814806
-0.6911503837897532,2,13.336012292266817,18.72806458897006,28.462424012167457,28.9293360327187,38.6636954559161,39.45191020801076
-0.6283185307179573,2,13.13635027546886,18.480028496989064,28.261855733413743,28.649714724942477,38.43154196136715,39.14603962305589
-0.5654866776461613,2,12.932371726212356,18.228926890022127,28.064252293110297,28.362921872679575,38.19824727576775,38.82934690680585
-0.5026548245743654,2,12.723979493101229,17.975131702608532,27.870157902675423,28.069135474163495,37.96416167423038,38.50176072478645
-0.4398229715025699,2,12.511137426372354,17.719124751578708,27.67937596186591,27.768680736425303,37.72893194671251,38.16339761390614
-0.37699111843077393,2,12.293885994267608,17.461501516083814,27.462049453965,27.491778969731232,37.49232690761242,37.814598565890144
-0.314159265358978,2,12.072357976276603,17.20296966966345,27.14991511625777,27.30723112869042,37.25417657528474,37.45596206891475
-0.25132741228718203,2,11.846793168298703,16.944341507678722,26.833141952448404,27.125575315815876,37.014375760585565,37.088370597086
-0.18849555921538608,2,11.617550758049791,16.68652109427936,26.51278747781463,26.946707247240926,36.713008590149045,36.7729736307762
-0.12566370614359013,2,11.38511783538017,16.43048627304686,26.190097160557563,26.771094246931245,36.331368852649476,36.53070513444195
-0.06283185307179417,2,11.150112468495985,16.17726699938335,25.86649101378604,26.597703322163742,35.94524551475389,36.28692733656643
1.3322676295501878e-15,2,10.91327996780048,15.927921385232626,25.54354193337071,26.427656984675068,35.55671198739332,36.04327753281316
0.06283185307179728,2,10.675481387364034,15.683510662023313,25.22294573864505,26.26090970207456,35.16808300788888,35.80034477869629
0.12566370614359323,2,10.437673981205343,15.445073932580106,24.90648311563407,26.097918181032014,34.78186085179761,35.55932736408598
0.18849555921538919,2,10.200884149761016,15.213603123045804,24.595973968577038,25.938996816647737,34.40066693135789,35.32136766217897
0.25132741228718514,2,24.272970073274305,35.06760168238062,40.09144571282669,49.39465271307509,59.12858884914942,72.3264519035133
0.3141592653589811,2,9.734605584393822,14.775143534566983,23.999974580267953,25.635292406122954,33.66395516259819,34.860123451823924
0.37699111843077704,2,9.507199795199856,14.569683838667233,23.71783155854702,25.491125226756555,33.31351904927421,34.63927294663634
0.439822971502573,2,9.284902365869128,14.374204340819658,23.448222495052644,25.35255949254315,32.97809799376414,34.42657764677613
0.5026548245743689,2,9.068550225383085,14.189113360256053,23.19234129756929,25.21970362337688,32.65963574368827,34.22293156069012
0.5654866776461644,2,8.858846235571901,14.014651279743948,22.951111974077687,25.09257638033127,32.35971702373642,34.02903707466501
0.6283185307179604,2,8.656341985345176,13.850886882334597,22.72516594489239,24.971062397349442,32.07953148566585,33.84534145990723
0.6911503837897564,2,8.461429622789758,13.697722107923193,22.514836220784638,24.85504898555225,31.819861789800196,33.67216309841369
0.7539822368615523,2,8.274342549766944,13.55490524005375,22.320168608157058,24.744204986568725,31.581095606826388,33.50946835467204
0.8168140899333483,2,8.095164029480758,13.422051563454538,22.140948296595482,24.638222778422072,31.363258989550527,33.35711951156301
0.8796459430051442,2,7.923842182861032,13.298669746764608,21.97673873698452,24.536706298865536,31.166066765524153,33.214775289085445
0.9424777960769406,2,7.760209524062869,13.184191787022737,21.82692888584052,24.4393169456136,30.98898460400731,33.08205404443139
1.005309649148736,2,7.60400510883917,13.078004261560812,21.69078464981914,24.345522017498187,30.831297167368664,32.95830240575651
1.0681415022205316,2,7.454897506403277,12.97947888318978,21.567500701488886,24.25499119666782,30.692177234533705,32.84301301496693
1.130973355292328,2,7.312507092869787,12.888000750984048,21.456249496647544,24.167314450517715,30.570751548253583,32.735563196181204
1.1938052083641235,2,7.17642653267521,12.802993214642015,21.356225212947898,24.082127167003403,30.466160288871365,32.63535916530928
1.25663706143592,2,7.0462386977847675,12.723938740742515,21.266681191187594,23.999118315124722,30.37760818282795,32.541860765569794
1.3194689145077154,2,6.92153162390427,12.650395592821136,21.18696024613881,23.917944441575646,30.30440625641409,32.454509094893325
1.3823007675795118,2,6.801910386164113,12.582010419257628,21.116517790661167,23.838462997633144,30.246003996587106,32.37297036903668
1.4451326206513073,2,6.687005982941933,12.518527032372253,21.054938120112894,23.760452120567262,30.202012186301275,32.296863208307904
1.5079644737231037,2,6.576481446350938,12.45979172692403,21.001944401941948,23.683644893907143,30.17221694903411,32.22579756892506
1.5707963267948992,2,6.470035464504596,12.405755468245465,20.957402963726874,23.608162452759206,30.156585602782958,32.159809948240614
1.6336281798666956,2,6.367403819848232,12.356473231514022,20.92132244136531,23.533843100772177,30.15526485442247,32.09869231062347
1.6964600329384911,2,6.268358937561474,12.31210061086461,20.893848173961597,23.460733157923148,30.16857169648508,32.042480721020134
1.7592918860102875,2,6.1727078145974446,12.272887754947948,20.8752521454794,23.38889814862151,30.196977212359222,31.991262539152963
1.822123739082083,2,6.080288575529893,12.239170537206265,20.865918601183164,23.318436987182313,30.241083298311153,31.945185051159214
1.8849555921538785,2,5.990965885101136,12.211358774718455,20.86632535833122,23.249380857227436,30.301592252570412,31.904347440840198
1.947787445225675,2,5.904625443580406,12.189921292442353,20.877020812500284,23.18193718764112,30.379269146383216,31.869036707699053
2.0106192982974704,2,5.821167799302065,12.175367627151703,20.898596649073273,23.116215485174948,30.474897045167758,31.839444507096513
2.073451151369267,2,5.740501729505306,12.168226234872943,20.931656357153592,23.05226928198586,30.5892253829392,31.81569940426651
2.1362830044410623,2,5.662537459137265,12.169019240543456,20.976779837636734,22.990243066575264,30.72291219363029,31.798003663668542
2.1991148575128587,2,5.587179999820967,12.178233997299234,21.03448464121248,22.930159760917274,30.876461452129984,31.786410404830523
2.2619467105846542,2,5.514322891352671,12.196292006028326,21.10518466446202,22.8719915097631,31.050157365040082,31.780884168196792
2.3247785636564506,2,5.443842612937597,12.22351613370043,21.189147526488906,22.815649494314474,31.243998168530435,31.781280887102948
2.387610416728246,2,5.3755939025135735,12.260097425683183,21.28645221753288,22.760932409389163,31.45763272638597,31.787287201238858
2.4504422698000425,2,5.309406186735718,12.306063204200875,21.396949038559686,22.707552724153395,31.690303855210715,31.798438558512203
2.513274122871838,2,5.245081290118386,12.361248447711157,21.520224211978796,22.65511972077552,31.81409548504316,31.940802628976932
2.5761059759436344,2,5.182392566722765,12.425272652722086,21.65557183760268,22.60310387361993,31.833403058500526,32.20743851271505
2.63893782901543,2,5.121085582375267,12.497524451139117,21.801976039880955,22.55090554515899,31.855357133900824,32.48802978269518
2.7017696820872255,2,5.060880461409906,12.577156055281833,21.958106030998994,22.497821021374573,31.87877099709173,32.77991793780709
2.764601535159022,2,5.001475982971698,12.66308923067708,22.122326452998767,22.44304271656168,31.902279938883364,33.080009371477296
2.8274333882308174,2,4.9425554483520235,12.75403384242156,22.292724598733106,22.385766774173874,31.924457530485416,33.38484505455418
2.8902652413026138,2,4.883794228482156,12.848519116629474,22.32516706775166,22.4671549435093,31.943802894631485,33.69069671582323
2.9530970943744093,2,4.824868739222499,12.944936735002196,22.260451080116674,22.643299975602453,31.95881432071693,33.99368701920091
3.0159289474462057,2,4.765466399750197,13.041593751286577,22.190919363972334,22.818744650579106,31.968070263264863,34.289925786069475
3.078760800518001,2,4.705295941966864,13.136772226736584,22.11597707180139,22.991060141355742,31.97026498642055,34.575654914592


==> anc/fig7_4_w3.75.csv <==
theta,color,Lambda_4_1,Lambda_4_2,Lambda_4_3,Lambda_4_4,Lambda_4_5,Lambda_4_6
-3.141592653589793,2,17.217708372242036,26.08083723118942,34.15453199169538,44.12746792358218,56.336490678996675,65.20679118425116
-3.078760800517997,2,17.300593027632377,25.955427735906056,34.21276828922155,44.27448093358162,56.575858207070304,65.31893871922708
-3.015928947446201,2,17.373692958241485,25.7594373107656,34.195511372337435,44.341278278934034,56.80459310446507,67.3694760512118
-2.9530970943744057,2,17.43581896534492,25.602942231322682,34.21183891422533,44.4363657240805,56.97526815351327,67.44432659237307
-2.8902652413026098,2,17.485487393389594,25.435647810402624,34.2100564108311,44.50780506160932,57.109092127723386,67.47986455969591
-2.827433388230814,2,17.521706632577665,25.258085413562537,34.189664444681256,44.55491670201077,57.20582652777738,67.47550510717082
-2.764601535159018,2,17.543811283028596,25.070990682131427,34.150588446349836,44.57756926442036,57.26607651964511,67.43335277306655
-2.701769682087222,2,17.551456448605485,24.87531637120884,34.09320189319143,44.57619196260863,57.291240367370285,67.36253939285972
-2.6389378290154264,2,17.544596614010345,24.67217974618826,34.018271197068955,44.551704416142904,57.28337620291448,67.2594407930702
-2.5761059759436304,2,17.523452361558558,24.46279593853525,33.92687530961151,44.505418594134994,57.24505219247701,67.13678288620211
-2.5132741228718345,2,17.488468993839746,24.248402681900668,33.82030811335234,44.43892255618941,57.17917209175807,66.99094780919563
-2.450442269800039,2,17.440270851695054,24.030203647376087,33.69999350920768,44.35397725233797,57.08882192664396,66.82738207351512
-2.387610416728243,2,17.37961499049002,23.809317314249192,33.56740306351308,44.252417263033934,56.97712789842666,66.64635363291772
-2.324778563656447,2,17.307346895482013,23.586739974676593,33.423987104609004,44.13606703264613,56.84713688674205,66.45095131568524
-2.261946710584651,2,17.22436034645349,23.36331959535474,32.837948630773646,33.27111800709088,42.745747042509784,44.0066716726282
-2.199114857512855,2,17.131562583485586,23.139744361144587,32.575116995036794,33.11005076804361,42.545423401935814,43.86584751039117
-2.1362830044410592,2,17.029845383504977,22.91653683855048,32.32461132112048,32.941892698479286,42.34996718104928,43.7150440832064
-2.0734511513692633,2,16.92006209535923,22.694057854642892,32.065358420747785,32.76758673029235,42.13888729639723,43.555521827510596
-2.0106192982974678,2,16.803010291851454,22.472517235954854,31.798519358949775,32.58790552636931,41.91390764936423,43.38834233121967
-1.9477874452256716,2,16.679419512076276,22.25199006234697,31.537143469051152,32.40345489597446,41.688608302678645,43.21436931177584
-1.8849555921538756,2,16.549943383773208,22.032435337932935,31.268602351946363,32.21468304545341,41.450850059466845,43.03427652101055
-1.8221237390820797,2,16.41515541399861,21.813716356430866,31.000471836693855,32.021894519472646,41.208649999735634,42.84856112503456
-1.7592918860102837,2,16.275547683751828,21.595621264149532,30.731531244487403,31.82526680799666,40.961176788334534,42.65756027932782
-1.6964600329384878,2,16.131531816396123,21.377881751417938,30.458669319258174,31.624867104056175,40.705654671896404,42.46146816411674
-1.6336281798666918,2,15.983441537876189,21.160190990017608,30.186781498097893,31.420669785081913,40.447260293162195,42.260353880364946
-1.5707963267948961,2,15.831536381600124,20.94221768841619,29.911110312342988,31.21257113898131,40.1814637629081,42.0541765963724
-1.5079644737231004,2,15.67600606818736,20.723617907838662,29.63544052271882,31.00040257100322,39.91222518588338,41.84279908732798
-1.4451326206513044,2,15.516975235944747,20.50404312995569,29.358371019461487,30.783940493942914,39.638268383448704,41.62599781079547
-1.3823007675795085,2,15.354508307177584,20.283145880005694,29.080384052078198,30.56291400580161,39.360152177874106,41.40347059696559
-1.3194689145077125,2,15.188614306027574,20.06058214659673,28.802354233165133,30.337009411731255,39.078781498299655,41.17484101413975
-1.2566370614359166,2,15.019251574147912,19.836011920353865,28.52321472832534,30.10587284800577,38.79307565597725,40.939660704586245
-1.1938052083641206,2,14.846332368052982,19.609098535564517,28.24430967144102,29.869111658678133,38.50432279455464,40.697410412206835
-1.130973355292325,2,14.669727409264448,19.37950762361412,27.966186144472537,29.626295384470165,38.21297390532858,40.447500669782855
-1.068141502220529,2,14.489270518151468,19.146907223192528,27.689285880196415,29.376958019637627,37.919336676641514,40.18927395195129
-1.005309649148733,2,14.304763533804737,18.91097068224449,27.414330845958077,29.120603357362782,37.62396352107637,39.92201031150465
-0.942477796076937,2,14.115981790705417,18.6713831508786,27.14205196909638,28.856714483445813,37.327383301663595,39.64493780551903
-0.8796459430051411,2,13.9226804903137,18.427853277665193,26.873283006411423,28.584769368486622,37.030199097232845,39.35724996037598
-0.8168140899333451,2,13.724602338216462,18.18012990105404,26.60871275821148,28.304262733822796,36.73284559098023,39.05813079524999
-0.7539822368615492,2,13.521486845374243,17.928023098102827,26.348990150356887,28.014733981555462,36.43570103380952,38.74678757434436
-0.6911503837897532,2,13.313081657396934,17.67142753811985,26.09478092092891,27.71579954974933,36.139152932558396,38.42249003778475
-0.6283185307179573,2,13.099156166750053,17.410344864990332,25.846438388192105,27.407186743657334,35.843280266859104,38.084613522929864
-0.5654866776461613,2,12.879517500312273,17.144901470275364,25.60429408211236,27.088765593845984,35.54815820568299,37.73268280154551
-0.5026548245743654,2,12.654028671687783,16.87535766339605,25.368439233755733,26.76057465724644,35.25365622760612,37.36641266656554
-0.4398229715025699,2,12.422628342381438,16.60210592917516,25.138974989444165,26.42283803692853,34.95970709719754,36.98574241950793
-0.37699111843077393,2,12.185351199966586,16.32565768640363,24.915840809414792,26.075972198612142,34.666155321623314,36.59086238772941
-0.314159265358978,2,11.942347578123302,16.04662059066275,24.699089331168807,25.720583412500666,34.373052153006725,36.182232460500025
-0.25132741228718203,2,11.693900670192107,15.76567173376639,24.48886737897498,25.357459673812368,34.080655319020956,35.760595245561994
-0.18849555921538608,2,11.440439689818232,15.483534101151038,24.285437074405355,24.987562934980904,33.78946590823522,35.326988054267986
-0.12566370614359013,2,11.182547641034343,15.200963675333815,24.089164100014894,24.612027762646175,33.50022818732725,34.88275795444825
-0.06283185307179417,2,10.92096284011039,14.918749722220388,23.900145004264058,24.23216808000807,33.213563362051744,34.42957962874608
1.3322676295501878e-15,2,10.656573413969417,14.637711860998854,23.71723257760107,23.849474696849374,32.92899541345159,33.96945703275409
0.06283185307179728,2,10.390401713866781,14.358613632907275,23.465520037375114,23.535081512869805,32.641987917337644,33.50462404656063
0.12566370614359323,2,11.202616121176424,19.92108404416413,29.954797961357496,38.03878633998204,47.25532260206803,58.157506769662895
0.18849555921538919,2,10.996134832374645,20.018010375462815,29.99620549534723,37.942088123511255,47.253100515861064,58.11272944493295
0.25132741228718514,2,10.791654947722275,20.09480207598953,30.01614163840138,37.81890557754763,47.222032807229084,58.041824605442386
0.3141592653589811,2,10.590184710611158,20.152348488340998,30.01612501022904,37.67170909240964,47.16482773255141,57.94255372820898
0.37699111843077704,2,10.392658698247674,20.191830579027986,29.99790316647336,37.503460769305526,47.08468056488658,57.82256155075584
0.439822971502573,2,10.199921917349938,20.214644713380004,29.96336517361495,37.3174377398674,46.98510396022665,57.68355850357167
0.5026548245743689,2,10.012711571555755,20.222315102058324,29.91444012293567,37.11705321953943,46.86974707507377,57.52963190944988
0.5654866776461644,2,9.831640895447958,20.216425949187464,28.387414458630765,29.85301675076125,36.905709397143006,38.02400526020455
0.6283185307179604,2,9.657188089448068,20.198552116785937,28.188273244065012,29.78086579031587,36.68666398352853,37.77058691759494
0.6911503837897564,2,9.489692080642902,20.17020328076819,27.9797223579042,29.699581566348833,36.46292745293193,37.50910064348484
0.7539822368615523,2,9.32935563422464,20.132776729376573,27.760626289991635,29.610538363380382,36.23718677570382,37.23838792399544
0.8168140899333483,2,9.176255336618551,20.08752834613734,27.5313791809708,29.514870546145893,36.01176434461856,36.958721380979355
0.8796459430051442,2,9.030357240359857,20.035554016583138,27.294505294050076,29.413467451104488,35.788602229158506,36.67241872857142
0.9424777960769406,2,8.891536542784296,19.97778355994912,27.051025002354628,29.30698359183704,35.56927090317704,36.38022503424255
1.005309649148736,2,8.759599553948433,19.914980636033356,26.803666355477958,29.19585602790574,35.3549925692057,36.08454174735034
1.0681415022205316,2,8.634306342626042,19.84774875710533,26.552096593693896,29.080327618713206,35.14667595473784,35.784675455301766
1.130973355292328,2,8.51539274909543,19.77655753287759,26.300524978352374,28.96048922021619,34.94497385656372,35.48445666569097
1.1938052083641235,2,8.402590835750903,19.701740251031232,26.049947520383796,28.836291258339884,34.750312279585664,35.18449852769245
1.25663706143592,2,8.29564723556628,19.623508316009953,25.80138745407233,28.707569928987525,34.56293509275832,34.885449067049905
1.3194689145077154,2,8.194339198238069,19.541959193431847,25.556283540702932,28.574064743146927,34.382939860608936,34.58838909041801
1.3823007675795118,2,8.098488393458638,19.457064461727363,25.31540625768323,28.435414361071036,34.210290964084386,34.2937561570269
1.4451326206513073,2,8.00797269720766,19.368646795926022,25.079092083270957,28.29114007676877,34.00158536411371,34.044818707078385
1.5079644737231037,2,7.922736261692296,19.276332478056574,24.847256620432187,28.14060420759537,33.711528349970976,33.88619108861995
1.5707963267948992,2,7.842798159107413,19.17945979813602,24.619344171727402,27.9829244766939,33.422808850285286,33.73383877064327
1.6336281798666956,2,7.7682597992615685,19.07692832908146,24.394329914395236,27.816830103724136,33.13423168903791,33.586818353141524
1.6964600329384911,2,5.767852475421732,10.767861003826775,18.803268631985897,22.15351149128866,28.06063978199024,30.188919119447785
1.7592918860102875,2,5.690044724363381,10.757451241074747,18.83858420331475,22.12414078196887,28.16448231828714,30.205273744208874
1.822123739082083,2,5.616379113247763,10.754422721773837,18.885976389363275,22.095491214456807,28.288942799326417,30.227044882046243
1.8849555921538785,2,5.54659853322224,10.759137710577084,18.945733251849603,22.067822125837456,28.434425172161333,30.254417667109976
1.947787445225675,2,5.480465076712306,10.772009990575405,19.018206991016815,22.041354091428445,28.601360027125637,30.287551091869855
2.0106192982974704,2,5.417753214478873,10.793482048329604,19.10378190034433,22.01627764573467,28.790151666635516,30.326577497749398
2.073451151369267,2,5.358243506130468,10.82399990740899,19.20284018109243,21.992706469368375,29.001121366738015,30.371546743051812
2.1362830044410623,2,5.301717028470005,10.863985865779847,19.315725926586644,21.970697438274293,29.234447976022174,30.42243749908109
2.1991148575128587,2,5.247950592396104,10.913809789784285,19.442707871974587,21.950224036314452,29.49010743734632,30.47912211850475
2.2619467105846542,2,5.196712713564814,10.973759752421715,19.58394156591321,21.931171727481047,29.767813094095136,30.541353540972544
2.3247785636564506,2,5.147760235163324,11.04401292900128,19.73943174532839,21.913319764586657,30.066958956710963,30.608738580913766
2.387610416728246,2,5.1008354893889525,11.124607788054979,19.9089959104318,21.896337257990616,30.386568436294723,30.680725380367438
2.4504422698000425,2,5.055663936224617,11.215418683063572,20.092230352798435,21.87976342414653,30.725251436553847,30.75657509388139
2.513274122871838,2,5.011952328244777,11.316133997209795,20.288480204064783,21.863011265442054,30.83535747229704,31.08117301899038
2.5761059759436344,2,4.969387595505602,11.42623897559303,20.49681536141639,21.84536307687285,30.915939462696215,31.452037123006317
2.63893782901543,2,4.927636786533981,11.545004364031016,20.71601441064676,21.825947381423656,30.9969574280394,31.835088816544676
2.7017696820872255,2,4.886348493374226,11.67148192258098,20.94455879201874,21.803779604540757,31.076856473978516,32.2271386039563
2.764601535159022,2,4.845156190593663,11.804507965733578,21.180639536737704,21.77776205485396,31.153893625858085,32.62461199049428
2.8274333882308174,2,4.803683775123361,11.94271510038906,21.42217766310411,21.746685495956324,31.226148058671374,33.02362568148972
2.8902652413026138,2,4.761553426913137,12.08455503848944,21.6668616171064,21.709288805968153,31.291595384585115,33.42009255278262
2.9530970943744093,2,4.718395456743497,12.228329929683845,21.664296139834416,21.91219890660747,31.34816511675804,33.80984716638823
3.0159289474462057,2,4.673859596616855,12.372234562439141,21.61053335738222,22.15558333247746,31.393882127420536,34.18877805807802
3.078760800518001,2,4.627629371595991,12.514501992788025,21.582191085672367,22.394415063844697,31.46210415672904,34.495201362031516


==> anc/fig7_disorder_pots_w=1.0w.csv <==
disorder_pot
1.48227746298015
-1.3105408008220332
1.523998123863541
1.7146680686720948
-0.7210065634219482
1.128004933323861
1.6675374362480238
-1.0067951346085322
-0.946238057987546
1.5860079149752964
0.3489157444799442
-0.5129997340566543
-0.9589207075202405
0.6889855378636196
1.0232233418190022
-0.04044266361890503
1.1220012332233855
-0.24301889306957714
-1.3959806242838928
0.6266430908522889
-0.6604856827695835
-0.6565248128619536
1.338713815444497
1.7917722678895105
-0.10302386245707229
1.6679430533602222
-1.5087686455003715
0.27413051719523107
1.1467230210868982
-1.2409657090140758
-0.8348196858376242
-1.4059906977059524
-0.9804750944261162
1.3634229866350003
0.5162388191335912
1.4390111170574196
1.2194683953937777
-0.5838396011756155
-0.8653321824543863
-1.2239941833060561
0.6043546459527924
1.590847171898674
-0.07477437370976903
1.2693607659904376
1.7954792085566282
1.6676670529746964
-0.14381604111127122
-0.24917836914703084
-1.2284818228188228
1.4500302492860904
0.6971101377718392
0.8318246069045716
1.2661559830669207
-0.30674893589647745
-1.3333493614281884
1.5726278567707856
-1.0938655188459951
-1.5363857646307832
1.419469444332206
1.2719091454890785
-0.4819915514858768
-1.405246968165505
-0.6047038744279407
-0.4575221570365642
0.5608738364317691
0.9926139799657405
0.4847459661791027
1.4635803413867112
-1.261440216537149
0.6219488733484191
0.29425265628340247
-1.8324324884894478
1.2241048289934384
-1.3307862695776762
-0.8688264937892753
0.007167428737687498
-1.7218583781787085
-0.8090004129021666
1.4400936000764184
-0.25886688916574796
1.537170091800569
-1.1455537083374927
0.4012835635762615
1.079576415867742
-1.003889267107778
-1.098552425123243
-0.06438410020549878
-0.8571472265675562
1.7203668934493472
1.6367428397135932
-0.3631010740662308
-1.534405625511427
0.47507713274248164
-0.5952876081245315
1.873518451391679
-0.201150144064544
-0.30375480347073447
-1.3987861285104917
-0.7513700573501052
-1.7826871403478726
0.5355634046584914
1.8541458308030738
-0.9873493183919944
-0.4637907272147337
-0.4373616475379474
0.44524373788402016
-1.1980524311041787
-0.3727245502697041
1.6860660759345256
-1.018231518438376
-0.20938258396269482
-0.24675207737813976
0.36247563781269676
0.4953722215495606
-1.722422835744286
-1.843911372534416
-1.0853289310576053
-1.046394529884361
-0.3137034249323769
1.7907091696341642
-1.2165792699391487
0.5726719277345662
-1.5098210588445646
0.4125240579993563
1.218859328074993
1.0660813817793713
0.9224576155830215
-0.036358647762162244
-0.6681414547777134
-0.32018201085459186
1.5034734891797887
-0.6527637683772523
1.7091063644784716
-0.8392651374849189
-1.3198514701559256
0.015274339679700155
0.044966755725626584
-1.4867314672608494
1.200114248411535
-0.7740456329135634
1.791281265438868
-1.3981673549550648
-0.8843670967862458
-0.7850501703050896
-0.4114067148371403
-1.3806164402372025
0.6997246871738758
-0.8213944464341307
-0.38254640796636763
0.7575093642482975
-0.7338807520614388
0.3642503789492544
-1.8257544241361727
-0.47011704264041265
-1.351833062375802
1.492578110306276
-1.23878239502389
0.9308541862885065
0.34952101919177947
-1.7976033670206766
1.3144939789410128
1.3494980597288202
1.1044889620309926
1.469592647203339
-1.3361817021383706
-1.7686107527609232
-1.175832864238413
1.6452970633861854
1.3733915537118406
-0.6742454420085222
-0.1282918437018168
-1.248482221002215
-1.1786274841838738
-0.801762769973706
0.09805719115590872
1.3903673280289333
1.2672741169805528
1.5086323862930948
-0.8483347254242504
0.6605433073958702
1.1314831858124679
1.2033805049767974
-0.09953105543933827
-0.18533973993722497
-1.2586913779295608
1.5109807451695731
-0.46997313297653465
-0.673740496201221
0.618941765967
1.624226386062793
-1.6964685726526443
-0.9526321708360774
-1.5573495011802894
0.69994550628391
0.8150036936951972
1.182385178927106
1.293330697373432
-1.6809995586667363
0.7624557802782732
-0.3084899036151745
-0.38307740291741577
-1.6279246778648133
0.312460394663316
0.3875487486771423
-1.3329356823974843
-1.8656873767117435
-1.8653016881485822
0.2763471627849263
-0.26983803040239196
-1.0669707265739226
-0.020114305326098814
1.18302007857854
-0.40685102474153334
0.4314162939815098
-0.792252814284415
-0.028378754488065594
-1.21778625940829
-1.8125297372259361
0.129358369196519
-1.3905986808134059
-1.2797882025620178
-1.3731704440252999
-1.6303845746505767
-1.3802398601498767
1.5210150555104032
-1.049174239888496
-1.7824205245292215
0.428087868733404
-0.13343662960786817
-0.18041338916211758
0.32007693403059845
0.6475729131318517
0.9753401004289892
-1.8505975225247175
1.6025362075390137
3.441046252117275e-5
-0.030303793232840714
-1.1684483556438314
-0.7219698731710389
-1.7057128814670655
1.5199205744154773
-0.9181992295963293
1.8327851693506108
-1.7521137284099122
-0.20751791435241618
-0.1776138260641762
-0.699939559824212
1.038879327692663
0.9288038290589138
-1.4881637015816014
0.0704303657863985
1.2019804613685623
1.4954572391643959
0.36919288662767213
0.35872026689334113
-0.31972268132336135
1.543405386764428
-1.5899103126228407
0.1674811815805497
0.8770639893185939
1.806327328430743
-1.7166413793566169
0.27554414942432004
-0.3818309585514481
1.0442753286702775
-0.023728253424477153
-0.21272354267880855
0.1375137195744447
-0.2295164091777413
1.3564967390959146
1.4684165169228294
-0.7516869455310327
-1.8084302937240442
1.7028424931623762
1.6402695791347925
-1.0778045576620294
1.4864713307719946
-1.6846222358701801
1.3796303675060169
0.32273032244123945
0.6609282387468722
-0.7493485967725855
-0.4191722809676366
0.3697714931707474
0.6587342733032884
0.3523098309424926
-1.4972444114192942
0.35768474421723573
-1.6805472758906337
-0.07976323709517197
1.7567061080317545
0.7450690486559775
-1.237294480248738
-0.7121375498038285
0.892434567323523
-0.6221872213735824
0.2574752504453808
0.6228131063000522
0.6070389759442483
0.7389301475767338
0.49856350419040885
-1.3888258014738746
1.5236047656462803
-1.8548139408902222
0.826487740321554
0.5228727741031953
-0.8173195240840438
-1.8020166174494103
-1.049832018160997
-1.089251088450961
1.282808317181595
-1.042314995256532
0.7049203782440054
1.567449033137306
-0.45737293264290413
1.5492984124596685
0.15179022189757152
1.6598885987119427
-0.5208755594881418
0.09576303862659707
-1.296424774348854
-1.4164671478616193
-0.3204752453254087
1.7866819489991936
0.07823398247509572
-0.27517709171226334
-1.4071980399144572
-0.7931674222196881
0.6782377235218529
0.4744911471923534
0.6079538933716635
-1.2283958431878985
0.9648131196484773
1.7537808930137997
-0.8027807575287556
-1.330229599625906
-1.5362198042133322
-1.080631344429178
-0.7421392833058138
0.04475480840698176
1.0841506829298373
-0.36773055395324983
-1.2586520175904845
0.535509668835429
1.1626367129961417
0.053505841985182157
1.264383680093497
0.025512732583788722
-0.07066552091172906
1.1347844452912486
-0.29768520909981144
1.1237288407135675
-0.35882360524563905
-0.7264108669182379
-0.31486107757653703
-0.6277476116400893
-1.7742050668792162
-0.8640939350662178
-0.4618998931093139
-0.7235800365812213
0.4231319315096056
-1.0435736073626392
0.367702932346782
1.0201394237619357
1.7889023581438424
1.0841107632696207
-1.838659621686595
0.3907550278802372
-1.6797693056817713
-1.2107180287803083
-1.6966973389436149
-1.5744925797293936
-1.4635236519390085
0.4340922825124829
-0.27027410071750446
-0.47092415899859996
0.2563814625190024
1.1751029921347178
-0.5179955193155319
-0.8412084765304353
0.6462164947673581
1.2017257887817165
0.19501023888344804
0.5030610014967833
-1.3567348762525695
-1.0664860857498129
-1.7739788428452696
-0.5280691481174071
-1.0341289199779833
1.313365751907849
-1.501504794744103
-1.1973153997590955
-1.8419478440508525
-1.3049591626857668
1.2926309356687198
0.1500905022375867
0.7144997203651084
-1.0691139103969962
-1.4580391562532276
-0.8852883316944327


==> anc/fig8.csv <==
t,mean_w_2_8,mean_w_3_2,mean_w_3_4
0.0,1.5101545056815693,1.2327127745605067,0.7566220450907823
0.01,1.583116162091156,1.1840242592280434,0.8153628351323448
0.02,1.6558738699432058,1.2747196406502057,0.8378054050816957
0.03,1.728236770833882,1.3119701671263584,0.9525940571642948
0.04,1.820661237796775,1.3736151076408116,1.0085631109524666
0.05,1.9321352008208654,1.4833849004250226,0.9656114122341444
0.060000000000000005,2.0023982755234924,1.5905331711118138,1.071192571984022
0.07,2.0716470632716883,1.6048806619670575,1.2014542131929142
0.08,2.1397791431650135,1.725382095203147,1.290691396028601
0.09,2.206716892579862,1.7929602901149297,1.3953830048692255
0.09999999999999999,2.272408037608093,1.9393816023862043,1.4179054688781754
0.10999999999999999,2.336825509182516,2.002173897054976,1.4526800009563758
0.11999999999999998,2.3999666932454247,2.0536259696481074,1.443404766181914
0.12999999999999998,2.4618521638613395,2.1375074035325943,1.552451683409237
0.13999999999999999,2.522523975865326,2.28518296400823,1.7129760620832009
0.15,2.582043576596775,2.4179437343983516,1.7868869206452032
0.16,2.6404893838881702,2.4762615410503823,1.847479342038217
0.17,2.697954077064507,2.570211733972572,1.8134343758719185
0.18000000000000002,2.75454166261734,2.6910210826256287,1.9720164549207473
0.19000000000000003,2.8103644066692057,2.7475985880082088,2.0510971814883003
0.20000000000000004,2.8655397714806847,2.8120668170369245,2.107434544744685
0.21000000000000005,2.9201875487787734,2.8155805631568205,2.162119670546041
0.22000000000000006,2.974427430056049,2.871255136246909,2.277773661734467
0.23000000000000007,3.0283772517101486,2.948512992124392,2.324120289268123
0.24000000000000007,2.9774322998410487,2.846978202316524,1.9958626551658014
0.25000000000000006,0.6225897863923998,0.17979043238523262,0.13015733473408167
0.26000000000000006,-2.83176366226795,-2.6982249511096494,-2.160286884916187
0.2700000000000001,-3.0396508138460514,-3.034289434321793,-2.393805245406909
0.2800000000000001,-2.9854786567242333,-2.9782989471761256,-2.3885696125249543
0.2900000000000001,-2.930941051958257,-2.9203773815490144,-2.2873006904860946
0.3000000000000001,-2.8759319606113567,-2.8641475827755913,-2.116687279315458
0.3100000000000001,-2.8203440438460934,-2.8076058500289434,-2.0709286050175395
0.3200000000000001,-2.764068750767585,-2.7241111228744117,-1.9740762020040834
0.3300000000000001,-2.706997672440908,-2.6432873145091085,-1.9619879237582831
0.34000000000000014,-2.649025025733727,-2.5852597865269393,-2.054560286587176
0.35000000000000014,-2.590050814073222,-2.527671813021363,-1.9385736832620497
0.36000000000000015,-2.529984229898779,-2.468185530075127,-1.9535997823381044
0.37000000000000016,-2.4687470266468505,-2.3412090560446686,-1.805682196618793
0.38000000000000017,-2.406276721163464,-2.2798846383814992,-1.6807651448946523
0.3900000000000002,-2.3425295424726937,-2.2175052514557665,-1.5780509646476115
0.4000000000000002,-2.2774830478935533,-2.092853205060789,-1.5149632317054003
0.4100000000000002,-2.211138320196283,-1.996697097834488,-1.3129052459949677
0.4200000000000002,-2.1435216553481435,-1.929237572155239,-1.1374009281815154
0.4300000000000002,-2.0746856468019113,-1.7766001535845184,-1.0346796860659269
0.4400000000000002,-2.0047095660035534,-1.682331787814326,-0.9628726447646365
0.45000000000000023,-1.9336989355885852,-1.60935548820741,-1.0396548007866848
0.46000000000000024,-1.8617842036345915,-1.5932396697948847,-0.9786910659021353
0.47000000000000025,-1.7891184641794478,-1.449612138164973,-0.942877482953263
0.48000000000000026,-1.715874231212596,-1.35122610468751,-0.9860526783297473
0.49000000000000027,-1.6422393494312046,-1.2961415355653285,-0.8738639427839228
0.5000000000000002,-1.5684121987720951,-1.1416208242522883,-0.7447401868749911
0.5100000000000002,-1.4945964088030077,-1.0858050530276162,-0.7190829477588474
0.5200000000000002,-1.4209953400277846,-1.014513125993121,-0.6453278838691408
0.5300000000000002,-1.3478066122701342,-0.9702756001556595,-0.5705867437549901
0.5400000000000003,-1.2752169609359028,-0.8647609836710536,-0.5246870894752216
0.5500000000000003,-1.203397670823096,-0.8687627383727113,-0.4397405853958306
0.5600000000000003,-1.132500771403533,-0.8506321111253058,-0.5497465183478175
0.5700000000000003,-1.0626560899594781,-0.8689597530239709,-0.371178673093942
0.5800000000000003,-0.9939691735390886,-0.791570503158458,-0.3891493254719637
0.5900000000000003,-0.9265200284797295,-0.727597055638305,-0.3984172815261807
0.6000000000000003,-0.8603625958211851,-0.6745880038883418,-0.36673077530484766
0.6100000000000003,-0.7955248788404817,-0.678123886263441,-0.378425788999624
0.6200000000000003,-0.7320096552885345,-0.71614325784639,-0.4591410457037156
0.6300000000000003,-0.6697957295070737,-0.6466256286354358,-0.442145646078329
0.6400000000000003,-0.6088396953305334,-0.6377173864803215,-0.4752467027883717
0.6500000000000004,-0.5490781771705634,-0.542984191913536,-0.4866066397811562
0.6600000000000004,-0.4904304881696076,-0.4944257908654141,-0.4260666311750574
0.6700000000000004,-0.4328016010663335,-0.4770941960190727,-0.348538368533591
0.6800000000000004,-0.3760852985383317,-0.4378276860671308,-0.29083461679729367
0.6900000000000004,-0.3201673826433161,-0.3792665348104166,-0.24730592306694768
0.7000000000000004,-0.26492886230058815,-0.32103152920585276,-0.19004707551835626
0.7100000000000004,-0.2102490343407774,-0.2233684062266339,-0.06637858720394849
0.7200000000000004,-0.15600827486124394,-0.14700824075053465,-0.0094829280710673
0.7300000000000004,-0.10209022121040756,-0.08883653944154711,0.047320340016946134
0.7400000000000004,-0.048382990098763096,-0.0829950672735599,0.058123869210351106
0.7500000000000004,0.005220781700690832,-0.024763646785955287,0.11486441432678848
0.7600000000000005,0.05882502680523028,0.033487145231035215,0.21709181346385556
0.7700000000000005,0.11253214970581099,0.09175038680548965,0.18526413649566378
0.7800000000000005,0.166445236961941,0.16331928490511663,0.19494468439074672
0.7900000000000005,0.22067000361888411,0.22163638587080578,0.22814674647539723
0.8000000000000005,0.2753159466213489,0.27217831805768883,0.2326693204957276
0.8100000000000005,0.3304963128628493,0.3307691433379168,0.25001126059883544
0.8200000000000005,0.3863267318266947,0.3896229972259988,0.33629604371916383
0.8300000000000005,0.44292266640692307,0.4186913565418797,0.34362432334461646
0.8400000000000005,0.5003960716737502,0.4783552612296341,0.39774224091559046
0.8500000000000005,0.5588517194540834,0.5340130232790556,0.32167241901537547
0.8600000000000005,0.618383563982636,0.6020180554491901,0.3425363509575498
0.8700000000000006,0.6790713808838943,0.6474617311870492,0.38552099314978744
0.8800000000000006,0.7409777851756392,0.6843465362032295,0.335222056463776
0.8900000000000006,0.8041456554206653,0.7381530888246328,0.30789481697930693
0.9000000000000006,0.8685959612502636,0.8083576543889162,0.26764779370728464
0.9100000000000006,0.9343259991539905,0.8733038886119788,0.3646375941154126
0.9200000000000006,1.0013080724156145,0.9096982224082204,0.37020604951857905
0.9300000000000006,1.069488690111136,0.984974082164683,0.42468043922856163
0.9400000000000006,1.1387883926023905,1.0286689949769756,0.405981227382411
0.9500000000000006,1.2091023248302095,1.0168520329012727,0.5118136885399455
0.9600000000000006,1.276961790504006,1.0409142427775255,0.4916671678600857
0.9700000000000006,1.3288158072049223,1.0776241078866833,0.6717163252343956
0.9800000000000006,1.3644060405840792,1.1472887076355944,0.8274331151582691
0.9900000000000007,1.4371854330080327,1.2172465066700666,0.7882306826928805


==> anc/fig9_w=2.6.csv <==
circmean,theta
1.5724516376305493,0.5
1.647240259315917,0.51
1.7218129778240698,0.52
1.7959575162343684,0.53
1.8694723678641558,0.54
1.9421717129433658,0.55
2.013889638228552,0.56
2.0844835125286973,0.5700000000000001
2.1538364367069938,0.5800000000000001
2.2218587520247044,0.5900000000000001
2.288488648018238,0.6000000000000001
2.3536919546480526,0.6100000000000001
2.417461229993306,0.6200000000000001
2.479814263527049,0.6300000000000001
2.5407921072368964,0.6400000000000001
2.600456725906821,0.6500000000000001
2.658888330755581,0.6600000000000001
2.716182440512992,0.6700000000000002
2.7724467205848766,0.6800000000000002
2.8277977032583586,0.6900000000000002
2.882357590546457,0.7000000000000002
2.936251447511407,0.7100000000000002
2.9896051303965985,0.7200000000000002
3.0425441926890358,0.7300000000000002
3.095193786044755,0.7400000000000002
-3.135505983465087,0.7500000000000002
-3.08305780171819,0.7600000000000002
-3.030518058840198,0.7700000000000002
-2.9777551896330134,0.7800000000000002
-2.924635314339205,0.7900000000000003
-2.8710234009381774,0.8000000000000003
-2.8167851262173027,0.8100000000000003
-2.761789189737022,0.8200000000000003
-2.7059098324416295,0.8300000000000003
-2.6490293953468136,0.8400000000000003
-2.5910408559579525,0.8500000000000003
-2.531850342867477,0.8600000000000003
-2.4713796342351886,0.8700000000000003
-2.4095686117955353,0.8800000000000003
-2.3463775995762686,0.8900000000000003
-2.2817894867154545,0.9000000000000004
-2.2158115207427387,0.9100000000000004
-2.1484766556392563,0.9200000000000004
-2.079844342037644,0.9300000000000004
-2.01000065379292,0.9400000000000004
-1.9390576583956398,0.9500000000000004
-1.8671519617981884,0.9600000000000004
-1.7944423932214164,0.9700000000000004
-1.7211068419665394,0.9800000000000004
-1.6473383133021589,0.9900000000000004
-1.5733403292251325,1.0000000000000004
-1.4993218557394115,1.0100000000000002
-1.4254919834769506,1.0200000000000005
-1.3520546150529948,1.0300000000000002
-1.2792034143769495,1.0400000000000005
-1.2071172483587498,1.0500000000000003
-1.135956303926286,1.0600000000000005
-1.0658590017824547,1.0700000000000003
-0.9969397635647114,1.0800000000000005
-0.9292876301830056,1.0900000000000003
-0.8629656817325937,1.1000000000000005
-0.79801117550433,1.1100000000000003
-0.7344362976580501,1.1200000000000006
-0.6722294141927345,1.1300000000000003
-0.6113567057797782,1.1400000000000006
-0.5517640770166699,1.1500000000000004
-0.49337924251245324,1.1600000000000006
-0.43611390951655365,1.1700000000000004
-0.37986600039870866,1.1800000000000006
-0.32452189105019785,1.1900000000000004
-0.26995868730248745,1.2000000000000006
-0.2160466179305143,1.2100000000000004
-0.16265165449090946,1.2200000000000006
-0.10963836927665706,1.2300000000000004
-0.056872670081294915,1.2400000000000007
-0.004223505300441797,1.2500000000000004
0.048437390994342175,1.2600000000000007
0.1012374900387306,1.2700000000000005
0.1543055561936966,1.2800000000000007
0.20777228703577802,1.2900000000000005
0.2617693415717154,1.3000000000000007
0.3164274978254903,1.3100000000000005
0.3718745666650488,1.3200000000000007
0.4282332532145981,1.3300000000000005
0.48561891714546473,1.3400000000000007
0.5441371621884863,1.3500000000000005
0.6038812540652212,1.3600000000000008
0.664929434496653,1.3700000000000006
0.7273422359483436,1.3800000000000008
0.791159911473599,1.3900000000000006
0.856400091715727,1.4000000000000008
0.9230557786516698,1.4100000000000006
0.9910937872755843,1.4200000000000008
1.0604537505398186,1.4300000000000006
1.131047804655608,1.4400000000000008
1.202761065189356,1.4500000000000006
1.2754529836633186,1.4600000000000009
1.348959636463418,1.4700000000000006
1.423096943728477,1.4800000000000009
1.4976647508502265,1.4900000000000007


==> anc/fig9_w=2.8.csv <==
circmean,theta
1.588166586576113,0.5
1.6614834722856489,0.51
1.734584207360819,0.52
1.8072767314029723,0.53
1.8793793516182153,0.54
1.9363479154352872,0.55
2.006787372050314,0.56
2.0761967286548124,0.5700000000000001
2.144472615982166,0.5800000000000001
2.211536568655461,0.5900000000000001
2.2773355844013774,0.6000000000000001
2.34184199380815,0.6100000000000001
2.4050527433131674,0.6200000000000001
2.4669881899333683,0.6300000000000001
2.527690483451382,0.6400000000000001
2.587221578574731,0.6500000000000001
2.645660886677364,0.6600000000000001
2.703102555940715,0.6700000000000002
2.7596523738348457,0.6800000000000002
2.8154243336701543,0.6900000000000002
2.8705370127291063,0.7000000000000002
2.925110069804315,0.7100000000000002
2.9792613326587194,0.7200000000000002
3.033104994154067,0.7300000000000002
3.0867512386448177,0.7400000000000002
3.140307168347481,0.7500000000000002
-3.0893068884695554,0.7600000000000002
-3.03561460681902,0.7700000000000002
-2.9816944754427586,0.7800000000000002
-2.9274379839361853,0.7900000000000003
-2.872734591949252,0.8000000000000003
-2.8174717722580196,0.8100000000000003
-2.76153587724611,0.8200000000000003
-2.704814082518158,0.8300000000000003
-2.647197195988431,0.8400000000000003
-2.5885828756359395,0.8500000000000003
-2.52887888620427,0.8600000000000003
-2.4680062247412398,0.8700000000000003
-2.4059020698072016,0.8800000000000003
-2.3425225276897828,0.8900000000000003
-2.2778451133330737,0.9000000000000004
-2.211870866419317,0.9100000000000004
-2.1446259836414634,0.9200000000000004
-2.0761628426781806,0.9300000000000004
-2.0065602957040753,0.9400000000000004
-1.935923122976527,0.9500000000000004
-1.8643805683242534,0.9600000000000004
-1.7920839330253264,0.9700000000000004
-1.7192032764052778,0.9800000000000004
-1.6459233434951968,0.9900000000000004
-1.5724388945045045,1.0000000000000004
-1.4989496413900198,1.0100000000000002
-1.4256550104909107,1.0200000000000005
-1.352748956578811,1.0300000000000002
-1.2804150531339327,1.0400000000000005
-1.2088220674924637,1.0500000000000003
-1.1381201904733815,1.0600000000000005
-1.0684380315519657,1.0700000000000003
-0.9998804258514865,1.0800000000000005
-0.9325270434253073,1.0900000000000003
-0.8664317546621083,1.1000000000000005
-0.8016226909267683,1.1100000000000003
-0.738102943105717,1.1200000000000006
-0.6758518540659831,1.1300000000000003
-0.6148268719973835,1.1400000000000006
-0.554965926532573,1.1500000000000004
-0.49619025897657726,1.1600000000000006
-0.43840758590386836,1.1700000000000004
-0.3815154238426565,1.1800000000000006
-0.32540437740826605,1.1900000000000004
-0.26996119216338643,1.2000000000000006
-0.21507136292031886,1.2100000000000004
-0.16062106352612018,1.2200000000000006
-0.10649820398333175,1.2300000000000004
-0.052592601880603586,1.2400000000000007
0.0012045005772693999,1.2500000000000004
0.055001226130726236,1.2600000000000007
0.10890589353003695,1.2700000000000005
0.1630277715009677,1.2800000000000007
0.2174776764222212,1.2900000000000005
0.2723682450232647,1.3000000000000007
0.32781362273094344,1.3100000000000005
0.38392834766701694,1.3200000000000007
0.4408253819533333,1.3300000000000005
0.4986134356183075,1.3400000000000007
0.5573938454640937,1.3500000000000005
0.6172572936748649,1.3600000000000008
0.6782806088364957,1.3700000000000006
0.7405238190006802,1.3800000000000008
0.8040275507400183,1.3900000000000006
0.8688108149757217,1.4000000000000008
0.9348692053341805,1.4100000000000006
1.0021735554228899,1.4200000000000008
1.0706691374244073,1.4300000000000006
1.1402755098230408,1.4400000000000008
1.210887120611397,1.4500000000000006
1.2726006739146407,1.4600000000000009
1.344779819265331,1.4700000000000006
1.4416749200578058,1.4800000000000009
1.514831103271253,1.4900000000000007


==> anc/fig9_w=3.0.csv <==
circmean,theta
1.590548646886646,0.5
1.6628641895965697,0.51
1.7349844244297599,0.52
1.8066888284877567,0.53
1.8770209557378608,0.54
1.9306215859113067,0.55
2.000224886765935,0.56
2.068876888198922,0.5700000000000001
2.1613858677612425,0.5800000000000001
2.227950117430591,0.5900000000000001
2.2933661159085705,0.6000000000000001
2.357617730441925,0.6100000000000001
2.3937531423975837,0.6200000000000001
2.4557922406874644,0.6300000000000001
2.516766120913263,0.6400000000000001
2.576742911800269,0.6500000000000001
2.635805147853361,0.6600000000000001
2.694046518762297,0.6700000000000002
2.7515685848838904,0.6800000000000002
2.8084776409312306,0.6900000000000002
2.864881748568707,0.7000000000000002
2.920888052162988,0.7100000000000002
2.9766001155477206,0.7200000000000002
3.032115362742775,0.7300000000000002
3.087522830678646,0.7400000000000002
-3.1402835783251115,0.7500000000000002
-3.0848637075944225,0.7600000000000002
-3.02934037667848,0.7700000000000002
-2.9736529672647896,0.7800000000000002
-2.917736390297313,0.7900000000000003
-2.861516053175083,0.8000000000000003
-2.804905968877561,0.8100000000000003
-2.747810198242,0.8200000000000003
-2.69012658988271,0.8300000000000003
-2.6317515132295823,0.8400000000000003
-2.5725846213451313,0.8500000000000003
-2.5125331493177163,0.8600000000000003
-2.4515156207986024,0.8700000000000003
-2.3894650586455226,0.8800000000000003
-2.3263318734042153,0.8900000000000003
-2.262086540749951,0.9000000000000004
-2.1967220189145555,0.9100000000000004
-2.1084669023116898,0.9200000000000004
-2.0249648867588315,0.9300000000000004
-1.9562846430147462,0.9400000000000004
-1.8643637533779696,0.9500000000000004
-1.7939820404223044,0.9600000000000004
-1.7229602535530062,0.9700000000000004
-1.6514531433489485,0.9800000000000004
-1.6275822330122258,0.9900000000000004
-1.5556659319227106,1.0000000000000004
-1.4837937390944678,1.0100000000000002
-1.3909651712899689,1.0200000000000005
-1.3196974303476254,1.0300000000000002
-1.2489835210716493,1.0400000000000005
-1.1789719109516583,1.0500000000000003
-1.127138588753657,1.0600000000000005
-1.0588427191480627,1.0700000000000003
-1.0082047956659632,1.0800000000000005
-0.9418558759725755,1.0900000000000003
-0.876610120249659,1.1000000000000005
-0.8124851910177898,1.1100000000000003
-0.7494748021214085,1.1200000000000006
-0.6875501782352729,1.1300000000000003
-0.626662342054609,1.1400000000000006
-0.5667451480080126,1.1500000000000004
-0.5077188767308327,1.1600000000000006
-0.4494940911673726,1.1700000000000004
-0.3919753927148691,1.1800000000000006
-0.3350647557080381,1.1900000000000004
-0.27866425979213366,1.2000000000000006
-0.22267822159075093,1.2100000000000004
-0.16701484706900768,1.2200000000000006
-0.11158746744827519,1.2300000000000004
-0.056315166145896094,1.2400000000000007
-0.0011223777330509413,1.2500000000000004
0.054062858536679956,1.2600000000000007
0.10931193168988901,1.2700000000000005
0.16469953120826328,1.2800000000000007
0.22030742946808715,1.2900000000000005
0.2762267315068413,1.3000000000000007
0.33255746458390756,1.3100000000000005
0.3894057306475919,1.3200000000000007
0.4468796754559633,1.3300000000000005
0.5050854024582285,1.3400000000000007
0.5401833915208989,1.3500000000000005
0.6000895723213019,1.3600000000000008
0.6610024667580785,1.3700000000000006
0.7229877027210146,1.3800000000000008
0.7860934406025628,1.3900000000000006
0.8503479968314265,1.4000000000000008
0.915757746202617,1.4100000000000006
0.9823054742629991,1.4200000000000008
1.049949386263737,1.4300000000000006
1.1186229274025188,1.4400000000000008
1.1882354380761215,1.4500000000000006
1.258673532019516,1.4600000000000009
1.3454309309608323,1.4700000000000006
1.4154645814562667,1.4800000000000009
1.5182431149305344,1.4900000000000007


==> anc/fig9_w=3.2.csv <==
circmean,theta
1.5387476670288287,0.5
1.7746928865029992,0.51
1.7402105918521769,0.52
1.8408556569009147,0.53
2.0001558398746537,0.54
2.067887570656225,0.55
2.0942837372196648,0.56
2.1609987753981175,0.5700000000000001
2.2279879562115266,0.5800000000000001
2.305183462579093,0.5900000000000001
2.346818839092584,0.6000000000000001
2.4103025381049292,0.6100000000000001
2.4912030874709954,0.6200000000000001
2.585166471455497,0.6300000000000001
2.5570883788854735,0.6400000000000001
2.6448431743916982,0.6500000000000001
2.7038906963222775,0.6600000000000001
2.739647309084912,0.6700000000000002
2.7692523898196475,0.6800000000000002
2.826375211236434,0.6900000000000002
2.8566237673996384,0.7000000000000002
2.913177018411277,0.7100000000000002
2.969508966194142,0.7200000000000002
3.038955106233478,0.7300000000000002
3.09490705334743,0.7400000000000002
-3.132432513565377,0.7500000000000002
-3.0810473725682703,0.7600000000000002
-3.030279533290666,0.7700000000000002
-2.97324318415768,0.7800000000000002
-2.9109022636378428,0.7900000000000003
-2.85410355420984,0.8000000000000003
-2.79709465982494,0.8100000000000003
-2.694133629197022,0.8200000000000003
-2.6239580275291057,0.8300000000000003
-2.565435483151753,0.8400000000000003
-2.5310546597121695,0.8500000000000003
-2.471324538280434,0.8600000000000003
-2.4359539084902986,0.8700000000000003
-2.3742865508959277,0.8800000000000003
-2.3116496688354324,0.8900000000000003
-2.2995225513342032,0.9000000000000004
-2.2409865312543635,0.9100000000000004
-2.175919239560534,0.9200000000000004
-2.0083670759951344,0.9300000000000004
-1.9884623713938918,0.9400000000000004
-1.8828466464671696,0.9500000000000004
-1.8139552101646739,0.9600000000000004
-1.697797898813319,0.9700000000000004
-1.6825853235206194,0.9800000000000004
-1.6332463530319248,0.9900000000000004
-1.5805197606009704,1.0000000000000004
-1.6108270002597016,1.0100000000000002
-1.5403983123453515,1.0200000000000005
-1.272789358395849,1.0300000000000002
-1.219914882678603,1.0400000000000005
-1.1803021602657398,1.0500000000000003
-1.1533454002235626,1.0600000000000005
-1.1272583467849582,1.0700000000000003
-1.063544950150142,1.0800000000000005
-1.0275450110226718,1.0900000000000003
-0.9383971871547665,1.1000000000000005
-0.8741552426463153,1.1100000000000003
-0.8329165152203656,1.1200000000000006
-0.7705878958051499,1.1300000000000003
-0.7091866822636748,1.1400000000000006
-0.5634944954234369,1.1500000000000004
-0.48419996510196345,1.1600000000000006
-0.4372966126069667,1.1700000000000004
-0.3981256022509425,1.1800000000000006
-0.34037830039434636,1.1900000000000004
-0.2830074816907337,1.2000000000000006
-0.2482692238683196,1.2100000000000004
-0.169126888865412,1.2200000000000006
-0.11218260155654165,1.2300000000000004
-0.055277459615112254,1.2400000000000007
0.0016320735674800258,1.2500000000000004
0.058577396149915924,1.2600000000000007
0.11558260616548503,1.2700000000000005
0.19845737720949067,1.2800000000000007
0.2556678282958563,1.2900000000000005
0.2922136492051032,1.3000000000000007
0.34989921420913045,1.3100000000000005
0.4079341173378808,1.3200000000000007
0.47746559531852645,1.3300000000000005
0.5365237966815499,1.3400000000000007
0.5814949137940593,1.3500000000000005
0.66251107047106,1.3600000000000008
0.6981010469266661,1.3700000000000006
0.72392626013231,1.3800000000000008
0.75740489519901,1.3900000000000006
0.8747811447511845,1.4000000000000008
0.9394852631653722,1.4100000000000006
1.0190735505744501,1.4200000000000008
1.1251709532242713,1.4300000000000006
1.162682370492578,1.4400000000000008
1.286362646761619,1.4500000000000006
1.3110074839997323,1.4600000000000009
1.3498538234670425,1.4700000000000006
1.292918318525754,1.4800000000000009
1.3631183396916422,1.4900000000000007


==> anc/fig9_w=3.4.csv <==
circmean,theta
2.237094420602796,0.5
2.4325948837505287,0.51
2.4268319588534246,0.52
2.724211628575358,0.53
2.7295517591337877,0.54
2.4929590619471917,0.55
2.0143935804466535,0.56
1.9968052853301033,0.5700000000000001
2.4455030857162807,0.5800000000000001
2.591105959932828,0.5900000000000001
2.595110257948857,0.6000000000000001
2.5447122091921393,0.6100000000000001
2.6089758290813254,0.6200000000000001
2.5125680453940165,0.6300000000000001
2.3661749449602816,0.6400000000000001
2.448523795996367,0.6500000000000001
2.5058929776786223,0.6600000000000001
2.778344775200225,0.6700000000000002
2.810366356200243,0.6800000000000002
2.8855722793004785,0.6900000000000002
2.93125461819248,0.7000000000000002
3.015311280151389,0.7100000000000002
3.0657297451729217,0.7200000000000002
3.112962699394642,0.7300000000000002
-3.1138221232617256,0.7400000000000002
-3.057441813397772,0.7500000000000002
-3.0084216909748482,0.7600000000000002
-2.983372469165501,0.7700000000000002
-2.927904635072368,0.7800000000000002
-2.9239063009556103,0.7900000000000003
-2.967130908559238,0.8000000000000003
-2.942246183250916,0.8100000000000003
-2.993847237333359,0.8200000000000003
-2.817011306006873,0.8300000000000003
-2.6243590940425596,0.8400000000000003
-2.648378169036555,0.8500000000000003
-2.629125918883604,0.8600000000000003
-2.695000115161839,0.8700000000000003
-2.4637949269240176,0.8800000000000003
-2.304108179699792,0.8900000000000003
-2.0708532151689742,0.9000000000000004
-1.757947029351725,0.9100000000000004
-1.7045712250255416,0.9200000000000004
-1.682872120002236,0.9300000000000004
-1.5654316200606453,0.9400000000000004
-1.6207972920930245,0.9500000000000004
-1.116258869665554,0.9600000000000004
-0.7282434359259531,0.9700000000000004
-0.9260540862199608,0.9800000000000004
-0.8811526432545222,0.9900000000000004
-0.5098693736333662,1.0000000000000004
-0.39224715231817775,1.0100000000000002
-0.10498493495122015,1.0200000000000005
-0.007163205916560367,1.0300000000000002
0.03633901949151655,1.0400000000000005
0.045569418365647145,1.0500000000000003
0.005967605474622341,1.0600000000000005
0.42171946489168494,1.0700000000000003
0.2884290422132695,1.0800000000000005
0.1484413691837792,1.0900000000000003
0.24508548686321893,1.1000000000000005
-0.2224516214344093,1.1100000000000003
-0.5696625620696196,1.1200000000000006
-0.44058983264853124,1.1300000000000003
-0.6364012242261458,1.1400000000000006
-0.6223607717516043,1.1500000000000004
-0.5348659123299193,1.1600000000000006
-0.47795861178916854,1.1700000000000004
-0.4219686732375336,1.1800000000000006
-0.40025065186642567,1.1900000000000004
-0.34304088795352594,1.2000000000000006
-0.25197594128415607,1.2100000000000004
-0.19476030261274885,1.2200000000000006
-0.13742947419645135,1.2300000000000004
-0.013372716032205429,1.2400000000000007
0.04460630114370361,1.2500000000000004
0.1975335065686157,1.2600000000000007
0.1940535055277455,1.2700000000000005
0.27925681564763144,1.2800000000000007
0.31915494993265364,1.2900000000000005
0.37668838530112275,1.3000000000000007
0.4803999991346447,1.3100000000000005
0.5111843207961437,1.3200000000000007
0.49803111240267905,1.3300000000000005
0.616834551699751,1.3400000000000007
0.6265152648028534,1.3500000000000005
0.6865273927382155,1.3600000000000008
0.8428902529642008,1.3700000000000006
1.1289557621783504,1.3800000000000008
1.0894177528234197,1.3900000000000006
1.1451060915983686,1.4000000000000008
1.3310930133098822,1.4100000000000006
1.373201959745248,1.4200000000000008
1.359598186334671,1.4300000000000006
1.3787329564007222,1.4400000000000008
1.5172516105407283,1.4500000000000006
2.5714048580609874,1.4600000000000009
1.446328297172128,1.4700000000000006
1.9428421179566262,1.4800000000000009
2.5440495284588214,1.4900000000000007

